A small-world search for quantum speedup: How small-world interactions can lead to improved quantum annealer designs

There are many factors that influence the design of quantum annealing processing units. Here we address the issue of improving quantum annealing processing unit designs from the point of view of the critical behavior of spin glasses. It has been argued [Phys. Rev. X 4, 021008 (2014)] that among the most difficult Ising spin-glass ground-state problems are those related to lattices which exhibit a finite-temperature spin-glass transition. Here, we show that adding small-world couplers between qubits (spins) to the native quasi-planar quantum processing unit graph results in a topology where a disordered Ising system can undergo a finite-temperature spin-glass transition, even when an Ising spin glass on the quasi-planar native graph does not display a transition into a glassy phase at any finite temperature. To ensure that these systems can be engineered with current fabrication techniques, using large-scale Monte Carlo simulations we demonstrate that highly-constrained systems restricted to a few fabrication layers and with fixed coupler angles can also exhibit a finite-temperature spin-glass transition. This indicates that these systems might be mean-field-like, which also means that embedding highly-nonplanar problems might be simplified when compared to the underlying native topology. Our results are illustrated using the quasi-planar Chimera topology currently used in the D-Wave Systems Inc. quantum annealing machines, as well as standard two-dimensional square lattices. The presented approach can be generalized to other topologies.

==> anc/QAPU_Fig01_Chimera_L=03.cdf <==
(* Content-type: application/vnd.wolfram.cdf.text *)

(*** Wolfram CDF File ***)
(* http://www.wolfram.com/cdf *)

(* CreatedBy='Mathematica 11.0' *)

(*************************************************************************)
(*                                                                       *)
(*  The Mathematica License under which this file was created prohibits  *)
(*  restricting third parties in receipt of this file from republishing  *)
(*  or redistributing it by any means, including but not limited to      *)
(*  rights management or terms of use, without the express consent of    *)
(*  Wolfram Research, Inc. For additional information concerning CDF     *)
(*  licensing and redistribution see:                                    *)
(*                                                                       *)
(*        www.wolfram.com/cdf/adopting-cdf/licensing-options.html        *)
(*                                                                       *)
(*************************************************************************)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[      1064,         20]
NotebookDataLength[      8768,        154]
NotebookOptionsPosition[      9410,        153]
NotebookOutlinePosition[      9765,        169]
CellTagsIndexPosition[      9722,        166]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 Graphics3DBox[{
   {RGBColor[1, 0, 0], 
    SphereBox[{{{1, 10.5, 0}, {2, 10.5, 0}, {3, 10.5, 0}, {4, 10.5, 0}, {
       5, 10.5, 0}, {6, 10.5, 0}, {7, 10.5, 0}, {8, 10.5, 0}, {9, 10.5, 0}, {
       10, 10.5, 0}, {11, 10.5, 0}, {12, 10.5, 0}, {1, 6.5, 0}, {2, 6.5, 0}, {
       3, 6.5, 0}, {4, 6.5, 0}, {5, 6.5, 0}, {6, 6.5, 0}, {7, 6.5, 0}, {
       8, 6.5, 0}, {9, 6.5, 0}, {10, 6.5, 0}, {11, 6.5, 0}, {12, 6.5, 0}, {
       1, 2.5, 0}, {2, 2.5, 0}, {3, 2.5, 0}, {4, 2.5, 0}, {5, 2.5, 0}, {
       6, 2.5, 0}, {7, 2.5, 0}, {8, 2.5, 0}, {9, 2.5, 0}, {10, 2.5, 0}, {
       11, 2.5, 0}, {12, 2.5, 0}}}, 0.3]}, 
   {RGBColor[0, 0, 1], 
    SphereBox[{{{2.5, 9, 2}, {2.5, 10, 2}, {2.5, 11, 2}, {2.5, 12, 2}, {
       6.5, 9, 2}, {6.5, 10, 2}, {6.5, 11, 2}, {6.5, 12, 2}, {10.5, 9, 2}, {
       10.5, 10, 2}, {10.5, 11, 2}, {10.5, 12, 2}, {2.5, 5, 2}, {2.5, 6, 2}, {
       2.5, 7, 2}, {2.5, 8, 2}, {6.5, 5, 2}, {6.5, 6, 2}, {6.5, 7, 2}, {
       6.5, 8, 2}, {10.5, 5, 2}, {10.5, 6, 2}, {10.5, 7, 2}, {10.5, 8, 2}, {
       2.5, 1, 2}, {2.5, 2, 2}, {2.5, 3, 2}, {2.5, 4, 2}, {6.5, 1, 2}, {
       6.5, 2, 2}, {6.5, 3, 2}, {6.5, 4, 2}, {10.5, 1, 2}, {10.5, 2, 2}, {
       10.5, 3, 2}, {10.5, 4, 2}}}, 0.3]}, 
   {RGBColor[0, 1, 0], 
    CylinderBox[{{{1, 10.5, 0}, {2.5, 9, 2}}, {{2, 10.5, 0}, {2.5, 9, 2}}, {{
       3, 10.5, 0}, {2.5, 9, 2}}, {{4, 10.5, 0}, {2.5, 9, 2}}, {{
       1, 10.5, 0}, {2.5, 10, 2}}, {{2, 10.5, 0}, {2.5, 10, 2}}, {{
       3, 10.5, 0}, {2.5, 10, 2}}, {{4, 10.5, 0}, {2.5, 10, 2}}, {{
       1, 10.5, 0}, {2.5, 11, 2}}, {{2, 10.5, 0}, {2.5, 11, 2}}, {{
       3, 10.5, 0}, {2.5, 11, 2}}, {{4, 10.5, 0}, {2.5, 11, 2}}, {{
       1, 10.5, 0}, {2.5, 12, 2}}, {{2, 10.5, 0}, {2.5, 12, 2}}, {{
       3, 10.5, 0}, {2.5, 12, 2}}, {{4, 10.5, 0}, {2.5, 12, 2}}, {{
       5, 10.5, 0}, {6.5, 9, 2}}, {{6, 10.5, 0}, {6.5, 9, 2}}, {{
       7, 10.5, 0}, {6.5, 9, 2}}, {{8, 10.5, 0}, {6.5, 9, 2}}, {{
       5, 10.5, 0}, {6.5, 10, 2}}, {{6, 10.5, 0}, {6.5, 10, 2}}, {{
       7, 10.5, 0}, {6.5, 10, 2}}, {{8, 10.5, 0}, {6.5, 10, 2}}, {{
       5, 10.5, 0}, {6.5, 11, 2}}, {{6, 10.5, 0}, {6.5, 11, 2}}, {{
       7, 10.5, 0}, {6.5, 11, 2}}, {{8, 10.5, 0}, {6.5, 11, 2}}, {{
       5, 10.5, 0}, {6.5, 12, 2}}, {{6, 10.5, 0}, {6.5, 12, 2}}, {{
       7, 10.5, 0}, {6.5, 12, 2}}, {{8, 10.5, 0}, {6.5, 12, 2}}, {{
       9, 10.5, 0}, {10.5, 9, 2}}, {{10, 10.5, 0}, {10.5, 9, 2}}, {{
       11, 10.5, 0}, {10.5, 9, 2}}, {{12, 10.5, 0}, {10.5, 9, 2}}, {{
       9, 10.5, 0}, {10.5, 10, 2}}, {{10, 10.5, 0}, {10.5, 10, 2}}, {{
       11, 10.5, 0}, {10.5, 10, 2}}, {{12, 10.5, 0}, {10.5, 10, 2}}, {{
       9, 10.5, 0}, {10.5, 11, 2}}, {{10, 10.5, 0}, {10.5, 11, 2}}, {{
       11, 10.5, 0}, {10.5, 11, 2}}, {{12, 10.5, 0}, {10.5, 11, 2}}, {{
       9, 10.5, 0}, {10.5, 12, 2}}, {{10, 10.5, 0}, {10.5, 12, 2}}, {{
       11, 10.5, 0}, {10.5, 12, 2}}, {{12, 10.5, 0}, {10.5, 12, 2}}, {{
       1, 6.5, 0}, {2.5, 5, 2}}, {{2, 6.5, 0}, {2.5, 5, 2}}, {{3, 6.5, 0}, {
       2.5, 5, 2}}, {{4, 6.5, 0}, {2.5, 5, 2}}, {{1, 6.5, 0}, {2.5, 6, 2}}, {{
       2, 6.5, 0}, {2.5, 6, 2}}, {{3, 6.5, 0}, {2.5, 6, 2}}, {{4, 6.5, 0}, {
       2.5, 6, 2}}, {{1, 6.5, 0}, {2.5, 7, 2}}, {{2, 6.5, 0}, {2.5, 7, 2}}, {{
       3, 6.5, 0}, {2.5, 7, 2}}, {{4, 6.5, 0}, {2.5, 7, 2}}, {{1, 6.5, 0}, {
       2.5, 8, 2}}, {{2, 6.5, 0}, {2.5, 8, 2}}, {{3, 6.5, 0}, {2.5, 8, 2}}, {{
       4, 6.5, 0}, {2.5, 8, 2}}, {{5, 6.5, 0}, {6.5, 5, 2}}, {{6, 6.5, 0}, {
       6.5, 5, 2}}, {{7, 6.5, 0}, {6.5, 5, 2}}, {{8, 6.5, 0}, {6.5, 5, 2}}, {{
       5, 6.5, 0}, {6.5, 6, 2}}, {{6, 6.5, 0}, {6.5, 6, 2}}, {{7, 6.5, 0}, {
       6.5, 6, 2}}, {{8, 6.5, 0}, {6.5, 6, 2}}, {{5, 6.5, 0}, {6.5, 7, 2}}, {{
       6, 6.5, 0}, {6.5, 7, 2}}, {{7, 6.5, 0}, {6.5, 7, 2}}, {{8, 6.5, 0}, {
       6.5, 7, 2}}, {{5, 6.5, 0}, {6.5, 8, 2}}, {{6, 6.5, 0}, {6.5, 8, 2}}, {{
       7, 6.5, 0}, {6.5, 8, 2}}, {{8, 6.5, 0}, {6.5, 8, 2}}, {{9, 6.5, 0}, {
       10.5, 5, 2}}, {{10, 6.5, 0}, {10.5, 5, 2}}, {{11, 6.5, 0}, {
       10.5, 5, 2}}, {{12, 6.5, 0}, {10.5, 5, 2}}, {{9, 6.5, 0}, {
       10.5, 6, 2}}, {{10, 6.5, 0}, {10.5, 6, 2}}, {{11, 6.5, 0}, {
       10.5, 6, 2}}, {{12, 6.5, 0}, {10.5, 6, 2}}, {{9, 6.5, 0}, {
       10.5, 7, 2}}, {{10, 6.5, 0}, {10.5, 7, 2}}, {{11, 6.5, 0}, {
       10.5, 7, 2}}, {{12, 6.5, 0}, {10.5, 7, 2}}, {{9, 6.5, 0}, {
       10.5, 8, 2}}, {{10, 6.5, 0}, {10.5, 8, 2}}, {{11, 6.5, 0}, {
       10.5, 8, 2}}, {{12, 6.5, 0}, {10.5, 8, 2}}, {{1, 2.5, 0}, {
       2.5, 1, 2}}, {{2, 2.5, 0}, {2.5, 1, 2}}, {{3, 2.5, 0}, {2.5, 1, 2}}, {{
       4, 2.5, 0}, {2.5, 1, 2}}, {{1, 2.5, 0}, {2.5, 2, 2}}, {{2, 2.5, 0}, {
       2.5, 2, 2}}, {{3, 2.5, 0}, {2.5, 2, 2}}, {{4, 2.5, 0}, {2.5, 2, 2}}, {{
       1, 2.5, 0}, {2.5, 3, 2}}, {{2, 2.5, 0}, {2.5, 3, 2}}, {{3, 2.5, 0}, {
       2.5, 3, 2}}, {{4, 2.5, 0}, {2.5, 3, 2}}, {{1, 2.5, 0}, {2.5, 4, 2}}, {{
       2, 2.5, 0}, {2.5, 4, 2}}, {{3, 2.5, 0}, {2.5, 4, 2}}, {{4, 2.5, 0}, {
       2.5, 4, 2}}, {{5, 2.5, 0}, {6.5, 1, 2}}, {{6, 2.5, 0}, {6.5, 1, 2}}, {{
       7, 2.5, 0}, {6.5, 1, 2}}, {{8, 2.5, 0}, {6.5, 1, 2}}, {{5, 2.5, 0}, {
       6.5, 2, 2}}, {{6, 2.5, 0}, {6.5, 2, 2}}, {{7, 2.5, 0}, {6.5, 2, 2}}, {{
       8, 2.5, 0}, {6.5, 2, 2}}, {{5, 2.5, 0}, {6.5, 3, 2}}, {{6, 2.5, 0}, {
       6.5, 3, 2}}, {{7, 2.5, 0}, {6.5, 3, 2}}, {{8, 2.5, 0}, {6.5, 3, 2}}, {{
       5, 2.5, 0}, {6.5, 4, 2}}, {{6, 2.5, 0}, {6.5, 4, 2}}, {{7, 2.5, 0}, {
       6.5, 4, 2}}, {{8, 2.5, 0}, {6.5, 4, 2}}, {{9, 2.5, 0}, {
       10.5, 1, 2}}, {{10, 2.5, 0}, {10.5, 1, 2}}, {{11, 2.5, 0}, {
       10.5, 1, 2}}, {{12, 2.5, 0}, {10.5, 1, 2}}, {{9, 2.5, 0}, {
       10.5, 2, 2}}, {{10, 2.5, 0}, {10.5, 2, 2}}, {{11, 2.5, 0}, {
       10.5, 2, 2}}, {{12, 2.5, 0}, {10.5, 2, 2}}, {{9, 2.5, 0}, {
       10.5, 3, 2}}, {{10, 2.5, 0}, {10.5, 3, 2}}, {{11, 2.5, 0}, {
       10.5, 3, 2}}, {{12, 2.5, 0}, {10.5, 3, 2}}, {{9, 2.5, 0}, {
       10.5, 4, 2}}, {{10, 2.5, 0}, {10.5, 4, 2}}, {{11, 2.5, 0}, {
       10.5, 4, 2}}, {{12, 2.5, 0}, {10.5, 4, 2}}}, 0.08]}, 
   {RGBColor[1, 1, 0], 
    CylinderBox[{{{2.5, 9, 2}, {6.5, 9, 2}}, {{2.5, 10, 2}, {6.5, 10, 2}}, {{
       2.5, 11, 2}, {6.5, 11, 2}}, {{2.5, 12, 2}, {6.5, 12, 2}}, {{
       6.5, 9, 2}, {10.5, 9, 2}}, {{6.5, 10, 2}, {10.5, 10, 2}}, {{
       6.5, 11, 2}, {10.5, 11, 2}}, {{6.5, 12, 2}, {10.5, 12, 2}}, {{
       2.5, 5, 2}, {6.5, 5, 2}}, {{2.5, 6, 2}, {6.5, 6, 2}}, {{2.5, 7, 2}, {
       6.5, 7, 2}}, {{2.5, 8, 2}, {6.5, 8, 2}}, {{6.5, 5, 2}, {
       10.5, 5, 2}}, {{6.5, 6, 2}, {10.5, 6, 2}}, {{6.5, 7, 2}, {
       10.5, 7, 2}}, {{6.5, 8, 2}, {10.5, 8, 2}}, {{2.5, 1, 2}, {
       6.5, 1, 2}}, {{2.5, 2, 2}, {6.5, 2, 2}}, {{2.5, 3, 2}, {6.5, 3, 2}}, {{
       2.5, 4, 2}, {6.5, 4, 2}}, {{6.5, 1, 2}, {10.5, 1, 2}}, {{6.5, 2, 2}, {
       10.5, 2, 2}}, {{6.5, 3, 2}, {10.5, 3, 2}}, {{6.5, 4, 2}, {
       10.5, 4, 2}}}, 0.06]}, 
   {GrayLevel[0.5], 
    CylinderBox[{{{1, 10.5, 0}, {1, 6.5, 0}}, {{2, 10.5, 0}, {2, 6.5, 0}}, {{
       3, 10.5, 0}, {3, 6.5, 0}}, {{4, 10.5, 0}, {4, 6.5, 0}}, {{
       5, 10.5, 0}, {5, 6.5, 0}}, {{6, 10.5, 0}, {6, 6.5, 0}}, {{
       7, 10.5, 0}, {7, 6.5, 0}}, {{8, 10.5, 0}, {8, 6.5, 0}}, {{
       9, 10.5, 0}, {9, 6.5, 0}}, {{10, 10.5, 0}, {10, 6.5, 0}}, {{
       11, 10.5, 0}, {11, 6.5, 0}}, {{12, 10.5, 0}, {12, 6.5, 0}}, {{
       1, 6.5, 0}, {1, 2.5, 0}}, {{2, 6.5, 0}, {2, 2.5, 0}}, {{3, 6.5, 0}, {
       3, 2.5, 0}}, {{4, 6.5, 0}, {4, 2.5, 0}}, {{5, 6.5, 0}, {5, 2.5, 0}}, {{
       6, 6.5, 0}, {6, 2.5, 0}}, {{7, 6.5, 0}, {7, 2.5, 0}}, {{8, 6.5, 0}, {
       8, 2.5, 0}}, {{9, 6.5, 0}, {9, 2.5, 0}}, {{10, 6.5, 0}, {
       10, 2.5, 0}}, {{11, 6.5, 0}, {11, 2.5, 0}}, {{12, 6.5, 0}, {
       12, 2.5, 0}}}, 0.06]}},
  Boxed->False,
  ImageSize->{440.2624052449425, 369.26885240278017`},
  ImageSizeRaw->Automatic,
  PreserveImageOptions->False,
  ViewPoint->{-2.3507524562216515`, -2.892090033319964, 4.702103585496519},
  ViewVertical->{0.1682007004327539, 0.7999008731831838, 2.570199015062355}]]]
},
WindowSize->{808, 755},
WindowMargins->{{302, Automatic}, {Automatic, 50}},
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (July 28, \
2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[1464, 33, 7942, 118, 70, InheritFromParent]
}
]
*)

(* End of internal cache information *)
(* NotebookSignature mw0pRLyi#pPbvC1yQqVrZohY *)


==> anc/QAPU_Fig01_Chimera_L=16.cdf <==
(* Content-type: application/vnd.wolfram.cdf.text *)

(*** Wolfram CDF File ***)
(* http://www.wolfram.com/cdf *)

(* CreatedBy='Mathematica 11.0' *)

(*************************************************************************)
(*                                                                       *)
(*  The Mathematica License under which this file was created prohibits  *)
(*  restricting third parties in receipt of this file from republishing  *)
(*  or redistributing it by any means, including but not limited to      *)
(*  rights management or terms of use, without the express consent of    *)
(*  Wolfram Research, Inc. For additional information concerning CDF     *)
(*  licensing and redistribution see:                                    *)
(*                                                                       *)
(*        www.wolfram.com/cdf/adopting-cdf/licensing-options.html        *)
(*                                                                       *)
(*************************************************************************)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[      1064,         20]
NotebookDataLength[    243479,       3465]
NotebookOptionsPosition[    244118,       3464]
NotebookOutlinePosition[    244473,       3480]
CellTagsIndexPosition[    244430,       3477]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 Graphics3DBox[{
   {RGBColor[1, 0, 0], 
    SphereBox[{{{2, 62.5, 0}, {3, 62.5, 0}, {4, 62.5, 0}, {5, 62.5, 0}, {
       6, 62.5, 0}, {7, 62.5, 0}, {8, 62.5, 0}, {9, 62.5, 0}, {10, 62.5, 0}, {
       11, 62.5, 0}, {12, 62.5, 0}, {13, 62.5, 0}, {15, 62.5, 0}, {
       16, 62.5, 0}, {17, 62.5, 0}, {18, 62.5, 0}, {19, 62.5, 0}, {
       20, 62.5, 0}, {21, 62.5, 0}, {22, 62.5, 0}, {23, 62.5, 0}, {
       24, 62.5, 0}, {25, 62.5, 0}, {26, 62.5, 0}, {27, 62.5, 0}, {
       28, 62.5, 0}, {29, 62.5, 0}, {30, 62.5, 0}, {31, 62.5, 0}, {
       32, 62.5, 0}, {33, 62.5, 0}, {34, 62.5, 0}, {35, 62.5, 0}, {
       36, 62.5, 0}, {37, 62.5, 0}, {38, 62.5, 0}, {39, 62.5, 0}, {
       40, 62.5, 0}, {41, 62.5, 0}, {42, 62.5, 0}, {43, 62.5, 0}, {
       44, 62.5, 0}, {45, 62.5, 0}, {46, 62.5, 0}, {47, 62.5, 0}, {
       48, 62.5, 0}, {49, 62.5, 0}, {50, 62.5, 0}, {51, 62.5, 0}, {
       52, 62.5, 0}, {53, 62.5, 0}, {54, 62.5, 0}, {55, 62.5, 0}, {
       56, 62.5, 0}, {57, 62.5, 0}, {58, 62.5, 0}, {59, 62.5, 0}, {
       60, 62.5, 0}, {61, 62.5, 0}, {62, 62.5, 0}, {63, 62.5, 0}, {
       64, 62.5, 0}, {1, 58.5, 0}, {2, 58.5, 0}, {3, 58.5, 0}, {4, 58.5, 0}, {
       5, 58.5, 0}, {6, 58.5, 0}, {7, 58.5, 0}, {8, 58.5, 0}, {9, 58.5, 0}, {
       10, 58.5, 0}, {11, 58.5, 0}, {12, 58.5, 0}, {13, 58.5, 0}, {
       14, 58.5, 0}, {15, 58.5, 0}, {16, 58.5, 0}, {17, 58.5, 0}, {
       18, 58.5, 0}, {19, 58.5, 0}, {20, 58.5, 0}, {21, 58.5, 0}, {
       22, 58.5, 0}, {23, 58.5, 0}, {24, 58.5, 0}, {25, 58.5, 0}, {
       26, 58.5, 0}, {27, 58.5, 0}, {28, 58.5, 0}, {29, 58.5, 0}, {
       30, 58.5, 0}, {31, 58.5, 0}, {32, 58.5, 0}, {33, 58.5, 0}, {
       34, 58.5, 0}, {35, 58.5, 0}, {36, 58.5, 0}, {37, 58.5, 0}, {
       38, 58.5, 0}, {39, 58.5, 0}, {40, 58.5, 0}, {41, 58.5, 0}, {
       42, 58.5, 0}, {43, 58.5, 0}, {44, 58.5, 0}, {45, 58.5, 0}, {
       46, 58.5, 0}, {47, 58.5, 0}, {48, 58.5, 0}, {49, 58.5, 0}, {
       50, 58.5, 0}, {51, 58.5, 0}, {52, 58.5, 0}, {53, 58.5, 0}, {
       54, 58.5, 0}, {55, 58.5, 0}, {56, 58.5, 0}, {57, 58.5, 0}, {
       58, 58.5, 0}, {59, 58.5, 0}, {60, 58.5, 0}, {61, 58.5, 0}, {
       62, 58.5, 0}, {63, 58.5, 0}, {64, 58.5, 0}, {1, 54.5, 0}, {
       2, 54.5, 0}, {3, 54.5, 0}, {4, 54.5, 0}, {5, 54.5, 0}, {6, 54.5, 0}, {
       7, 54.5, 0}, {8, 54.5, 0}, {9, 54.5, 0}, {10, 54.5, 0}, {
       11, 54.5, 0}, {12, 54.5, 0}, {13, 54.5, 0}, {14, 54.5, 0}, {
       15, 54.5, 0}, {16, 54.5, 0}, {17, 54.5, 0}, {18, 54.5, 0}, {
       19, 54.5, 0}, {20, 54.5, 0}, {21, 54.5, 0}, {22, 54.5, 0}, {
       23, 54.5, 0}, {24, 54.5, 0}, {25, 54.5, 0}, {26, 54.5, 0}, {
       27, 54.5, 0}, {28, 54.5, 0}, {29, 54.5, 0}, {30, 54.5, 0}, {
       31, 54.5, 0}, {32, 54.5, 0}, {33, 54.5, 0}, {34, 54.5, 0}, {
       35, 54.5, 0}, {36, 54.5, 0}, {37, 54.5, 0}, {38, 54.5, 0}, {
       39, 54.5, 0}, {40, 54.5, 0}, {41, 54.5, 0}, {42, 54.5, 0}, {
       43, 54.5, 0}, {44, 54.5, 0}, {45, 54.5, 0}, {46, 54.5, 0}, {
       47, 54.5, 0}, {48, 54.5, 0}, {49, 54.5, 0}, {50, 54.5, 0}, {
       51, 54.5, 0}, {52, 54.5, 0}, {53, 54.5, 0}, {54, 54.5, 0}, {
       55, 54.5, 0}, {56, 54.5, 0}, {57, 54.5, 0}, {58, 54.5, 0}, {
       59, 54.5, 0}, {60, 54.5, 0}, {61, 54.5, 0}, {62, 54.5, 0}, {
       63, 54.5, 0}, {64, 54.5, 0}, {1, 50.5, 0}, {2, 50.5, 0}, {
       3, 50.5, 0}, {4, 50.5, 0}, {5, 50.5, 0}, {6, 50.5, 0}, {7, 50.5, 0}, {
       8, 50.5, 0}, {9, 50.5, 0}, {10, 50.5, 0}, {11, 50.5, 0}, {
       12, 50.5, 0}, {13, 50.5, 0}, {14, 50.5, 0}, {15, 50.5, 0}, {
       17, 50.5, 0}, {18, 50.5, 0}, {19, 50.5, 0}, {20, 50.5, 0}, {
       21, 50.5, 0}, {22, 50.5, 0}, {23, 50.5, 0}, {24, 50.5, 0}, {
       25, 50.5, 0}, {26, 50.5, 0}, {27, 50.5, 0}, {28, 50.5, 0}, {
       29, 50.5, 0}, {30, 50.5, 0}, {31, 50.5, 0}, {32, 50.5, 0}, {
       33, 50.5, 0}, {34, 50.5, 0}, {35, 50.5, 0}, {36, 50.5, 0}, {
       37, 50.5, 0}, {38, 50.5, 0}, {39, 50.5, 0}, {40, 50.5, 0}, {
       41, 50.5, 0}, {42, 50.5, 0}, {43, 50.5, 0}, {44, 50.5, 0}, {
       45, 50.5, 0}, {46, 50.5, 0}, {47, 50.5, 0}, {48, 50.5, 0}, {
       49, 50.5, 0}, {50, 50.5, 0}, {51, 50.5, 0}, {52, 50.5, 0}, {
       53, 50.5, 0}, {54, 50.5, 0}, {55, 50.5, 0}, {56, 50.5, 0}, {
       57, 50.5, 0}, {58, 50.5, 0}, {59, 50.5, 0}, {60, 50.5, 0}, {
       61, 50.5, 0}, {62, 50.5, 0}, {63, 50.5, 0}, {64, 50.5, 0}, {
       1, 46.5, 0}, {2, 46.5, 0}, {3, 46.5, 0}, {4, 46.5, 0}, {5, 46.5, 0}, {
       6, 46.5, 0}, {7, 46.5, 0}, {8, 46.5, 0}, {9, 46.5, 0}, {10, 46.5, 0}, {
       11, 46.5, 0}, {12, 46.5, 0}, {13, 46.5, 0}, {14, 46.5, 0}, {
       16, 46.5, 0}, {17, 46.5, 0}, {18, 46.5, 0}, {19, 46.5, 0}, {
       20, 46.5, 0}, {21, 46.5, 0}, {22, 46.5, 0}, {23, 46.5, 0}, {
       24, 46.5, 0}, {25, 46.5, 0}, {26, 46.5, 0}, {27, 46.5, 0}, {
       28, 46.5, 0}, {29, 46.5, 0}, {30, 46.5, 0}, {31, 46.5, 0}, {
       32, 46.5, 0}, {33, 46.5, 0}, {34, 46.5, 0}, {35, 46.5, 0}, {
       36, 46.5, 0}, {37, 46.5, 0}, {38, 46.5, 0}, {39, 46.5, 0}, {
       40, 46.5, 0}, {41, 46.5, 0}, {42, 46.5, 0}, {43, 46.5, 0}, {
       44, 46.5, 0}, {45, 46.5, 0}, {46, 46.5, 0}, {47, 46.5, 0}, {
       48, 46.5, 0}, {49, 46.5, 0}, {50, 46.5, 0}, {51, 46.5, 0}, {
       52, 46.5, 0}, {53, 46.5, 0}, {54, 46.5, 0}, {55, 46.5, 0}, {
       56, 46.5, 0}, {57, 46.5, 0}, {58, 46.5, 0}, {59, 46.5, 0}, {
       60, 46.5, 0}, {61, 46.5, 0}, {62, 46.5, 0}, {63, 46.5, 0}, {
       64, 46.5, 0}, {1, 42.5, 0}, {2, 42.5, 0}, {3, 42.5, 0}, {4, 42.5, 0}, {
       5, 42.5, 0}, {6, 42.5, 0}, {7, 42.5, 0}, {8, 42.5, 0}, {9, 42.5, 0}, {
       10, 42.5, 0}, {11, 42.5, 0}, {12, 42.5, 0}, {13, 42.5, 0}, {
       14, 42.5, 0}, {15, 42.5, 0}, {16, 42.5, 0}, {17, 42.5, 0}, {
       18, 42.5, 0}, {19, 42.5, 0}, {20, 42.5, 0}, {21, 42.5, 0}, {
       22, 42.5, 0}, {23, 42.5, 0}, {24, 42.5, 0}, {25, 42.5, 0}, {
       26, 42.5, 0}, {27, 42.5, 0}, {28, 42.5, 0}, {29, 42.5, 0}, {
       30, 42.5, 0}, {31, 42.5, 0}, {32, 42.5, 0}, {33, 42.5, 0}, {
       34, 42.5, 0}, {35, 42.5, 0}, {36, 42.5, 0}, {37, 42.5, 0}, {
       38, 42.5, 0}, {39, 42.5, 0}, {40, 42.5, 0}, {41, 42.5, 0}, {
       42, 42.5, 0}, {44, 42.5, 0}, {45, 42.5, 0}, {46, 42.5, 0}, {
       47, 42.5, 0}, {48, 42.5, 0}, {49, 42.5, 0}, {50, 42.5, 0}, {
       51, 42.5, 0}, {52, 42.5, 0}, {53, 42.5, 0}, {54, 42.5, 0}, {
       55, 42.5, 0}, {56, 42.5, 0}, {57, 42.5, 0}, {58, 42.5, 0}, {
       59, 42.5, 0}, {60, 42.5, 0}, {61, 42.5, 0}, {62, 42.5, 0}, {
       63, 42.5, 0}, {64, 42.5, 0}, {1, 38.5, 0}, {2, 38.5, 0}, {
       3, 38.5, 0}, {4, 38.5, 0}, {5, 38.5, 0}, {6, 38.5, 0}, {7, 38.5, 0}, {
       8, 38.5, 0}, {9, 38.5, 0}, {10, 38.5, 0}, {11, 38.5, 0}, {
       12, 38.5, 0}, {13, 38.5, 0}, {14, 38.5, 0}, {15, 38.5, 0}, {
       16, 38.5, 0}, {17, 38.5, 0}, {18, 38.5, 0}, {19, 38.5, 0}, {
       20, 38.5, 0}, {21, 38.5, 0}, {22, 38.5, 0}, {23, 38.5, 0}, {
       24, 38.5, 0}, {25, 38.5, 0}, {26, 38.5, 0}, {27, 38.5, 0}, {
       28, 38.5, 0}, {29, 38.5, 0}, {30, 38.5, 0}, {31, 38.5, 0}, {
       32, 38.5, 0}, {33, 38.5, 0}, {34, 38.5, 0}, {35, 38.5, 0}, {
       36, 38.5, 0}, {37, 38.5, 0}, {38, 38.5, 0}, {39, 38.5, 0}, {
       40, 38.5, 0}, {41, 38.5, 0}, {42, 38.5, 0}, {43, 38.5, 0}, {
       44, 38.5, 0}, {45, 38.5, 0}, {46, 38.5, 0}, {47, 38.5, 0}, {
       48, 38.5, 0}, {49, 38.5, 0}, {50, 38.5, 0}, {51, 38.5, 0}, {
       52, 38.5, 0}, {53, 38.5, 0}, {54, 38.5, 0}, {55, 38.5, 0}, {
       56, 38.5, 0}, {57, 38.5, 0}, {58, 38.5, 0}, {59, 38.5, 0}, {
       60, 38.5, 0}, {61, 38.5, 0}, {62, 38.5, 0}, {63, 38.5, 0}, {
       64, 38.5, 0}, {1, 34.5, 0}, {2, 34.5, 0}, {3, 34.5, 0}, {4, 34.5, 0}, {
       5, 34.5, 0}, {6, 34.5, 0}, {7, 34.5, 0}, {8, 34.5, 0}, {9, 34.5, 0}, {
       10, 34.5, 0}, {11, 34.5, 0}, {12, 34.5, 0}, {13, 34.5, 0}, {
       14, 34.5, 0}, {15, 34.5, 0}, {16, 34.5, 0}, {17, 34.5, 0}, {
       18, 34.5, 0}, {19, 34.5, 0}, {20, 34.5, 0}, {21, 34.5, 0}, {
       23, 34.5, 0}, {24, 34.5, 0}, {25, 34.5, 0}, {26, 34.5, 0}, {
       27, 34.5, 0}, {28, 34.5, 0}, {29, 34.5, 0}, {30, 34.5, 0}, {
       31, 34.5, 0}, {32, 34.5, 0}, {33, 34.5, 0}, {34, 34.5, 0}, {
       35, 34.5, 0}, {36, 34.5, 0}, {37, 34.5, 0}, {38, 34.5, 0}, {
       39, 34.5, 0}, {40, 34.5, 0}, {41, 34.5, 0}, {42, 34.5, 0}, {
       43, 34.5, 0}, {44, 34.5, 0}, {45, 34.5, 0}, {46, 34.5, 0}, {
       47, 34.5, 0}, {48, 34.5, 0}, {49, 34.5, 0}, {50, 34.5, 0}, {
       51, 34.5, 0}, {52, 34.5, 0}, {53, 34.5, 0}, {54, 34.5, 0}, {
       55, 34.5, 0}, {56, 34.5, 0}, {57, 34.5, 0}, {58, 34.5, 0}, {
       59, 34.5, 0}, {60, 34.5, 0}, {61, 34.5, 0}, {62, 34.5, 0}, {
       64, 34.5, 0}, {1, 30.5, 0}, {2, 30.5, 0}, {3, 30.5, 0}, {4, 30.5, 0}, {
       5, 30.5, 0}, {6, 30.5, 0}, {7, 30.5, 0}, {8, 30.5, 0}, {9, 30.5, 0}, {
       10, 30.5, 0}, {11, 30.5, 0}, {12, 30.5, 0}, {13, 30.5, 0}, {
       14, 30.5, 0}, {15, 30.5, 0}, {16, 30.5, 0}, {17, 30.5, 0}, {
       18, 30.5, 0}, {19, 30.5, 0}, {20, 30.5, 0}, {21, 30.5, 0}, {
       22, 30.5, 0}, {23, 30.5, 0}, {24, 30.5, 0}, {25, 30.5, 0}, {
       26, 30.5, 0}, {27, 30.5, 0}, {28, 30.5, 0}, {29, 30.5, 0}, {
       30, 30.5, 0}, {31, 30.5, 0}, {32, 30.5, 0}, {33, 30.5, 0}, {
       35, 30.5, 0}, {37, 30.5, 0}, {38, 30.5, 0}, {39, 30.5, 0}, {
       40, 30.5, 0}, {41, 30.5, 0}, {43, 30.5, 0}, {44, 30.5, 0}, {
       45, 30.5, 0}, {46, 30.5, 0}, {47, 30.5, 0}, {48, 30.5, 0}, {
       49, 30.5, 0}, {50, 30.5, 0}, {51, 30.5, 0}, {52, 30.5, 0}, {
       53, 30.5, 0}, {54, 30.5, 0}, {55, 30.5, 0}, {56, 30.5, 0}, {
       57, 30.5, 0}, {58, 30.5, 0}, {59, 30.5, 0}, {60, 30.5, 0}, {
       61, 30.5, 0}, {62, 30.5, 0}, {63, 30.5, 0}, {64, 30.5, 0}, {
       1, 26.5, 0}, {2, 26.5, 0}, {3, 26.5, 0}, {4, 26.5, 0}, {5, 26.5, 0}, {
       6, 26.5, 0}, {7, 26.5, 0}, {8, 26.5, 0}, {9, 26.5, 0}, {10, 26.5, 0}, {
       11, 26.5, 0}, {12, 26.5, 0}, {13, 26.5, 0}, {14, 26.5, 0}, {
       15, 26.5, 0}, {16, 26.5, 0}, {17, 26.5, 0}, {18, 26.5, 0}, {
       19, 26.5, 0}, {20, 26.5, 0}, {21, 26.5, 0}, {22, 26.5, 0}, {
       23, 26.5, 0}, {24, 26.5, 0}, {25, 26.5, 0}, {26, 26.5, 0}, {
       27, 26.5, 0}, {28, 26.5, 0}, {29, 26.5, 0}, {30, 26.5, 0}, {
       31, 26.5, 0}, {32, 26.5, 0}, {33, 26.5, 0}, {35, 26.5, 0}, {
       36, 26.5, 0}, {37, 26.5, 0}, {38, 26.5, 0}, {39, 26.5, 0}, {
       40, 26.5, 0}, {41, 26.5, 0}, {42, 26.5, 0}, {43, 26.5, 0}, {
       44, 26.5, 0}, {45, 26.5, 0}, {46, 26.5, 0}, {47, 26.5, 0}, {
       48, 26.5, 0}, {49, 26.5, 0}, {50, 26.5, 0}, {51, 26.5, 0}, {
       52, 26.5, 0}, {53, 26.5, 0}, {54, 26.5, 0}, {55, 26.5, 0}, {
       56, 26.5, 0}, {57, 26.5, 0}, {58, 26.5, 0}, {59, 26.5, 0}, {
       60, 26.5, 0}, {61, 26.5, 0}, {62, 26.5, 0}, {63, 26.5, 0}, {
       64, 26.5, 0}, {1, 22.5, 0}, {2, 22.5, 0}, {3, 22.5, 0}, {4, 22.5, 0}, {
       5, 22.5, 0}, {7, 22.5, 0}, {8, 22.5, 0}, {9, 22.5, 0}, {10, 22.5, 0}, {
       11, 22.5, 0}, {12, 22.5, 0}, {13, 22.5, 0}, {14, 22.5, 0}, {
       15, 22.5, 0}, {16, 22.5, 0}, {17, 22.5, 0}, {18, 22.5, 0}, {
       19, 22.5, 0}, {20, 22.5, 0}, {21, 22.5, 0}, {22, 22.5, 0}, {
       23, 22.5, 0}, {24, 22.5, 0}, {25, 22.5, 0}, {26, 22.5, 0}, {
       27, 22.5, 0}, {28, 22.5, 0}, {29, 22.5, 0}, {30, 22.5, 0}, {
       31, 22.5, 0}, {32, 22.5, 0}, {33, 22.5, 0}, {34, 22.5, 0}, {
       35, 22.5, 0}, {36, 22.5, 0}, {37, 22.5, 0}, {38, 22.5, 0}, {
       39, 22.5, 0}, {40, 22.5, 0}, {41, 22.5, 0}, {42, 22.5, 0}, {
       43, 22.5, 0}, {44, 22.5, 0}, {45, 22.5, 0}, {46, 22.5, 0}, {
       47, 22.5, 0}, {48, 22.5, 0}, {49, 22.5, 0}, {50, 22.5, 0}, {
       51, 22.5, 0}, {52, 22.5, 0}, {53, 22.5, 0}, {54, 22.5, 0}, {
       55, 22.5, 0}, {56, 22.5, 0}, {57, 22.5, 0}, {58, 22.5, 0}, {
       59, 22.5, 0}, {60, 22.5, 0}, {61, 22.5, 0}, {62, 22.5, 0}, {
       63, 22.5, 0}, {64, 22.5, 0}, {1, 18.5, 0}, {2, 18.5, 0}, {
       3, 18.5, 0}, {4, 18.5, 0}, {5, 18.5, 0}, {6, 18.5, 0}, {7, 18.5, 0}, {
       8, 18.5, 0}, {9, 18.5, 0}, {10, 18.5, 0}, {11, 18.5, 0}, {
       12, 18.5, 0}, {13, 18.5, 0}, {14, 18.5, 0}, {15, 18.5, 0}, {
       16, 18.5, 0}, {17, 18.5, 0}, {18, 18.5, 0}, {19, 18.5, 0}, {
       20, 18.5, 0}, {21, 18.5, 0}, {22, 18.5, 0}, {23, 18.5, 0}, {
       24, 18.5, 0}, {25, 18.5, 0}, {26, 18.5, 0}, {27, 18.5, 0}, {
       28, 18.5, 0}, {29, 18.5, 0}, {30, 18.5, 0}, {31, 18.5, 0}, {
       32, 18.5, 0}, {33, 18.5, 0}, {34, 18.5, 0}, {35, 18.5, 0}, {
       36, 18.5, 0}, {37, 18.5, 0}, {38, 18.5, 0}, {39, 18.5, 0}, {
       40, 18.5, 0}, {41, 18.5, 0}, {42, 18.5, 0}, {43, 18.5, 0}, {
       44, 18.5, 0}, {45, 18.5, 0}, {46, 18.5, 0}, {47, 18.5, 0}, {
       48, 18.5, 0}, {49, 18.5, 0}, {50, 18.5, 0}, {51, 18.5, 0}, {
       52, 18.5, 0}, {53, 18.5, 0}, {54, 18.5, 0}, {55, 18.5, 0}, {
       56, 18.5, 0}, {57, 18.5, 0}, {58, 18.5, 0}, {59, 18.5, 0}, {
       60, 18.5, 0}, {61, 18.5, 0}, {62, 18.5, 0}, {63, 18.5, 0}, {
       64, 18.5, 0}, {1, 14.5, 0}, {2, 14.5, 0}, {3, 14.5, 0}, {4, 14.5, 0}, {
       5, 14.5, 0}, {6, 14.5, 0}, {7, 14.5, 0}, {8, 14.5, 0}, {9, 14.5, 0}, {
       10, 14.5, 0}, {11, 14.5, 0}, {12, 14.5, 0}, {13, 14.5, 0}, {
       14, 14.5, 0}, {15, 14.5, 0}, {16, 14.5, 0}, {17, 14.5, 0}, {
       18, 14.5, 0}, {19, 14.5, 0}, {20, 14.5, 0}, {21, 14.5, 0}, {
       22, 14.5, 0}, {23, 14.5, 0}, {24, 14.5, 0}, {25, 14.5, 0}, {
       26, 14.5, 0}, {27, 14.5, 0}, {28, 14.5, 0}, {29, 14.5, 0}, {
       30, 14.5, 0}, {31, 14.5, 0}, {32, 14.5, 0}, {33, 14.5, 0}, {
       34, 14.5, 0}, {35, 14.5, 0}, {36, 14.5, 0}, {37, 14.5, 0}, {
       38, 14.5, 0}, {39, 14.5, 0}, {40, 14.5, 0}, {41, 14.5, 0}, {
       42, 14.5, 0}, {43, 14.5, 0}, {44, 14.5, 0}, {45, 14.5, 0}, {
       46, 14.5, 0}, {47, 14.5, 0}, {48, 14.5, 0}, {49, 14.5, 0}, {
       50, 14.5, 0}, {51, 14.5, 0}, {52, 14.5, 0}, {53, 14.5, 0}, {
       54, 14.5, 0}, {55, 14.5, 0}, {56, 14.5, 0}, {57, 14.5, 0}, {
       58, 14.5, 0}, {59, 14.5, 0}, {60, 14.5, 0}, {61, 14.5, 0}, {
       62, 14.5, 0}, {63, 14.5, 0}, {64, 14.5, 0}, {1, 10.5, 0}, {
       2, 10.5, 0}, {3, 10.5, 0}, {4, 10.5, 0}, {5, 10.5, 0}, {6, 10.5, 0}, {
       7, 10.5, 0}, {8, 10.5, 0}, {9, 10.5, 0}, {10, 10.5, 0}, {
       11, 10.5, 0}, {12, 10.5, 0}, {13, 10.5, 0}, {14, 10.5, 0}, {
       15, 10.5, 0}, {16, 10.5, 0}, {17, 10.5, 0}, {18, 10.5, 0}, {
       19, 10.5, 0}, {20, 10.5, 0}, {21, 10.5, 0}, {22, 10.5, 0}, {
       23, 10.5, 0}, {24, 10.5, 0}, {25, 10.5, 0}, {26, 10.5, 0}, {
       27, 10.5, 0}, {28, 10.5, 0}, {29, 10.5, 0}, {30, 10.5, 0}, {
       31, 10.5, 0}, {32, 10.5, 0}, {33, 10.5, 0}, {34, 10.5, 0}, {
       35, 10.5, 0}, {36, 10.5, 0}, {37, 10.5, 0}, {38, 10.5, 0}, {
       39, 10.5, 0}, {40, 10.5, 0}, {42, 10.5, 0}, {43, 10.5, 0}, {
       44, 10.5, 0}, {45, 10.5, 0}, {46, 10.5, 0}, {47, 10.5, 0}, {
       48, 10.5, 0}, {49, 10.5, 0}, {50, 10.5, 0}, {51, 10.5, 0}, {
       52, 10.5, 0}, {53, 10.5, 0}, {54, 10.5, 0}, {55, 10.5, 0}, {
       56, 10.5, 0}, {57, 10.5, 0}, {58, 10.5, 0}, {59, 10.5, 0}, {
       60, 10.5, 0}, {61, 10.5, 0}, {62, 10.5, 0}, {63, 10.5, 0}, {
       64, 10.5, 0}, {1, 6.5, 0}, {2, 6.5, 0}, {3, 6.5, 0}, {4, 6.5, 0}, {
       5, 6.5, 0}, {6, 6.5, 0}, {7, 6.5, 0}, {8, 6.5, 0}, {9, 6.5, 0}, {
       10, 6.5, 0}, {11, 6.5, 0}, {12, 6.5, 0}, {13, 6.5, 0}, {14, 6.5, 0}, {
       15, 6.5, 0}, {16, 6.5, 0}, {17, 6.5, 0}, {18, 6.5, 0}, {19, 6.5, 0}, {
       20, 6.5, 0}, {21, 6.5, 0}, {22, 6.5, 0}, {23, 6.5, 0}, {24, 6.5, 0}, {
       25, 6.5, 0}, {26, 6.5, 0}, {27, 6.5, 0}, {28, 6.5, 0}, {29, 6.5, 0}, {
       30, 6.5, 0}, {31, 6.5, 0}, {32, 6.5, 0}, {33, 6.5, 0}, {34, 6.5, 0}, {
       35, 6.5, 0}, {36, 6.5, 0}, {37, 6.5, 0}, {38, 6.5, 0}, {39, 6.5, 0}, {
       40, 6.5, 0}, {42, 6.5, 0}, {43, 6.5, 0}, {44, 6.5, 0}, {45, 6.5, 0}, {
       46, 6.5, 0}, {47, 6.5, 0}, {48, 6.5, 0}, {49, 6.5, 0}, {50, 6.5, 0}, {
       51, 6.5, 0}, {52, 6.5, 0}, {53, 6.5, 0}, {54, 6.5, 0}, {55, 6.5, 0}, {
       56, 6.5, 0}, {57, 6.5, 0}, {58, 6.5, 0}, {59, 6.5, 0}, {60, 6.5, 0}, {
       61, 6.5, 0}, {62, 6.5, 0}, {63, 6.5, 0}, {64, 6.5, 0}, {1, 2.5, 0}, {
       2, 2.5, 0}, {3, 2.5, 0}, {4, 2.5, 0}, {5, 2.5, 0}, {6, 2.5, 0}, {
       7, 2.5, 0}, {8, 2.5, 0}, {9, 2.5, 0}, {10, 2.5, 0}, {11, 2.5, 0}, {
       12, 2.5, 0}, {13, 2.5, 0}, {14, 2.5, 0}, {15, 2.5, 0}, {16, 2.5, 0}, {
       17, 2.5, 0}, {18, 2.5, 0}, {19, 2.5, 0}, {20, 2.5, 0}, {21, 2.5, 0}, {
       22, 2.5, 0}, {23, 2.5, 0}, {24, 2.5, 0}, {25, 2.5, 0}, {26, 2.5, 0}, {
       27, 2.5, 0}, {28, 2.5, 0}, {29, 2.5, 0}, {30, 2.5, 0}, {31, 2.5, 0}, {
       32, 2.5, 0}, {33, 2.5, 0}, {34, 2.5, 0}, {35, 2.5, 0}, {36, 2.5, 0}, {
       37, 2.5, 0}, {38, 2.5, 0}, {39, 2.5, 0}, {40, 2.5, 0}, {41, 2.5, 0}, {
       42, 2.5, 0}, {43, 2.5, 0}, {44, 2.5, 0}, {45, 2.5, 0}, {46, 2.5, 0}, {
       47, 2.5, 0}, {48, 2.5, 0}, {49, 2.5, 0}, {50, 2.5, 0}, {51, 2.5, 0}, {
       52, 2.5, 0}, {53, 2.5, 0}, {54, 2.5, 0}, {55, 2.5, 0}, {56, 2.5, 0}, {
       57, 2.5, 0}, {58, 2.5, 0}, {59, 2.5, 0}, {60, 2.5, 0}, {61, 2.5, 0}, {
       62, 2.5, 0}, {63, 2.5, 0}, {64, 2.5, 0}}}, 0.3]}, 
   {RGBColor[0, 0, 1], 
    SphereBox[{{{2.5, 61, 2}, {2.5, 62, 2}, {2.5, 64, 2}, {6.5, 61, 2}, {
       6.5, 62, 2}, {6.5, 63, 2}, {6.5, 64, 2}, {10.5, 61, 2}, {
       10.5, 62, 2}, {10.5, 63, 2}, {10.5, 64, 2}, {14.5, 61, 2}, {
       14.5, 62, 2}, {14.5, 63, 2}, {14.5, 64, 2}, {18.5, 61, 2}, {
       18.5, 62, 2}, {18.5, 63, 2}, {18.5, 64, 2}, {22.5, 61, 2}, {
       22.5, 62, 2}, {22.5, 63, 2}, {22.5, 64, 2}, {26.5, 61, 2}, {
       26.5, 62, 2}, {26.5, 63, 2}, {26.5, 64, 2}, {30.5, 61, 2}, {
       30.5, 62, 2}, {30.5, 63, 2}, {30.5, 64, 2}, {34.5, 61, 2}, {
       34.5, 62, 2}, {34.5, 63, 2}, {34.5, 64, 2}, {38.5, 61, 2}, {
       38.5, 62, 2}, {38.5, 63, 2}, {38.5, 64, 2}, {42.5, 61, 2}, {
       42.5, 62, 2}, {42.5, 63, 2}, {42.5, 64, 2}, {46.5, 61, 2}, {
       46.5, 62, 2}, {46.5, 63, 2}, {46.5, 64, 2}, {50.5, 61, 2}, {
       50.5, 62, 2}, {50.5, 63, 2}, {50.5, 64, 2}, {54.5, 61, 2}, {
       54.5, 62, 2}, {54.5, 63, 2}, {54.5, 64, 2}, {58.5, 61, 2}, {
       58.5, 62, 2}, {58.5, 63, 2}, {58.5, 64, 2}, {62.5, 61, 2}, {
       62.5, 62, 2}, {62.5, 63, 2}, {62.5, 64, 2}, {2.5, 57, 2}, {
       2.5, 58, 2}, {2.5, 59, 2}, {2.5, 60, 2}, {6.5, 57, 2}, {6.5, 58, 2}, {
       6.5, 59, 2}, {6.5, 60, 2}, {10.5, 57, 2}, {10.5, 58, 2}, {
       10.5, 59, 2}, {10.5, 60, 2}, {14.5, 57, 2}, {14.5, 58, 2}, {
       14.5, 59, 2}, {14.5, 60, 2}, {18.5, 57, 2}, {18.5, 58, 2}, {
       18.5, 59, 2}, {18.5, 60, 2}, {22.5, 57, 2}, {22.5, 58, 2}, {
       22.5, 59, 2}, {22.5, 60, 2}, {26.5, 57, 2}, {26.5, 58, 2}, {
       26.5, 59, 2}, {26.5, 60, 2}, {30.5, 57, 2}, {30.5, 58, 2}, {
       30.5, 59, 2}, {30.5, 60, 2}, {34.5, 57, 2}, {34.5, 58, 2}, {
       34.5, 59, 2}, {34.5, 60, 2}, {38.5, 57, 2}, {38.5, 58, 2}, {
       38.5, 59, 2}, {38.5, 60, 2}, {42.5, 57, 2}, {42.5, 58, 2}, {
       42.5, 59, 2}, {42.5, 60, 2}, {46.5, 57, 2}, {46.5, 58, 2}, {
       46.5, 59, 2}, {46.5, 60, 2}, {50.5, 57, 2}, {50.5, 58, 2}, {
       50.5, 59, 2}, {50.5, 60, 2}, {54.5, 57, 2}, {54.5, 58, 2}, {
       54.5, 59, 2}, {54.5, 60, 2}, {58.5, 57, 2}, {58.5, 58, 2}, {
       58.5, 59, 2}, {58.5, 60, 2}, {62.5, 57, 2}, {62.5, 58, 2}, {
       62.5, 59, 2}, {62.5, 60, 2}, {2.5, 53, 2}, {2.5, 54, 2}, {
       2.5, 55, 2}, {2.5, 56, 2}, {6.5, 54, 2}, {6.5, 55, 2}, {6.5, 56, 2}, {
       10.5, 53, 2}, {10.5, 54, 2}, {10.5, 55, 2}, {10.5, 56, 2}, {
       14.5, 53, 2}, {14.5, 54, 2}, {14.5, 55, 2}, {14.5, 56, 2}, {
       18.5, 53, 2}, {18.5, 54, 2}, {18.5, 55, 2}, {18.5, 56, 2}, {
       22.5, 53, 2}, {22.5, 54, 2}, {22.5, 55, 2}, {22.5, 56, 2}, {
       26.5, 53, 2}, {26.5, 54, 2}, {26.5, 55, 2}, {26.5, 56, 2}, {
       30.5, 53, 2}, {30.5, 54, 2}, {30.5, 55, 2}, {30.5, 56, 2}, {
       34.5, 53, 2}, {34.5, 54, 2}, {34.5, 55, 2}, {34.5, 56, 2}, {
       38.5, 53, 2}, {38.5, 54, 2}, {38.5, 55, 2}, {38.5, 56, 2}, {
       42.5, 53, 2}, {42.5, 54, 2}, {42.5, 55, 2}, {42.5, 56, 2}, {
       46.5, 53, 2}, {46.5, 54, 2}, {46.5, 55, 2}, {46.5, 56, 2}, {
       50.5, 53, 2}, {50.5, 54, 2}, {50.5, 55, 2}, {50.5, 56, 2}, {
       54.5, 53, 2}, {54.5, 54, 2}, {54.5, 55, 2}, {54.5, 56, 2}, {
       58.5, 53, 2}, {58.5, 54, 2}, {58.5, 55, 2}, {58.5, 56, 2}, {
       62.5, 53, 2}, {62.5, 54, 2}, {62.5, 55, 2}, {62.5, 56, 2}, {
       2.5, 49, 2}, {2.5, 50, 2}, {2.5, 51, 2}, {2.5, 52, 2}, {6.5, 49, 2}, {
       6.5, 50, 2}, {6.5, 51, 2}, {6.5, 52, 2}, {10.5, 49, 2}, {
       10.5, 50, 2}, {10.5, 51, 2}, {10.5, 52, 2}, {14.5, 49, 2}, {
       14.5, 50, 2}, {14.5, 51, 2}, {14.5, 52, 2}, {18.5, 49, 2}, {
       18.5, 50, 2}, {18.5, 51, 2}, {18.5, 52, 2}, {22.5, 49, 2}, {
       22.5, 50, 2}, {22.5, 51, 2}, {22.5, 52, 2}, {26.5, 49, 2}, {
       26.5, 50, 2}, {26.5, 51, 2}, {26.5, 52, 2}, {30.5, 49, 2}, {
       30.5, 50, 2}, {30.5, 51, 2}, {30.5, 52, 2}, {34.5, 49, 2}, {
       34.5, 50, 2}, {34.5, 51, 2}, {34.5, 52, 2}, {38.5, 49, 2}, {
       38.5, 50, 2}, {38.5, 51, 2}, {38.5, 52, 2}, {42.5, 49, 2}, {
       42.5, 50, 2}, {42.5, 51, 2}, {42.5, 52, 2}, {46.5, 49, 2}, {
       46.5, 50, 2}, {46.5, 51, 2}, {46.5, 52, 2}, {50.5, 49, 2}, {
       50.5, 50, 2}, {50.5, 51, 2}, {50.5, 52, 2}, {54.5, 49, 2}, {
       54.5, 50, 2}, {54.5, 51, 2}, {54.5, 52, 2}, {58.5, 49, 2}, {
       58.5, 50, 2}, {58.5, 51, 2}, {58.5, 52, 2}, {62.5, 49, 2}, {
       62.5, 50, 2}, {62.5, 51, 2}, {62.5, 52, 2}, {2.5, 45, 2}, {
       2.5, 46, 2}, {2.5, 47, 2}, {2.5, 48, 2}, {6.5, 45, 2}, {6.5, 46, 2}, {
       6.5, 47, 2}, {6.5, 48, 2}, {10.5, 45, 2}, {10.5, 46, 2}, {
       10.5, 47, 2}, {10.5, 48, 2}, {14.5, 46, 2}, {14.5, 47, 2}, {
       14.5, 48, 2}, {18.5, 45, 2}, {18.5, 46, 2}, {18.5, 47, 2}, {
       18.5, 48, 2}, {22.5, 45, 2}, {22.5, 46, 2}, {22.5, 47, 2}, {
       22.5, 48, 2}, {26.5, 45, 2}, {26.5, 46, 2}, {26.5, 47, 2}, {
       26.5, 48, 2}, {30.5, 45, 2}, {30.5, 46, 2}, {30.5, 47, 2}, {
       30.5, 48, 2}, {34.5, 45, 2}, {34.5, 46, 2}, {34.5, 47, 2}, {
       34.5, 48, 2}, {38.5, 45, 2}, {38.5, 46, 2}, {38.5, 47, 2}, {
       38.5, 48, 2}, {42.5, 45, 2}, {42.5, 46, 2}, {42.5, 47, 2}, {
       42.5, 48, 2}, {46.5, 45, 2}, {46.5, 46, 2}, {46.5, 47, 2}, {
       46.5, 48, 2}, {50.5, 45, 2}, {50.5, 46, 2}, {50.5, 47, 2}, {
       50.5, 48, 2}, {54.5, 45, 2}, {54.5, 46, 2}, {54.5, 47, 2}, {
       54.5, 48, 2}, {58.5, 45, 2}, {58.5, 46, 2}, {58.5, 47, 2}, {
       58.5, 48, 2}, {62.5, 45, 2}, {62.5, 46, 2}, {62.5, 47, 2}, {
       62.5, 48, 2}, {2.5, 41, 2}, {2.5, 42, 2}, {2.5, 43, 2}, {2.5, 44, 2}, {
       6.5, 41, 2}, {6.5, 42, 2}, {6.5, 43, 2}, {6.5, 44, 2}, {10.5, 41, 2}, {
       10.5, 42, 2}, {10.5, 43, 2}, {10.5, 44, 2}, {14.5, 41, 2}, {
       14.5, 42, 2}, {14.5, 43, 2}, {14.5, 44, 2}, {18.5, 41, 2}, {
       18.5, 42, 2}, {18.5, 43, 2}, {18.5, 44, 2}, {22.5, 41, 2}, {
       22.5, 42, 2}, {22.5, 43, 2}, {22.5, 44, 2}, {26.5, 41, 2}, {
       26.5, 42, 2}, {26.5, 43, 2}, {26.5, 44, 2}, {30.5, 41, 2}, {
       30.5, 42, 2}, {30.5, 43, 2}, {30.5, 44, 2}, {34.5, 41, 2}, {
       34.5, 42, 2}, {34.5, 43, 2}, {34.5, 44, 2}, {38.5, 41, 2}, {
       38.5, 42, 2}, {38.5, 43, 2}, {38.5, 44, 2}, {42.5, 42, 2}, {
       42.5, 43, 2}, {42.5, 44, 2}, {46.5, 41, 2}, {46.5, 42, 2}, {
       46.5, 43, 2}, {46.5, 44, 2}, {50.5, 41, 2}, {50.5, 42, 2}, {
       50.5, 43, 2}, {50.5, 44, 2}, {54.5, 41, 2}, {54.5, 42, 2}, {
       54.5, 43, 2}, {54.5, 44, 2}, {58.5, 41, 2}, {58.5, 42, 2}, {
       58.5, 43, 2}, {58.5, 44, 2}, {62.5, 41, 2}, {62.5, 42, 2}, {
       62.5, 43, 2}, {62.5, 44, 2}, {2.5, 37, 2}, {2.5, 38, 2}, {
       2.5, 39, 2}, {2.5, 40, 2}, {6.5, 37, 2}, {6.5, 38, 2}, {6.5, 39, 2}, {
       6.5, 40, 2}, {10.5, 37, 2}, {10.5, 38, 2}, {10.5, 39, 2}, {
       10.5, 40, 2}, {14.5, 37, 2}, {14.5, 38, 2}, {14.5, 39, 2}, {
       14.5, 40, 2}, {18.5, 37, 2}, {18.5, 38, 2}, {18.5, 39, 2}, {
       18.5, 40, 2}, {22.5, 37, 2}, {22.5, 38, 2}, {22.5, 39, 2}, {
       22.5, 40, 2}, {26.5, 37, 2}, {26.5, 38, 2}, {26.5, 39, 2}, {
       26.5, 40, 2}, {30.5, 37, 2}, {30.5, 38, 2}, {30.5, 39, 2}, {
       30.5, 40, 2}, {34.5, 37, 2}, {34.5, 38, 2}, {34.5, 39, 2}, {
       34.5, 40, 2}, {38.5, 37, 2}, {38.5, 38, 2}, {38.5, 39, 2}, {
       38.5, 40, 2}, {42.5, 37, 2}, {42.5, 38, 2}, {42.5, 39, 2}, {
       42.5, 40, 2}, {46.5, 37, 2}, {46.5, 38, 2}, {46.5, 39, 2}, {
       46.5, 40, 2}, {50.5, 37, 2}, {50.5, 38, 2}, {50.5, 39, 2}, {
       50.5, 40, 2}, {54.5, 37, 2}, {54.5, 38, 2}, {54.5, 39, 2}, {
       54.5, 40, 2}, {58.5, 37, 2}, {58.5, 38, 2}, {58.5, 39, 2}, {
       58.5, 40, 2}, {62.5, 37, 2}, {62.5, 38, 2}, {62.5, 39, 2}, {
       62.5, 40, 2}, {2.5, 33, 2}, {2.5, 34, 2}, {2.5, 35, 2}, {2.5, 36, 2}, {
       6.5, 33, 2}, {6.5, 34, 2}, {6.5, 35, 2}, {6.5, 36, 2}, {10.5, 33, 2}, {
       10.5, 34, 2}, {10.5, 35, 2}, {10.5, 36, 2}, {14.5, 33, 2}, {
       14.5, 34, 2}, {14.5, 35, 2}, {14.5, 36, 2}, {18.5, 33, 2}, {
       18.5, 34, 2}, {18.5, 35, 2}, {18.5, 36, 2}, {22.5, 34, 2}, {
       22.5, 35, 2}, {22.5, 36, 2}, {26.5, 33, 2}, {26.5, 34, 2}, {
       26.5, 35, 2}, {26.5, 36, 2}, {30.5, 33, 2}, {30.5, 34, 2}, {
       30.5, 35, 2}, {30.5, 36, 2}, {34.5, 33, 2}, {34.5, 34, 2}, {
       34.5, 35, 2}, {34.5, 36, 2}, {38.5, 33, 2}, {38.5, 34, 2}, {
       38.5, 35, 2}, {38.5, 36, 2}, {42.5, 33, 2}, {42.5, 34, 2}, {
       42.5, 35, 2}, {42.5, 36, 2}, {46.5, 33, 2}, {46.5, 34, 2}, {
       46.5, 35, 2}, {46.5, 36, 2}, {50.5, 33, 2}, {50.5, 34, 2}, {
       50.5, 35, 2}, {50.5, 36, 2}, {54.5, 33, 2}, {54.5, 34, 2}, {
       54.5, 35, 2}, {54.5, 36, 2}, {58.5, 33, 2}, {58.5, 34, 2}, {
       58.5, 35, 2}, {58.5, 36, 2}, {62.5, 33, 2}, {62.5, 34, 2}, {
       62.5, 35, 2}, {62.5, 36, 2}, {2.5, 29, 2}, {2.5, 30, 2}, {
       2.5, 31, 2}, {2.5, 32, 2}, {6.5, 29, 2}, {6.5, 30, 2}, {6.5, 31, 2}, {
       6.5, 32, 2}, {10.5, 29, 2}, {10.5, 30, 2}, {10.5, 31, 2}, {
       10.5, 32, 2}, {14.5, 29, 2}, {14.5, 30, 2}, {14.5, 31, 2}, {
       14.5, 32, 2}, {18.5, 29, 2}, {18.5, 30, 2}, {18.5, 31, 2}, {
       18.5, 32, 2}, {22.5, 29, 2}, {22.5, 30, 2}, {22.5, 31, 2}, {
       22.5, 32, 2}, {26.5, 29, 2}, {26.5, 30, 2}, {26.5, 31, 2}, {
       26.5, 32, 2}, {30.5, 29, 2}, {30.5, 30, 2}, {30.5, 31, 2}, {
       30.5, 32, 2}, {34.5, 30, 2}, {34.5, 31, 2}, {34.5, 32, 2}, {
       38.5, 31, 2}, {38.5, 32, 2}, {42.5, 29, 2}, {42.5, 31, 2}, {
       42.5, 32, 2}, {46.5, 29, 2}, {46.5, 30, 2}, {46.5, 31, 2}, {
       46.5, 32, 2}, {50.5, 29, 2}, {50.5, 30, 2}, {50.5, 31, 2}, {
       50.5, 32, 2}, {54.5, 29, 2}, {54.5, 30, 2}, {54.5, 31, 2}, {
       54.5, 32, 2}, {58.5, 29, 2}, {58.5, 30, 2}, {58.5, 31, 2}, {
       58.5, 32, 2}, {62.5, 29, 2}, {62.5, 30, 2}, {62.5, 31, 2}, {
       62.5, 32, 2}, {2.5, 25, 2}, {2.5, 26, 2}, {2.5, 27, 2}, {2.5, 28, 2}, {
       6.5, 25, 2}, {6.5, 26, 2}, {6.5, 27, 2}, {6.5, 28, 2}, {10.5, 25, 2}, {
       10.5, 26, 2}, {10.5, 27, 2}, {10.5, 28, 2}, {14.5, 25, 2}, {
       14.5, 26, 2}, {14.5, 27, 2}, {14.5, 28, 2}, {18.5, 25, 2}, {
       18.5, 26, 2}, {18.5, 27, 2}, {18.5, 28, 2}, {22.5, 25, 2}, {
       22.5, 26, 2}, {22.5, 27, 2}, {22.5, 28, 2}, {26.5, 25, 2}, {
       26.5, 26, 2}, {26.5, 27, 2}, {26.5, 28, 2}, {30.5, 25, 2}, {
       30.5, 26, 2}, {30.5, 27, 2}, {30.5, 28, 2}, {34.5, 25, 2}, {
       34.5, 26, 2}, {34.5, 27, 2}, {34.5, 28, 2}, {38.5, 25, 2}, {
       38.5, 26, 2}, {38.5, 27, 2}, {38.5, 28, 2}, {42.5, 25, 2}, {
       42.5, 26, 2}, {42.5, 27, 2}, {46.5, 25, 2}, {46.5, 26, 2}, {
       46.5, 27, 2}, {50.5, 25, 2}, {50.5, 26, 2}, {50.5, 27, 2}, {
       50.5, 28, 2}, {54.5, 25, 2}, {54.5, 26, 2}, {54.5, 27, 2}, {
       54.5, 28, 2}, {58.5, 25, 2}, {58.5, 26, 2}, {58.5, 27, 2}, {
       58.5, 28, 2}, {62.5, 25, 2}, {62.5, 26, 2}, {62.5, 27, 2}, {
       62.5, 28, 2}, {2.5, 21, 2}, {2.5, 22, 2}, {2.5, 23, 2}, {2.5, 24, 2}, {
       6.5, 21, 2}, {6.5, 22, 2}, {6.5, 23, 2}, {6.5, 24, 2}, {10.5, 21, 2}, {
       10.5, 22, 2}, {10.5, 23, 2}, {10.5, 24, 2}, {14.5, 21, 2}, {
       14.5, 22, 2}, {14.5, 23, 2}, {14.5, 24, 2}, {18.5, 21, 2}, {
       18.5, 22, 2}, {18.5, 23, 2}, {18.5, 24, 2}, {22.5, 21, 2}, {
       22.5, 22, 2}, {22.5, 23, 2}, {22.5, 24, 2}, {26.5, 21, 2}, {
       26.5, 22, 2}, {26.5, 23, 2}, {26.5, 24, 2}, {30.5, 21, 2}, {
       30.5, 22, 2}, {30.5, 23, 2}, {30.5, 24, 2}, {34.5, 21, 2}, {
       34.5, 22, 2}, {34.5, 23, 2}, {34.5, 24, 2}, {38.5, 21, 2}, {
       38.5, 22, 2}, {38.5, 23, 2}, {38.5, 24, 2}, {42.5, 21, 2}, {
       42.5, 22, 2}, {42.5, 23, 2}, {42.5, 24, 2}, {46.5, 21, 2}, {
       46.5, 22, 2}, {46.5, 23, 2}, {46.5, 24, 2}, {50.5, 21, 2}, {
       50.5, 22, 2}, {50.5, 23, 2}, {50.5, 24, 2}, {54.5, 21, 2}, {
       54.5, 22, 2}, {54.5, 23, 2}, {54.5, 24, 2}, {58.5, 21, 2}, {
       58.5, 22, 2}, {58.5, 23, 2}, {58.5, 24, 2}, {62.5, 21, 2}, {
       62.5, 22, 2}, {62.5, 23, 2}, {62.5, 24, 2}, {2.5, 17, 2}, {
       2.5, 18, 2}, {2.5, 19, 2}, {2.5, 20, 2}, {6.5, 17, 2}, {6.5, 18, 2}, {
       6.5, 19, 2}, {6.5, 20, 2}, {10.5, 17, 2}, {10.5, 18, 2}, {
       10.5, 19, 2}, {10.5, 20, 2}, {14.5, 17, 2}, {14.5, 18, 2}, {
       14.5, 19, 2}, {14.5, 20, 2}, {18.5, 17, 2}, {18.5, 18, 2}, {
       18.5, 19, 2}, {18.5, 20, 2}, {22.5, 17, 2}, {22.5, 18, 2}, {
       22.5, 19, 2}, {22.5, 20, 2}, {26.5, 17, 2}, {26.5, 18, 2}, {
       26.5, 19, 2}, {26.5, 20, 2}, {30.5, 17, 2}, {30.5, 18, 2}, {
       30.5, 19, 2}, {30.5, 20, 2}, {34.5, 17, 2}, {34.5, 18, 2}, {
       34.5, 19, 2}, {34.5, 20, 2}, {38.5, 17, 2}, {38.5, 18, 2}, {
       38.5, 19, 2}, {38.5, 20, 2}, {42.5, 17, 2}, {42.5, 18, 2}, {
       42.5, 19, 2}, {42.5, 20, 2}, {46.5, 17, 2}, {46.5, 18, 2}, {
       46.5, 19, 2}, {46.5, 20, 2}, {50.5, 17, 2}, {50.5, 18, 2}, {
       50.5, 19, 2}, {50.5, 20, 2}, {54.5, 17, 2}, {54.5, 18, 2}, {
       54.5, 19, 2}, {54.5, 20, 2}, {58.5, 17, 2}, {58.5, 18, 2}, {
       58.5, 19, 2}, {58.5, 20, 2}, {62.5, 17, 2}, {62.5, 18, 2}, {
       62.5, 19, 2}, {62.5, 20, 2}, {2.5, 13, 2}, {2.5, 14, 2}, {
       2.5, 15, 2}, {2.5, 16, 2}, {6.5, 13, 2}, {6.5, 14, 2}, {6.5, 15, 2}, {
       6.5, 16, 2}, {10.5, 13, 2}, {10.5, 14, 2}, {10.5, 15, 2}, {
       10.5, 16, 2}, {14.5, 13, 2}, {14.5, 14, 2}, {14.5, 15, 2}, {
       14.5, 16, 2}, {18.5, 13, 2}, {18.5, 14, 2}, {18.5, 15, 2}, {
       18.5, 16, 2}, {22.5, 13, 2}, {22.5, 14, 2}, {22.5, 15, 2}, {
       22.5, 16, 2}, {26.5, 13, 2}, {26.5, 14, 2}, {26.5, 15, 2}, {
       26.5, 16, 2}, {30.5, 13, 2}, {30.5, 14, 2}, {30.5, 15, 2}, {
       30.5, 16, 2}, {34.5, 13, 2}, {34.5, 14, 2}, {34.5, 15, 2}, {
       34.5, 16, 2}, {38.5, 13, 2}, {38.5, 14, 2}, {38.5, 15, 2}, {
       38.5, 16, 2}, {42.5, 13, 2}, {42.5, 14, 2}, {42.5, 15, 2}, {
       42.5, 16, 2}, {46.5, 13, 2}, {46.5, 14, 2}, {46.5, 15, 2}, {
       46.5, 16, 2}, {50.5, 13, 2}, {50.5, 14, 2}, {50.5, 15, 2}, {
       50.5, 16, 2}, {54.5, 13, 2}, {54.5, 14, 2}, {54.5, 15, 2}, {
       54.5, 16, 2}, {58.5, 13, 2}, {58.5, 14, 2}, {58.5, 15, 2}, {
       58.5, 16, 2}, {62.5, 13, 2}, {62.5, 14, 2}, {62.5, 15, 2}, {
       62.5, 16, 2}, {2.5, 9, 2}, {2.5, 10, 2}, {2.5, 11, 2}, {2.5, 12, 2}, {
       6.5, 9, 2}, {6.5, 10, 2}, {6.5, 11, 2}, {6.5, 12, 2}, {10.5, 9, 2}, {
       10.5, 10, 2}, {10.5, 11, 2}, {10.5, 12, 2}, {14.5, 9, 2}, {
       14.5, 10, 2}, {14.5, 11, 2}, {14.5, 12, 2}, {18.5, 9, 2}, {
       18.5, 10, 2}, {18.5, 11, 2}, {18.5, 12, 2}, {22.5, 9, 2}, {
       22.5, 10, 2}, {22.5, 11, 2}, {22.5, 12, 2}, {26.5, 9, 2}, {
       26.5, 10, 2}, {26.5, 11, 2}, {26.5, 12, 2}, {30.5, 9, 2}, {
       30.5, 10, 2}, {30.5, 11, 2}, {30.5, 12, 2}, {34.5, 9, 2}, {
       34.5, 10, 2}, {34.5, 11, 2}, {34.5, 12, 2}, {38.5, 9, 2}, {
       38.5, 10, 2}, {38.5, 11, 2}, {38.5, 12, 2}, {42.5, 9, 2}, {
       42.5, 10, 2}, {42.5, 11, 2}, {42.5, 12, 2}, {46.5, 9, 2}, {
       46.5, 10, 2}, {46.5, 11, 2}, {46.5, 12, 2}, {50.5, 9, 2}, {
       50.5, 10, 2}, {50.5, 11, 2}, {50.5, 12, 2}, {54.5, 9, 2}, {
       54.5, 10, 2}, {54.5, 11, 2}, {54.5, 12, 2}, {58.5, 9, 2}, {
       58.5, 10, 2}, {58.5, 11, 2}, {58.5, 12, 2}, {62.5, 9, 2}, {
       62.5, 10, 2}, {62.5, 11, 2}, {62.5, 12, 2}, {2.5, 5, 2}, {2.5, 6, 2}, {
       2.5, 7, 2}, {2.5, 8, 2}, {6.5, 5, 2}, {6.5, 6, 2}, {6.5, 7, 2}, {
       6.5, 8, 2}, {10.5, 5, 2}, {10.5, 6, 2}, {10.5, 7, 2}, {10.5, 8, 2}, {
       14.5, 5, 2}, {14.5, 6, 2}, {14.5, 7, 2}, {14.5, 8, 2}, {18.5, 5, 2}, {
       18.5, 6, 2}, {18.5, 7, 2}, {18.5, 8, 2}, {22.5, 5, 2}, {22.5, 6, 2}, {
       22.5, 7, 2}, {22.5, 8, 2}, {26.5, 5, 2}, {26.5, 6, 2}, {26.5, 7, 2}, {
       26.5, 8, 2}, {30.5, 5, 2}, {30.5, 6, 2}, {30.5, 7, 2}, {30.5, 8, 2}, {
       34.5, 5, 2}, {34.5, 6, 2}, {34.5, 7, 2}, {34.5, 8, 2}, {38.5, 5, 2}, {
       38.5, 6, 2}, {38.5, 7, 2}, {38.5, 8, 2}, {42.5, 5, 2}, {42.5, 6, 2}, {
       42.5, 7, 2}, {42.5, 8, 2}, {46.5, 5, 2}, {46.5, 6, 2}, {46.5, 7, 2}, {
       46.5, 8, 2}, {50.5, 5, 2}, {50.5, 6, 2}, {50.5, 7, 2}, {50.5, 8, 2}, {
       54.5, 5, 2}, {54.5, 6, 2}, {54.5, 7, 2}, {54.5, 8, 2}, {58.5, 5, 2}, {
       58.5, 6, 2}, {58.5, 7, 2}, {58.5, 8, 2}, {62.5, 5, 2}, {62.5, 6, 2}, {
       62.5, 7, 2}, {62.5, 8, 2}, {2.5, 1, 2}, {2.5, 2, 2}, {2.5, 3, 2}, {
       2.5, 4, 2}, {6.5, 1, 2}, {6.5, 2, 2}, {6.5, 3, 2}, {6.5, 4, 2}, {
       10.5, 1, 2}, {10.5, 2, 2}, {10.5, 3, 2}, {10.5, 4, 2}, {14.5, 1, 2}, {
       14.5, 2, 2}, {14.5, 3, 2}, {14.5, 4, 2}, {18.5, 1, 2}, {18.5, 2, 2}, {
       18.5, 3, 2}, {18.5, 4, 2}, {22.5, 1, 2}, {22.5, 2, 2}, {22.5, 3, 2}, {
       22.5, 4, 2}, {26.5, 1, 2}, {26.5, 2, 2}, {26.5, 3, 2}, {26.5, 4, 2}, {
       30.5, 1, 2}, {30.5, 2, 2}, {30.5, 3, 2}, {30.5, 4, 2}, {34.5, 1, 2}, {
       34.5, 2, 2}, {34.5, 3, 2}, {34.5, 4, 2}, {38.5, 1, 2}, {38.5, 2, 2}, {
       38.5, 3, 2}, {38.5, 4, 2}, {42.5, 1, 2}, {42.5, 2, 2}, {42.5, 3, 2}, {
       42.5, 4, 2}, {46.5, 1, 2}, {46.5, 2, 2}, {46.5, 3, 2}, {46.5, 4, 2}, {
       50.5, 1, 2}, {50.5, 2, 2}, {50.5, 3, 2}, {50.5, 4, 2}, {54.5, 1, 2}, {
       54.5, 2, 2}, {54.5, 3, 2}, {54.5, 4, 2}, {58.5, 1, 2}, {58.5, 2, 2}, {
       58.5, 3, 2}, {58.5, 4, 2}, {62.5, 1, 2}, {62.5, 2, 2}, {62.5, 3, 2}, {
       62.5, 4, 2}}}, 0.3]}, 
   {RGBColor[0, 1, 0], 
    CylinderBox[{{{2, 62.5, 0}, {2.5, 61, 2}}, {{3, 62.5, 0}, {
       2.5, 61, 2}}, {{4, 62.5, 0}, {2.5, 61, 2}}, {{2, 62.5, 0}, {
       2.5, 62, 2}}, {{3, 62.5, 0}, {2.5, 62, 2}}, {{4, 62.5, 0}, {
       2.5, 62, 2}}, {{2, 62.5, 0}, {2.5, 64, 2}}, {{3, 62.5, 0}, {
       2.5, 64, 2}}, {{4, 62.5, 0}, {2.5, 64, 2}}, {{5, 62.5, 0}, {
       6.5, 61, 2}}, {{6, 62.5, 0}, {6.5, 61, 2}}, {{7, 62.5, 0}, {
       6.5, 61, 2}}, {{8, 62.5, 0}, {6.5, 61, 2}}, {{5, 62.5, 0}, {
       6.5, 62, 2}}, {{6, 62.5, 0}, {6.5, 62, 2}}, {{7, 62.5, 0}, {
       6.5, 62, 2}}, {{8, 62.5, 0}, {6.5, 62, 2}}, {{5, 62.5, 0}, {
       6.5, 63, 2}}, {{6, 62.5, 0}, {6.5, 63, 2}}, {{7, 62.5, 0}, {
       6.5, 63, 2}}, {{8, 62.5, 0}, {6.5, 63, 2}}, {{5, 62.5, 0}, {
       6.5, 64, 2}}, {{6, 62.5, 0}, {6.5, 64, 2}}, {{7, 62.5, 0}, {
       6.5, 64, 2}}, {{8, 62.5, 0}, {6.5, 64, 2}}, {{9, 62.5, 0}, {
       10.5, 61, 2}}, {{10, 62.5, 0}, {10.5, 61, 2}}, {{11, 62.5, 0}, {
       10.5, 61, 2}}, {{12, 62.5, 0}, {10.5, 61, 2}}, {{9, 62.5, 0}, {
       10.5, 62, 2}}, {{10, 62.5, 0}, {10.5, 62, 2}}, {{11, 62.5, 0}, {
       10.5, 62, 2}}, {{12, 62.5, 0}, {10.5, 62, 2}}, {{9, 62.5, 0}, {
       10.5, 63, 2}}, {{10, 62.5, 0}, {10.5, 63, 2}}, {{11, 62.5, 0}, {
       10.5, 63, 2}}, {{12, 62.5, 0}, {10.5, 63, 2}}, {{9, 62.5, 0}, {
       10.5, 64, 2}}, {{10, 62.5, 0}, {10.5, 64, 2}}, {{11, 62.5, 0}, {
       10.5, 64, 2}}, {{12, 62.5, 0}, {10.5, 64, 2}}, {{13, 62.5, 0}, {
       14.5, 61, 2}}, {{15, 62.5, 0}, {14.5, 61, 2}}, {{16, 62.5, 0}, {
       14.5, 61, 2}}, {{13, 62.5, 0}, {14.5, 62, 2}}, {{15, 62.5, 0}, {
       14.5, 62, 2}}, {{16, 62.5, 0}, {14.5, 62, 2}}, {{13, 62.5, 0}, {
       14.5, 63, 2}}, {{15, 62.5, 0}, {14.5, 63, 2}}, {{16, 62.5, 0}, {
       14.5, 63, 2}}, {{13, 62.5, 0}, {14.5, 64, 2}}, {{15, 62.5, 0}, {
       14.5, 64, 2}}, {{16, 62.5, 0}, {14.5, 64, 2}}, {{17, 62.5, 0}, {
       18.5, 61, 2}}, {{18, 62.5, 0}, {18.5, 61, 2}}, {{19, 62.5, 0}, {
       18.5, 61, 2}}, {{20, 62.5, 0}, {18.5, 61, 2}}, {{17, 62.5, 0}, {
       18.5, 62, 2}}, {{18, 62.5, 0}, {18.5, 62, 2}}, {{19, 62.5, 0}, {
       18.5, 62, 2}}, {{20, 62.5, 0}, {18.5, 62, 2}}, {{17, 62.5, 0}, {
       18.5, 63, 2}}, {{18, 62.5, 0}, {18.5, 63, 2}}, {{19, 62.5, 0}, {
       18.5, 63, 2}}, {{20, 62.5, 0}, {18.5, 63, 2}}, {{17, 62.5, 0}, {
       18.5, 64, 2}}, {{18, 62.5, 0}, {18.5, 64, 2}}, {{19, 62.5, 0}, {
       18.5, 64, 2}}, {{20, 62.5, 0}, {18.5, 64, 2}}, {{21, 62.5, 0}, {
       22.5, 61, 2}}, {{22, 62.5, 0}, {22.5, 61, 2}}, {{23, 62.5, 0}, {
       22.5, 61, 2}}, {{24, 62.5, 0}, {22.5, 61, 2}}, {{21, 62.5, 0}, {
       22.5, 62, 2}}, {{22, 62.5, 0}, {22.5, 62, 2}}, {{23, 62.5, 0}, {
       22.5, 62, 2}}, {{24, 62.5, 0}, {22.5, 62, 2}}, {{21, 62.5, 0}, {
       22.5, 63, 2}}, {{22, 62.5, 0}, {22.5, 63, 2}}, {{23, 62.5, 0}, {
       22.5, 63, 2}}, {{24, 62.5, 0}, {22.5, 63, 2}}, {{21, 62.5, 0}, {
       22.5, 64, 2}}, {{22, 62.5, 0}, {22.5, 64, 2}}, {{23, 62.5, 0}, {
       22.5, 64, 2}}, {{24, 62.5, 0}, {22.5, 64, 2}}, {{25, 62.5, 0}, {
       26.5, 61, 2}}, {{26, 62.5, 0}, {26.5, 61, 2}}, {{27, 62.5, 0}, {
       26.5, 61, 2}}, {{28, 62.5, 0}, {26.5, 61, 2}}, {{25, 62.5, 0}, {
       26.5, 62, 2}}, {{26, 62.5, 0}, {26.5, 62, 2}}, {{27, 62.5, 0}, {
       26.5, 62, 2}}, {{28, 62.5, 0}, {26.5, 62, 2}}, {{25, 62.5, 0}, {
       26.5, 63, 2}}, {{26, 62.5, 0}, {26.5, 63, 2}}, {{27, 62.5, 0}, {
       26.5, 63, 2}}, {{28, 62.5, 0}, {26.5, 63, 2}}, {{25, 62.5, 0}, {
       26.5, 64, 2}}, {{26, 62.5, 0}, {26.5, 64, 2}}, {{27, 62.5, 0}, {
       26.5, 64, 2}}, {{28, 62.5, 0}, {26.5, 64, 2}}, {{29, 62.5, 0}, {
       30.5, 61, 2}}, {{30, 62.5, 0}, {30.5, 61, 2}}, {{31, 62.5, 0}, {
       30.5, 61, 2}}, {{32, 62.5, 0}, {30.5, 61, 2}}, {{29, 62.5, 0}, {
       30.5, 62, 2}}, {{30, 62.5, 0}, {30.5, 62, 2}}, {{31, 62.5, 0}, {
       30.5, 62, 2}}, {{32, 62.5, 0}, {30.5, 62, 2}}, {{29, 62.5, 0}, {
       30.5, 63, 2}}, {{30, 62.5, 0}, {30.5, 63, 2}}, {{31, 62.5, 0}, {
       30.5, 63, 2}}, {{32, 62.5, 0}, {30.5, 63, 2}}, {{29, 62.5, 0}, {
       30.5, 64, 2}}, {{30, 62.5, 0}, {30.5, 64, 2}}, {{31, 62.5, 0}, {
       30.5, 64, 2}}, {{32, 62.5, 0}, {30.5, 64, 2}}, {{33, 62.5, 0}, {
       34.5, 61, 2}}, {{34, 62.5, 0}, {34.5, 61, 2}}, {{35, 62.5, 0}, {
       34.5, 61, 2}}, {{36, 62.5, 0}, {34.5, 61, 2}}, {{33, 62.5, 0}, {
       34.5, 62, 2}}, {{34, 62.5, 0}, {34.5, 62, 2}}, {{35, 62.5, 0}, {
       34.5, 62, 2}}, {{36, 62.5, 0}, {34.5, 62, 2}}, {{33, 62.5, 0}, {
       34.5, 63, 2}}, {{34, 62.5, 0}, {34.5, 63, 2}}, {{35, 62.5, 0}, {
       34.5, 63, 2}}, {{36, 62.5, 0}, {34.5, 63, 2}}, {{33, 62.5, 0}, {
       34.5, 64, 2}}, {{34, 62.5, 0}, {34.5, 64, 2}}, {{35, 62.5, 0}, {
       34.5, 64, 2}}, {{36, 62.5, 0}, {34.5, 64, 2}}, {{37, 62.5, 0}, {
       38.5, 61, 2}}, {{38, 62.5, 0}, {38.5, 61, 2}}, {{39, 62.5, 0}, {
       38.5, 61, 2}}, {{40, 62.5, 0}, {38.5, 61, 2}}, {{37, 62.5, 0}, {
       38.5, 62, 2}}, {{38, 62.5, 0}, {38.5, 62, 2}}, {{39, 62.5, 0}, {
       38.5, 62, 2}}, {{40, 62.5, 0}, {38.5, 62, 2}}, {{37, 62.5, 0}, {
       38.5, 63, 2}}, {{38, 62.5, 0}, {38.5, 63, 2}}, {{39, 62.5, 0}, {
       38.5, 63, 2}}, {{40, 62.5, 0}, {38.5, 63, 2}}, {{37, 62.5, 0}, {
       38.5, 64, 2}}, {{38, 62.5, 0}, {38.5, 64, 2}}, {{39, 62.5, 0}, {
       38.5, 64, 2}}, {{40, 62.5, 0}, {38.5, 64, 2}}, {{41, 62.5, 0}, {
       42.5, 61, 2}}, {{42, 62.5, 0}, {42.5, 61, 2}}, {{43, 62.5, 0}, {
       42.5, 61, 2}}, {{44, 62.5, 0}, {42.5, 61, 2}}, {{41, 62.5, 0}, {
       42.5, 62, 2}}, {{42, 62.5, 0}, {42.5, 62, 2}}, {{43, 62.5, 0}, {
       42.5, 62, 2}}, {{44, 62.5, 0}, {42.5, 62, 2}}, {{41, 62.5, 0}, {
       42.5, 63, 2}}, {{42, 62.5, 0}, {42.5, 63, 2}}, {{43, 62.5, 0}, {
       42.5, 63, 2}}, {{44, 62.5, 0}, {42.5, 63, 2}}, {{41, 62.5, 0}, {
       42.5, 64, 2}}, {{42, 62.5, 0}, {42.5, 64, 2}}, {{43, 62.5, 0}, {
       42.5, 64, 2}}, {{44, 62.5, 0}, {42.5, 64, 2}}, {{45, 62.5, 0}, {
       46.5, 61, 2}}, {{46, 62.5, 0}, {46.5, 61, 2}}, {{47, 62.5, 0}, {
       46.5, 61, 2}}, {{48, 62.5, 0}, {46.5, 61, 2}}, {{45, 62.5, 0}, {
       46.5, 62, 2}}, {{46, 62.5, 0}, {46.5, 62, 2}}, {{47, 62.5, 0}, {
       46.5, 62, 2}}, {{48, 62.5, 0}, {46.5, 62, 2}}, {{45, 62.5, 0}, {
       46.5, 63, 2}}, {{46, 62.5, 0}, {46.5, 63, 2}}, {{47, 62.5, 0}, {
       46.5, 63, 2}}, {{48, 62.5, 0}, {46.5, 63, 2}}, {{45, 62.5, 0}, {
       46.5, 64, 2}}, {{46, 62.5, 0}, {46.5, 64, 2}}, {{47, 62.5, 0}, {
       46.5, 64, 2}}, {{48, 62.5, 0}, {46.5, 64, 2}}, {{49, 62.5, 0}, {
       50.5, 61, 2}}, {{50, 62.5, 0}, {50.5, 61, 2}}, {{51, 62.5, 0}, {
       50.5, 61, 2}}, {{52, 62.5, 0}, {50.5, 61, 2}}, {{49, 62.5, 0}, {
       50.5, 62, 2}}, {{50, 62.5, 0}, {50.5, 62, 2}}, {{51, 62.5, 0}, {
       50.5, 62, 2}}, {{52, 62.5, 0}, {50.5, 62, 2}}, {{49, 62.5, 0}, {
       50.5, 63, 2}}, {{50, 62.5, 0}, {50.5, 63, 2}}, {{51, 62.5, 0}, {
       50.5, 63, 2}}, {{52, 62.5, 0}, {50.5, 63, 2}}, {{49, 62.5, 0}, {
       50.5, 64, 2}}, {{50, 62.5, 0}, {50.5, 64, 2}}, {{51, 62.5, 0}, {
       50.5, 64, 2}}, {{52, 62.5, 0}, {50.5, 64, 2}}, {{53, 62.5, 0}, {
       54.5, 61, 2}}, {{54, 62.5, 0}, {54.5, 61, 2}}, {{55, 62.5, 0}, {
       54.5, 61, 2}}, {{56, 62.5, 0}, {54.5, 61, 2}}, {{53, 62.5, 0}, {
       54.5, 62, 2}}, {{54, 62.5, 0}, {54.5, 62, 2}}, {{55, 62.5, 0}, {
       54.5, 62, 2}}, {{56, 62.5, 0}, {54.5, 62, 2}}, {{53, 62.5, 0}, {
       54.5, 63, 2}}, {{54, 62.5, 0}, {54.5, 63, 2}}, {{55, 62.5, 0}, {
       54.5, 63, 2}}, {{56, 62.5, 0}, {54.5, 63, 2}}, {{53, 62.5, 0}, {
       54.5, 64, 2}}, {{54, 62.5, 0}, {54.5, 64, 2}}, {{55, 62.5, 0}, {
       54.5, 64, 2}}, {{56, 62.5, 0}, {54.5, 64, 2}}, {{57, 62.5, 0}, {
       58.5, 61, 2}}, {{58, 62.5, 0}, {58.5, 61, 2}}, {{59, 62.5, 0}, {
       58.5, 61, 2}}, {{60, 62.5, 0}, {58.5, 61, 2}}, {{57, 62.5, 0}, {
       58.5, 62, 2}}, {{58, 62.5, 0}, {58.5, 62, 2}}, {{59, 62.5, 0}, {
       58.5, 62, 2}}, {{60, 62.5, 0}, {58.5, 62, 2}}, {{57, 62.5, 0}, {
       58.5, 63, 2}}, {{58, 62.5, 0}, {58.5, 63, 2}}, {{59, 62.5, 0}, {
       58.5, 63, 2}}, {{60, 62.5, 0}, {58.5, 63, 2}}, {{57, 62.5, 0}, {
       58.5, 64, 2}}, {{58, 62.5, 0}, {58.5, 64, 2}}, {{59, 62.5, 0}, {
       58.5, 64, 2}}, {{60, 62.5, 0}, {58.5, 64, 2}}, {{61, 62.5, 0}, {
       62.5, 61, 2}}, {{62, 62.5, 0}, {62.5, 61, 2}}, {{63, 62.5, 0}, {
       62.5, 61, 2}}, {{64, 62.5, 0}, {62.5, 61, 2}}, {{61, 62.5, 0}, {
       62.5, 62, 2}}, {{62, 62.5, 0}, {62.5, 62, 2}}, {{63, 62.5, 0}, {
       62.5, 62, 2}}, {{64, 62.5, 0}, {62.5, 62, 2}}, {{61, 62.5, 0}, {
       62.5, 63, 2}}, {{62, 62.5, 0}, {62.5, 63, 2}}, {{63, 62.5, 0}, {
       62.5, 63, 2}}, {{64, 62.5, 0}, {62.5, 63, 2}}, {{61, 62.5, 0}, {
       62.5, 64, 2}}, {{62, 62.5, 0}, {62.5, 64, 2}}, {{63, 62.5, 0}, {
       62.5, 64, 2}}, {{64, 62.5, 0}, {62.5, 64, 2}}, {{1, 58.5, 0}, {
       2.5, 57, 2}}, {{2, 58.5, 0}, {2.5, 57, 2}}, {{3, 58.5, 0}, {
       2.5, 57, 2}}, {{4, 58.5, 0}, {2.5, 57, 2}}, {{1, 58.5, 0}, {
       2.5, 58, 2}}, {{2, 58.5, 0}, {2.5, 58, 2}}, {{3, 58.5, 0}, {
       2.5, 58, 2}}, {{4, 58.5, 0}, {2.5, 58, 2}}, {{1, 58.5, 0}, {
       2.5, 59, 2}}, {{2, 58.5, 0}, {2.5, 59, 2}}, {{3, 58.5, 0}, {
       2.5, 59, 2}}, {{4, 58.5, 0}, {2.5, 59, 2}}, {{1, 58.5, 0}, {
       2.5, 60, 2}}, {{2, 58.5, 0}, {2.5, 60, 2}}, {{3, 58.5, 0}, {
       2.5, 60, 2}}, {{4, 58.5, 0}, {2.5, 60, 2}}, {{5, 58.5, 0}, {
       6.5, 57, 2}}, {{6, 58.5, 0}, {6.5, 57, 2}}, {{7, 58.5, 0}, {
       6.5, 57, 2}}, {{8, 58.5, 0}, {6.5, 57, 2}}, {{5, 58.5, 0}, {
       6.5, 58, 2}}, {{6, 58.5, 0}, {6.5, 58, 2}}, {{7, 58.5, 0}, {
       6.5, 58, 2}}, {{8, 58.5, 0}, {6.5, 58, 2}}, {{5, 58.5, 0}, {
       6.5, 59, 2}}, {{6, 58.5, 0}, {6.5, 59, 2}}, {{7, 58.5, 0}, {
       6.5, 59, 2}}, {{8, 58.5, 0}, {6.5, 59, 2}}, {{5, 58.5, 0}, {
       6.5, 60, 2}}, {{6, 58.5, 0}, {6.5, 60, 2}}, {{7, 58.5, 0}, {
       6.5, 60, 2}}, {{8, 58.5, 0}, {6.5, 60, 2}}, {{9, 58.5, 0}, {
       10.5, 57, 2}}, {{10, 58.5, 0}, {10.5, 57, 2}}, {{11, 58.5, 0}, {
       10.5, 57, 2}}, {{12, 58.5, 0}, {10.5, 57, 2}}, {{9, 58.5, 0}, {
       10.5, 58, 2}}, {{10, 58.5, 0}, {10.5, 58, 2}}, {{11, 58.5, 0}, {
       10.5, 58, 2}}, {{12, 58.5, 0}, {10.5, 58, 2}}, {{9, 58.5, 0}, {
       10.5, 59, 2}}, {{10, 58.5, 0}, {10.5, 59, 2}}, {{11, 58.5, 0}, {
       10.5, 59, 2}}, {{12, 58.5, 0}, {10.5, 59, 2}}, {{9, 58.5, 0}, {
       10.5, 60, 2}}, {{10, 58.5, 0}, {10.5, 60, 2}}, {{11, 58.5, 0}, {
       10.5, 60, 2}}, {{12, 58.5, 0}, {10.5, 60, 2}}, {{13, 58.5, 0}, {
       14.5, 57, 2}}, {{14, 58.5, 0}, {14.5, 57, 2}}, {{15, 58.5, 0}, {
       14.5, 57, 2}}, {{16, 58.5, 0}, {14.5, 57, 2}}, {{13, 58.5, 0}, {
       14.5, 58, 2}}, {{14, 58.5, 0}, {14.5, 58, 2}}, {{15, 58.5, 0}, {
       14.5, 58, 2}}, {{16, 58.5, 0}, {14.5, 58, 2}}, {{13, 58.5, 0}, {
       14.5, 59, 2}}, {{14, 58.5, 0}, {14.5, 59, 2}}, {{15, 58.5, 0}, {
       14.5, 59, 2}}, {{16, 58.5, 0}, {14.5, 59, 2}}, {{13, 58.5, 0}, {
       14.5, 60, 2}}, {{14, 58.5, 0}, {14.5, 60, 2}}, {{15, 58.5, 0}, {
       14.5, 60, 2}}, {{16, 58.5, 0}, {14.5, 60, 2}}, {{17, 58.5, 0}, {
       18.5, 57, 2}}, {{18, 58.5, 0}, {18.5, 57, 2}}, {{19, 58.5, 0}, {
       18.5, 57, 2}}, {{20, 58.5, 0}, {18.5, 57, 2}}, {{17, 58.5, 0}, {
       18.5, 58, 2}}, {{18, 58.5, 0}, {18.5, 58, 2}}, {{19, 58.5, 0}, {
       18.5, 58, 2}}, {{20, 58.5, 0}, {18.5, 58, 2}}, {{17, 58.5, 0}, {
       18.5, 59, 2}}, {{18, 58.5, 0}, {18.5, 59, 2}}, {{19, 58.5, 0}, {
       18.5, 59, 2}}, {{20, 58.5, 0}, {18.5, 59, 2}}, {{17, 58.5, 0}, {
       18.5, 60, 2}}, {{18, 58.5, 0}, {18.5, 60, 2}}, {{19, 58.5, 0}, {
       18.5, 60, 2}}, {{20, 58.5, 0}, {18.5, 60, 2}}, {{21, 58.5, 0}, {
       22.5, 57, 2}}, {{22, 58.5, 0}, {22.5, 57, 2}}, {{23, 58.5, 0}, {
       22.5, 57, 2}}, {{24, 58.5, 0}, {22.5, 57, 2}}, {{21, 58.5, 0}, {
       22.5, 58, 2}}, {{22, 58.5, 0}, {22.5, 58, 2}}, {{23, 58.5, 0}, {
       22.5, 58, 2}}, {{24, 58.5, 0}, {22.5, 58, 2}}, {{21, 58.5, 0}, {
       22.5, 59, 2}}, {{22, 58.5, 0}, {22.5, 59, 2}}, {{23, 58.5, 0}, {
       22.5, 59, 2}}, {{24, 58.5, 0}, {22.5, 59, 2}}, {{21, 58.5, 0}, {
       22.5, 60, 2}}, {{22, 58.5, 0}, {22.5, 60, 2}}, {{23, 58.5, 0}, {
       22.5, 60, 2}}, {{24, 58.5, 0}, {22.5, 60, 2}}, {{25, 58.5, 0}, {
       26.5, 57, 2}}, {{26, 58.5, 0}, {26.5, 57, 2}}, {{27, 58.5, 0}, {
       26.5, 57, 2}}, {{28, 58.5, 0}, {26.5, 57, 2}}, {{25, 58.5, 0}, {
       26.5, 58, 2}}, {{26, 58.5, 0}, {26.5, 58, 2}}, {{27, 58.5, 0}, {
       26.5, 58, 2}}, {{28, 58.5, 0}, {26.5, 58, 2}}, {{25, 58.5, 0}, {
       26.5, 59, 2}}, {{26, 58.5, 0}, {26.5, 59, 2}}, {{27, 58.5, 0}, {
       26.5, 59, 2}}, {{28, 58.5, 0}, {26.5, 59, 2}}, {{25, 58.5, 0}, {
       26.5, 60, 2}}, {{26, 58.5, 0}, {26.5, 60, 2}}, {{27, 58.5, 0}, {
       26.5, 60, 2}}, {{28, 58.5, 0}, {26.5, 60, 2}}, {{29, 58.5, 0}, {
       30.5, 57, 2}}, {{30, 58.5, 0}, {30.5, 57, 2}}, {{31, 58.5, 0}, {
       30.5, 57, 2}}, {{32, 58.5, 0}, {30.5, 57, 2}}, {{29, 58.5, 0}, {
       30.5, 58, 2}}, {{30, 58.5, 0}, {30.5, 58, 2}}, {{31, 58.5, 0}, {
       30.5, 58, 2}}, {{32, 58.5, 0}, {30.5, 58, 2}}, {{29, 58.5, 0}, {
       30.5, 59, 2}}, {{30, 58.5, 0}, {30.5, 59, 2}}, {{31, 58.5, 0}, {
       30.5, 59, 2}}, {{32, 58.5, 0}, {30.5, 59, 2}}, {{29, 58.5, 0}, {
       30.5, 60, 2}}, {{30, 58.5, 0}, {30.5, 60, 2}}, {{31, 58.5, 0}, {
       30.5, 60, 2}}, {{32, 58.5, 0}, {30.5, 60, 2}}, {{33, 58.5, 0}, {
       34.5, 57, 2}}, {{34, 58.5, 0}, {34.5, 57, 2}}, {{35, 58.5, 0}, {
       34.5, 57, 2}}, {{36, 58.5, 0}, {34.5, 57, 2}}, {{33, 58.5, 0}, {
       34.5, 58, 2}}, {{34, 58.5, 0}, {34.5, 58, 2}}, {{35, 58.5, 0}, {
       34.5, 58, 2}}, {{36, 58.5, 0}, {34.5, 58, 2}}, {{33, 58.5, 0}, {
       34.5, 59, 2}}, {{34, 58.5, 0}, {34.5, 59, 2}}, {{35, 58.5, 0}, {
       34.5, 59, 2}}, {{36, 58.5, 0}, {34.5, 59, 2}}, {{33, 58.5, 0}, {
       34.5, 60, 2}}, {{34, 58.5, 0}, {34.5, 60, 2}}, {{35, 58.5, 0}, {
       34.5, 60, 2}}, {{36, 58.5, 0}, {34.5, 60, 2}}, {{37, 58.5, 0}, {
       38.5, 57, 2}}, {{38, 58.5, 0}, {38.5, 57, 2}}, {{39, 58.5, 0}, {
       38.5, 57, 2}}, {{40, 58.5, 0}, {38.5, 57, 2}}, {{37, 58.5, 0}, {
       38.5, 58, 2}}, {{38, 58.5, 0}, {38.5, 58, 2}}, {{39, 58.5, 0}, {
       38.5, 58, 2}}, {{40, 58.5, 0}, {38.5, 58, 2}}, {{37, 58.5, 0}, {
       38.5, 59, 2}}, {{38, 58.5, 0}, {38.5, 59, 2}}, {{39, 58.5, 0}, {
       38.5, 59, 2}}, {{40, 58.5, 0}, {38.5, 59, 2}}, {{37, 58.5, 0}, {
       38.5, 60, 2}}, {{38, 58.5, 0}, {38.5, 60, 2}}, {{39, 58.5, 0}, {
       38.5, 60, 2}}, {{40, 58.5, 0}, {38.5, 60, 2}}, {{41, 58.5, 0}, {
       42.5, 57, 2}}, {{42, 58.5, 0}, {42.5, 57, 2}}, {{43, 58.5, 0}, {
       42.5, 57, 2}}, {{44, 58.5, 0}, {42.5, 57, 2}}, {{41, 58.5, 0}, {
       42.5, 58, 2}}, {{42, 58.5, 0}, {42.5, 58, 2}}, {{43, 58.5, 0}, {
       42.5, 58, 2}}, {{44, 58.5, 0}, {42.5, 58, 2}}, {{41, 58.5, 0}, {
       42.5, 59, 2}}, {{42, 58.5, 0}, {42.5, 59, 2}}, {{43, 58.5, 0}, {
       42.5, 59, 2}}, {{44, 58.5, 0}, {42.5, 59, 2}}, {{41, 58.5, 0}, {
       42.5, 60, 2}}, {{42, 58.5, 0}, {42.5, 60, 2}}, {{43, 58.5, 0}, {
       42.5, 60, 2}}, {{44, 58.5, 0}, {42.5, 60, 2}}, {{45, 58.5, 0}, {
       46.5, 57, 2}}, {{46, 58.5, 0}, {46.5, 57, 2}}, {{47, 58.5, 0}, {
       46.5, 57, 2}}, {{48, 58.5, 0}, {46.5, 57, 2}}, {{45, 58.5, 0}, {
       46.5, 58, 2}}, {{46, 58.5, 0}, {46.5, 58, 2}}, {{47, 58.5, 0}, {
       46.5, 58, 2}}, {{48, 58.5, 0}, {46.5, 58, 2}}, {{45, 58.5, 0}, {
       46.5, 59, 2}}, {{46, 58.5, 0}, {46.5, 59, 2}}, {{47, 58.5, 0}, {
       46.5, 59, 2}}, {{48, 58.5, 0}, {46.5, 59, 2}}, {{45, 58.5, 0}, {
       46.5, 60, 2}}, {{46, 58.5, 0}, {46.5, 60, 2}}, {{47, 58.5, 0}, {
       46.5, 60, 2}}, {{48, 58.5, 0}, {46.5, 60, 2}}, {{49, 58.5, 0}, {
       50.5, 57, 2}}, {{50, 58.5, 0}, {50.5, 57, 2}}, {{51, 58.5, 0}, {
       50.5, 57, 2}}, {{52, 58.5, 0}, {50.5, 57, 2}}, {{49, 58.5, 0}, {
       50.5, 58, 2}}, {{50, 58.5, 0}, {50.5, 58, 2}}, {{51, 58.5, 0}, {
       50.5, 58, 2}}, {{52, 58.5, 0}, {50.5, 58, 2}}, {{49, 58.5, 0}, {
       50.5, 59, 2}}, {{50, 58.5, 0}, {50.5, 59, 2}}, {{51, 58.5, 0}, {
       50.5, 59, 2}}, {{52, 58.5, 0}, {50.5, 59, 2}}, {{49, 58.5, 0}, {
       50.5, 60, 2}}, {{50, 58.5, 0}, {50.5, 60, 2}}, {{51, 58.5, 0}, {
       50.5, 60, 2}}, {{52, 58.5, 0}, {50.5, 60, 2}}, {{53, 58.5, 0}, {
       54.5, 57, 2}}, {{54, 58.5, 0}, {54.5, 57, 2}}, {{55, 58.5, 0}, {
       54.5, 57, 2}}, {{56, 58.5, 0}, {54.5, 57, 2}}, {{53, 58.5, 0}, {
       54.5, 58, 2}}, {{54, 58.5, 0}, {54.5, 58, 2}}, {{55, 58.5, 0}, {
       54.5, 58, 2}}, {{56, 58.5, 0}, {54.5, 58, 2}}, {{53, 58.5, 0}, {
       54.5, 59, 2}}, {{54, 58.5, 0}, {54.5, 59, 2}}, {{55, 58.5, 0}, {
       54.5, 59, 2}}, {{56, 58.5, 0}, {54.5, 59, 2}}, {{53, 58.5, 0}, {
       54.5, 60, 2}}, {{54, 58.5, 0}, {54.5, 60, 2}}, {{55, 58.5, 0}, {
       54.5, 60, 2}}, {{56, 58.5, 0}, {54.5, 60, 2}}, {{57, 58.5, 0}, {
       58.5, 57, 2}}, {{58, 58.5, 0}, {58.5, 57, 2}}, {{59, 58.5, 0}, {
       58.5, 57, 2}}, {{60, 58.5, 0}, {58.5, 57, 2}}, {{57, 58.5, 0}, {
       58.5, 58, 2}}, {{58, 58.5, 0}, {58.5, 58, 2}}, {{59, 58.5, 0}, {
       58.5, 58, 2}}, {{60, 58.5, 0}, {58.5, 58, 2}}, {{57, 58.5, 0}, {
       58.5, 59, 2}}, {{58, 58.5, 0}, {58.5, 59, 2}}, {{59, 58.5, 0}, {
       58.5, 59, 2}}, {{60, 58.5, 0}, {58.5, 59, 2}}, {{57, 58.5, 0}, {
       58.5, 60, 2}}, {{58, 58.5, 0}, {58.5, 60, 2}}, {{59, 58.5, 0}, {
       58.5, 60, 2}}, {{60, 58.5, 0}, {58.5, 60, 2}}, {{61, 58.5, 0}, {
       62.5, 57, 2}}, {{62, 58.5, 0}, {62.5, 57, 2}}, {{63, 58.5, 0}, {
       62.5, 57, 2}}, {{64, 58.5, 0}, {62.5, 57, 2}}, {{61, 58.5, 0}, {
       62.5, 58, 2}}, {{62, 58.5, 0}, {62.5, 58, 2}}, {{63, 58.5, 0}, {
       62.5, 58, 2}}, {{64, 58.5, 0}, {62.5, 58, 2}}, {{61, 58.5, 0}, {
       62.5, 59, 2}}, {{62, 58.5, 0}, {62.5, 59, 2}}, {{63, 58.5, 0}, {
       62.5, 59, 2}}, {{64, 58.5, 0}, {62.5, 59, 2}}, {{61, 58.5, 0}, {
       62.5, 60, 2}}, {{62, 58.5, 0}, {62.5, 60, 2}}, {{63, 58.5, 0}, {
       62.5, 60, 2}}, {{64, 58.5, 0}, {62.5, 60, 2}}, {{1, 54.5, 0}, {
       2.5, 53, 2}}, {{2, 54.5, 0}, {2.5, 53, 2}}, {{3, 54.5, 0}, {
       2.5, 53, 2}}, {{4, 54.5, 0}, {2.5, 53, 2}}, {{1, 54.5, 0}, {
       2.5, 54, 2}}, {{2, 54.5, 0}, {2.5, 54, 2}}, {{3, 54.5, 0}, {
       2.5, 54, 2}}, {{4, 54.5, 0}, {2.5, 54, 2}}, {{1, 54.5, 0}, {
       2.5, 55, 2}}, {{2, 54.5, 0}, {2.5, 55, 2}}, {{3, 54.5, 0}, {
       2.5, 55, 2}}, {{4, 54.5, 0}, {2.5, 55, 2}}, {{1, 54.5, 0}, {
       2.5, 56, 2}}, {{2, 54.5, 0}, {2.5, 56, 2}}, {{3, 54.5, 0}, {
       2.5, 56, 2}}, {{4, 54.5, 0}, {2.5, 56, 2}}, {{5, 54.5, 0}, {
       6.5, 54, 2}}, {{6, 54.5, 0}, {6.5, 54, 2}}, {{7, 54.5, 0}, {
       6.5, 54, 2}}, {{8, 54.5, 0}, {6.5, 54, 2}}, {{5, 54.5, 0}, {
       6.5, 55, 2}}, {{6, 54.5, 0}, {6.5, 55, 2}}, {{7, 54.5, 0}, {
       6.5, 55, 2}}, {{8, 54.5, 0}, {6.5, 55, 2}}, {{5, 54.5, 0}, {
       6.5, 56, 2}}, {{6, 54.5, 0}, {6.5, 56, 2}}, {{7, 54.5, 0}, {
       6.5, 56, 2}}, {{8, 54.5, 0}, {6.5, 56, 2}}, {{9, 54.5, 0}, {
       10.5, 53, 2}}, {{10, 54.5, 0}, {10.5, 53, 2}}, {{11, 54.5, 0}, {
       10.5, 53, 2}}, {{12, 54.5, 0}, {10.5, 53, 2}}, {{9, 54.5, 0}, {
       10.5, 54, 2}}, {{10, 54.5, 0}, {10.5, 54, 2}}, {{11, 54.5, 0}, {
       10.5, 54, 2}}, {{12, 54.5, 0}, {10.5, 54, 2}}, {{9, 54.5, 0}, {
       10.5, 55, 2}}, {{10, 54.5, 0}, {10.5, 55, 2}}, {{11, 54.5, 0}, {
       10.5, 55, 2}}, {{12, 54.5, 0}, {10.5, 55, 2}}, {{9, 54.5, 0}, {
       10.5, 56, 2}}, {{10, 54.5, 0}, {10.5, 56, 2}}, {{11, 54.5, 0}, {
       10.5, 56, 2}}, {{12, 54.5, 0}, {10.5, 56, 2}}, {{13, 54.5, 0}, {
       14.5, 53, 2}}, {{14, 54.5, 0}, {14.5, 53, 2}}, {{15, 54.5, 0}, {
       14.5, 53, 2}}, {{16, 54.5, 0}, {14.5, 53, 2}}, {{13, 54.5, 0}, {
       14.5, 54, 2}}, {{14, 54.5, 0}, {14.5, 54, 2}}, {{15, 54.5, 0}, {
       14.5, 54, 2}}, {{16, 54.5, 0}, {14.5, 54, 2}}, {{13, 54.5, 0}, {
       14.5, 55, 2}}, {{14, 54.5, 0}, {14.5, 55, 2}}, {{15, 54.5, 0}, {
       14.5, 55, 2}}, {{16, 54.5, 0}, {14.5, 55, 2}}, {{13, 54.5, 0}, {
       14.5, 56, 2}}, {{14, 54.5, 0}, {14.5, 56, 2}}, {{15, 54.5, 0}, {
       14.5, 56, 2}}, {{16, 54.5, 0}, {14.5, 56, 2}}, {{17, 54.5, 0}, {
       18.5, 53, 2}}, {{18, 54.5, 0}, {18.5, 53, 2}}, {{19, 54.5, 0}, {
       18.5, 53, 2}}, {{20, 54.5, 0}, {18.5, 53, 2}}, {{17, 54.5, 0}, {
       18.5, 54, 2}}, {{18, 54.5, 0}, {18.5, 54, 2}}, {{19, 54.5, 0}, {
       18.5, 54, 2}}, {{20, 54.5, 0}, {18.5, 54, 2}}, {{17, 54.5, 0}, {
       18.5, 55, 2}}, {{18, 54.5, 0}, {18.5, 55, 2}}, {{19, 54.5, 0}, {
       18.5, 55, 2}}, {{20, 54.5, 0}, {18.5, 55, 2}}, {{17, 54.5, 0}, {
       18.5, 56, 2}}, {{18, 54.5, 0}, {18.5, 56, 2}}, {{19, 54.5, 0}, {
       18.5, 56, 2}}, {{20, 54.5, 0}, {18.5, 56, 2}}, {{21, 54.5, 0}, {
       22.5, 53, 2}}, {{22, 54.5, 0}, {22.5, 53, 2}}, {{23, 54.5, 0}, {
       22.5, 53, 2}}, {{24, 54.5, 0}, {22.5, 53, 2}}, {{21, 54.5, 0}, {
       22.5, 54, 2}}, {{22, 54.5, 0}, {22.5, 54, 2}}, {{23, 54.5, 0}, {
       22.5, 54, 2}}, {{24, 54.5, 0}, {22.5, 54, 2}}, {{21, 54.5, 0}, {
       22.5, 55, 2}}, {{22, 54.5, 0}, {22.5, 55, 2}}, {{23, 54.5, 0}, {
       22.5, 55, 2}}, {{24, 54.5, 0}, {22.5, 55, 2}}, {{21, 54.5, 0}, {
       22.5, 56, 2}}, {{22, 54.5, 0}, {22.5, 56, 2}}, {{23, 54.5, 0}, {
       22.5, 56, 2}}, {{24, 54.5, 0}, {22.5, 56, 2}}, {{25, 54.5, 0}, {
       26.5, 53, 2}}, {{26, 54.5, 0}, {26.5, 53, 2}}, {{27, 54.5, 0}, {
       26.5, 53, 2}}, {{28, 54.5, 0}, {26.5, 53, 2}}, {{25, 54.5, 0}, {
       26.5, 54, 2}}, {{26, 54.5, 0}, {26.5, 54, 2}}, {{27, 54.5, 0}, {
       26.5, 54, 2}}, {{28, 54.5, 0}, {26.5, 54, 2}}, {{25, 54.5, 0}, {
       26.5, 55, 2}}, {{26, 54.5, 0}, {26.5, 55, 2}}, {{27, 54.5, 0}, {
       26.5, 55, 2}}, {{28, 54.5, 0}, {26.5, 55, 2}}, {{25, 54.5, 0}, {
       26.5, 56, 2}}, {{26, 54.5, 0}, {26.5, 56, 2}}, {{27, 54.5, 0}, {
       26.5, 56, 2}}, {{28, 54.5, 0}, {26.5, 56, 2}}, {{29, 54.5, 0}, {
       30.5, 53, 2}}, {{30, 54.5, 0}, {30.5, 53, 2}}, {{31, 54.5, 0}, {
       30.5, 53, 2}}, {{32, 54.5, 0}, {30.5, 53, 2}}, {{29, 54.5, 0}, {
       30.5, 54, 2}}, {{30, 54.5, 0}, {30.5, 54, 2}}, {{31, 54.5, 0}, {
       30.5, 54, 2}}, {{32, 54.5, 0}, {30.5, 54, 2}}, {{29, 54.5, 0}, {
       30.5, 55, 2}}, {{30, 54.5, 0}, {30.5, 55, 2}}, {{31, 54.5, 0}, {
       30.5, 55, 2}}, {{32, 54.5, 0}, {30.5, 55, 2}}, {{29, 54.5, 0}, {
       30.5, 56, 2}}, {{30, 54.5, 0}, {30.5, 56, 2}}, {{31, 54.5, 0}, {
       30.5, 56, 2}}, {{32, 54.5, 0}, {30.5, 56, 2}}, {{33, 54.5, 0}, {
       34.5, 53, 2}}, {{34, 54.5, 0}, {34.5, 53, 2}}, {{35, 54.5, 0}, {
       34.5, 53, 2}}, {{36, 54.5, 0}, {34.5, 53, 2}}, {{33, 54.5, 0}, {
       34.5, 54, 2}}, {{34, 54.5, 0}, {34.5, 54, 2}}, {{35, 54.5, 0}, {
       34.5, 54, 2}}, {{36, 54.5, 0}, {34.5, 54, 2}}, {{33, 54.5, 0}, {
       34.5, 55, 2}}, {{34, 54.5, 0}, {34.5, 55, 2}}, {{35, 54.5, 0}, {
       34.5, 55, 2}}, {{36, 54.5, 0}, {34.5, 55, 2}}, {{33, 54.5, 0}, {
       34.5, 56, 2}}, {{34, 54.5, 0}, {34.5, 56, 2}}, {{35, 54.5, 0}, {
       34.5, 56, 2}}, {{36, 54.5, 0}, {34.5, 56, 2}}, {{37, 54.5, 0}, {
       38.5, 53, 2}}, {{38, 54.5, 0}, {38.5, 53, 2}}, {{39, 54.5, 0}, {
       38.5, 53, 2}}, {{40, 54.5, 0}, {38.5, 53, 2}}, {{37, 54.5, 0}, {
       38.5, 54, 2}}, {{38, 54.5, 0}, {38.5, 54, 2}}, {{39, 54.5, 0}, {
       38.5, 54, 2}}, {{40, 54.5, 0}, {38.5, 54, 2}}, {{37, 54.5, 0}, {
       38.5, 55, 2}}, {{38, 54.5, 0}, {38.5, 55, 2}}, {{39, 54.5, 0}, {
       38.5, 55, 2}}, {{40, 54.5, 0}, {38.5, 55, 2}}, {{37, 54.5, 0}, {
       38.5, 56, 2}}, {{38, 54.5, 0}, {38.5, 56, 2}}, {{39, 54.5, 0}, {
       38.5, 56, 2}}, {{40, 54.5, 0}, {38.5, 56, 2}}, {{41, 54.5, 0}, {
       42.5, 53, 2}}, {{42, 54.5, 0}, {42.5, 53, 2}}, {{43, 54.5, 0}, {
       42.5, 53, 2}}, {{44, 54.5, 0}, {42.5, 53, 2}}, {{41, 54.5, 0}, {
       42.5, 54, 2}}, {{42, 54.5, 0}, {42.5, 54, 2}}, {{43, 54.5, 0}, {
       42.5, 54, 2}}, {{44, 54.5, 0}, {42.5, 54, 2}}, {{41, 54.5, 0}, {
       42.5, 55, 2}}, {{42, 54.5, 0}, {42.5, 55, 2}}, {{43, 54.5, 0}, {
       42.5, 55, 2}}, {{44, 54.5, 0}, {42.5, 55, 2}}, {{41, 54.5, 0}, {
       42.5, 56, 2}}, {{42, 54.5, 0}, {42.5, 56, 2}}, {{43, 54.5, 0}, {
       42.5, 56, 2}}, {{44, 54.5, 0}, {42.5, 56, 2}}, {{45, 54.5, 0}, {
       46.5, 53, 2}}, {{46, 54.5, 0}, {46.5, 53, 2}}, {{47, 54.5, 0}, {
       46.5, 53, 2}}, {{48, 54.5, 0}, {46.5, 53, 2}}, {{45, 54.5, 0}, {
       46.5, 54, 2}}, {{46, 54.5, 0}, {46.5, 54, 2}}, {{47, 54.5, 0}, {
       46.5, 54, 2}}, {{48, 54.5, 0}, {46.5, 54, 2}}, {{45, 54.5, 0}, {
       46.5, 55, 2}}, {{46, 54.5, 0}, {46.5, 55, 2}}, {{47, 54.5, 0}, {
       46.5, 55, 2}}, {{48, 54.5, 0}, {46.5, 55, 2}}, {{45, 54.5, 0}, {
       46.5, 56, 2}}, {{46, 54.5, 0}, {46.5, 56, 2}}, {{47, 54.5, 0}, {
       46.5, 56, 2}}, {{48, 54.5, 0}, {46.5, 56, 2}}, {{49, 54.5, 0}, {
       50.5, 53, 2}}, {{50, 54.5, 0}, {50.5, 53, 2}}, {{51, 54.5, 0}, {
       50.5, 53, 2}}, {{52, 54.5, 0}, {50.5, 53, 2}}, {{49, 54.5, 0}, {
       50.5, 54, 2}}, {{50, 54.5, 0}, {50.5, 54, 2}}, {{51, 54.5, 0}, {
       50.5, 54, 2}}, {{52, 54.5, 0}, {50.5, 54, 2}}, {{49, 54.5, 0}, {
       50.5, 55, 2}}, {{50, 54.5, 0}, {50.5, 55, 2}}, {{51, 54.5, 0}, {
       50.5, 55, 2}}, {{52, 54.5, 0}, {50.5, 55, 2}}, {{49, 54.5, 0}, {
       50.5, 56, 2}}, {{50, 54.5, 0}, {50.5, 56, 2}}, {{51, 54.5, 0}, {
       50.5, 56, 2}}, {{52, 54.5, 0}, {50.5, 56, 2}}, {{53, 54.5, 0}, {
       54.5, 53, 2}}, {{54, 54.5, 0}, {54.5, 53, 2}}, {{55, 54.5, 0}, {
       54.5, 53, 2}}, {{56, 54.5, 0}, {54.5, 53, 2}}, {{53, 54.5, 0}, {
       54.5, 54, 2}}, {{54, 54.5, 0}, {54.5, 54, 2}}, {{55, 54.5, 0}, {
       54.5, 54, 2}}, {{56, 54.5, 0}, {54.5, 54, 2}}, {{53, 54.5, 0}, {
       54.5, 55, 2}}, {{54, 54.5, 0}, {54.5, 55, 2}}, {{55, 54.5, 0}, {
       54.5, 55, 2}}, {{56, 54.5, 0}, {54.5, 55, 2}}, {{53, 54.5, 0}, {
       54.5, 56, 2}}, {{54, 54.5, 0}, {54.5, 56, 2}}, {{55, 54.5, 0}, {
       54.5, 56, 2}}, {{56, 54.5, 0}, {54.5, 56, 2}}, {{57, 54.5, 0}, {
       58.5, 53, 2}}, {{58, 54.5, 0}, {58.5, 53, 2}}, {{59, 54.5, 0}, {
       58.5, 53, 2}}, {{60, 54.5, 0}, {58.5, 53, 2}}, {{57, 54.5, 0}, {
       58.5, 54, 2}}, {{58, 54.5, 0}, {58.5, 54, 2}}, {{59, 54.5, 0}, {
       58.5, 54, 2}}, {{60, 54.5, 0}, {58.5, 54, 2}}, {{57, 54.5, 0}, {
       58.5, 55, 2}}, {{58, 54.5, 0}, {58.5, 55, 2}}, {{59, 54.5, 0}, {
       58.5, 55, 2}}, {{60, 54.5, 0}, {58.5, 55, 2}}, {{57, 54.5, 0}, {
       58.5, 56, 2}}, {{58, 54.5, 0}, {58.5, 56, 2}}, {{59, 54.5, 0}, {
       58.5, 56, 2}}, {{60, 54.5, 0}, {58.5, 56, 2}}, {{61, 54.5, 0}, {
       62.5, 53, 2}}, {{62, 54.5, 0}, {62.5, 53, 2}}, {{63, 54.5, 0}, {
       62.5, 53, 2}}, {{64, 54.5, 0}, {62.5, 53, 2}}, {{61, 54.5, 0}, {
       62.5, 54, 2}}, {{62, 54.5, 0}, {62.5, 54, 2}}, {{63, 54.5, 0}, {
       62.5, 54, 2}}, {{64, 54.5, 0}, {62.5, 54, 2}}, {{61, 54.5, 0}, {
       62.5, 55, 2}}, {{62, 54.5, 0}, {62.5, 55, 2}}, {{63, 54.5, 0}, {
       62.5, 55, 2}}, {{64, 54.5, 0}, {62.5, 55, 2}}, {{61, 54.5, 0}, {
       62.5, 56, 2}}, {{62, 54.5, 0}, {62.5, 56, 2}}, {{63, 54.5, 0}, {
       62.5, 56, 2}}, {{64, 54.5, 0}, {62.5, 56, 2}}, {{1, 50.5, 0}, {
       2.5, 49, 2}}, {{2, 50.5, 0}, {2.5, 49, 2}}, {{3, 50.5, 0}, {
       2.5, 49, 2}}, {{4, 50.5, 0}, {2.5, 49, 2}}, {{1, 50.5, 0}, {
       2.5, 50, 2}}, {{2, 50.5, 0}, {2.5, 50, 2}}, {{3, 50.5, 0}, {
       2.5, 50, 2}}, {{4, 50.5, 0}, {2.5, 50, 2}}, {{1, 50.5, 0}, {
       2.5, 51, 2}}, {{2, 50.5, 0}, {2.5, 51, 2}}, {{3, 50.5, 0}, {
       2.5, 51, 2}}, {{4, 50.5, 0}, {2.5, 51, 2}}, {{1, 50.5, 0}, {
       2.5, 52, 2}}, {{2, 50.5, 0}, {2.5, 52, 2}}, {{3, 50.5, 0}, {
       2.5, 52, 2}}, {{4, 50.5, 0}, {2.5, 52, 2}}, {{5, 50.5, 0}, {
       6.5, 49, 2}}, {{6, 50.5, 0}, {6.5, 49, 2}}, {{7, 50.5, 0}, {
       6.5, 49, 2}}, {{8, 50.5, 0}, {6.5, 49, 2}}, {{5, 50.5, 0}, {
       6.5, 50, 2}}, {{6, 50.5, 0}, {6.5, 50, 2}}, {{7, 50.5, 0}, {
       6.5, 50, 2}}, {{8, 50.5, 0}, {6.5, 50, 2}}, {{5, 50.5, 0}, {
       6.5, 51, 2}}, {{6, 50.5, 0}, {6.5, 51, 2}}, {{7, 50.5, 0}, {
       6.5, 51, 2}}, {{8, 50.5, 0}, {6.5, 51, 2}}, {{5, 50.5, 0}, {
       6.5, 52, 2}}, {{6, 50.5, 0}, {6.5, 52, 2}}, {{7, 50.5, 0}, {
       6.5, 52, 2}}, {{8, 50.5, 0}, {6.5, 52, 2}}, {{9, 50.5, 0}, {
       10.5, 49, 2}}, {{10, 50.5, 0}, {10.5, 49, 2}}, {{11, 50.5, 0}, {
       10.5, 49, 2}}, {{12, 50.5, 0}, {10.5, 49, 2}}, {{9, 50.5, 0}, {
       10.5, 50, 2}}, {{10, 50.5, 0}, {10.5, 50, 2}}, {{11, 50.5, 0}, {
       10.5, 50, 2}}, {{12, 50.5, 0}, {10.5, 50, 2}}, {{9, 50.5, 0}, {
       10.5, 51, 2}}, {{10, 50.5, 0}, {10.5, 51, 2}}, {{11, 50.5, 0}, {
       10.5, 51, 2}}, {{12, 50.5, 0}, {10.5, 51, 2}}, {{9, 50.5, 0}, {
       10.5, 52, 2}}, {{10, 50.5, 0}, {10.5, 52, 2}}, {{11, 50.5, 0}, {
       10.5, 52, 2}}, {{12, 50.5, 0}, {10.5, 52, 2}}, {{13, 50.5, 0}, {
       14.5, 49, 2}}, {{14, 50.5, 0}, {14.5, 49, 2}}, {{15, 50.5, 0}, {
       14.5, 49, 2}}, {{13, 50.5, 0}, {14.5, 50, 2}}, {{14, 50.5, 0}, {
       14.5, 50, 2}}, {{15, 50.5, 0}, {14.5, 50, 2}}, {{13, 50.5, 0}, {
       14.5, 51, 2}}, {{14, 50.5, 0}, {14.5, 51, 2}}, {{15, 50.5, 0}, {
       14.5, 51, 2}}, {{13, 50.5, 0}, {14.5, 52, 2}}, {{14, 50.5, 0}, {
       14.5, 52, 2}}, {{15, 50.5, 0}, {14.5, 52, 2}}, {{17, 50.5, 0}, {
       18.5, 49, 2}}, {{18, 50.5, 0}, {18.5, 49, 2}}, {{19, 50.5, 0}, {
       18.5, 49, 2}}, {{20, 50.5, 0}, {18.5, 49, 2}}, {{17, 50.5, 0}, {
       18.5, 50, 2}}, {{18, 50.5, 0}, {18.5, 50, 2}}, {{19, 50.5, 0}, {
       18.5, 50, 2}}, {{20, 50.5, 0}, {18.5, 50, 2}}, {{17, 50.5, 0}, {
       18.5, 51, 2}}, {{18, 50.5, 0}, {18.5, 51, 2}}, {{19, 50.5, 0}, {
       18.5, 51, 2}}, {{20, 50.5, 0}, {18.5, 51, 2}}, {{17, 50.5, 0}, {
       18.5, 52, 2}}, {{18, 50.5, 0}, {18.5, 52, 2}}, {{19, 50.5, 0}, {
       18.5, 52, 2}}, {{20, 50.5, 0}, {18.5, 52, 2}}, {{21, 50.5, 0}, {
       22.5, 49, 2}}, {{22, 50.5, 0}, {22.5, 49, 2}}, {{23, 50.5, 0}, {
       22.5, 49, 2}}, {{24, 50.5, 0}, {22.5, 49, 2}}, {{21, 50.5, 0}, {
       22.5, 50, 2}}, {{22, 50.5, 0}, {22.5, 50, 2}}, {{23, 50.5, 0}, {
       22.5, 50, 2}}, {{24, 50.5, 0}, {22.5, 50, 2}}, {{21, 50.5, 0}, {
       22.5, 51, 2}}, {{22, 50.5, 0}, {22.5, 51, 2}}, {{23, 50.5, 0}, {
       22.5, 51, 2}}, {{24, 50.5, 0}, {22.5, 51, 2}}, {{21, 50.5, 0}, {
       22.5, 52, 2}}, {{22, 50.5, 0}, {22.5, 52, 2}}, {{23, 50.5, 0}, {
       22.5, 52, 2}}, {{24, 50.5, 0}, {22.5, 52, 2}}, {{25, 50.5, 0}, {
       26.5, 49, 2}}, {{26, 50.5, 0}, {26.5, 49, 2}}, {{27, 50.5, 0}, {
       26.5, 49, 2}}, {{28, 50.5, 0}, {26.5, 49, 2}}, {{25, 50.5, 0}, {
       26.5, 50, 2}}, {{26, 50.5, 0}, {26.5, 50, 2}}, {{27, 50.5, 0}, {
       26.5, 50, 2}}, {{28, 50.5, 0}, {26.5, 50, 2}}, {{25, 50.5, 0}, {
       26.5, 51, 2}}, {{26, 50.5, 0}, {26.5, 51, 2}}, {{27, 50.5, 0}, {
       26.5, 51, 2}}, {{28, 50.5, 0}, {26.5, 51, 2}}, {{25, 50.5, 0}, {
       26.5, 52, 2}}, {{26, 50.5, 0}, {26.5, 52, 2}}, {{27, 50.5, 0}, {
       26.5, 52, 2}}, {{28, 50.5, 0}, {26.5, 52, 2}}, {{29, 50.5, 0}, {
       30.5, 49, 2}}, {{30, 50.5, 0}, {30.5, 49, 2}}, {{31, 50.5, 0}, {
       30.5, 49, 2}}, {{32, 50.5, 0}, {30.5, 49, 2}}, {{29, 50.5, 0}, {
       30.5, 50, 2}}, {{30, 50.5, 0}, {30.5, 50, 2}}, {{31, 50.5, 0}, {
       30.5, 50, 2}}, {{32, 50.5, 0}, {30.5, 50, 2}}, {{29, 50.5, 0}, {
       30.5, 51, 2}}, {{30, 50.5, 0}, {30.5, 51, 2}}, {{31, 50.5, 0}, {
       30.5, 51, 2}}, {{32, 50.5, 0}, {30.5, 51, 2}}, {{29, 50.5, 0}, {
       30.5, 52, 2}}, {{30, 50.5, 0}, {30.5, 52, 2}}, {{31, 50.5, 0}, {
       30.5, 52, 2}}, {{32, 50.5, 0}, {30.5, 52, 2}}, {{33, 50.5, 0}, {
       34.5, 49, 2}}, {{34, 50.5, 0}, {34.5, 49, 2}}, {{35, 50.5, 0}, {
       34.5, 49, 2}}, {{36, 50.5, 0}, {34.5, 49, 2}}, {{33, 50.5, 0}, {
       34.5, 50, 2}}, {{34, 50.5, 0}, {34.5, 50, 2}}, {{35, 50.5, 0}, {
       34.5, 50, 2}}, {{36, 50.5, 0}, {34.5, 50, 2}}, {{33, 50.5, 0}, {
       34.5, 51, 2}}, {{34, 50.5, 0}, {34.5, 51, 2}}, {{35, 50.5, 0}, {
       34.5, 51, 2}}, {{36, 50.5, 0}, {34.5, 51, 2}}, {{33, 50.5, 0}, {
       34.5, 52, 2}}, {{34, 50.5, 0}, {34.5, 52, 2}}, {{35, 50.5, 0}, {
       34.5, 52, 2}}, {{36, 50.5, 0}, {34.5, 52, 2}}, {{37, 50.5, 0}, {
       38.5, 49, 2}}, {{38, 50.5, 0}, {38.5, 49, 2}}, {{39, 50.5, 0}, {
       38.5, 49, 2}}, {{40, 50.5, 0}, {38.5, 49, 2}}, {{37, 50.5, 0}, {
       38.5, 50, 2}}, {{38, 50.5, 0}, {38.5, 50, 2}}, {{39, 50.5, 0}, {
       38.5, 50, 2}}, {{40, 50.5, 0}, {38.5, 50, 2}}, {{37, 50.5, 0}, {
       38.5, 51, 2}}, {{38, 50.5, 0}, {38.5, 51, 2}}, {{39, 50.5, 0}, {
       38.5, 51, 2}}, {{40, 50.5, 0}, {38.5, 51, 2}}, {{37, 50.5, 0}, {
       38.5, 52, 2}}, {{38, 50.5, 0}, {38.5, 52, 2}}, {{39, 50.5, 0}, {
       38.5, 52, 2}}, {{40, 50.5, 0}, {38.5, 52, 2}}, {{41, 50.5, 0}, {
       42.5, 49, 2}}, {{42, 50.5, 0}, {42.5, 49, 2}}, {{43, 50.5, 0}, {
       42.5, 49, 2}}, {{44, 50.5, 0}, {42.5, 49, 2}}, {{41, 50.5, 0}, {
       42.5, 50, 2}}, {{42, 50.5, 0}, {42.5, 50, 2}}, {{43, 50.5, 0}, {
       42.5, 50, 2}}, {{44, 50.5, 0}, {42.5, 50, 2}}, {{41, 50.5, 0}, {
       42.5, 51, 2}}, {{42, 50.5, 0}, {42.5, 51, 2}}, {{43, 50.5, 0}, {
       42.5, 51, 2}}, {{44, 50.5, 0}, {42.5, 51, 2}}, {{41, 50.5, 0}, {
       42.5, 52, 2}}, {{42, 50.5, 0}, {42.5, 52, 2}}, {{43, 50.5, 0}, {
       42.5, 52, 2}}, {{44, 50.5, 0}, {42.5, 52, 2}}, {{45, 50.5, 0}, {
       46.5, 49, 2}}, {{46, 50.5, 0}, {46.5, 49, 2}}, {{47, 50.5, 0}, {
       46.5, 49, 2}}, {{48, 50.5, 0}, {46.5, 49, 2}}, {{45, 50.5, 0}, {
       46.5, 50, 2}}, {{46, 50.5, 0}, {46.5, 50, 2}}, {{47, 50.5, 0}, {
       46.5, 50, 2}}, {{48, 50.5, 0}, {46.5, 50, 2}}, {{45, 50.5, 0}, {
       46.5, 51, 2}}, {{46, 50.5, 0}, {46.5, 51, 2}}, {{47, 50.5, 0}, {
       46.5, 51, 2}}, {{48, 50.5, 0}, {46.5, 51, 2}}, {{45, 50.5, 0}, {
       46.5, 52, 2}}, {{46, 50.5, 0}, {46.5, 52, 2}}, {{47, 50.5, 0}, {
       46.5, 52, 2}}, {{48, 50.5, 0}, {46.5, 52, 2}}, {{49, 50.5, 0}, {
       50.5, 49, 2}}, {{50, 50.5, 0}, {50.5, 49, 2}}, {{51, 50.5, 0}, {
       50.5, 49, 2}}, {{52, 50.5, 0}, {50.5, 49, 2}}, {{49, 50.5, 0}, {
       50.5, 50, 2}}, {{50, 50.5, 0}, {50.5, 50, 2}}, {{51, 50.5, 0}, {
       50.5, 50, 2}}, {{52, 50.5, 0}, {50.5, 50, 2}}, {{49, 50.5, 0}, {
       50.5, 51, 2}}, {{50, 50.5, 0}, {50.5, 51, 2}}, {{51, 50.5, 0}, {
       50.5, 51, 2}}, {{52, 50.5, 0}, {50.5, 51, 2}}, {{49, 50.5, 0}, {
       50.5, 52, 2}}, {{50, 50.5, 0}, {50.5, 52, 2}}, {{51, 50.5, 0}, {
       50.5, 52, 2}}, {{52, 50.5, 0}, {50.5, 52, 2}}, {{53, 50.5, 0}, {
       54.5, 49, 2}}, {{54, 50.5, 0}, {54.5, 49, 2}}, {{55, 50.5, 0}, {
       54.5, 49, 2}}, {{56, 50.5, 0}, {54.5, 49, 2}}, {{53, 50.5, 0}, {
       54.5, 50, 2}}, {{54, 50.5, 0}, {54.5, 50, 2}}, {{55, 50.5, 0}, {
       54.5, 50, 2}}, {{56, 50.5, 0}, {54.5, 50, 2}}, {{53, 50.5, 0}, {
       54.5, 51, 2}}, {{54, 50.5, 0}, {54.5, 51, 2}}, {{55, 50.5, 0}, {
       54.5, 51, 2}}, {{56, 50.5, 0}, {54.5, 51, 2}}, {{53, 50.5, 0}, {
       54.5, 52, 2}}, {{54, 50.5, 0}, {54.5, 52, 2}}, {{55, 50.5, 0}, {
       54.5, 52, 2}}, {{56, 50.5, 0}, {54.5, 52, 2}}, {{57, 50.5, 0}, {
       58.5, 49, 2}}, {{58, 50.5, 0}, {58.5, 49, 2}}, {{59, 50.5, 0}, {
       58.5, 49, 2}}, {{60, 50.5, 0}, {58.5, 49, 2}}, {{57, 50.5, 0}, {
       58.5, 50, 2}}, {{58, 50.5, 0}, {58.5, 50, 2}}, {{59, 50.5, 0}, {
       58.5, 50, 2}}, {{60, 50.5, 0}, {58.5, 50, 2}}, {{57, 50.5, 0}, {
       58.5, 51, 2}}, {{58, 50.5, 0}, {58.5, 51, 2}}, {{59, 50.5, 0}, {
       58.5, 51, 2}}, {{60, 50.5, 0}, {58.5, 51, 2}}, {{57, 50.5, 0}, {
       58.5, 52, 2}}, {{58, 50.5, 0}, {58.5, 52, 2}}, {{59, 50.5, 0}, {
       58.5, 52, 2}}, {{60, 50.5, 0}, {58.5, 52, 2}}, {{61, 50.5, 0}, {
       62.5, 49, 2}}, {{62, 50.5, 0}, {62.5, 49, 2}}, {{63, 50.5, 0}, {
       62.5, 49, 2}}, {{64, 50.5, 0}, {62.5, 49, 2}}, {{61, 50.5, 0}, {
       62.5, 50, 2}}, {{62, 50.5, 0}, {62.5, 50, 2}}, {{63, 50.5, 0}, {
       62.5, 50, 2}}, {{64, 50.5, 0}, {62.5, 50, 2}}, {{61, 50.5, 0}, {
       62.5, 51, 2}}, {{62, 50.5, 0}, {62.5, 51, 2}}, {{63, 50.5, 0}, {
       62.5, 51, 2}}, {{64, 50.5, 0}, {62.5, 51, 2}}, {{61, 50.5, 0}, {
       62.5, 52, 2}}, {{62, 50.5, 0}, {62.5, 52, 2}}, {{63, 50.5, 0}, {
       62.5, 52, 2}}, {{64, 50.5, 0}, {62.5, 52, 2}}, {{1, 46.5, 0}, {
       2.5, 45, 2}}, {{2, 46.5, 0}, {2.5, 45, 2}}, {{3, 46.5, 0}, {
       2.5, 45, 2}}, {{4, 46.5, 0}, {2.5, 45, 2}}, {{1, 46.5, 0}, {
       2.5, 46, 2}}, {{2, 46.5, 0}, {2.5, 46, 2}}, {{3, 46.5, 0}, {
       2.5, 46, 2}}, {{4, 46.5, 0}, {2.5, 46, 2}}, {{1, 46.5, 0}, {
       2.5, 47, 2}}, {{2, 46.5, 0}, {2.5, 47, 2}}, {{3, 46.5, 0}, {
       2.5, 47, 2}}, {{4, 46.5, 0}, {2.5, 47, 2}}, {{1, 46.5, 0}, {
       2.5, 48, 2}}, {{2, 46.5, 0}, {2.5, 48, 2}}, {{3, 46.5, 0}, {
       2.5, 48, 2}}, {{4, 46.5, 0}, {2.5, 48, 2}}, {{5, 46.5, 0}, {
       6.5, 45, 2}}, {{6, 46.5, 0}, {6.5, 45, 2}}, {{7, 46.5, 0}, {
       6.5, 45, 2}}, {{8, 46.5, 0}, {6.5, 45, 2}}, {{5, 46.5, 0}, {
       6.5, 46, 2}}, {{6, 46.5, 0}, {6.5, 46, 2}}, {{7, 46.5, 0}, {
       6.5, 46, 2}}, {{8, 46.5, 0}, {6.5, 46, 2}}, {{5, 46.5, 0}, {
       6.5, 47, 2}}, {{6, 46.5, 0}, {6.5, 47, 2}}, {{7, 46.5, 0}, {
       6.5, 47, 2}}, {{8, 46.5, 0}, {6.5, 47, 2}}, {{5, 46.5, 0}, {
       6.5, 48, 2}}, {{6, 46.5, 0}, {6.5, 48, 2}}, {{7, 46.5, 0}, {
       6.5, 48, 2}}, {{8, 46.5, 0}, {6.5, 48, 2}}, {{9, 46.5, 0}, {
       10.5, 45, 2}}, {{10, 46.5, 0}, {10.5, 45, 2}}, {{11, 46.5, 0}, {
       10.5, 45, 2}}, {{12, 46.5, 0}, {10.5, 45, 2}}, {{9, 46.5, 0}, {
       10.5, 46, 2}}, {{10, 46.5, 0}, {10.5, 46, 2}}, {{11, 46.5, 0}, {
       10.5, 46, 2}}, {{12, 46.5, 0}, {10.5, 46, 2}}, {{9, 46.5, 0}, {
       10.5, 47, 2}}, {{10, 46.5, 0}, {10.5, 47, 2}}, {{11, 46.5, 0}, {
       10.5, 47, 2}}, {{12, 46.5, 0}, {10.5, 47, 2}}, {{9, 46.5, 0}, {
       10.5, 48, 2}}, {{10, 46.5, 0}, {10.5, 48, 2}}, {{11, 46.5, 0}, {
       10.5, 48, 2}}, {{12, 46.5, 0}, {10.5, 48, 2}}, {{13, 46.5, 0}, {
       14.5, 46, 2}}, {{14, 46.5, 0}, {14.5, 46, 2}}, {{16, 46.5, 0}, {
       14.5, 46, 2}}, {{13, 46.5, 0}, {14.5, 47, 2}}, {{14, 46.5, 0}, {
       14.5, 47, 2}}, {{16, 46.5, 0}, {14.5, 47, 2}}, {{13, 46.5, 0}, {
       14.5, 48, 2}}, {{14, 46.5, 0}, {14.5, 48, 2}}, {{16, 46.5, 0}, {
       14.5, 48, 2}}, {{17, 46.5, 0}, {18.5, 45, 2}}, {{18, 46.5, 0}, {
       18.5, 45, 2}}, {{19, 46.5, 0}, {18.5, 45, 2}}, {{20, 46.5, 0}, {
       18.5, 45, 2}}, {{17, 46.5, 0}, {18.5, 46, 2}}, {{18, 46.5, 0}, {
       18.5, 46, 2}}, {{19, 46.5, 0}, {18.5, 46, 2}}, {{20, 46.5, 0}, {
       18.5, 46, 2}}, {{17, 46.5, 0}, {18.5, 47, 2}}, {{18, 46.5, 0}, {
       18.5, 47, 2}}, {{19, 46.5, 0}, {18.5, 47, 2}}, {{20, 46.5, 0}, {
       18.5, 47, 2}}, {{17, 46.5, 0}, {18.5, 48, 2}}, {{18, 46.5, 0}, {
       18.5, 48, 2}}, {{19, 46.5, 0}, {18.5, 48, 2}}, {{20, 46.5, 0}, {
       18.5, 48, 2}}, {{21, 46.5, 0}, {22.5, 45, 2}}, {{22, 46.5, 0}, {
       22.5, 45, 2}}, {{23, 46.5, 0}, {22.5, 45, 2}}, {{24, 46.5, 0}, {
       22.5, 45, 2}}, {{21, 46.5, 0}, {22.5, 46, 2}}, {{22, 46.5, 0}, {
       22.5, 46, 2}}, {{23, 46.5, 0}, {22.5, 46, 2}}, {{24, 46.5, 0}, {
       22.5, 46, 2}}, {{21, 46.5, 0}, {22.5, 47, 2}}, {{22, 46.5, 0}, {
       22.5, 47, 2}}, {{23, 46.5, 0}, {22.5, 47, 2}}, {{24, 46.5, 0}, {
       22.5, 47, 2}}, {{21, 46.5, 0}, {22.5, 48, 2}}, {{22, 46.5, 0}, {
       22.5, 48, 2}}, {{23, 46.5, 0}, {22.5, 48, 2}}, {{24, 46.5, 0}, {
       22.5, 48, 2}}, {{25, 46.5, 0}, {26.5, 45, 2}}, {{26, 46.5, 0}, {
       26.5, 45, 2}}, {{27, 46.5, 0}, {26.5, 45, 2}}, {{28, 46.5, 0}, {
       26.5, 45, 2}}, {{25, 46.5, 0}, {26.5, 46, 2}}, {{26, 46.5, 0}, {
       26.5, 46, 2}}, {{27, 46.5, 0}, {26.5, 46, 2}}, {{28, 46.5, 0}, {
       26.5, 46, 2}}, {{25, 46.5, 0}, {26.5, 47, 2}}, {{26, 46.5, 0}, {
       26.5, 47, 2}}, {{27, 46.5, 0}, {26.5, 47, 2}}, {{28, 46.5, 0}, {
       26.5, 47, 2}}, {{25, 46.5, 0}, {26.5, 48, 2}}, {{26, 46.5, 0}, {
       26.5, 48, 2}}, {{27, 46.5, 0}, {26.5, 48, 2}}, {{28, 46.5, 0}, {
       26.5, 48, 2}}, {{29, 46.5, 0}, {30.5, 45, 2}}, {{30, 46.5, 0}, {
       30.5, 45, 2}}, {{31, 46.5, 0}, {30.5, 45, 2}}, {{32, 46.5, 0}, {
       30.5, 45, 2}}, {{29, 46.5, 0}, {30.5, 46, 2}}, {{30, 46.5, 0}, {
       30.5, 46, 2}}, {{31, 46.5, 0}, {30.5, 46, 2}}, {{32, 46.5, 0}, {
       30.5, 46, 2}}, {{29, 46.5, 0}, {30.5, 47, 2}}, {{30, 46.5, 0}, {
       30.5, 47, 2}}, {{31, 46.5, 0}, {30.5, 47, 2}}, {{32, 46.5, 0}, {
       30.5, 47, 2}}, {{29, 46.5, 0}, {30.5, 48, 2}}, {{30, 46.5, 0}, {
       30.5, 48, 2}}, {{31, 46.5, 0}, {30.5, 48, 2}}, {{32, 46.5, 0}, {
       30.5, 48, 2}}, {{33, 46.5, 0}, {34.5, 45, 2}}, {{34, 46.5, 0}, {
       34.5, 45, 2}}, {{35, 46.5, 0}, {34.5, 45, 2}}, {{36, 46.5, 0}, {
       34.5, 45, 2}}, {{33, 46.5, 0}, {34.5, 46, 2}}, {{34, 46.5, 0}, {
       34.5, 46, 2}}, {{35, 46.5, 0}, {34.5, 46, 2}}, {{36, 46.5, 0}, {
       34.5, 46, 2}}, {{33, 46.5, 0}, {34.5, 47, 2}}, {{34, 46.5, 0}, {
       34.5, 47, 2}}, {{35, 46.5, 0}, {34.5, 47, 2}}, {{36, 46.5, 0}, {
       34.5, 47, 2}}, {{33, 46.5, 0}, {34.5, 48, 2}}, {{34, 46.5, 0}, {
       34.5, 48, 2}}, {{35, 46.5, 0}, {34.5, 48, 2}}, {{36, 46.5, 0}, {
       34.5, 48, 2}}, {{37, 46.5, 0}, {38.5, 45, 2}}, {{38, 46.5, 0}, {
       38.5, 45, 2}}, {{39, 46.5, 0}, {38.5, 45, 2}}, {{40, 46.5, 0}, {
       38.5, 45, 2}}, {{37, 46.5, 0}, {38.5, 46, 2}}, {{38, 46.5, 0}, {
       38.5, 46, 2}}, {{39, 46.5, 0}, {38.5, 46, 2}}, {{40, 46.5, 0}, {
       38.5, 46, 2}}, {{37, 46.5, 0}, {38.5, 47, 2}}, {{38, 46.5, 0}, {
       38.5, 47, 2}}, {{39, 46.5, 0}, {38.5, 47, 2}}, {{40, 46.5, 0}, {
       38.5, 47, 2}}, {{37, 46.5, 0}, {38.5, 48, 2}}, {{38, 46.5, 0}, {
       38.5, 48, 2}}, {{39, 46.5, 0}, {38.5, 48, 2}}, {{40, 46.5, 0}, {
       38.5, 48, 2}}, {{41, 46.5, 0}, {42.5, 45, 2}}, {{42, 46.5, 0}, {
       42.5, 45, 2}}, {{43, 46.5, 0}, {42.5, 45, 2}}, {{44, 46.5, 0}, {
       42.5, 45, 2}}, {{41, 46.5, 0}, {42.5, 46, 2}}, {{42, 46.5, 0}, {
       42.5, 46, 2}}, {{43, 46.5, 0}, {42.5, 46, 2}}, {{44, 46.5, 0}, {
       42.5, 46, 2}}, {{41, 46.5, 0}, {42.5, 47, 2}}, {{42, 46.5, 0}, {
       42.5, 47, 2}}, {{43, 46.5, 0}, {42.5, 47, 2}}, {{44, 46.5, 0}, {
       42.5, 47, 2}}, {{41, 46.5, 0}, {42.5, 48, 2}}, {{42, 46.5, 0}, {
       42.5, 48, 2}}, {{43, 46.5, 0}, {42.5, 48, 2}}, {{44, 46.5, 0}, {
       42.5, 48, 2}}, {{45, 46.5, 0}, {46.5, 45, 2}}, {{46, 46.5, 0}, {
       46.5, 45, 2}}, {{47, 46.5, 0}, {46.5, 45, 2}}, {{48, 46.5, 0}, {
       46.5, 45, 2}}, {{45, 46.5, 0}, {46.5, 46, 2}}, {{46, 46.5, 0}, {
       46.5, 46, 2}}, {{47, 46.5, 0}, {46.5, 46, 2}}, {{48, 46.5, 0}, {
       46.5, 46, 2}}, {{45, 46.5, 0}, {46.5, 47, 2}}, {{46, 46.5, 0}, {
       46.5, 47, 2}}, {{47, 46.5, 0}, {46.5, 47, 2}}, {{48, 46.5, 0}, {
       46.5, 47, 2}}, {{45, 46.5, 0}, {46.5, 48, 2}}, {{46, 46.5, 0}, {
       46.5, 48, 2}}, {{47, 46.5, 0}, {46.5, 48, 2}}, {{48, 46.5, 0}, {
       46.5, 48, 2}}, {{49, 46.5, 0}, {50.5, 45, 2}}, {{50, 46.5, 0}, {
       50.5, 45, 2}}, {{51, 46.5, 0}, {50.5, 45, 2}}, {{52, 46.5, 0}, {
       50.5, 45, 2}}, {{49, 46.5, 0}, {50.5, 46, 2}}, {{50, 46.5, 0}, {
       50.5, 46, 2}}, {{51, 46.5, 0}, {50.5, 46, 2}}, {{52, 46.5, 0}, {
       50.5, 46, 2}}, {{49, 46.5, 0}, {50.5, 47, 2}}, {{50, 46.5, 0}, {
       50.5, 47, 2}}, {{51, 46.5, 0}, {50.5, 47, 2}}, {{52, 46.5, 0}, {
       50.5, 47, 2}}, {{49, 46.5, 0}, {50.5, 48, 2}}, {{50, 46.5, 0}, {
       50.5, 48, 2}}, {{51, 46.5, 0}, {50.5, 48, 2}}, {{52, 46.5, 0}, {
       50.5, 48, 2}}, {{53, 46.5, 0}, {54.5, 45, 2}}, {{54, 46.5, 0}, {
       54.5, 45, 2}}, {{55, 46.5, 0}, {54.5, 45, 2}}, {{56, 46.5, 0}, {
       54.5, 45, 2}}, {{53, 46.5, 0}, {54.5, 46, 2}}, {{54, 46.5, 0}, {
       54.5, 46, 2}}, {{55, 46.5, 0}, {54.5, 46, 2}}, {{56, 46.5, 0}, {
       54.5, 46, 2}}, {{53, 46.5, 0}, {54.5, 47, 2}}, {{54, 46.5, 0}, {
       54.5, 47, 2}}, {{55, 46.5, 0}, {54.5, 47, 2}}, {{56, 46.5, 0}, {
       54.5, 47, 2}}, {{53, 46.5, 0}, {54.5, 48, 2}}, {{54, 46.5, 0}, {
       54.5, 48, 2}}, {{55, 46.5, 0}, {54.5, 48, 2}}, {{56, 46.5, 0}, {
       54.5, 48, 2}}, {{57, 46.5, 0}, {58.5, 45, 2}}, {{58, 46.5, 0}, {
       58.5, 45, 2}}, {{59, 46.5, 0}, {58.5, 45, 2}}, {{60, 46.5, 0}, {
       58.5, 45, 2}}, {{57, 46.5, 0}, {58.5, 46, 2}}, {{58, 46.5, 0}, {
       58.5, 46, 2}}, {{59, 46.5, 0}, {58.5, 46, 2}}, {{60, 46.5, 0}, {
       58.5, 46, 2}}, {{57, 46.5, 0}, {58.5, 47, 2}}, {{58, 46.5, 0}, {
       58.5, 47, 2}}, {{59, 46.5, 0}, {58.5, 47, 2}}, {{60, 46.5, 0}, {
       58.5, 47, 2}}, {{57, 46.5, 0}, {58.5, 48, 2}}, {{58, 46.5, 0}, {
       58.5, 48, 2}}, {{59, 46.5, 0}, {58.5, 48, 2}}, {{60, 46.5, 0}, {
       58.5, 48, 2}}, {{61, 46.5, 0}, {62.5, 45, 2}}, {{62, 46.5, 0}, {
       62.5, 45, 2}}, {{63, 46.5, 0}, {62.5, 45, 2}}, {{64, 46.5, 0}, {
       62.5, 45, 2}}, {{61, 46.5, 0}, {62.5, 46, 2}}, {{62, 46.5, 0}, {
       62.5, 46, 2}}, {{63, 46.5, 0}, {62.5, 46, 2}}, {{64, 46.5, 0}, {
       62.5, 46, 2}}, {{61, 46.5, 0}, {62.5, 47, 2}}, {{62, 46.5, 0}, {
       62.5, 47, 2}}, {{63, 46.5, 0}, {62.5, 47, 2}}, {{64, 46.5, 0}, {
       62.5, 47, 2}}, {{61, 46.5, 0}, {62.5, 48, 2}}, {{62, 46.5, 0}, {
       62.5, 48, 2}}, {{63, 46.5, 0}, {62.5, 48, 2}}, {{64, 46.5, 0}, {
       62.5, 48, 2}}, {{1, 42.5, 0}, {2.5, 41, 2}}, {{2, 42.5, 0}, {
       2.5, 41, 2}}, {{3, 42.5, 0}, {2.5, 41, 2}}, {{4, 42.5, 0}, {
       2.5, 41, 2}}, {{1, 42.5, 0}, {2.5, 42, 2}}, {{2, 42.5, 0}, {
       2.5, 42, 2}}, {{3, 42.5, 0}, {2.5, 42, 2}}, {{4, 42.5, 0}, {
       2.5, 42, 2}}, {{1, 42.5, 0}, {2.5, 43, 2}}, {{2, 42.5, 0}, {
       2.5, 43, 2}}, {{3, 42.5, 0}, {2.5, 43, 2}}, {{4, 42.5, 0}, {
       2.5, 43, 2}}, {{1, 42.5, 0}, {2.5, 44, 2}}, {{2, 42.5, 0}, {
       2.5, 44, 2}}, {{3, 42.5, 0}, {2.5, 44, 2}}, {{4, 42.5, 0}, {
       2.5, 44, 2}}, {{5, 42.5, 0}, {6.5, 41, 2}}, {{6, 42.5, 0}, {
       6.5, 41, 2}}, {{7, 42.5, 0}, {6.5, 41, 2}}, {{8, 42.5, 0}, {
       6.5, 41, 2}}, {{5, 42.5, 0}, {6.5, 42, 2}}, {{6, 42.5, 0}, {
       6.5, 42, 2}}, {{7, 42.5, 0}, {6.5, 42, 2}}, {{8, 42.5, 0}, {
       6.5, 42, 2}}, {{5, 42.5, 0}, {6.5, 43, 2}}, {{6, 42.5, 0}, {
       6.5, 43, 2}}, {{7, 42.5, 0}, {6.5, 43, 2}}, {{8, 42.5, 0}, {
       6.5, 43, 2}}, {{5, 42.5, 0}, {6.5, 44, 2}}, {{6, 42.5, 0}, {
       6.5, 44, 2}}, {{7, 42.5, 0}, {6.5, 44, 2}}, {{8, 42.5, 0}, {
       6.5, 44, 2}}, {{9, 42.5, 0}, {10.5, 41, 2}}, {{10, 42.5, 0}, {
       10.5, 41, 2}}, {{11, 42.5, 0}, {10.5, 41, 2}}, {{12, 42.5, 0}, {
       10.5, 41, 2}}, {{9, 42.5, 0}, {10.5, 42, 2}}, {{10, 42.5, 0}, {
       10.5, 42, 2}}, {{11, 42.5, 0}, {10.5, 42, 2}}, {{12, 42.5, 0}, {
       10.5, 42, 2}}, {{9, 42.5, 0}, {10.5, 43, 2}}, {{10, 42.5, 0}, {
       10.5, 43, 2}}, {{11, 42.5, 0}, {10.5, 43, 2}}, {{12, 42.5, 0}, {
       10.5, 43, 2}}, {{9, 42.5, 0}, {10.5, 44, 2}}, {{10, 42.5, 0}, {
       10.5, 44, 2}}, {{11, 42.5, 0}, {10.5, 44, 2}}, {{12, 42.5, 0}, {
       10.5, 44, 2}}, {{13, 42.5, 0}, {14.5, 41, 2}}, {{14, 42.5, 0}, {
       14.5, 41, 2}}, {{15, 42.5, 0}, {14.5, 41, 2}}, {{16, 42.5, 0}, {
       14.5, 41, 2}}, {{13, 42.5, 0}, {14.5, 42, 2}}, {{14, 42.5, 0}, {
       14.5, 42, 2}}, {{15, 42.5, 0}, {14.5, 42, 2}}, {{16, 42.5, 0}, {
       14.5, 42, 2}}, {{13, 42.5, 0}, {14.5, 43, 2}}, {{14, 42.5, 0}, {
       14.5, 43, 2}}, {{15, 42.5, 0}, {14.5, 43, 2}}, {{16, 42.5, 0}, {
       14.5, 43, 2}}, {{13, 42.5, 0}, {14.5, 44, 2}}, {{14, 42.5, 0}, {
       14.5, 44, 2}}, {{15, 42.5, 0}, {14.5, 44, 2}}, {{16, 42.5, 0}, {
       14.5, 44, 2}}, {{17, 42.5, 0}, {18.5, 41, 2}}, {{18, 42.5, 0}, {
       18.5, 41, 2}}, {{19, 42.5, 0}, {18.5, 41, 2}}, {{20, 42.5, 0}, {
       18.5, 41, 2}}, {{17, 42.5, 0}, {18.5, 42, 2}}, {{18, 42.5, 0}, {
       18.5, 42, 2}}, {{19, 42.5, 0}, {18.5, 42, 2}}, {{20, 42.5, 0}, {
       18.5, 42, 2}}, {{17, 42.5, 0}, {18.5, 43, 2}}, {{18, 42.5, 0}, {
       18.5, 43, 2}}, {{19, 42.5, 0}, {18.5, 43, 2}}, {{20, 42.5, 0}, {
       18.5, 43, 2}}, {{17, 42.5, 0}, {18.5, 44, 2}}, {{18, 42.5, 0}, {
       18.5, 44, 2}}, {{19, 42.5, 0}, {18.5, 44, 2}}, {{20, 42.5, 0}, {
       18.5, 44, 2}}, {{21, 42.5, 0}, {22.5, 41, 2}}, {{22, 42.5, 0}, {
       22.5, 41, 2}}, {{23, 42.5, 0}, {22.5, 41, 2}}, {{24, 42.5, 0}, {
       22.5, 41, 2}}, {{21, 42.5, 0}, {22.5, 42, 2}}, {{22, 42.5, 0}, {
       22.5, 42, 2}}, {{23, 42.5, 0}, {22.5, 42, 2}}, {{24, 42.5, 0}, {
       22.5, 42, 2}}, {{21, 42.5, 0}, {22.5, 43, 2}}, {{22, 42.5, 0}, {
       22.5, 43, 2}}, {{23, 42.5, 0}, {22.5, 43, 2}}, {{24, 42.5, 0}, {
       22.5, 43, 2}}, {{21, 42.5, 0}, {22.5, 44, 2}}, {{22, 42.5, 0}, {
       22.5, 44, 2}}, {{23, 42.5, 0}, {22.5, 44, 2}}, {{24, 42.5, 0}, {
       22.5, 44, 2}}, {{25, 42.5, 0}, {26.5, 41, 2}}, {{26, 42.5, 0}, {
       26.5, 41, 2}}, {{27, 42.5, 0}, {26.5, 41, 2}}, {{28, 42.5, 0}, {
       26.5, 41, 2}}, {{25, 42.5, 0}, {26.5, 42, 2}}, {{26, 42.5, 0}, {
       26.5, 42, 2}}, {{27, 42.5, 0}, {26.5, 42, 2}}, {{28, 42.5, 0}, {
       26.5, 42, 2}}, {{25, 42.5, 0}, {26.5, 43, 2}}, {{26, 42.5, 0}, {
       26.5, 43, 2}}, {{27, 42.5, 0}, {26.5, 43, 2}}, {{28, 42.5, 0}, {
       26.5, 43, 2}}, {{25, 42.5, 0}, {26.5, 44, 2}}, {{26, 42.5, 0}, {
       26.5, 44, 2}}, {{27, 42.5, 0}, {26.5, 44, 2}}, {{28, 42.5, 0}, {
       26.5, 44, 2}}, {{29, 42.5, 0}, {30.5, 41, 2}}, {{30, 42.5, 0}, {
       30.5, 41, 2}}, {{31, 42.5, 0}, {30.5, 41, 2}}, {{32, 42.5, 0}, {
       30.5, 41, 2}}, {{29, 42.5, 0}, {30.5, 42, 2}}, {{30, 42.5, 0}, {
       30.5, 42, 2}}, {{31, 42.5, 0}, {30.5, 42, 2}}, {{32, 42.5, 0}, {
       30.5, 42, 2}}, {{29, 42.5, 0}, {30.5, 43, 2}}, {{30, 42.5, 0}, {
       30.5, 43, 2}}, {{31, 42.5, 0}, {30.5, 43, 2}}, {{32, 42.5, 0}, {
       30.5, 43, 2}}, {{29, 42.5, 0}, {30.5, 44, 2}}, {{30, 42.5, 0}, {
       30.5, 44, 2}}, {{31, 42.5, 0}, {30.5, 44, 2}}, {{32, 42.5, 0}, {
       30.5, 44, 2}}, {{33, 42.5, 0}, {34.5, 41, 2}}, {{34, 42.5, 0}, {
       34.5, 41, 2}}, {{35, 42.5, 0}, {34.5, 41, 2}}, {{36, 42.5, 0}, {
       34.5, 41, 2}}, {{33, 42.5, 0}, {34.5, 42, 2}}, {{34, 42.5, 0}, {
       34.5, 42, 2}}, {{35, 42.5, 0}, {34.5, 42, 2}}, {{36, 42.5, 0}, {
       34.5, 42, 2}}, {{33, 42.5, 0}, {34.5, 43, 2}}, {{34, 42.5, 0}, {
       34.5, 43, 2}}, {{35, 42.5, 0}, {34.5, 43, 2}}, {{36, 42.5, 0}, {
       34.5, 43, 2}}, {{33, 42.5, 0}, {34.5, 44, 2}}, {{34, 42.5, 0}, {
       34.5, 44, 2}}, {{35, 42.5, 0}, {34.5, 44, 2}}, {{36, 42.5, 0}, {
       34.5, 44, 2}}, {{37, 42.5, 0}, {38.5, 41, 2}}, {{38, 42.5, 0}, {
       38.5, 41, 2}}, {{39, 42.5, 0}, {38.5, 41, 2}}, {{40, 42.5, 0}, {
       38.5, 41, 2}}, {{37, 42.5, 0}, {38.5, 42, 2}}, {{38, 42.5, 0}, {
       38.5, 42, 2}}, {{39, 42.5, 0}, {38.5, 42, 2}}, {{40, 42.5, 0}, {
       38.5, 42, 2}}, {{37, 42.5, 0}, {38.5, 43, 2}}, {{38, 42.5, 0}, {
       38.5, 43, 2}}, {{39, 42.5, 0}, {38.5, 43, 2}}, {{40, 42.5, 0}, {
       38.5, 43, 2}}, {{37, 42.5, 0}, {38.5, 44, 2}}, {{38, 42.5, 0}, {
       38.5, 44, 2}}, {{39, 42.5, 0}, {38.5, 44, 2}}, {{40, 42.5, 0}, {
       38.5, 44, 2}}, {{41, 42.5, 0}, {42.5, 42, 2}}, {{42, 42.5, 0}, {
       42.5, 42, 2}}, {{44, 42.5, 0}, {42.5, 42, 2}}, {{41, 42.5, 0}, {
       42.5, 43, 2}}, {{42, 42.5, 0}, {42.5, 43, 2}}, {{44, 42.5, 0}, {
       42.5, 43, 2}}, {{41, 42.5, 0}, {42.5, 44, 2}}, {{42, 42.5, 0}, {
       42.5, 44, 2}}, {{44, 42.5, 0}, {42.5, 44, 2}}, {{45, 42.5, 0}, {
       46.5, 41, 2}}, {{46, 42.5, 0}, {46.5, 41, 2}}, {{47, 42.5, 0}, {
       46.5, 41, 2}}, {{48, 42.5, 0}, {46.5, 41, 2}}, {{45, 42.5, 0}, {
       46.5, 42, 2}}, {{46, 42.5, 0}, {46.5, 42, 2}}, {{47, 42.5, 0}, {
       46.5, 42, 2}}, {{48, 42.5, 0}, {46.5, 42, 2}}, {{45, 42.5, 0}, {
       46.5, 43, 2}}, {{46, 42.5, 0}, {46.5, 43, 2}}, {{47, 42.5, 0}, {
       46.5, 43, 2}}, {{48, 42.5, 0}, {46.5, 43, 2}}, {{45, 42.5, 0}, {
       46.5, 44, 2}}, {{46, 42.5, 0}, {46.5, 44, 2}}, {{47, 42.5, 0}, {
       46.5, 44, 2}}, {{48, 42.5, 0}, {46.5, 44, 2}}, {{49, 42.5, 0}, {
       50.5, 41, 2}}, {{50, 42.5, 0}, {50.5, 41, 2}}, {{51, 42.5, 0}, {
       50.5, 41, 2}}, {{52, 42.5, 0}, {50.5, 41, 2}}, {{49, 42.5, 0}, {
       50.5, 42, 2}}, {{50, 42.5, 0}, {50.5, 42, 2}}, {{51, 42.5, 0}, {
       50.5, 42, 2}}, {{52, 42.5, 0}, {50.5, 42, 2}}, {{49, 42.5, 0}, {
       50.5, 43, 2}}, {{50, 42.5, 0}, {50.5, 43, 2}}, {{51, 42.5, 0}, {
       50.5, 43, 2}}, {{52, 42.5, 0}, {50.5, 43, 2}}, {{49, 42.5, 0}, {
       50.5, 44, 2}}, {{50, 42.5, 0}, {50.5, 44, 2}}, {{51, 42.5, 0}, {
       50.5, 44, 2}}, {{52, 42.5, 0}, {50.5, 44, 2}}, {{53, 42.5, 0}, {
       54.5, 41, 2}}, {{54, 42.5, 0}, {54.5, 41, 2}}, {{55, 42.5, 0}, {
       54.5, 41, 2}}, {{56, 42.5, 0}, {54.5, 41, 2}}, {{53, 42.5, 0}, {
       54.5, 42, 2}}, {{54, 42.5, 0}, {54.5, 42, 2}}, {{55, 42.5, 0}, {
       54.5, 42, 2}}, {{56, 42.5, 0}, {54.5, 42, 2}}, {{53, 42.5, 0}, {
       54.5, 43, 2}}, {{54, 42.5, 0}, {54.5, 43, 2}}, {{55, 42.5, 0}, {
       54.5, 43, 2}}, {{56, 42.5, 0}, {54.5, 43, 2}}, {{53, 42.5, 0}, {
       54.5, 44, 2}}, {{54, 42.5, 0}, {54.5, 44, 2}}, {{55, 42.5, 0}, {
       54.5, 44, 2}}, {{56, 42.5, 0}, {54.5, 44, 2}}, {{57, 42.5, 0}, {
       58.5, 41, 2}}, {{58, 42.5, 0}, {58.5, 41, 2}}, {{59, 42.5, 0}, {
       58.5, 41, 2}}, {{60, 42.5, 0}, {58.5, 41, 2}}, {{57, 42.5, 0}, {
       58.5, 42, 2}}, {{58, 42.5, 0}, {58.5, 42, 2}}, {{59, 42.5, 0}, {
       58.5, 42, 2}}, {{60, 42.5, 0}, {58.5, 42, 2}}, {{57, 42.5, 0}, {
       58.5, 43, 2}}, {{58, 42.5, 0}, {58.5, 43, 2}}, {{59, 42.5, 0}, {
       58.5, 43, 2}}, {{60, 42.5, 0}, {58.5, 43, 2}}, {{57, 42.5, 0}, {
       58.5, 44, 2}}, {{58, 42.5, 0}, {58.5, 44, 2}}, {{59, 42.5, 0}, {
       58.5, 44, 2}}, {{60, 42.5, 0}, {58.5, 44, 2}}, {{61, 42.5, 0}, {
       62.5, 41, 2}}, {{62, 42.5, 0}, {62.5, 41, 2}}, {{63, 42.5, 0}, {
       62.5, 41, 2}}, {{64, 42.5, 0}, {62.5, 41, 2}}, {{61, 42.5, 0}, {
       62.5, 42, 2}}, {{62, 42.5, 0}, {62.5, 42, 2}}, {{63, 42.5, 0}, {
       62.5, 42, 2}}, {{64, 42.5, 0}, {62.5, 42, 2}}, {{61, 42.5, 0}, {
       62.5, 43, 2}}, {{62, 42.5, 0}, {62.5, 43, 2}}, {{63, 42.5, 0}, {
       62.5, 43, 2}}, {{64, 42.5, 0}, {62.5, 43, 2}}, {{61, 42.5, 0}, {
       62.5, 44, 2}}, {{62, 42.5, 0}, {62.5, 44, 2}}, {{63, 42.5, 0}, {
       62.5, 44, 2}}, {{64, 42.5, 0}, {62.5, 44, 2}}, {{1, 38.5, 0}, {
       2.5, 37, 2}}, {{2, 38.5, 0}, {2.5, 37, 2}}, {{3, 38.5, 0}, {
       2.5, 37, 2}}, {{4, 38.5, 0}, {2.5, 37, 2}}, {{1, 38.5, 0}, {
       2.5, 38, 2}}, {{2, 38.5, 0}, {2.5, 38, 2}}, {{3, 38.5, 0}, {
       2.5, 38, 2}}, {{4, 38.5, 0}, {2.5, 38, 2}}, {{1, 38.5, 0}, {
       2.5, 39, 2}}, {{2, 38.5, 0}, {2.5, 39, 2}}, {{3, 38.5, 0}, {
       2.5, 39, 2}}, {{4, 38.5, 0}, {2.5, 39, 2}}, {{1, 38.5, 0}, {
       2.5, 40, 2}}, {{2, 38.5, 0}, {2.5, 40, 2}}, {{3, 38.5, 0}, {
       2.5, 40, 2}}, {{4, 38.5, 0}, {2.5, 40, 2}}, {{5, 38.5, 0}, {
       6.5, 37, 2}}, {{6, 38.5, 0}, {6.5, 37, 2}}, {{7, 38.5, 0}, {
       6.5, 37, 2}}, {{8, 38.5, 0}, {6.5, 37, 2}}, {{5, 38.5, 0}, {
       6.5, 38, 2}}, {{6, 38.5, 0}, {6.5, 38, 2}}, {{7, 38.5, 0}, {
       6.5, 38, 2}}, {{8, 38.5, 0}, {6.5, 38, 2}}, {{5, 38.5, 0}, {
       6.5, 39, 2}}, {{6, 38.5, 0}, {6.5, 39, 2}}, {{7, 38.5, 0}, {
       6.5, 39, 2}}, {{8, 38.5, 0}, {6.5, 39, 2}}, {{5, 38.5, 0}, {
       6.5, 40, 2}}, {{6, 38.5, 0}, {6.5, 40, 2}}, {{7, 38.5, 0}, {
       6.5, 40, 2}}, {{8, 38.5, 0}, {6.5, 40, 2}}, {{9, 38.5, 0}, {
       10.5, 37, 2}}, {{10, 38.5, 0}, {10.5, 37, 2}}, {{11, 38.5, 0}, {
       10.5, 37, 2}}, {{12, 38.5, 0}, {10.5, 37, 2}}, {{9, 38.5, 0}, {
       10.5, 38, 2}}, {{10, 38.5, 0}, {10.5, 38, 2}}, {{11, 38.5, 0}, {
       10.5, 38, 2}}, {{12, 38.5, 0}, {10.5, 38, 2}}, {{9, 38.5, 0}, {
       10.5, 39, 2}}, {{10, 38.5, 0}, {10.5, 39, 2}}, {{11, 38.5, 0}, {
       10.5, 39, 2}}, {{12, 38.5, 0}, {10.5, 39, 2}}, {{9, 38.5, 0}, {
       10.5, 40, 2}}, {{10, 38.5, 0}, {10.5, 40, 2}}, {{11, 38.5, 0}, {
       10.5, 40, 2}}, {{12, 38.5, 0}, {10.5, 40, 2}}, {{13, 38.5, 0}, {
       14.5, 37, 2}}, {{14, 38.5, 0}, {14.5, 37, 2}}, {{15, 38.5, 0}, {
       14.5, 37, 2}}, {{16, 38.5, 0}, {14.5, 37, 2}}, {{13, 38.5, 0}, {
       14.5, 38, 2}}, {{14, 38.5, 0}, {14.5, 38, 2}}, {{15, 38.5, 0}, {
       14.5, 38, 2}}, {{16, 38.5, 0}, {14.5, 38, 2}}, {{13, 38.5, 0}, {
       14.5, 39, 2}}, {{14, 38.5, 0}, {14.5, 39, 2}}, {{15, 38.5, 0}, {
       14.5, 39, 2}}, {{16, 38.5, 0}, {14.5, 39, 2}}, {{13, 38.5, 0}, {
       14.5, 40, 2}}, {{14, 38.5, 0}, {14.5, 40, 2}}, {{15, 38.5, 0}, {
       14.5, 40, 2}}, {{16, 38.5, 0}, {14.5, 40, 2}}, {{17, 38.5, 0}, {
       18.5, 37, 2}}, {{18, 38.5, 0}, {18.5, 37, 2}}, {{19, 38.5, 0}, {
       18.5, 37, 2}}, {{20, 38.5, 0}, {18.5, 37, 2}}, {{17, 38.5, 0}, {
       18.5, 38, 2}}, {{18, 38.5, 0}, {18.5, 38, 2}}, {{19, 38.5, 0}, {
       18.5, 38, 2}}, {{20, 38.5, 0}, {18.5, 38, 2}}, {{17, 38.5, 0}, {
       18.5, 39, 2}}, {{18, 38.5, 0}, {18.5, 39, 2}}, {{19, 38.5, 0}, {
       18.5, 39, 2}}, {{20, 38.5, 0}, {18.5, 39, 2}}, {{17, 38.5, 0}, {
       18.5, 40, 2}}, {{18, 38.5, 0}, {18.5, 40, 2}}, {{19, 38.5, 0}, {
       18.5, 40, 2}}, {{20, 38.5, 0}, {18.5, 40, 2}}, {{21, 38.5, 0}, {
       22.5, 37, 2}}, {{22, 38.5, 0}, {22.5, 37, 2}}, {{23, 38.5, 0}, {
       22.5, 37, 2}}, {{24, 38.5, 0}, {22.5, 37, 2}}, {{21, 38.5, 0}, {
       22.5, 38, 2}}, {{22, 38.5, 0}, {22.5, 38, 2}}, {{23, 38.5, 0}, {
       22.5, 38, 2}}, {{24, 38.5, 0}, {22.5, 38, 2}}, {{21, 38.5, 0}, {
       22.5, 39, 2}}, {{22, 38.5, 0}, {22.5, 39, 2}}, {{23, 38.5, 0}, {
       22.5, 39, 2}}, {{24, 38.5, 0}, {22.5, 39, 2}}, {{21, 38.5, 0}, {
       22.5, 40, 2}}, {{22, 38.5, 0}, {22.5, 40, 2}}, {{23, 38.5, 0}, {
       22.5, 40, 2}}, {{24, 38.5, 0}, {22.5, 40, 2}}, {{25, 38.5, 0}, {
       26.5, 37, 2}}, {{26, 38.5, 0}, {26.5, 37, 2}}, {{27, 38.5, 0}, {
       26.5, 37, 2}}, {{28, 38.5, 0}, {26.5, 37, 2}}, {{25, 38.5, 0}, {
       26.5, 38, 2}}, {{26, 38.5, 0}, {26.5, 38, 2}}, {{27, 38.5, 0}, {
       26.5, 38, 2}}, {{28, 38.5, 0}, {26.5, 38, 2}}, {{25, 38.5, 0}, {
       26.5, 39, 2}}, {{26, 38.5, 0}, {26.5, 39, 2}}, {{27, 38.5, 0}, {
       26.5, 39, 2}}, {{28, 38.5, 0}, {26.5, 39, 2}}, {{25, 38.5, 0}, {
       26.5, 40, 2}}, {{26, 38.5, 0}, {26.5, 40, 2}}, {{27, 38.5, 0}, {
       26.5, 40, 2}}, {{28, 38.5, 0}, {26.5, 40, 2}}, {{29, 38.5, 0}, {
       30.5, 37, 2}}, {{30, 38.5, 0}, {30.5, 37, 2}}, {{31, 38.5, 0}, {
       30.5, 37, 2}}, {{32, 38.5, 0}, {30.5, 37, 2}}, {{29, 38.5, 0}, {
       30.5, 38, 2}}, {{30, 38.5, 0}, {30.5, 38, 2}}, {{31, 38.5, 0}, {
       30.5, 38, 2}}, {{32, 38.5, 0}, {30.5, 38, 2}}, {{29, 38.5, 0}, {
       30.5, 39, 2}}, {{30, 38.5, 0}, {30.5, 39, 2}}, {{31, 38.5, 0}, {
       30.5, 39, 2}}, {{32, 38.5, 0}, {30.5, 39, 2}}, {{29, 38.5, 0}, {
       30.5, 40, 2}}, {{30, 38.5, 0}, {30.5, 40, 2}}, {{31, 38.5, 0}, {
       30.5, 40, 2}}, {{32, 38.5, 0}, {30.5, 40, 2}}, {{33, 38.5, 0}, {
       34.5, 37, 2}}, {{34, 38.5, 0}, {34.5, 37, 2}}, {{35, 38.5, 0}, {
       34.5, 37, 2}}, {{36, 38.5, 0}, {34.5, 37, 2}}, {{33, 38.5, 0}, {
       34.5, 38, 2}}, {{34, 38.5, 0}, {34.5, 38, 2}}, {{35, 38.5, 0}, {
       34.5, 38, 2}}, {{36, 38.5, 0}, {34.5, 38, 2}}, {{33, 38.5, 0}, {
       34.5, 39, 2}}, {{34, 38.5, 0}, {34.5, 39, 2}}, {{35, 38.5, 0}, {
       34.5, 39, 2}}, {{36, 38.5, 0}, {34.5, 39, 2}}, {{33, 38.5, 0}, {
       34.5, 40, 2}}, {{34, 38.5, 0}, {34.5, 40, 2}}, {{35, 38.5, 0}, {
       34.5, 40, 2}}, {{36, 38.5, 0}, {34.5, 40, 2}}, {{37, 38.5, 0}, {
       38.5, 37, 2}}, {{38, 38.5, 0}, {38.5, 37, 2}}, {{39, 38.5, 0}, {
       38.5, 37, 2}}, {{40, 38.5, 0}, {38.5, 37, 2}}, {{37, 38.5, 0}, {
       38.5, 38, 2}}, {{38, 38.5, 0}, {38.5, 38, 2}}, {{39, 38.5, 0}, {
       38.5, 38, 2}}, {{40, 38.5, 0}, {38.5, 38, 2}}, {{37, 38.5, 0}, {
       38.5, 39, 2}}, {{38, 38.5, 0}, {38.5, 39, 2}}, {{39, 38.5, 0}, {
       38.5, 39, 2}}, {{40, 38.5, 0}, {38.5, 39, 2}}, {{37, 38.5, 0}, {
       38.5, 40, 2}}, {{38, 38.5, 0}, {38.5, 40, 2}}, {{39, 38.5, 0}, {
       38.5, 40, 2}}, {{40, 38.5, 0}, {38.5, 40, 2}}, {{41, 38.5, 0}, {
       42.5, 37, 2}}, {{42, 38.5, 0}, {42.5, 37, 2}}, {{43, 38.5, 0}, {
       42.5, 37, 2}}, {{44, 38.5, 0}, {42.5, 37, 2}}, {{41, 38.5, 0}, {
       42.5, 38, 2}}, {{42, 38.5, 0}, {42.5, 38, 2}}, {{43, 38.5, 0}, {
       42.5, 38, 2}}, {{44, 38.5, 0}, {42.5, 38, 2}}, {{41, 38.5, 0}, {
       42.5, 39, 2}}, {{42, 38.5, 0}, {42.5, 39, 2}}, {{43, 38.5, 0}, {
       42.5, 39, 2}}, {{44, 38.5, 0}, {42.5, 39, 2}}, {{41, 38.5, 0}, {
       42.5, 40, 2}}, {{42, 38.5, 0}, {42.5, 40, 2}}, {{43, 38.5, 0}, {
       42.5, 40, 2}}, {{44, 38.5, 0}, {42.5, 40, 2}}, {{45, 38.5, 0}, {
       46.5, 37, 2}}, {{46, 38.5, 0}, {46.5, 37, 2}}, {{47, 38.5, 0}, {
       46.5, 37, 2}}, {{48, 38.5, 0}, {46.5, 37, 2}}, {{45, 38.5, 0}, {
       46.5, 38, 2}}, {{46, 38.5, 0}, {46.5, 38, 2}}, {{47, 38.5, 0}, {
       46.5, 38, 2}}, {{48, 38.5, 0}, {46.5, 38, 2}}, {{45, 38.5, 0}, {
       46.5, 39, 2}}, {{46, 38.5, 0}, {46.5, 39, 2}}, {{47, 38.5, 0}, {
       46.5, 39, 2}}, {{48, 38.5, 0}, {46.5, 39, 2}}, {{45, 38.5, 0}, {
       46.5, 40, 2}}, {{46, 38.5, 0}, {46.5, 40, 2}}, {{47, 38.5, 0}, {
       46.5, 40, 2}}, {{48, 38.5, 0}, {46.5, 40, 2}}, {{49, 38.5, 0}, {
       50.5, 37, 2}}, {{50, 38.5, 0}, {50.5, 37, 2}}, {{51, 38.5, 0}, {
       50.5, 37, 2}}, {{52, 38.5, 0}, {50.5, 37, 2}}, {{49, 38.5, 0}, {
       50.5, 38, 2}}, {{50, 38.5, 0}, {50.5, 38, 2}}, {{51, 38.5, 0}, {
       50.5, 38, 2}}, {{52, 38.5, 0}, {50.5, 38, 2}}, {{49, 38.5, 0}, {
       50.5, 39, 2}}, {{50, 38.5, 0}, {50.5, 39, 2}}, {{51, 38.5, 0}, {
       50.5, 39, 2}}, {{52, 38.5, 0}, {50.5, 39, 2}}, {{49, 38.5, 0}, {
       50.5, 40, 2}}, {{50, 38.5, 0}, {50.5, 40, 2}}, {{51, 38.5, 0}, {
       50.5, 40, 2}}, {{52, 38.5, 0}, {50.5, 40, 2}}, {{53, 38.5, 0}, {
       54.5, 37, 2}}, {{54, 38.5, 0}, {54.5, 37, 2}}, {{55, 38.5, 0}, {
       54.5, 37, 2}}, {{56, 38.5, 0}, {54.5, 37, 2}}, {{53, 38.5, 0}, {
       54.5, 38, 2}}, {{54, 38.5, 0}, {54.5, 38, 2}}, {{55, 38.5, 0}, {
       54.5, 38, 2}}, {{56, 38.5, 0}, {54.5, 38, 2}}, {{53, 38.5, 0}, {
       54.5, 39, 2}}, {{54, 38.5, 0}, {54.5, 39, 2}}, {{55, 38.5, 0}, {
       54.5, 39, 2}}, {{56, 38.5, 0}, {54.5, 39, 2}}, {{53, 38.5, 0}, {
       54.5, 40, 2}}, {{54, 38.5, 0}, {54.5, 40, 2}}, {{55, 38.5, 0}, {
       54.5, 40, 2}}, {{56, 38.5, 0}, {54.5, 40, 2}}, {{57, 38.5, 0}, {
       58.5, 37, 2}}, {{58, 38.5, 0}, {58.5, 37, 2}}, {{59, 38.5, 0}, {
       58.5, 37, 2}}, {{60, 38.5, 0}, {58.5, 37, 2}}, {{57, 38.5, 0}, {
       58.5, 38, 2}}, {{58, 38.5, 0}, {58.5, 38, 2}}, {{59, 38.5, 0}, {
       58.5, 38, 2}}, {{60, 38.5, 0}, {58.5, 38, 2}}, {{57, 38.5, 0}, {
       58.5, 39, 2}}, {{58, 38.5, 0}, {58.5, 39, 2}}, {{59, 38.5, 0}, {
       58.5, 39, 2}}, {{60, 38.5, 0}, {58.5, 39, 2}}, {{57, 38.5, 0}, {
       58.5, 40, 2}}, {{58, 38.5, 0}, {58.5, 40, 2}}, {{59, 38.5, 0}, {
       58.5, 40, 2}}, {{60, 38.5, 0}, {58.5, 40, 2}}, {{61, 38.5, 0}, {
       62.5, 37, 2}}, {{62, 38.5, 0}, {62.5, 37, 2}}, {{63, 38.5, 0}, {
       62.5, 37, 2}}, {{64, 38.5, 0}, {62.5, 37, 2}}, {{61, 38.5, 0}, {
       62.5, 38, 2}}, {{62, 38.5, 0}, {62.5, 38, 2}}, {{63, 38.5, 0}, {
       62.5, 38, 2}}, {{64, 38.5, 0}, {62.5, 38, 2}}, {{61, 38.5, 0}, {
       62.5, 39, 2}}, {{62, 38.5, 0}, {62.5, 39, 2}}, {{63, 38.5, 0}, {
       62.5, 39, 2}}, {{64, 38.5, 0}, {62.5, 39, 2}}, {{61, 38.5, 0}, {
       62.5, 40, 2}}, {{62, 38.5, 0}, {62.5, 40, 2}}, {{63, 38.5, 0}, {
       62.5, 40, 2}}, {{64, 38.5, 0}, {62.5, 40, 2}}, {{1, 34.5, 0}, {
       2.5, 33, 2}}, {{2, 34.5, 0}, {2.5, 33, 2}}, {{3, 34.5, 0}, {
       2.5, 33, 2}}, {{4, 34.5, 0}, {2.5, 33, 2}}, {{1, 34.5, 0}, {
       2.5, 34, 2}}, {{2, 34.5, 0}, {2.5, 34, 2}}, {{3, 34.5, 0}, {
       2.5, 34, 2}}, {{4, 34.5, 0}, {2.5, 34, 2}}, {{1, 34.5, 0}, {
       2.5, 35, 2}}, {{2, 34.5, 0}, {2.5, 35, 2}}, {{3, 34.5, 0}, {
       2.5, 35, 2}}, {{4, 34.5, 0}, {2.5, 35, 2}}, {{1, 34.5, 0}, {
       2.5, 36, 2}}, {{2, 34.5, 0}, {2.5, 36, 2}}, {{3, 34.5, 0}, {
       2.5, 36, 2}}, {{4, 34.5, 0}, {2.5, 36, 2}}, {{5, 34.5, 0}, {
       6.5, 33, 2}}, {{6, 34.5, 0}, {6.5, 33, 2}}, {{7, 34.5, 0}, {
       6.5, 33, 2}}, {{8, 34.5, 0}, {6.5, 33, 2}}, {{5, 34.5, 0}, {
       6.5, 34, 2}}, {{6, 34.5, 0}, {6.5, 34, 2}}, {{7, 34.5, 0}, {
       6.5, 34, 2}}, {{8, 34.5, 0}, {6.5, 34, 2}}, {{5, 34.5, 0}, {
       6.5, 35, 2}}, {{6, 34.5, 0}, {6.5, 35, 2}}, {{7, 34.5, 0}, {
       6.5, 35, 2}}, {{8, 34.5, 0}, {6.5, 35, 2}}, {{5, 34.5, 0}, {
       6.5, 36, 2}}, {{6, 34.5, 0}, {6.5, 36, 2}}, {{7, 34.5, 0}, {
       6.5, 36, 2}}, {{8, 34.5, 0}, {6.5, 36, 2}}, {{9, 34.5, 0}, {
       10.5, 33, 2}}, {{10, 34.5, 0}, {10.5, 33, 2}}, {{11, 34.5, 0}, {
       10.5, 33, 2}}, {{12, 34.5, 0}, {10.5, 33, 2}}, {{9, 34.5, 0}, {
       10.5, 34, 2}}, {{10, 34.5, 0}, {10.5, 34, 2}}, {{11, 34.5, 0}, {
       10.5, 34, 2}}, {{12, 34.5, 0}, {10.5, 34, 2}}, {{9, 34.5, 0}, {
       10.5, 35, 2}}, {{10, 34.5, 0}, {10.5, 35, 2}}, {{11, 34.5, 0}, {
       10.5, 35, 2}}, {{12, 34.5, 0}, {10.5, 35, 2}}, {{9, 34.5, 0}, {
       10.5, 36, 2}}, {{10, 34.5, 0}, {10.5, 36, 2}}, {{11, 34.5, 0}, {
       10.5, 36, 2}}, {{12, 34.5, 0}, {10.5, 36, 2}}, {{13, 34.5, 0}, {
       14.5, 33, 2}}, {{14, 34.5, 0}, {14.5, 33, 2}}, {{15, 34.5, 0}, {
       14.5, 33, 2}}, {{16, 34.5, 0}, {14.5, 33, 2}}, {{13, 34.5, 0}, {
       14.5, 34, 2}}, {{14, 34.5, 0}, {14.5, 34, 2}}, {{15, 34.5, 0}, {
       14.5, 34, 2}}, {{16, 34.5, 0}, {14.5, 34, 2}}, {{13, 34.5, 0}, {
       14.5, 35, 2}}, {{14, 34.5, 0}, {14.5, 35, 2}}, {{15, 34.5, 0}, {
       14.5, 35, 2}}, {{16, 34.5, 0}, {14.5, 35, 2}}, {{13, 34.5, 0}, {
       14.5, 36, 2}}, {{14, 34.5, 0}, {14.5, 36, 2}}, {{15, 34.5, 0}, {
       14.5, 36, 2}}, {{16, 34.5, 0}, {14.5, 36, 2}}, {{17, 34.5, 0}, {
       18.5, 33, 2}}, {{18, 34.5, 0}, {18.5, 33, 2}}, {{19, 34.5, 0}, {
       18.5, 33, 2}}, {{20, 34.5, 0}, {18.5, 33, 2}}, {{17, 34.5, 0}, {
       18.5, 34, 2}}, {{18, 34.5, 0}, {18.5, 34, 2}}, {{19, 34.5, 0}, {
       18.5, 34, 2}}, {{20, 34.5, 0}, {18.5, 34, 2}}, {{17, 34.5, 0}, {
       18.5, 35, 2}}, {{18, 34.5, 0}, {18.5, 35, 2}}, {{19, 34.5, 0}, {
       18.5, 35, 2}}, {{20, 34.5, 0}, {18.5, 35, 2}}, {{17, 34.5, 0}, {
       18.5, 36, 2}}, {{18, 34.5, 0}, {18.5, 36, 2}}, {{19, 34.5, 0}, {
       18.5, 36, 2}}, {{20, 34.5, 0}, {18.5, 36, 2}}, {{21, 34.5, 0}, {
       22.5, 34, 2}}, {{23, 34.5, 0}, {22.5, 34, 2}}, {{24, 34.5, 0}, {
       22.5, 34, 2}}, {{21, 34.5, 0}, {22.5, 35, 2}}, {{23, 34.5, 0}, {
       22.5, 35, 2}}, {{24, 34.5, 0}, {22.5, 35, 2}}, {{21, 34.5, 0}, {
       22.5, 36, 2}}, {{23, 34.5, 0}, {22.5, 36, 2}}, {{24, 34.5, 0}, {
       22.5, 36, 2}}, {{25, 34.5, 0}, {26.5, 33, 2}}, {{26, 34.5, 0}, {
       26.5, 33, 2}}, {{27, 34.5, 0}, {26.5, 33, 2}}, {{28, 34.5, 0}, {
       26.5, 33, 2}}, {{25, 34.5, 0}, {26.5, 34, 2}}, {{26, 34.5, 0}, {
       26.5, 34, 2}}, {{27, 34.5, 0}, {26.5, 34, 2}}, {{28, 34.5, 0}, {
       26.5, 34, 2}}, {{25, 34.5, 0}, {26.5, 35, 2}}, {{26, 34.5, 0}, {
       26.5, 35, 2}}, {{27, 34.5, 0}, {26.5, 35, 2}}, {{28, 34.5, 0}, {
       26.5, 35, 2}}, {{25, 34.5, 0}, {26.5, 36, 2}}, {{26, 34.5, 0}, {
       26.5, 36, 2}}, {{27, 34.5, 0}, {26.5, 36, 2}}, {{28, 34.5, 0}, {
       26.5, 36, 2}}, {{29, 34.5, 0}, {30.5, 33, 2}}, {{30, 34.5, 0}, {
       30.5, 33, 2}}, {{31, 34.5, 0}, {30.5, 33, 2}}, {{32, 34.5, 0}, {
       30.5, 33, 2}}, {{29, 34.5, 0}, {30.5, 34, 2}}, {{30, 34.5, 0}, {
       30.5, 34, 2}}, {{31, 34.5, 0}, {30.5, 34, 2}}, {{32, 34.5, 0}, {
       30.5, 34, 2}}, {{29, 34.5, 0}, {30.5, 35, 2}}, {{30, 34.5, 0}, {
       30.5, 35, 2}}, {{31, 34.5, 0}, {30.5, 35, 2}}, {{32, 34.5, 0}, {
       30.5, 35, 2}}, {{29, 34.5, 0}, {30.5, 36, 2}}, {{30, 34.5, 0}, {
       30.5, 36, 2}}, {{31, 34.5, 0}, {30.5, 36, 2}}, {{32, 34.5, 0}, {
       30.5, 36, 2}}, {{33, 34.5, 0}, {34.5, 33, 2}}, {{34, 34.5, 0}, {
       34.5, 33, 2}}, {{35, 34.5, 0}, {34.5, 33, 2}}, {{36, 34.5, 0}, {
       34.5, 33, 2}}, {{33, 34.5, 0}, {34.5, 34, 2}}, {{34, 34.5, 0}, {
       34.5, 34, 2}}, {{35, 34.5, 0}, {34.5, 34, 2}}, {{36, 34.5, 0}, {
       34.5, 34, 2}}, {{33, 34.5, 0}, {34.5, 35, 2}}, {{34, 34.5, 0}, {
       34.5, 35, 2}}, {{35, 34.5, 0}, {34.5, 35, 2}}, {{36, 34.5, 0}, {
       34.5, 35, 2}}, {{33, 34.5, 0}, {34.5, 36, 2}}, {{34, 34.5, 0}, {
       34.5, 36, 2}}, {{35, 34.5, 0}, {34.5, 36, 2}}, {{36, 34.5, 0}, {
       34.5, 36, 2}}, {{37, 34.5, 0}, {38.5, 33, 2}}, {{38, 34.5, 0}, {
       38.5, 33, 2}}, {{39, 34.5, 0}, {38.5, 33, 2}}, {{40, 34.5, 0}, {
       38.5, 33, 2}}, {{37, 34.5, 0}, {38.5, 34, 2}}, {{38, 34.5, 0}, {
       38.5, 34, 2}}, {{39, 34.5, 0}, {38.5, 34, 2}}, {{40, 34.5, 0}, {
       38.5, 34, 2}}, {{37, 34.5, 0}, {38.5, 35, 2}}, {{38, 34.5, 0}, {
       38.5, 35, 2}}, {{39, 34.5, 0}, {38.5, 35, 2}}, {{40, 34.5, 0}, {
       38.5, 35, 2}}, {{37, 34.5, 0}, {38.5, 36, 2}}, {{38, 34.5, 0}, {
       38.5, 36, 2}}, {{39, 34.5, 0}, {38.5, 36, 2}}, {{40, 34.5, 0}, {
       38.5, 36, 2}}, {{41, 34.5, 0}, {42.5, 33, 2}}, {{42, 34.5, 0}, {
       42.5, 33, 2}}, {{43, 34.5, 0}, {42.5, 33, 2}}, {{44, 34.5, 0}, {
       42.5, 33, 2}}, {{41, 34.5, 0}, {42.5, 34, 2}}, {{42, 34.5, 0}, {
       42.5, 34, 2}}, {{43, 34.5, 0}, {42.5, 34, 2}}, {{44, 34.5, 0}, {
       42.5, 34, 2}}, {{41, 34.5, 0}, {42.5, 35, 2}}, {{42, 34.5, 0}, {
       42.5, 35, 2}}, {{43, 34.5, 0}, {42.5, 35, 2}}, {{44, 34.5, 0}, {
       42.5, 35, 2}}, {{41, 34.5, 0}, {42.5, 36, 2}}, {{42, 34.5, 0}, {
       42.5, 36, 2}}, {{43, 34.5, 0}, {42.5, 36, 2}}, {{44, 34.5, 0}, {
       42.5, 36, 2}}, {{45, 34.5, 0}, {46.5, 33, 2}}, {{46, 34.5, 0}, {
       46.5, 33, 2}}, {{47, 34.5, 0}, {46.5, 33, 2}}, {{48, 34.5, 0}, {
       46.5, 33, 2}}, {{45, 34.5, 0}, {46.5, 34, 2}}, {{46, 34.5, 0}, {
       46.5, 34, 2}}, {{47, 34.5, 0}, {46.5, 34, 2}}, {{48, 34.5, 0}, {
       46.5, 34, 2}}, {{45, 34.5, 0}, {46.5, 35, 2}}, {{46, 34.5, 0}, {
       46.5, 35, 2}}, {{47, 34.5, 0}, {46.5, 35, 2}}, {{48, 34.5, 0}, {
       46.5, 35, 2}}, {{45, 34.5, 0}, {46.5, 36, 2}}, {{46, 34.5, 0}, {
       46.5, 36, 2}}, {{47, 34.5, 0}, {46.5, 36, 2}}, {{48, 34.5, 0}, {
       46.5, 36, 2}}, {{49, 34.5, 0}, {50.5, 33, 2}}, {{50, 34.5, 0}, {
       50.5, 33, 2}}, {{51, 34.5, 0}, {50.5, 33, 2}}, {{52, 34.5, 0}, {
       50.5, 33, 2}}, {{49, 34.5, 0}, {50.5, 34, 2}}, {{50, 34.5, 0}, {
       50.5, 34, 2}}, {{51, 34.5, 0}, {50.5, 34, 2}}, {{52, 34.5, 0}, {
       50.5, 34, 2}}, {{49, 34.5, 0}, {50.5, 35, 2}}, {{50, 34.5, 0}, {
       50.5, 35, 2}}, {{51, 34.5, 0}, {50.5, 35, 2}}, {{52, 34.5, 0}, {
       50.5, 35, 2}}, {{49, 34.5, 0}, {50.5, 36, 2}}, {{50, 34.5, 0}, {
       50.5, 36, 2}}, {{51, 34.5, 0}, {50.5, 36, 2}}, {{52, 34.5, 0}, {
       50.5, 36, 2}}, {{53, 34.5, 0}, {54.5, 33, 2}}, {{54, 34.5, 0}, {
       54.5, 33, 2}}, {{55, 34.5, 0}, {54.5, 33, 2}}, {{56, 34.5, 0}, {
       54.5, 33, 2}}, {{53, 34.5, 0}, {54.5, 34, 2}}, {{54, 34.5, 0}, {
       54.5, 34, 2}}, {{55, 34.5, 0}, {54.5, 34, 2}}, {{56, 34.5, 0}, {
       54.5, 34, 2}}, {{53, 34.5, 0}, {54.5, 35, 2}}, {{54, 34.5, 0}, {
       54.5, 35, 2}}, {{55, 34.5, 0}, {54.5, 35, 2}}, {{56, 34.5, 0}, {
       54.5, 35, 2}}, {{53, 34.5, 0}, {54.5, 36, 2}}, {{54, 34.5, 0}, {
       54.5, 36, 2}}, {{55, 34.5, 0}, {54.5, 36, 2}}, {{56, 34.5, 0}, {
       54.5, 36, 2}}, {{57, 34.5, 0}, {58.5, 33, 2}}, {{58, 34.5, 0}, {
       58.5, 33, 2}}, {{59, 34.5, 0}, {58.5, 33, 2}}, {{60, 34.5, 0}, {
       58.5, 33, 2}}, {{57, 34.5, 0}, {58.5, 34, 2}}, {{58, 34.5, 0}, {
       58.5, 34, 2}}, {{59, 34.5, 0}, {58.5, 34, 2}}, {{60, 34.5, 0}, {
       58.5, 34, 2}}, {{57, 34.5, 0}, {58.5, 35, 2}}, {{58, 34.5, 0}, {
       58.5, 35, 2}}, {{59, 34.5, 0}, {58.5, 35, 2}}, {{60, 34.5, 0}, {
       58.5, 35, 2}}, {{57, 34.5, 0}, {58.5, 36, 2}}, {{58, 34.5, 0}, {
       58.5, 36, 2}}, {{59, 34.5, 0}, {58.5, 36, 2}}, {{60, 34.5, 0}, {
       58.5, 36, 2}}, {{61, 34.5, 0}, {62.5, 33, 2}}, {{62, 34.5, 0}, {
       62.5, 33, 2}}, {{64, 34.5, 0}, {62.5, 33, 2}}, {{61, 34.5, 0}, {
       62.5, 34, 2}}, {{62, 34.5, 0}, {62.5, 34, 2}}, {{64, 34.5, 0}, {
       62.5, 34, 2}}, {{61, 34.5, 0}, {62.5, 35, 2}}, {{62, 34.5, 0}, {
       62.5, 35, 2}}, {{64, 34.5, 0}, {62.5, 35, 2}}, {{61, 34.5, 0}, {
       62.5, 36, 2}}, {{62, 34.5, 0}, {62.5, 36, 2}}, {{64, 34.5, 0}, {
       62.5, 36, 2}}, {{1, 30.5, 0}, {2.5, 29, 2}}, {{2, 30.5, 0}, {
       2.5, 29, 2}}, {{3, 30.5, 0}, {2.5, 29, 2}}, {{4, 30.5, 0}, {
       2.5, 29, 2}}, {{1, 30.5, 0}, {2.5, 30, 2}}, {{2, 30.5, 0}, {
       2.5, 30, 2}}, {{3, 30.5, 0}, {2.5, 30, 2}}, {{4, 30.5, 0}, {
       2.5, 30, 2}}, {{1, 30.5, 0}, {2.5, 31, 2}}, {{2, 30.5, 0}, {
       2.5, 31, 2}}, {{3, 30.5, 0}, {2.5, 31, 2}}, {{4, 30.5, 0}, {
       2.5, 31, 2}}, {{1, 30.5, 0}, {2.5, 32, 2}}, {{2, 30.5, 0}, {
       2.5, 32, 2}}, {{3, 30.5, 0}, {2.5, 32, 2}}, {{4, 30.5, 0}, {
       2.5, 32, 2}}, {{5, 30.5, 0}, {6.5, 29, 2}}, {{6, 30.5, 0}, {
       6.5, 29, 2}}, {{7, 30.5, 0}, {6.5, 29, 2}}, {{8, 30.5, 0}, {
       6.5, 29, 2}}, {{5, 30.5, 0}, {6.5, 30, 2}}, {{6, 30.5, 0}, {
       6.5, 30, 2}}, {{7, 30.5, 0}, {6.5, 30, 2}}, {{8, 30.5, 0}, {
       6.5, 30, 2}}, {{5, 30.5, 0}, {6.5, 31, 2}}, {{6, 30.5, 0}, {
       6.5, 31, 2}}, {{7, 30.5, 0}, {6.5, 31, 2}}, {{8, 30.5, 0}, {
       6.5, 31, 2}}, {{5, 30.5, 0}, {6.5, 32, 2}}, {{6, 30.5, 0}, {
       6.5, 32, 2}}, {{7, 30.5, 0}, {6.5, 32, 2}}, {{8, 30.5, 0}, {
       6.5, 32, 2}}, {{9, 30.5, 0}, {10.5, 29, 2}}, {{10, 30.5, 0}, {
       10.5, 29, 2}}, {{11, 30.5, 0}, {10.5, 29, 2}}, {{12, 30.5, 0}, {
       10.5, 29, 2}}, {{9, 30.5, 0}, {10.5, 30, 2}}, {{10, 30.5, 0}, {
       10.5, 30, 2}}, {{11, 30.5, 0}, {10.5, 30, 2}}, {{12, 30.5, 0}, {
       10.5, 30, 2}}, {{9, 30.5, 0}, {10.5, 31, 2}}, {{10, 30.5, 0}, {
       10.5, 31, 2}}, {{11, 30.5, 0}, {10.5, 31, 2}}, {{12, 30.5, 0}, {
       10.5, 31, 2}}, {{9, 30.5, 0}, {10.5, 32, 2}}, {{10, 30.5, 0}, {
       10.5, 32, 2}}, {{11, 30.5, 0}, {10.5, 32, 2}}, {{12, 30.5, 0}, {
       10.5, 32, 2}}, {{13, 30.5, 0}, {14.5, 29, 2}}, {{14, 30.5, 0}, {
       14.5, 29, 2}}, {{15, 30.5, 0}, {14.5, 29, 2}}, {{16, 30.5, 0}, {
       14.5, 29, 2}}, {{13, 30.5, 0}, {14.5, 30, 2}}, {{14, 30.5, 0}, {
       14.5, 30, 2}}, {{15, 30.5, 0}, {14.5, 30, 2}}, {{16, 30.5, 0}, {
       14.5, 30, 2}}, {{13, 30.5, 0}, {14.5, 31, 2}}, {{14, 30.5, 0}, {
       14.5, 31, 2}}, {{15, 30.5, 0}, {14.5, 31, 2}}, {{16, 30.5, 0}, {
       14.5, 31, 2}}, {{13, 30.5, 0}, {14.5, 32, 2}}, {{14, 30.5, 0}, {
       14.5, 32, 2}}, {{15, 30.5, 0}, {14.5, 32, 2}}, {{16, 30.5, 0}, {
       14.5, 32, 2}}, {{17, 30.5, 0}, {18.5, 29, 2}}, {{18, 30.5, 0}, {
       18.5, 29, 2}}, {{19, 30.5, 0}, {18.5, 29, 2}}, {{20, 30.5, 0}, {
       18.5, 29, 2}}, {{17, 30.5, 0}, {18.5, 30, 2}}, {{18, 30.5, 0}, {
       18.5, 30, 2}}, {{19, 30.5, 0}, {18.5, 30, 2}}, {{20, 30.5, 0}, {
       18.5, 30, 2}}, {{17, 30.5, 0}, {18.5, 31, 2}}, {{18, 30.5, 0}, {
       18.5, 31, 2}}, {{19, 30.5, 0}, {18.5, 31, 2}}, {{20, 30.5, 0}, {
       18.5, 31, 2}}, {{17, 30.5, 0}, {18.5, 32, 2}}, {{18, 30.5, 0}, {
       18.5, 32, 2}}, {{19, 30.5, 0}, {18.5, 32, 2}}, {{20, 30.5, 0}, {
       18.5, 32, 2}}, {{21, 30.5, 0}, {22.5, 29, 2}}, {{22, 30.5, 0}, {
       22.5, 29, 2}}, {{23, 30.5, 0}, {22.5, 29, 2}}, {{24, 30.5, 0}, {
       22.5, 29, 2}}, {{21, 30.5, 0}, {22.5, 30, 2}}, {{22, 30.5, 0}, {
       22.5, 30, 2}}, {{23, 30.5, 0}, {22.5, 30, 2}}, {{24, 30.5, 0}, {
       22.5, 30, 2}}, {{21, 30.5, 0}, {22.5, 31, 2}}, {{22, 30.5, 0}, {
       22.5, 31, 2}}, {{23, 30.5, 0}, {22.5, 31, 2}}, {{24, 30.5, 0}, {
       22.5, 31, 2}}, {{21, 30.5, 0}, {22.5, 32, 2}}, {{22, 30.5, 0}, {
       22.5, 32, 2}}, {{23, 30.5, 0}, {22.5, 32, 2}}, {{24, 30.5, 0}, {
       22.5, 32, 2}}, {{25, 30.5, 0}, {26.5, 29, 2}}, {{26, 30.5, 0}, {
       26.5, 29, 2}}, {{27, 30.5, 0}, {26.5, 29, 2}}, {{28, 30.5, 0}, {
       26.5, 29, 2}}, {{25, 30.5, 0}, {26.5, 30, 2}}, {{26, 30.5, 0}, {
       26.5, 30, 2}}, {{27, 30.5, 0}, {26.5, 30, 2}}, {{28, 30.5, 0}, {
       26.5, 30, 2}}, {{25, 30.5, 0}, {26.5, 31, 2}}, {{26, 30.5, 0}, {
       26.5, 31, 2}}, {{27, 30.5, 0}, {26.5, 31, 2}}, {{28, 30.5, 0}, {
       26.5, 31, 2}}, {{25, 30.5, 0}, {26.5, 32, 2}}, {{26, 30.5, 0}, {
       26.5, 32, 2}}, {{27, 30.5, 0}, {26.5, 32, 2}}, {{28, 30.5, 0}, {
       26.5, 32, 2}}, {{29, 30.5, 0}, {30.5, 29, 2}}, {{30, 30.5, 0}, {
       30.5, 29, 2}}, {{31, 30.5, 0}, {30.5, 29, 2}}, {{32, 30.5, 0}, {
       30.5, 29, 2}}, {{29, 30.5, 0}, {30.5, 30, 2}}, {{30, 30.5, 0}, {
       30.5, 30, 2}}, {{31, 30.5, 0}, {30.5, 30, 2}}, {{32, 30.5, 0}, {
       30.5, 30, 2}}, {{29, 30.5, 0}, {30.5, 31, 2}}, {{30, 30.5, 0}, {
       30.5, 31, 2}}, {{31, 30.5, 0}, {30.5, 31, 2}}, {{32, 30.5, 0}, {
       30.5, 31, 2}}, {{29, 30.5, 0}, {30.5, 32, 2}}, {{30, 30.5, 0}, {
       30.5, 32, 2}}, {{31, 30.5, 0}, {30.5, 32, 2}}, {{32, 30.5, 0}, {
       30.5, 32, 2}}, {{33, 30.5, 0}, {34.5, 30, 2}}, {{35, 30.5, 0}, {
       34.5, 30, 2}}, {{33, 30.5, 0}, {34.5, 31, 2}}, {{35, 30.5, 0}, {
       34.5, 31, 2}}, {{33, 30.5, 0}, {34.5, 32, 2}}, {{35, 30.5, 0}, {
       34.5, 32, 2}}, {{37, 30.5, 0}, {38.5, 31, 2}}, {{38, 30.5, 0}, {
       38.5, 31, 2}}, {{39, 30.5, 0}, {38.5, 31, 2}}, {{40, 30.5, 0}, {
       38.5, 31, 2}}, {{37, 30.5, 0}, {38.5, 32, 2}}, {{38, 30.5, 0}, {
       38.5, 32, 2}}, {{39, 30.5, 0}, {38.5, 32, 2}}, {{40, 30.5, 0}, {
       38.5, 32, 2}}, {{41, 30.5, 0}, {42.5, 29, 2}}, {{43, 30.5, 0}, {
       42.5, 29, 2}}, {{44, 30.5, 0}, {42.5, 29, 2}}, {{41, 30.5, 0}, {
       42.5, 31, 2}}, {{43, 30.5, 0}, {42.5, 31, 2}}, {{44, 30.5, 0}, {
       42.5, 31, 2}}, {{41, 30.5, 0}, {42.5, 32, 2}}, {{43, 30.5, 0}, {
       42.5, 32, 2}}, {{44, 30.5, 0}, {42.5, 32, 2}}, {{45, 30.5, 0}, {
       46.5, 29, 2}}, {{46, 30.5, 0}, {46.5, 29, 2}}, {{47, 30.5, 0}, {
       46.5, 29, 2}}, {{48, 30.5, 0}, {46.5, 29, 2}}, {{45, 30.5, 0}, {
       46.5, 30, 2}}, {{46, 30.5, 0}, {46.5, 30, 2}}, {{47, 30.5, 0}, {
       46.5, 30, 2}}, {{48, 30.5, 0}, {46.5, 30, 2}}, {{45, 30.5, 0}, {
       46.5, 31, 2}}, {{46, 30.5, 0}, {46.5, 31, 2}}, {{47, 30.5, 0}, {
       46.5, 31, 2}}, {{48, 30.5, 0}, {46.5, 31, 2}}, {{45, 30.5, 0}, {
       46.5, 32, 2}}, {{46, 30.5, 0}, {46.5, 32, 2}}, {{47, 30.5, 0}, {
       46.5, 32, 2}}, {{48, 30.5, 0}, {46.5, 32, 2}}, {{49, 30.5, 0}, {
       50.5, 29, 2}}, {{50, 30.5, 0}, {50.5, 29, 2}}, {{51, 30.5, 0}, {
       50.5, 29, 2}}, {{52, 30.5, 0}, {50.5, 29, 2}}, {{49, 30.5, 0}, {
       50.5, 30, 2}}, {{50, 30.5, 0}, {50.5, 30, 2}}, {{51, 30.5, 0}, {
       50.5, 30, 2}}, {{52, 30.5, 0}, {50.5, 30, 2}}, {{49, 30.5, 0}, {
       50.5, 31, 2}}, {{50, 30.5, 0}, {50.5, 31, 2}}, {{51, 30.5, 0}, {
       50.5, 31, 2}}, {{52, 30.5, 0}, {50.5, 31, 2}}, {{49, 30.5, 0}, {
       50.5, 32, 2}}, {{50, 30.5, 0}, {50.5, 32, 2}}, {{51, 30.5, 0}, {
       50.5, 32, 2}}, {{52, 30.5, 0}, {50.5, 32, 2}}, {{53, 30.5, 0}, {
       54.5, 29, 2}}, {{54, 30.5, 0}, {54.5, 29, 2}}, {{55, 30.5, 0}, {
       54.5, 29, 2}}, {{56, 30.5, 0}, {54.5, 29, 2}}, {{53, 30.5, 0}, {
       54.5, 30, 2}}, {{54, 30.5, 0}, {54.5, 30, 2}}, {{55, 30.5, 0}, {
       54.5, 30, 2}}, {{56, 30.5, 0}, {54.5, 30, 2}}, {{53, 30.5, 0}, {
       54.5, 31, 2}}, {{54, 30.5, 0}, {54.5, 31, 2}}, {{55, 30.5, 0}, {
       54.5, 31, 2}}, {{56, 30.5, 0}, {54.5, 31, 2}}, {{53, 30.5, 0}, {
       54.5, 32, 2}}, {{54, 30.5, 0}, {54.5, 32, 2}}, {{55, 30.5, 0}, {
       54.5, 32, 2}}, {{56, 30.5, 0}, {54.5, 32, 2}}, {{57, 30.5, 0}, {
       58.5, 29, 2}}, {{58, 30.5, 0}, {58.5, 29, 2}}, {{59, 30.5, 0}, {
       58.5, 29, 2}}, {{60, 30.5, 0}, {58.5, 29, 2}}, {{57, 30.5, 0}, {
       58.5, 30, 2}}, {{58, 30.5, 0}, {58.5, 30, 2}}, {{59, 30.5, 0}, {
       58.5, 30, 2}}, {{60, 30.5, 0}, {58.5, 30, 2}}, {{57, 30.5, 0}, {
       58.5, 31, 2}}, {{58, 30.5, 0}, {58.5, 31, 2}}, {{59, 30.5, 0}, {
       58.5, 31, 2}}, {{60, 30.5, 0}, {58.5, 31, 2}}, {{57, 30.5, 0}, {
       58.5, 32, 2}}, {{58, 30.5, 0}, {58.5, 32, 2}}, {{59, 30.5, 0}, {
       58.5, 32, 2}}, {{60, 30.5, 0}, {58.5, 32, 2}}, {{61, 30.5, 0}, {
       62.5, 29, 2}}, {{62, 30.5, 0}, {62.5, 29, 2}}, {{63, 30.5, 0}, {
       62.5, 29, 2}}, {{64, 30.5, 0}, {62.5, 29, 2}}, {{61, 30.5, 0}, {
       62.5, 30, 2}}, {{62, 30.5, 0}, {62.5, 30, 2}}, {{63, 30.5, 0}, {
       62.5, 30, 2}}, {{64, 30.5, 0}, {62.5, 30, 2}}, {{61, 30.5, 0}, {
       62.5, 31, 2}}, {{62, 30.5, 0}, {62.5, 31, 2}}, {{63, 30.5, 0}, {
       62.5, 31, 2}}, {{64, 30.5, 0}, {62.5, 31, 2}}, {{61, 30.5, 0}, {
       62.5, 32, 2}}, {{62, 30.5, 0}, {62.5, 32, 2}}, {{63, 30.5, 0}, {
       62.5, 32, 2}}, {{64, 30.5, 0}, {62.5, 32, 2}}, {{1, 26.5, 0}, {
       2.5, 25, 2}}, {{2, 26.5, 0}, {2.5, 25, 2}}, {{3, 26.5, 0}, {
       2.5, 25, 2}}, {{4, 26.5, 0}, {2.5, 25, 2}}, {{1, 26.5, 0}, {
       2.5, 26, 2}}, {{2, 26.5, 0}, {2.5, 26, 2}}, {{3, 26.5, 0}, {
       2.5, 26, 2}}, {{4, 26.5, 0}, {2.5, 26, 2}}, {{1, 26.5, 0}, {
       2.5, 27, 2}}, {{2, 26.5, 0}, {2.5, 27, 2}}, {{3, 26.5, 0}, {
       2.5, 27, 2}}, {{4, 26.5, 0}, {2.5, 27, 2}}, {{1, 26.5, 0}, {
       2.5, 28, 2}}, {{2, 26.5, 0}, {2.5, 28, 2}}, {{3, 26.5, 0}, {
       2.5, 28, 2}}, {{4, 26.5, 0}, {2.5, 28, 2}}, {{5, 26.5, 0}, {
       6.5, 25, 2}}, {{6, 26.5, 0}, {6.5, 25, 2}}, {{7, 26.5, 0}, {
       6.5, 25, 2}}, {{8, 26.5, 0}, {6.5, 25, 2}}, {{5, 26.5, 0}, {
       6.5, 26, 2}}, {{6, 26.5, 0}, {6.5, 26, 2}}, {{7, 26.5, 0}, {
       6.5, 26, 2}}, {{8, 26.5, 0}, {6.5, 26, 2}}, {{5, 26.5, 0}, {
       6.5, 27, 2}}, {{6, 26.5, 0}, {6.5, 27, 2}}, {{7, 26.5, 0}, {
       6.5, 27, 2}}, {{8, 26.5, 0}, {6.5, 27, 2}}, {{5, 26.5, 0}, {
       6.5, 28, 2}}, {{6, 26.5, 0}, {6.5, 28, 2}}, {{7, 26.5, 0}, {
       6.5, 28, 2}}, {{8, 26.5, 0}, {6.5, 28, 2}}, {{9, 26.5, 0}, {
       10.5, 25, 2}}, {{10, 26.5, 0}, {10.5, 25, 2}}, {{11, 26.5, 0}, {
       10.5, 25, 2}}, {{12, 26.5, 0}, {10.5, 25, 2}}, {{9, 26.5, 0}, {
       10.5, 26, 2}}, {{10, 26.5, 0}, {10.5, 26, 2}}, {{11, 26.5, 0}, {
       10.5, 26, 2}}, {{12, 26.5, 0}, {10.5, 26, 2}}, {{9, 26.5, 0}, {
       10.5, 27, 2}}, {{10, 26.5, 0}, {10.5, 27, 2}}, {{11, 26.5, 0}, {
       10.5, 27, 2}}, {{12, 26.5, 0}, {10.5, 27, 2}}, {{9, 26.5, 0}, {
       10.5, 28, 2}}, {{10, 26.5, 0}, {10.5, 28, 2}}, {{11, 26.5, 0}, {
       10.5, 28, 2}}, {{12, 26.5, 0}, {10.5, 28, 2}}, {{13, 26.5, 0}, {
       14.5, 25, 2}}, {{14, 26.5, 0}, {14.5, 25, 2}}, {{15, 26.5, 0}, {
       14.5, 25, 2}}, {{16, 26.5, 0}, {14.5, 25, 2}}, {{13, 26.5, 0}, {
       14.5, 26, 2}}, {{14, 26.5, 0}, {14.5, 26, 2}}, {{15, 26.5, 0}, {
       14.5, 26, 2}}, {{16, 26.5, 0}, {14.5, 26, 2}}, {{13, 26.5, 0}, {
       14.5, 27, 2}}, {{14, 26.5, 0}, {14.5, 27, 2}}, {{15, 26.5, 0}, {
       14.5, 27, 2}}, {{16, 26.5, 0}, {14.5, 27, 2}}, {{13, 26.5, 0}, {
       14.5, 28, 2}}, {{14, 26.5, 0}, {14.5, 28, 2}}, {{15, 26.5, 0}, {
       14.5, 28, 2}}, {{16, 26.5, 0}, {14.5, 28, 2}}, {{17, 26.5, 0}, {
       18.5, 25, 2}}, {{18, 26.5, 0}, {18.5, 25, 2}}, {{19, 26.5, 0}, {
       18.5, 25, 2}}, {{20, 26.5, 0}, {18.5, 25, 2}}, {{17, 26.5, 0}, {
       18.5, 26, 2}}, {{18, 26.5, 0}, {18.5, 26, 2}}, {{19, 26.5, 0}, {
       18.5, 26, 2}}, {{20, 26.5, 0}, {18.5, 26, 2}}, {{17, 26.5, 0}, {
       18.5, 27, 2}}, {{18, 26.5, 0}, {18.5, 27, 2}}, {{19, 26.5, 0}, {
       18.5, 27, 2}}, {{20, 26.5, 0}, {18.5, 27, 2}}, {{17, 26.5, 0}, {
       18.5, 28, 2}}, {{18, 26.5, 0}, {18.5, 28, 2}}, {{19, 26.5, 0}, {
       18.5, 28, 2}}, {{20, 26.5, 0}, {18.5, 28, 2}}, {{21, 26.5, 0}, {
       22.5, 25, 2}}, {{22, 26.5, 0}, {22.5, 25, 2}}, {{23, 26.5, 0}, {
       22.5, 25, 2}}, {{24, 26.5, 0}, {22.5, 25, 2}}, {{21, 26.5, 0}, {
       22.5, 26, 2}}, {{22, 26.5, 0}, {22.5, 26, 2}}, {{23, 26.5, 0}, {
       22.5, 26, 2}}, {{24, 26.5, 0}, {22.5, 26, 2}}, {{21, 26.5, 0}, {
       22.5, 27, 2}}, {{22, 26.5, 0}, {22.5, 27, 2}}, {{23, 26.5, 0}, {
       22.5, 27, 2}}, {{24, 26.5, 0}, {22.5, 27, 2}}, {{21, 26.5, 0}, {
       22.5, 28, 2}}, {{22, 26.5, 0}, {22.5, 28, 2}}, {{23, 26.5, 0}, {
       22.5, 28, 2}}, {{24, 26.5, 0}, {22.5, 28, 2}}, {{25, 26.5, 0}, {
       26.5, 25, 2}}, {{26, 26.5, 0}, {26.5, 25, 2}}, {{27, 26.5, 0}, {
       26.5, 25, 2}}, {{28, 26.5, 0}, {26.5, 25, 2}}, {{25, 26.5, 0}, {
       26.5, 26, 2}}, {{26, 26.5, 0}, {26.5, 26, 2}}, {{27, 26.5, 0}, {
       26.5, 26, 2}}, {{28, 26.5, 0}, {26.5, 26, 2}}, {{25, 26.5, 0}, {
       26.5, 27, 2}}, {{26, 26.5, 0}, {26.5, 27, 2}}, {{27, 26.5, 0}, {
       26.5, 27, 2}}, {{28, 26.5, 0}, {26.5, 27, 2}}, {{25, 26.5, 0}, {
       26.5, 28, 2}}, {{26, 26.5, 0}, {26.5, 28, 2}}, {{27, 26.5, 0}, {
       26.5, 28, 2}}, {{28, 26.5, 0}, {26.5, 28, 2}}, {{29, 26.5, 0}, {
       30.5, 25, 2}}, {{30, 26.5, 0}, {30.5, 25, 2}}, {{31, 26.5, 0}, {
       30.5, 25, 2}}, {{32, 26.5, 0}, {30.5, 25, 2}}, {{29, 26.5, 0}, {
       30.5, 26, 2}}, {{30, 26.5, 0}, {30.5, 26, 2}}, {{31, 26.5, 0}, {
       30.5, 26, 2}}, {{32, 26.5, 0}, {30.5, 26, 2}}, {{29, 26.5, 0}, {
       30.5, 27, 2}}, {{30, 26.5, 0}, {30.5, 27, 2}}, {{31, 26.5, 0}, {
       30.5, 27, 2}}, {{32, 26.5, 0}, {30.5, 27, 2}}, {{29, 26.5, 0}, {
       30.5, 28, 2}}, {{30, 26.5, 0}, {30.5, 28, 2}}, {{31, 26.5, 0}, {
       30.5, 28, 2}}, {{32, 26.5, 0}, {30.5, 28, 2}}, {{33, 26.5, 0}, {
       34.5, 25, 2}}, {{35, 26.5, 0}, {34.5, 25, 2}}, {{36, 26.5, 0}, {
       34.5, 25, 2}}, {{33, 26.5, 0}, {34.5, 26, 2}}, {{35, 26.5, 0}, {
       34.5, 26, 2}}, {{36, 26.5, 0}, {34.5, 26, 2}}, {{33, 26.5, 0}, {
       34.5, 27, 2}}, {{35, 26.5, 0}, {34.5, 27, 2}}, {{36, 26.5, 0}, {
       34.5, 27, 2}}, {{33, 26.5, 0}, {34.5, 28, 2}}, {{35, 26.5, 0}, {
       34.5, 28, 2}}, {{36, 26.5, 0}, {34.5, 28, 2}}, {{37, 26.5, 0}, {
       38.5, 25, 2}}, {{38, 26.5, 0}, {38.5, 25, 2}}, {{39, 26.5, 0}, {
       38.5, 25, 2}}, {{40, 26.5, 0}, {38.5, 25, 2}}, {{37, 26.5, 0}, {
       38.5, 26, 2}}, {{38, 26.5, 0}, {38.5, 26, 2}}, {{39, 26.5, 0}, {
       38.5, 26, 2}}, {{40, 26.5, 0}, {38.5, 26, 2}}, {{37, 26.5, 0}, {
       38.5, 27, 2}}, {{38, 26.5, 0}, {38.5, 27, 2}}, {{39, 26.5, 0}, {
       38.5, 27, 2}}, {{40, 26.5, 0}, {38.5, 27, 2}}, {{37, 26.5, 0}, {
       38.5, 28, 2}}, {{38, 26.5, 0}, {38.5, 28, 2}}, {{39, 26.5, 0}, {
       38.5, 28, 2}}, {{40, 26.5, 0}, {38.5, 28, 2}}, {{41, 26.5, 0}, {
       42.5, 25, 2}}, {{42, 26.5, 0}, {42.5, 25, 2}}, {{43, 26.5, 0}, {
       42.5, 25, 2}}, {{44, 26.5, 0}, {42.5, 25, 2}}, {{41, 26.5, 0}, {
       42.5, 26, 2}}, {{42, 26.5, 0}, {42.5, 26, 2}}, {{43, 26.5, 0}, {
       42.5, 26, 2}}, {{44, 26.5, 0}, {42.5, 26, 2}}, {{41, 26.5, 0}, {
       42.5, 27, 2}}, {{42, 26.5, 0}, {42.5, 27, 2}}, {{43, 26.5, 0}, {
       42.5, 27, 2}}, {{44, 26.5, 0}, {42.5, 27, 2}}, {{45, 26.5, 0}, {
       46.5, 25, 2}}, {{46, 26.5, 0}, {46.5, 25, 2}}, {{47, 26.5, 0}, {
       46.5, 25, 2}}, {{48, 26.5, 0}, {46.5, 25, 2}}, {{45, 26.5, 0}, {
       46.5, 26, 2}}, {{46, 26.5, 0}, {46.5, 26, 2}}, {{47, 26.5, 0}, {
       46.5, 26, 2}}, {{48, 26.5, 0}, {46.5, 26, 2}}, {{45, 26.5, 0}, {
       46.5, 27, 2}}, {{46, 26.5, 0}, {46.5, 27, 2}}, {{47, 26.5, 0}, {
       46.5, 27, 2}}, {{48, 26.5, 0}, {46.5, 27, 2}}, {{49, 26.5, 0}, {
       50.5, 25, 2}}, {{50, 26.5, 0}, {50.5, 25, 2}}, {{51, 26.5, 0}, {
       50.5, 25, 2}}, {{52, 26.5, 0}, {50.5, 25, 2}}, {{49, 26.5, 0}, {
       50.5, 26, 2}}, {{50, 26.5, 0}, {50.5, 26, 2}}, {{51, 26.5, 0}, {
       50.5, 26, 2}}, {{52, 26.5, 0}, {50.5, 26, 2}}, {{49, 26.5, 0}, {
       50.5, 27, 2}}, {{50, 26.5, 0}, {50.5, 27, 2}}, {{51, 26.5, 0}, {
       50.5, 27, 2}}, {{52, 26.5, 0}, {50.5, 27, 2}}, {{49, 26.5, 0}, {
       50.5, 28, 2}}, {{50, 26.5, 0}, {50.5, 28, 2}}, {{51, 26.5, 0}, {
       50.5, 28, 2}}, {{52, 26.5, 0}, {50.5, 28, 2}}, {{53, 26.5, 0}, {
       54.5, 25, 2}}, {{54, 26.5, 0}, {54.5, 25, 2}}, {{55, 26.5, 0}, {
       54.5, 25, 2}}, {{56, 26.5, 0}, {54.5, 25, 2}}, {{53, 26.5, 0}, {
       54.5, 26, 2}}, {{54, 26.5, 0}, {54.5, 26, 2}}, {{55, 26.5, 0}, {
       54.5, 26, 2}}, {{56, 26.5, 0}, {54.5, 26, 2}}, {{53, 26.5, 0}, {
       54.5, 27, 2}}, {{54, 26.5, 0}, {54.5, 27, 2}}, {{55, 26.5, 0}, {
       54.5, 27, 2}}, {{56, 26.5, 0}, {54.5, 27, 2}}, {{53, 26.5, 0}, {
       54.5, 28, 2}}, {{54, 26.5, 0}, {54.5, 28, 2}}, {{55, 26.5, 0}, {
       54.5, 28, 2}}, {{56, 26.5, 0}, {54.5, 28, 2}}, {{57, 26.5, 0}, {
       58.5, 25, 2}}, {{58, 26.5, 0}, {58.5, 25, 2}}, {{59, 26.5, 0}, {
       58.5, 25, 2}}, {{60, 26.5, 0}, {58.5, 25, 2}}, {{57, 26.5, 0}, {
       58.5, 26, 2}}, {{58, 26.5, 0}, {58.5, 26, 2}}, {{59, 26.5, 0}, {
       58.5, 26, 2}}, {{60, 26.5, 0}, {58.5, 26, 2}}, {{57, 26.5, 0}, {
       58.5, 27, 2}}, {{58, 26.5, 0}, {58.5, 27, 2}}, {{59, 26.5, 0}, {
       58.5, 27, 2}}, {{60, 26.5, 0}, {58.5, 27, 2}}, {{57, 26.5, 0}, {
       58.5, 28, 2}}, {{58, 26.5, 0}, {58.5, 28, 2}}, {{59, 26.5, 0}, {
       58.5, 28, 2}}, {{60, 26.5, 0}, {58.5, 28, 2}}, {{61, 26.5, 0}, {
       62.5, 25, 2}}, {{62, 26.5, 0}, {62.5, 25, 2}}, {{63, 26.5, 0}, {
       62.5, 25, 2}}, {{64, 26.5, 0}, {62.5, 25, 2}}, {{61, 26.5, 0}, {
       62.5, 26, 2}}, {{62, 26.5, 0}, {62.5, 26, 2}}, {{63, 26.5, 0}, {
       62.5, 26, 2}}, {{64, 26.5, 0}, {62.5, 26, 2}}, {{61, 26.5, 0}, {
       62.5, 27, 2}}, {{62, 26.5, 0}, {62.5, 27, 2}}, {{63, 26.5, 0}, {
       62.5, 27, 2}}, {{64, 26.5, 0}, {62.5, 27, 2}}, {{61, 26.5, 0}, {
       62.5, 28, 2}}, {{62, 26.5, 0}, {62.5, 28, 2}}, {{63, 26.5, 0}, {
       62.5, 28, 2}}, {{64, 26.5, 0}, {62.5, 28, 2}}, {{1, 22.5, 0}, {
       2.5, 21, 2}}, {{2, 22.5, 0}, {2.5, 21, 2}}, {{3, 22.5, 0}, {
       2.5, 21, 2}}, {{4, 22.5, 0}, {2.5, 21, 2}}, {{1, 22.5, 0}, {
       2.5, 22, 2}}, {{2, 22.5, 0}, {2.5, 22, 2}}, {{3, 22.5, 0}, {
       2.5, 22, 2}}, {{4, 22.5, 0}, {2.5, 22, 2}}, {{1, 22.5, 0}, {
       2.5, 23, 2}}, {{2, 22.5, 0}, {2.5, 23, 2}}, {{3, 22.5, 0}, {
       2.5, 23, 2}}, {{4, 22.5, 0}, {2.5, 23, 2}}, {{1, 22.5, 0}, {
       2.5, 24, 2}}, {{2, 22.5, 0}, {2.5, 24, 2}}, {{3, 22.5, 0}, {
       2.5, 24, 2}}, {{4, 22.5, 0}, {2.5, 24, 2}}, {{5, 22.5, 0}, {
       6.5, 21, 2}}, {{7, 22.5, 0}, {6.5, 21, 2}}, {{8, 22.5, 0}, {
       6.5, 21, 2}}, {{5, 22.5, 0}, {6.5, 22, 2}}, {{7, 22.5, 0}, {
       6.5, 22, 2}}, {{8, 22.5, 0}, {6.5, 22, 2}}, {{5, 22.5, 0}, {
       6.5, 23, 2}}, {{7, 22.5, 0}, {6.5, 23, 2}}, {{8, 22.5, 0}, {
       6.5, 23, 2}}, {{5, 22.5, 0}, {6.5, 24, 2}}, {{7, 22.5, 0}, {
       6.5, 24, 2}}, {{8, 22.5, 0}, {6.5, 24, 2}}, {{9, 22.5, 0}, {
       10.5, 21, 2}}, {{10, 22.5, 0}, {10.5, 21, 2}}, {{11, 22.5, 0}, {
       10.5, 21, 2}}, {{12, 22.5, 0}, {10.5, 21, 2}}, {{9, 22.5, 0}, {
       10.5, 22, 2}}, {{10, 22.5, 0}, {10.5, 22, 2}}, {{11, 22.5, 0}, {
       10.5, 22, 2}}, {{12, 22.5, 0}, {10.5, 22, 2}}, {{9, 22.5, 0}, {
       10.5, 23, 2}}, {{10, 22.5, 0}, {10.5, 23, 2}}, {{11, 22.5, 0}, {
       10.5, 23, 2}}, {{12, 22.5, 0}, {10.5, 23, 2}}, {{9, 22.5, 0}, {
       10.5, 24, 2}}, {{10, 22.5, 0}, {10.5, 24, 2}}, {{11, 22.5, 0}, {
       10.5, 24, 2}}, {{12, 22.5, 0}, {10.5, 24, 2}}, {{13, 22.5, 0}, {
       14.5, 21, 2}}, {{14, 22.5, 0}, {14.5, 21, 2}}, {{15, 22.5, 0}, {
       14.5, 21, 2}}, {{16, 22.5, 0}, {14.5, 21, 2}}, {{13, 22.5, 0}, {
       14.5, 22, 2}}, {{14, 22.5, 0}, {14.5, 22, 2}}, {{15, 22.5, 0}, {
       14.5, 22, 2}}, {{16, 22.5, 0}, {14.5, 22, 2}}, {{13, 22.5, 0}, {
       14.5, 23, 2}}, {{14, 22.5, 0}, {14.5, 23, 2}}, {{15, 22.5, 0}, {
       14.5, 23, 2}}, {{16, 22.5, 0}, {14.5, 23, 2}}, {{13, 22.5, 0}, {
       14.5, 24, 2}}, {{14, 22.5, 0}, {14.5, 24, 2}}, {{15, 22.5, 0}, {
       14.5, 24, 2}}, {{16, 22.5, 0}, {14.5, 24, 2}}, {{17, 22.5, 0}, {
       18.5, 21, 2}}, {{18, 22.5, 0}, {18.5, 21, 2}}, {{19, 22.5, 0}, {
       18.5, 21, 2}}, {{20, 22.5, 0}, {18.5, 21, 2}}, {{17, 22.5, 0}, {
       18.5, 22, 2}}, {{18, 22.5, 0}, {18.5, 22, 2}}, {{19, 22.5, 0}, {
       18.5, 22, 2}}, {{20, 22.5, 0}, {18.5, 22, 2}}, {{17, 22.5, 0}, {
       18.5, 23, 2}}, {{18, 22.5, 0}, {18.5, 23, 2}}, {{19, 22.5, 0}, {
       18.5, 23, 2}}, {{20, 22.5, 0}, {18.5, 23, 2}}, {{17, 22.5, 0}, {
       18.5, 24, 2}}, {{18, 22.5, 0}, {18.5, 24, 2}}, {{19, 22.5, 0}, {
       18.5, 24, 2}}, {{20, 22.5, 0}, {18.5, 24, 2}}, {{21, 22.5, 0}, {
       22.5, 21, 2}}, {{22, 22.5, 0}, {22.5, 21, 2}}, {{23, 22.5, 0}, {
       22.5, 21, 2}}, {{24, 22.5, 0}, {22.5, 21, 2}}, {{21, 22.5, 0}, {
       22.5, 22, 2}}, {{22, 22.5, 0}, {22.5, 22, 2}}, {{23, 22.5, 0}, {
       22.5, 22, 2}}, {{24, 22.5, 0}, {22.5, 22, 2}}, {{21, 22.5, 0}, {
       22.5, 23, 2}}, {{22, 22.5, 0}, {22.5, 23, 2}}, {{23, 22.5, 0}, {
       22.5, 23, 2}}, {{24, 22.5, 0}, {22.5, 23, 2}}, {{21, 22.5, 0}, {
       22.5, 24, 2}}, {{22, 22.5, 0}, {22.5, 24, 2}}, {{23, 22.5, 0}, {
       22.5, 24, 2}}, {{24, 22.5, 0}, {22.5, 24, 2}}, {{25, 22.5, 0}, {
       26.5, 21, 2}}, {{26, 22.5, 0}, {26.5, 21, 2}}, {{27, 22.5, 0}, {
       26.5, 21, 2}}, {{28, 22.5, 0}, {26.5, 21, 2}}, {{25, 22.5, 0}, {
       26.5, 22, 2}}, {{26, 22.5, 0}, {26.5, 22, 2}}, {{27, 22.5, 0}, {
       26.5, 22, 2}}, {{28, 22.5, 0}, {26.5, 22, 2}}, {{25, 22.5, 0}, {
       26.5, 23, 2}}, {{26, 22.5, 0}, {26.5, 23, 2}}, {{27, 22.5, 0}, {
       26.5, 23, 2}}, {{28, 22.5, 0}, {26.5, 23, 2}}, {{25, 22.5, 0}, {
       26.5, 24, 2}}, {{26, 22.5, 0}, {26.5, 24, 2}}, {{27, 22.5, 0}, {
       26.5, 24, 2}}, {{28, 22.5, 0}, {26.5, 24, 2}}, {{29, 22.5, 0}, {
       30.5, 21, 2}}, {{30, 22.5, 0}, {30.5, 21, 2}}, {{31, 22.5, 0}, {
       30.5, 21, 2}}, {{32, 22.5, 0}, {30.5, 21, 2}}, {{29, 22.5, 0}, {
       30.5, 22, 2}}, {{30, 22.5, 0}, {30.5, 22, 2}}, {{31, 22.5, 0}, {
       30.5, 22, 2}}, {{32, 22.5, 0}, {30.5, 22, 2}}, {{29, 22.5, 0}, {
       30.5, 23, 2}}, {{30, 22.5, 0}, {30.5, 23, 2}}, {{31, 22.5, 0}, {
       30.5, 23, 2}}, {{32, 22.5, 0}, {30.5, 23, 2}}, {{29, 22.5, 0}, {
       30.5, 24, 2}}, {{30, 22.5, 0}, {30.5, 24, 2}}, {{31, 22.5, 0}, {
       30.5, 24, 2}}, {{32, 22.5, 0}, {30.5, 24, 2}}, {{33, 22.5, 0}, {
       34.5, 21, 2}}, {{34, 22.5, 0}, {34.5, 21, 2}}, {{35, 22.5, 0}, {
       34.5, 21, 2}}, {{36, 22.5, 0}, {34.5, 21, 2}}, {{33, 22.5, 0}, {
       34.5, 22, 2}}, {{34, 22.5, 0}, {34.5, 22, 2}}, {{35, 22.5, 0}, {
       34.5, 22, 2}}, {{36, 22.5, 0}, {34.5, 22, 2}}, {{33, 22.5, 0}, {
       34.5, 23, 2}}, {{34, 22.5, 0}, {34.5, 23, 2}}, {{35, 22.5, 0}, {
       34.5, 23, 2}}, {{36, 22.5, 0}, {34.5, 23, 2}}, {{33, 22.5, 0}, {
       34.5, 24, 2}}, {{34, 22.5, 0}, {34.5, 24, 2}}, {{35, 22.5, 0}, {
       34.5, 24, 2}}, {{36, 22.5, 0}, {34.5, 24, 2}}, {{37, 22.5, 0}, {
       38.5, 21, 2}}, {{38, 22.5, 0}, {38.5, 21, 2}}, {{39, 22.5, 0}, {
       38.5, 21, 2}}, {{40, 22.5, 0}, {38.5, 21, 2}}, {{37, 22.5, 0}, {
       38.5, 22, 2}}, {{38, 22.5, 0}, {38.5, 22, 2}}, {{39, 22.5, 0}, {
       38.5, 22, 2}}, {{40, 22.5, 0}, {38.5, 22, 2}}, {{37, 22.5, 0}, {
       38.5, 23, 2}}, {{38, 22.5, 0}, {38.5, 23, 2}}, {{39, 22.5, 0}, {
       38.5, 23, 2}}, {{40, 22.5, 0}, {38.5, 23, 2}}, {{37, 22.5, 0}, {
       38.5, 24, 2}}, {{38, 22.5, 0}, {38.5, 24, 2}}, {{39, 22.5, 0}, {
       38.5, 24, 2}}, {{40, 22.5, 0}, {38.5, 24, 2}}, {{41, 22.5, 0}, {
       42.5, 21, 2}}, {{42, 22.5, 0}, {42.5, 21, 2}}, {{43, 22.5, 0}, {
       42.5, 21, 2}}, {{44, 22.5, 0}, {42.5, 21, 2}}, {{41, 22.5, 0}, {
       42.5, 22, 2}}, {{42, 22.5, 0}, {42.5, 22, 2}}, {{43, 22.5, 0}, {
       42.5, 22, 2}}, {{44, 22.5, 0}, {42.5, 22, 2}}, {{41, 22.5, 0}, {
       42.5, 23, 2}}, {{42, 22.5, 0}, {42.5, 23, 2}}, {{43, 22.5, 0}, {
       42.5, 23, 2}}, {{44, 22.5, 0}, {42.5, 23, 2}}, {{41, 22.5, 0}, {
       42.5, 24, 2}}, {{42, 22.5, 0}, {42.5, 24, 2}}, {{43, 22.5, 0}, {
       42.5, 24, 2}}, {{44, 22.5, 0}, {42.5, 24, 2}}, {{45, 22.5, 0}, {
       46.5, 21, 2}}, {{46, 22.5, 0}, {46.5, 21, 2}}, {{47, 22.5, 0}, {
       46.5, 21, 2}}, {{48, 22.5, 0}, {46.5, 21, 2}}, {{45, 22.5, 0}, {
       46.5, 22, 2}}, {{46, 22.5, 0}, {46.5, 22, 2}}, {{47, 22.5, 0}, {
       46.5, 22, 2}}, {{48, 22.5, 0}, {46.5, 22, 2}}, {{45, 22.5, 0}, {
       46.5, 23, 2}}, {{46, 22.5, 0}, {46.5, 23, 2}}, {{47, 22.5, 0}, {
       46.5, 23, 2}}, {{48, 22.5, 0}, {46.5, 23, 2}}, {{45, 22.5, 0}, {
       46.5, 24, 2}}, {{46, 22.5, 0}, {46.5, 24, 2}}, {{47, 22.5, 0}, {
       46.5, 24, 2}}, {{48, 22.5, 0}, {46.5, 24, 2}}, {{49, 22.5, 0}, {
       50.5, 21, 2}}, {{50, 22.5, 0}, {50.5, 21, 2}}, {{51, 22.5, 0}, {
       50.5, 21, 2}}, {{52, 22.5, 0}, {50.5, 21, 2}}, {{49, 22.5, 0}, {
       50.5, 22, 2}}, {{50, 22.5, 0}, {50.5, 22, 2}}, {{51, 22.5, 0}, {
       50.5, 22, 2}}, {{52, 22.5, 0}, {50.5, 22, 2}}, {{49, 22.5, 0}, {
       50.5, 23, 2}}, {{50, 22.5, 0}, {50.5, 23, 2}}, {{51, 22.5, 0}, {
       50.5, 23, 2}}, {{52, 22.5, 0}, {50.5, 23, 2}}, {{49, 22.5, 0}, {
       50.5, 24, 2}}, {{50, 22.5, 0}, {50.5, 24, 2}}, {{51, 22.5, 0}, {
       50.5, 24, 2}}, {{52, 22.5, 0}, {50.5, 24, 2}}, {{53, 22.5, 0}, {
       54.5, 21, 2}}, {{54, 22.5, 0}, {54.5, 21, 2}}, {{55, 22.5, 0}, {
       54.5, 21, 2}}, {{56, 22.5, 0}, {54.5, 21, 2}}, {{53, 22.5, 0}, {
       54.5, 22, 2}}, {{54, 22.5, 0}, {54.5, 22, 2}}, {{55, 22.5, 0}, {
       54.5, 22, 2}}, {{56, 22.5, 0}, {54.5, 22, 2}}, {{53, 22.5, 0}, {
       54.5, 23, 2}}, {{54, 22.5, 0}, {54.5, 23, 2}}, {{55, 22.5, 0}, {
       54.5, 23, 2}}, {{56, 22.5, 0}, {54.5, 23, 2}}, {{53, 22.5, 0}, {
       54.5, 24, 2}}, {{54, 22.5, 0}, {54.5, 24, 2}}, {{55, 22.5, 0}, {
       54.5, 24, 2}}, {{56, 22.5, 0}, {54.5, 24, 2}}, {{57, 22.5, 0}, {
       58.5, 21, 2}}, {{58, 22.5, 0}, {58.5, 21, 2}}, {{59, 22.5, 0}, {
       58.5, 21, 2}}, {{60, 22.5, 0}, {58.5, 21, 2}}, {{57, 22.5, 0}, {
       58.5, 22, 2}}, {{58, 22.5, 0}, {58.5, 22, 2}}, {{59, 22.5, 0}, {
       58.5, 22, 2}}, {{60, 22.5, 0}, {58.5, 22, 2}}, {{57, 22.5, 0}, {
       58.5, 23, 2}}, {{58, 22.5, 0}, {58.5, 23, 2}}, {{59, 22.5, 0}, {
       58.5, 23, 2}}, {{60, 22.5, 0}, {58.5, 23, 2}}, {{57, 22.5, 0}, {
       58.5, 24, 2}}, {{58, 22.5, 0}, {58.5, 24, 2}}, {{59, 22.5, 0}, {
       58.5, 24, 2}}, {{60, 22.5, 0}, {58.5, 24, 2}}, {{61, 22.5, 0}, {
       62.5, 21, 2}}, {{62, 22.5, 0}, {62.5, 21, 2}}, {{63, 22.5, 0}, {
       62.5, 21, 2}}, {{64, 22.5, 0}, {62.5, 21, 2}}, {{61, 22.5, 0}, {
       62.5, 22, 2}}, {{62, 22.5, 0}, {62.5, 22, 2}}, {{63, 22.5, 0}, {
       62.5, 22, 2}}, {{64, 22.5, 0}, {62.5, 22, 2}}, {{61, 22.5, 0}, {
       62.5, 23, 2}}, {{62, 22.5, 0}, {62.5, 23, 2}}, {{63, 22.5, 0}, {
       62.5, 23, 2}}, {{64, 22.5, 0}, {62.5, 23, 2}}, {{61, 22.5, 0}, {
       62.5, 24, 2}}, {{62, 22.5, 0}, {62.5, 24, 2}}, {{63, 22.5, 0}, {
       62.5, 24, 2}}, {{64, 22.5, 0}, {62.5, 24, 2}}, {{1, 18.5, 0}, {
       2.5, 17, 2}}, {{2, 18.5, 0}, {2.5, 17, 2}}, {{3, 18.5, 0}, {
       2.5, 17, 2}}, {{4, 18.5, 0}, {2.5, 17, 2}}, {{1, 18.5, 0}, {
       2.5, 18, 2}}, {{2, 18.5, 0}, {2.5, 18, 2}}, {{3, 18.5, 0}, {
       2.5, 18, 2}}, {{4, 18.5, 0}, {2.5, 18, 2}}, {{1, 18.5, 0}, {
       2.5, 19, 2}}, {{2, 18.5, 0}, {2.5, 19, 2}}, {{3, 18.5, 0}, {
       2.5, 19, 2}}, {{4, 18.5, 0}, {2.5, 19, 2}}, {{1, 18.5, 0}, {
       2.5, 20, 2}}, {{2, 18.5, 0}, {2.5, 20, 2}}, {{3, 18.5, 0}, {
       2.5, 20, 2}}, {{4, 18.5, 0}, {2.5, 20, 2}}, {{5, 18.5, 0}, {
       6.5, 17, 2}}, {{6, 18.5, 0}, {6.5, 17, 2}}, {{7, 18.5, 0}, {
       6.5, 17, 2}}, {{8, 18.5, 0}, {6.5, 17, 2}}, {{5, 18.5, 0}, {
       6.5, 18, 2}}, {{6, 18.5, 0}, {6.5, 18, 2}}, {{7, 18.5, 0}, {
       6.5, 18, 2}}, {{8, 18.5, 0}, {6.5, 18, 2}}, {{5, 18.5, 0}, {
       6.5, 19, 2}}, {{6, 18.5, 0}, {6.5, 19, 2}}, {{7, 18.5, 0}, {
       6.5, 19, 2}}, {{8, 18.5, 0}, {6.5, 19, 2}}, {{5, 18.5, 0}, {
       6.5, 20, 2}}, {{6, 18.5, 0}, {6.5, 20, 2}}, {{7, 18.5, 0}, {
       6.5, 20, 2}}, {{8, 18.5, 0}, {6.5, 20, 2}}, {{9, 18.5, 0}, {
       10.5, 17, 2}}, {{10, 18.5, 0}, {10.5, 17, 2}}, {{11, 18.5, 0}, {
       10.5, 17, 2}}, {{12, 18.5, 0}, {10.5, 17, 2}}, {{9, 18.5, 0}, {
       10.5, 18, 2}}, {{10, 18.5, 0}, {10.5, 18, 2}}, {{11, 18.5, 0}, {
       10.5, 18, 2}}, {{12, 18.5, 0}, {10.5, 18, 2}}, {{9, 18.5, 0}, {
       10.5, 19, 2}}, {{10, 18.5, 0}, {10.5, 19, 2}}, {{11, 18.5, 0}, {
       10.5, 19, 2}}, {{12, 18.5, 0}, {10.5, 19, 2}}, {{9, 18.5, 0}, {
       10.5, 20, 2}}, {{10, 18.5, 0}, {10.5, 20, 2}}, {{11, 18.5, 0}, {
       10.5, 20, 2}}, {{12, 18.5, 0}, {10.5, 20, 2}}, {{13, 18.5, 0}, {
       14.5, 17, 2}}, {{14, 18.5, 0}, {14.5, 17, 2}}, {{15, 18.5, 0}, {
       14.5, 17, 2}}, {{16, 18.5, 0}, {14.5, 17, 2}}, {{13, 18.5, 0}, {
       14.5, 18, 2}}, {{14, 18.5, 0}, {14.5, 18, 2}}, {{15, 18.5, 0}, {
       14.5, 18, 2}}, {{16, 18.5, 0}, {14.5, 18, 2}}, {{13, 18.5, 0}, {
       14.5, 19, 2}}, {{14, 18.5, 0}, {14.5, 19, 2}}, {{15, 18.5, 0}, {
       14.5, 19, 2}}, {{16, 18.5, 0}, {14.5, 19, 2}}, {{13, 18.5, 0}, {
       14.5, 20, 2}}, {{14, 18.5, 0}, {14.5, 20, 2}}, {{15, 18.5, 0}, {
       14.5, 20, 2}}, {{16, 18.5, 0}, {14.5, 20, 2}}, {{17, 18.5, 0}, {
       18.5, 17, 2}}, {{18, 18.5, 0}, {18.5, 17, 2}}, {{19, 18.5, 0}, {
       18.5, 17, 2}}, {{20, 18.5, 0}, {18.5, 17, 2}}, {{17, 18.5, 0}, {
       18.5, 18, 2}}, {{18, 18.5, 0}, {18.5, 18, 2}}, {{19, 18.5, 0}, {
       18.5, 18, 2}}, {{20, 18.5, 0}, {18.5, 18, 2}}, {{17, 18.5, 0}, {
       18.5, 19, 2}}, {{18, 18.5, 0}, {18.5, 19, 2}}, {{19, 18.5, 0}, {
       18.5, 19, 2}}, {{20, 18.5, 0}, {18.5, 19, 2}}, {{17, 18.5, 0}, {
       18.5, 20, 2}}, {{18, 18.5, 0}, {18.5, 20, 2}}, {{19, 18.5, 0}, {
       18.5, 20, 2}}, {{20, 18.5, 0}, {18.5, 20, 2}}, {{21, 18.5, 0}, {
       22.5, 17, 2}}, {{22, 18.5, 0}, {22.5, 17, 2}}, {{23, 18.5, 0}, {
       22.5, 17, 2}}, {{24, 18.5, 0}, {22.5, 17, 2}}, {{21, 18.5, 0}, {
       22.5, 18, 2}}, {{22, 18.5, 0}, {22.5, 18, 2}}, {{23, 18.5, 0}, {
       22.5, 18, 2}}, {{24, 18.5, 0}, {22.5, 18, 2}}, {{21, 18.5, 0}, {
       22.5, 19, 2}}, {{22, 18.5, 0}, {22.5, 19, 2}}, {{23, 18.5, 0}, {
       22.5, 19, 2}}, {{24, 18.5, 0}, {22.5, 19, 2}}, {{21, 18.5, 0}, {
       22.5, 20, 2}}, {{22, 18.5, 0}, {22.5, 20, 2}}, {{23, 18.5, 0}, {
       22.5, 20, 2}}, {{24, 18.5, 0}, {22.5, 20, 2}}, {{25, 18.5, 0}, {
       26.5, 17, 2}}, {{26, 18.5, 0}, {26.5, 17, 2}}, {{27, 18.5, 0}, {
       26.5, 17, 2}}, {{28, 18.5, 0}, {26.5, 17, 2}}, {{25, 18.5, 0}, {
       26.5, 18, 2}}, {{26, 18.5, 0}, {26.5, 18, 2}}, {{27, 18.5, 0}, {
       26.5, 18, 2}}, {{28, 18.5, 0}, {26.5, 18, 2}}, {{25, 18.5, 0}, {
       26.5, 19, 2}}, {{26, 18.5, 0}, {26.5, 19, 2}}, {{27, 18.5, 0}, {
       26.5, 19, 2}}, {{28, 18.5, 0}, {26.5, 19, 2}}, {{25, 18.5, 0}, {
       26.5, 20, 2}}, {{26, 18.5, 0}, {26.5, 20, 2}}, {{27, 18.5, 0}, {
       26.5, 20, 2}}, {{28, 18.5, 0}, {26.5, 20, 2}}, {{29, 18.5, 0}, {
       30.5, 17, 2}}, {{30, 18.5, 0}, {30.5, 17, 2}}, {{31, 18.5, 0}, {
       30.5, 17, 2}}, {{32, 18.5, 0}, {30.5, 17, 2}}, {{29, 18.5, 0}, {
       30.5, 18, 2}}, {{30, 18.5, 0}, {30.5, 18, 2}}, {{31, 18.5, 0}, {
       30.5, 18, 2}}, {{32, 18.5, 0}, {30.5, 18, 2}}, {{29, 18.5, 0}, {
       30.5, 19, 2}}, {{30, 18.5, 0}, {30.5, 19, 2}}, {{31, 18.5, 0}, {
       30.5, 19, 2}}, {{32, 18.5, 0}, {30.5, 19, 2}}, {{29, 18.5, 0}, {
       30.5, 20, 2}}, {{30, 18.5, 0}, {30.5, 20, 2}}, {{31, 18.5, 0}, {
       30.5, 20, 2}}, {{32, 18.5, 0}, {30.5, 20, 2}}, {{33, 18.5, 0}, {
       34.5, 17, 2}}, {{34, 18.5, 0}, {34.5, 17, 2}}, {{35, 18.5, 0}, {
       34.5, 17, 2}}, {{36, 18.5, 0}, {34.5, 17, 2}}, {{33, 18.5, 0}, {
       34.5, 18, 2}}, {{34, 18.5, 0}, {34.5, 18, 2}}, {{35, 18.5, 0}, {
       34.5, 18, 2}}, {{36, 18.5, 0}, {34.5, 18, 2}}, {{33, 18.5, 0}, {
       34.5, 19, 2}}, {{34, 18.5, 0}, {34.5, 19, 2}}, {{35, 18.5, 0}, {
       34.5, 19, 2}}, {{36, 18.5, 0}, {34.5, 19, 2}}, {{33, 18.5, 0}, {
       34.5, 20, 2}}, {{34, 18.5, 0}, {34.5, 20, 2}}, {{35, 18.5, 0}, {
       34.5, 20, 2}}, {{36, 18.5, 0}, {34.5, 20, 2}}, {{37, 18.5, 0}, {
       38.5, 17, 2}}, {{38, 18.5, 0}, {38.5, 17, 2}}, {{39, 18.5, 0}, {
       38.5, 17, 2}}, {{40, 18.5, 0}, {38.5, 17, 2}}, {{37, 18.5, 0}, {
       38.5, 18, 2}}, {{38, 18.5, 0}, {38.5, 18, 2}}, {{39, 18.5, 0}, {
       38.5, 18, 2}}, {{40, 18.5, 0}, {38.5, 18, 2}}, {{37, 18.5, 0}, {
       38.5, 19, 2}}, {{38, 18.5, 0}, {38.5, 19, 2}}, {{39, 18.5, 0}, {
       38.5, 19, 2}}, {{40, 18.5, 0}, {38.5, 19, 2}}, {{37, 18.5, 0}, {
       38.5, 20, 2}}, {{38, 18.5, 0}, {38.5, 20, 2}}, {{39, 18.5, 0}, {
       38.5, 20, 2}}, {{40, 18.5, 0}, {38.5, 20, 2}}, {{41, 18.5, 0}, {
       42.5, 17, 2}}, {{42, 18.5, 0}, {42.5, 17, 2}}, {{43, 18.5, 0}, {
       42.5, 17, 2}}, {{44, 18.5, 0}, {42.5, 17, 2}}, {{41, 18.5, 0}, {
       42.5, 18, 2}}, {{42, 18.5, 0}, {42.5, 18, 2}}, {{43, 18.5, 0}, {
       42.5, 18, 2}}, {{44, 18.5, 0}, {42.5, 18, 2}}, {{41, 18.5, 0}, {
       42.5, 19, 2}}, {{42, 18.5, 0}, {42.5, 19, 2}}, {{43, 18.5, 0}, {
       42.5, 19, 2}}, {{44, 18.5, 0}, {42.5, 19, 2}}, {{41, 18.5, 0}, {
       42.5, 20, 2}}, {{42, 18.5, 0}, {42.5, 20, 2}}, {{43, 18.5, 0}, {
       42.5, 20, 2}}, {{44, 18.5, 0}, {42.5, 20, 2}}, {{45, 18.5, 0}, {
       46.5, 17, 2}}, {{46, 18.5, 0}, {46.5, 17, 2}}, {{47, 18.5, 0}, {
       46.5, 17, 2}}, {{48, 18.5, 0}, {46.5, 17, 2}}, {{45, 18.5, 0}, {
       46.5, 18, 2}}, {{46, 18.5, 0}, {46.5, 18, 2}}, {{47, 18.5, 0}, {
       46.5, 18, 2}}, {{48, 18.5, 0}, {46.5, 18, 2}}, {{45, 18.5, 0}, {
       46.5, 19, 2}}, {{46, 18.5, 0}, {46.5, 19, 2}}, {{47, 18.5, 0}, {
       46.5, 19, 2}}, {{48, 18.5, 0}, {46.5, 19, 2}}, {{45, 18.5, 0}, {
       46.5, 20, 2}}, {{46, 18.5, 0}, {46.5, 20, 2}}, {{47, 18.5, 0}, {
       46.5, 20, 2}}, {{48, 18.5, 0}, {46.5, 20, 2}}, {{49, 18.5, 0}, {
       50.5, 17, 2}}, {{50, 18.5, 0}, {50.5, 17, 2}}, {{51, 18.5, 0}, {
       50.5, 17, 2}}, {{52, 18.5, 0}, {50.5, 17, 2}}, {{49, 18.5, 0}, {
       50.5, 18, 2}}, {{50, 18.5, 0}, {50.5, 18, 2}}, {{51, 18.5, 0}, {
       50.5, 18, 2}}, {{52, 18.5, 0}, {50.5, 18, 2}}, {{49, 18.5, 0}, {
       50.5, 19, 2}}, {{50, 18.5, 0}, {50.5, 19, 2}}, {{51, 18.5, 0}, {
       50.5, 19, 2}}, {{52, 18.5, 0}, {50.5, 19, 2}}, {{49, 18.5, 0}, {
       50.5, 20, 2}}, {{50, 18.5, 0}, {50.5, 20, 2}}, {{51, 18.5, 0}, {
       50.5, 20, 2}}, {{52, 18.5, 0}, {50.5, 20, 2}}, {{53, 18.5, 0}, {
       54.5, 17, 2}}, {{54, 18.5, 0}, {54.5, 17, 2}}, {{55, 18.5, 0}, {
       54.5, 17, 2}}, {{56, 18.5, 0}, {54.5, 17, 2}}, {{53, 18.5, 0}, {
       54.5, 18, 2}}, {{54, 18.5, 0}, {54.5, 18, 2}}, {{55, 18.5, 0}, {
       54.5, 18, 2}}, {{56, 18.5, 0}, {54.5, 18, 2}}, {{53, 18.5, 0}, {
       54.5, 19, 2}}, {{54, 18.5, 0}, {54.5, 19, 2}}, {{55, 18.5, 0}, {
       54.5, 19, 2}}, {{56, 18.5, 0}, {54.5, 19, 2}}, {{53, 18.5, 0}, {
       54.5, 20, 2}}, {{54, 18.5, 0}, {54.5, 20, 2}}, {{55, 18.5, 0}, {
       54.5, 20, 2}}, {{56, 18.5, 0}, {54.5, 20, 2}}, {{57, 18.5, 0}, {
       58.5, 17, 2}}, {{58, 18.5, 0}, {58.5, 17, 2}}, {{59, 18.5, 0}, {
       58.5, 17, 2}}, {{60, 18.5, 0}, {58.5, 17, 2}}, {{57, 18.5, 0}, {
       58.5, 18, 2}}, {{58, 18.5, 0}, {58.5, 18, 2}}, {{59, 18.5, 0}, {
       58.5, 18, 2}}, {{60, 18.5, 0}, {58.5, 18, 2}}, {{57, 18.5, 0}, {
       58.5, 19, 2}}, {{58, 18.5, 0}, {58.5, 19, 2}}, {{59, 18.5, 0}, {
       58.5, 19, 2}}, {{60, 18.5, 0}, {58.5, 19, 2}}, {{57, 18.5, 0}, {
       58.5, 20, 2}}, {{58, 18.5, 0}, {58.5, 20, 2}}, {{59, 18.5, 0}, {
       58.5, 20, 2}}, {{60, 18.5, 0}, {58.5, 20, 2}}, {{61, 18.5, 0}, {
       62.5, 17, 2}}, {{62, 18.5, 0}, {62.5, 17, 2}}, {{63, 18.5, 0}, {
       62.5, 17, 2}}, {{64, 18.5, 0}, {62.5, 17, 2}}, {{61, 18.5, 0}, {
       62.5, 18, 2}}, {{62, 18.5, 0}, {62.5, 18, 2}}, {{63, 18.5, 0}, {
       62.5, 18, 2}}, {{64, 18.5, 0}, {62.5, 18, 2}}, {{61, 18.5, 0}, {
       62.5, 19, 2}}, {{62, 18.5, 0}, {62.5, 19, 2}}, {{63, 18.5, 0}, {
       62.5, 19, 2}}, {{64, 18.5, 0}, {62.5, 19, 2}}, {{61, 18.5, 0}, {
       62.5, 20, 2}}, {{62, 18.5, 0}, {62.5, 20, 2}}, {{63, 18.5, 0}, {
       62.5, 20, 2}}, {{64, 18.5, 0}, {62.5, 20, 2}}, {{1, 14.5, 0}, {
       2.5, 13, 2}}, {{2, 14.5, 0}, {2.5, 13, 2}}, {{3, 14.5, 0}, {
       2.5, 13, 2}}, {{4, 14.5, 0}, {2.5, 13, 2}}, {{1, 14.5, 0}, {
       2.5, 14, 2}}, {{2, 14.5, 0}, {2.5, 14, 2}}, {{3, 14.5, 0}, {
       2.5, 14, 2}}, {{4, 14.5, 0}, {2.5, 14, 2}}, {{1, 14.5, 0}, {
       2.5, 15, 2}}, {{2, 14.5, 0}, {2.5, 15, 2}}, {{3, 14.5, 0}, {
       2.5, 15, 2}}, {{4, 14.5, 0}, {2.5, 15, 2}}, {{1, 14.5, 0}, {
       2.5, 16, 2}}, {{2, 14.5, 0}, {2.5, 16, 2}}, {{3, 14.5, 0}, {
       2.5, 16, 2}}, {{4, 14.5, 0}, {2.5, 16, 2}}, {{5, 14.5, 0}, {
       6.5, 13, 2}}, {{6, 14.5, 0}, {6.5, 13, 2}}, {{7, 14.5, 0}, {
       6.5, 13, 2}}, {{8, 14.5, 0}, {6.5, 13, 2}}, {{5, 14.5, 0}, {
       6.5, 14, 2}}, {{6, 14.5, 0}, {6.5, 14, 2}}, {{7, 14.5, 0}, {
       6.5, 14, 2}}, {{8, 14.5, 0}, {6.5, 14, 2}}, {{5, 14.5, 0}, {
       6.5, 15, 2}}, {{6, 14.5, 0}, {6.5, 15, 2}}, {{7, 14.5, 0}, {
       6.5, 15, 2}}, {{8, 14.5, 0}, {6.5, 15, 2}}, {{5, 14.5, 0}, {
       6.5, 16, 2}}, {{6, 14.5, 0}, {6.5, 16, 2}}, {{7, 14.5, 0}, {
       6.5, 16, 2}}, {{8, 14.5, 0}, {6.5, 16, 2}}, {{9, 14.5, 0}, {
       10.5, 13, 2}}, {{10, 14.5, 0}, {10.5, 13, 2}}, {{11, 14.5, 0}, {
       10.5, 13, 2}}, {{12, 14.5, 0}, {10.5, 13, 2}}, {{9, 14.5, 0}, {
       10.5, 14, 2}}, {{10, 14.5, 0}, {10.5, 14, 2}}, {{11, 14.5, 0}, {
       10.5, 14, 2}}, {{12, 14.5, 0}, {10.5, 14, 2}}, {{9, 14.5, 0}, {
       10.5, 15, 2}}, {{10, 14.5, 0}, {10.5, 15, 2}}, {{11, 14.5, 0}, {
       10.5, 15, 2}}, {{12, 14.5, 0}, {10.5, 15, 2}}, {{9, 14.5, 0}, {
       10.5, 16, 2}}, {{10, 14.5, 0}, {10.5, 16, 2}}, {{11, 14.5, 0}, {
       10.5, 16, 2}}, {{12, 14.5, 0}, {10.5, 16, 2}}, {{13, 14.5, 0}, {
       14.5, 13, 2}}, {{14, 14.5, 0}, {14.5, 13, 2}}, {{15, 14.5, 0}, {
       14.5, 13, 2}}, {{16, 14.5, 0}, {14.5, 13, 2}}, {{13, 14.5, 0}, {
       14.5, 14, 2}}, {{14, 14.5, 0}, {14.5, 14, 2}}, {{15, 14.5, 0}, {
       14.5, 14, 2}}, {{16, 14.5, 0}, {14.5, 14, 2}}, {{13, 14.5, 0}, {
       14.5, 15, 2}}, {{14, 14.5, 0}, {14.5, 15, 2}}, {{15, 14.5, 0}, {
       14.5, 15, 2}}, {{16, 14.5, 0}, {14.5, 15, 2}}, {{13, 14.5, 0}, {
       14.5, 16, 2}}, {{14, 14.5, 0}, {14.5, 16, 2}}, {{15, 14.5, 0}, {
       14.5, 16, 2}}, {{16, 14.5, 0}, {14.5, 16, 2}}, {{17, 14.5, 0}, {
       18.5, 13, 2}}, {{18, 14.5, 0}, {18.5, 13, 2}}, {{19, 14.5, 0}, {
       18.5, 13, 2}}, {{20, 14.5, 0}, {18.5, 13, 2}}, {{17, 14.5, 0}, {
       18.5, 14, 2}}, {{18, 14.5, 0}, {18.5, 14, 2}}, {{19, 14.5, 0}, {
       18.5, 14, 2}}, {{20, 14.5, 0}, {18.5, 14, 2}}, {{17, 14.5, 0}, {
       18.5, 15, 2}}, {{18, 14.5, 0}, {18.5, 15, 2}}, {{19, 14.5, 0}, {
       18.5, 15, 2}}, {{20, 14.5, 0}, {18.5, 15, 2}}, {{17, 14.5, 0}, {
       18.5, 16, 2}}, {{18, 14.5, 0}, {18.5, 16, 2}}, {{19, 14.5, 0}, {
       18.5, 16, 2}}, {{20, 14.5, 0}, {18.5, 16, 2}}, {{21, 14.5, 0}, {
       22.5, 13, 2}}, {{22, 14.5, 0}, {22.5, 13, 2}}, {{23, 14.5, 0}, {
       22.5, 13, 2}}, {{24, 14.5, 0}, {22.5, 13, 2}}, {{21, 14.5, 0}, {
       22.5, 14, 2}}, {{22, 14.5, 0}, {22.5, 14, 2}}, {{23, 14.5, 0}, {
       22.5, 14, 2}}, {{24, 14.5, 0}, {22.5, 14, 2}}, {{21, 14.5, 0}, {
       22.5, 15, 2}}, {{22, 14.5, 0}, {22.5, 15, 2}}, {{23, 14.5, 0}, {
       22.5, 15, 2}}, {{24, 14.5, 0}, {22.5, 15, 2}}, {{21, 14.5, 0}, {
       22.5, 16, 2}}, {{22, 14.5, 0}, {22.5, 16, 2}}, {{23, 14.5, 0}, {
       22.5, 16, 2}}, {{24, 14.5, 0}, {22.5, 16, 2}}, {{25, 14.5, 0}, {
       26.5, 13, 2}}, {{26, 14.5, 0}, {26.5, 13, 2}}, {{27, 14.5, 0}, {
       26.5, 13, 2}}, {{28, 14.5, 0}, {26.5, 13, 2}}, {{25, 14.5, 0}, {
       26.5, 14, 2}}, {{26, 14.5, 0}, {26.5, 14, 2}}, {{27, 14.5, 0}, {
       26.5, 14, 2}}, {{28, 14.5, 0}, {26.5, 14, 2}}, {{25, 14.5, 0}, {
       26.5, 15, 2}}, {{26, 14.5, 0}, {26.5, 15, 2}}, {{27, 14.5, 0}, {
       26.5, 15, 2}}, {{28, 14.5, 0}, {26.5, 15, 2}}, {{25, 14.5, 0}, {
       26.5, 16, 2}}, {{26, 14.5, 0}, {26.5, 16, 2}}, {{27, 14.5, 0}, {
       26.5, 16, 2}}, {{28, 14.5, 0}, {26.5, 16, 2}}, {{29, 14.5, 0}, {
       30.5, 13, 2}}, {{30, 14.5, 0}, {30.5, 13, 2}}, {{31, 14.5, 0}, {
       30.5, 13, 2}}, {{32, 14.5, 0}, {30.5, 13, 2}}, {{29, 14.5, 0}, {
       30.5, 14, 2}}, {{30, 14.5, 0}, {30.5, 14, 2}}, {{31, 14.5, 0}, {
       30.5, 14, 2}}, {{32, 14.5, 0}, {30.5, 14, 2}}, {{29, 14.5, 0}, {
       30.5, 15, 2}}, {{30, 14.5, 0}, {30.5, 15, 2}}, {{31, 14.5, 0}, {
       30.5, 15, 2}}, {{32, 14.5, 0}, {30.5, 15, 2}}, {{29, 14.5, 0}, {
       30.5, 16, 2}}, {{30, 14.5, 0}, {30.5, 16, 2}}, {{31, 14.5, 0}, {
       30.5, 16, 2}}, {{32, 14.5, 0}, {30.5, 16, 2}}, {{33, 14.5, 0}, {
       34.5, 13, 2}}, {{34, 14.5, 0}, {34.5, 13, 2}}, {{35, 14.5, 0}, {
       34.5, 13, 2}}, {{36, 14.5, 0}, {34.5, 13, 2}}, {{33, 14.5, 0}, {
       34.5, 14, 2}}, {{34, 14.5, 0}, {34.5, 14, 2}}, {{35, 14.5, 0}, {
       34.5, 14, 2}}, {{36, 14.5, 0}, {34.5, 14, 2}}, {{33, 14.5, 0}, {
       34.5, 15, 2}}, {{34, 14.5, 0}, {34.5, 15, 2}}, {{35, 14.5, 0}, {
       34.5, 15, 2}}, {{36, 14.5, 0}, {34.5, 15, 2}}, {{33, 14.5, 0}, {
       34.5, 16, 2}}, {{34, 14.5, 0}, {34.5, 16, 2}}, {{35, 14.5, 0}, {
       34.5, 16, 2}}, {{36, 14.5, 0}, {34.5, 16, 2}}, {{37, 14.5, 0}, {
       38.5, 13, 2}}, {{38, 14.5, 0}, {38.5, 13, 2}}, {{39, 14.5, 0}, {
       38.5, 13, 2}}, {{40, 14.5, 0}, {38.5, 13, 2}}, {{37, 14.5, 0}, {
       38.5, 14, 2}}, {{38, 14.5, 0}, {38.5, 14, 2}}, {{39, 14.5, 0}, {
       38.5, 14, 2}}, {{40, 14.5, 0}, {38.5, 14, 2}}, {{37, 14.5, 0}, {
       38.5, 15, 2}}, {{38, 14.5, 0}, {38.5, 15, 2}}, {{39, 14.5, 0}, {
       38.5, 15, 2}}, {{40, 14.5, 0}, {38.5, 15, 2}}, {{37, 14.5, 0}, {
       38.5, 16, 2}}, {{38, 14.5, 0}, {38.5, 16, 2}}, {{39, 14.5, 0}, {
       38.5, 16, 2}}, {{40, 14.5, 0}, {38.5, 16, 2}}, {{41, 14.5, 0}, {
       42.5, 13, 2}}, {{42, 14.5, 0}, {42.5, 13, 2}}, {{43, 14.5, 0}, {
       42.5, 13, 2}}, {{44, 14.5, 0}, {42.5, 13, 2}}, {{41, 14.5, 0}, {
       42.5, 14, 2}}, {{42, 14.5, 0}, {42.5, 14, 2}}, {{43, 14.5, 0}, {
       42.5, 14, 2}}, {{44, 14.5, 0}, {42.5, 14, 2}}, {{41, 14.5, 0}, {
       42.5, 15, 2}}, {{42, 14.5, 0}, {42.5, 15, 2}}, {{43, 14.5, 0}, {
       42.5, 15, 2}}, {{44, 14.5, 0}, {42.5, 15, 2}}, {{41, 14.5, 0}, {
       42.5, 16, 2}}, {{42, 14.5, 0}, {42.5, 16, 2}}, {{43, 14.5, 0}, {
       42.5, 16, 2}}, {{44, 14.5, 0}, {42.5, 16, 2}}, {{45, 14.5, 0}, {
       46.5, 13, 2}}, {{46, 14.5, 0}, {46.5, 13, 2}}, {{47, 14.5, 0}, {
       46.5, 13, 2}}, {{48, 14.5, 0}, {46.5, 13, 2}}, {{45, 14.5, 0}, {
       46.5, 14, 2}}, {{46, 14.5, 0}, {46.5, 14, 2}}, {{47, 14.5, 0}, {
       46.5, 14, 2}}, {{48, 14.5, 0}, {46.5, 14, 2}}, {{45, 14.5, 0}, {
       46.5, 15, 2}}, {{46, 14.5, 0}, {46.5, 15, 2}}, {{47, 14.5, 0}, {
       46.5, 15, 2}}, {{48, 14.5, 0}, {46.5, 15, 2}}, {{45, 14.5, 0}, {
       46.5, 16, 2}}, {{46, 14.5, 0}, {46.5, 16, 2}}, {{47, 14.5, 0}, {
       46.5, 16, 2}}, {{48, 14.5, 0}, {46.5, 16, 2}}, {{49, 14.5, 0}, {
       50.5, 13, 2}}, {{50, 14.5, 0}, {50.5, 13, 2}}, {{51, 14.5, 0}, {
       50.5, 13, 2}}, {{52, 14.5, 0}, {50.5, 13, 2}}, {{49, 14.5, 0}, {
       50.5, 14, 2}}, {{50, 14.5, 0}, {50.5, 14, 2}}, {{51, 14.5, 0}, {
       50.5, 14, 2}}, {{52, 14.5, 0}, {50.5, 14, 2}}, {{49, 14.5, 0}, {
       50.5, 15, 2}}, {{50, 14.5, 0}, {50.5, 15, 2}}, {{51, 14.5, 0}, {
       50.5, 15, 2}}, {{52, 14.5, 0}, {50.5, 15, 2}}, {{49, 14.5, 0}, {
       50.5, 16, 2}}, {{50, 14.5, 0}, {50.5, 16, 2}}, {{51, 14.5, 0}, {
       50.5, 16, 2}}, {{52, 14.5, 0}, {50.5, 16, 2}}, {{53, 14.5, 0}, {
       54.5, 13, 2}}, {{54, 14.5, 0}, {54.5, 13, 2}}, {{55, 14.5, 0}, {
       54.5, 13, 2}}, {{56, 14.5, 0}, {54.5, 13, 2}}, {{53, 14.5, 0}, {
       54.5, 14, 2}}, {{54, 14.5, 0}, {54.5, 14, 2}}, {{55, 14.5, 0}, {
       54.5, 14, 2}}, {{56, 14.5, 0}, {54.5, 14, 2}}, {{53, 14.5, 0}, {
       54.5, 15, 2}}, {{54, 14.5, 0}, {54.5, 15, 2}}, {{55, 14.5, 0}, {
       54.5, 15, 2}}, {{56, 14.5, 0}, {54.5, 15, 2}}, {{53, 14.5, 0}, {
       54.5, 16, 2}}, {{54, 14.5, 0}, {54.5, 16, 2}}, {{55, 14.5, 0}, {
       54.5, 16, 2}}, {{56, 14.5, 0}, {54.5, 16, 2}}, {{57, 14.5, 0}, {
       58.5, 13, 2}}, {{58, 14.5, 0}, {58.5, 13, 2}}, {{59, 14.5, 0}, {
       58.5, 13, 2}}, {{60, 14.5, 0}, {58.5, 13, 2}}, {{57, 14.5, 0}, {
       58.5, 14, 2}}, {{58, 14.5, 0}, {58.5, 14, 2}}, {{59, 14.5, 0}, {
       58.5, 14, 2}}, {{60, 14.5, 0}, {58.5, 14, 2}}, {{57, 14.5, 0}, {
       58.5, 15, 2}}, {{58, 14.5, 0}, {58.5, 15, 2}}, {{59, 14.5, 0}, {
       58.5, 15, 2}}, {{60, 14.5, 0}, {58.5, 15, 2}}, {{57, 14.5, 0}, {
       58.5, 16, 2}}, {{58, 14.5, 0}, {58.5, 16, 2}}, {{59, 14.5, 0}, {
       58.5, 16, 2}}, {{60, 14.5, 0}, {58.5, 16, 2}}, {{61, 14.5, 0}, {
       62.5, 13, 2}}, {{62, 14.5, 0}, {62.5, 13, 2}}, {{63, 14.5, 0}, {
       62.5, 13, 2}}, {{64, 14.5, 0}, {62.5, 13, 2}}, {{61, 14.5, 0}, {
       62.5, 14, 2}}, {{62, 14.5, 0}, {62.5, 14, 2}}, {{63, 14.5, 0}, {
       62.5, 14, 2}}, {{64, 14.5, 0}, {62.5, 14, 2}}, {{61, 14.5, 0}, {
       62.5, 15, 2}}, {{62, 14.5, 0}, {62.5, 15, 2}}, {{63, 14.5, 0}, {
       62.5, 15, 2}}, {{64, 14.5, 0}, {62.5, 15, 2}}, {{61, 14.5, 0}, {
       62.5, 16, 2}}, {{62, 14.5, 0}, {62.5, 16, 2}}, {{63, 14.5, 0}, {
       62.5, 16, 2}}, {{64, 14.5, 0}, {62.5, 16, 2}}, {{1, 10.5, 0}, {
       2.5, 9, 2}}, {{2, 10.5, 0}, {2.5, 9, 2}}, {{3, 10.5, 0}, {
       2.5, 9, 2}}, {{4, 10.5, 0}, {2.5, 9, 2}}, {{1, 10.5, 0}, {
       2.5, 10, 2}}, {{2, 10.5, 0}, {2.5, 10, 2}}, {{3, 10.5, 0}, {
       2.5, 10, 2}}, {{4, 10.5, 0}, {2.5, 10, 2}}, {{1, 10.5, 0}, {
       2.5, 11, 2}}, {{2, 10.5, 0}, {2.5, 11, 2}}, {{3, 10.5, 0}, {
       2.5, 11, 2}}, {{4, 10.5, 0}, {2.5, 11, 2}}, {{1, 10.5, 0}, {
       2.5, 12, 2}}, {{2, 10.5, 0}, {2.5, 12, 2}}, {{3, 10.5, 0}, {
       2.5, 12, 2}}, {{4, 10.5, 0}, {2.5, 12, 2}}, {{5, 10.5, 0}, {
       6.5, 9, 2}}, {{6, 10.5, 0}, {6.5, 9, 2}}, {{7, 10.5, 0}, {
       6.5, 9, 2}}, {{8, 10.5, 0}, {6.5, 9, 2}}, {{5, 10.5, 0}, {
       6.5, 10, 2}}, {{6, 10.5, 0}, {6.5, 10, 2}}, {{7, 10.5, 0}, {
       6.5, 10, 2}}, {{8, 10.5, 0}, {6.5, 10, 2}}, {{5, 10.5, 0}, {
       6.5, 11, 2}}, {{6, 10.5, 0}, {6.5, 11, 2}}, {{7, 10.5, 0}, {
       6.5, 11, 2}}, {{8, 10.5, 0}, {6.5, 11, 2}}, {{5, 10.5, 0}, {
       6.5, 12, 2}}, {{6, 10.5, 0}, {6.5, 12, 2}}, {{7, 10.5, 0}, {
       6.5, 12, 2}}, {{8, 10.5, 0}, {6.5, 12, 2}}, {{9, 10.5, 0}, {
       10.5, 9, 2}}, {{10, 10.5, 0}, {10.5, 9, 2}}, {{11, 10.5, 0}, {
       10.5, 9, 2}}, {{12, 10.5, 0}, {10.5, 9, 2}}, {{9, 10.5, 0}, {
       10.5, 10, 2}}, {{10, 10.5, 0}, {10.5, 10, 2}}, {{11, 10.5, 0}, {
       10.5, 10, 2}}, {{12, 10.5, 0}, {10.5, 10, 2}}, {{9, 10.5, 0}, {
       10.5, 11, 2}}, {{10, 10.5, 0}, {10.5, 11, 2}}, {{11, 10.5, 0}, {
       10.5, 11, 2}}, {{12, 10.5, 0}, {10.5, 11, 2}}, {{9, 10.5, 0}, {
       10.5, 12, 2}}, {{10, 10.5, 0}, {10.5, 12, 2}}, {{11, 10.5, 0}, {
       10.5, 12, 2}}, {{12, 10.5, 0}, {10.5, 12, 2}}, {{13, 10.5, 0}, {
       14.5, 9, 2}}, {{14, 10.5, 0}, {14.5, 9, 2}}, {{15, 10.5, 0}, {
       14.5, 9, 2}}, {{16, 10.5, 0}, {14.5, 9, 2}}, {{13, 10.5, 0}, {
       14.5, 10, 2}}, {{14, 10.5, 0}, {14.5, 10, 2}}, {{15, 10.5, 0}, {
       14.5, 10, 2}}, {{16, 10.5, 0}, {14.5, 10, 2}}, {{13, 10.5, 0}, {
       14.5, 11, 2}}, {{14, 10.5, 0}, {14.5, 11, 2}}, {{15, 10.5, 0}, {
       14.5, 11, 2}}, {{16, 10.5, 0}, {14.5, 11, 2}}, {{13, 10.5, 0}, {
       14.5, 12, 2}}, {{14, 10.5, 0}, {14.5, 12, 2}}, {{15, 10.5, 0}, {
       14.5, 12, 2}}, {{16, 10.5, 0}, {14.5, 12, 2}}, {{17, 10.5, 0}, {
       18.5, 9, 2}}, {{18, 10.5, 0}, {18.5, 9, 2}}, {{19, 10.5, 0}, {
       18.5, 9, 2}}, {{20, 10.5, 0}, {18.5, 9, 2}}, {{17, 10.5, 0}, {
       18.5, 10, 2}}, {{18, 10.5, 0}, {18.5, 10, 2}}, {{19, 10.5, 0}, {
       18.5, 10, 2}}, {{20, 10.5, 0}, {18.5, 10, 2}}, {{17, 10.5, 0}, {
       18.5, 11, 2}}, {{18, 10.5, 0}, {18.5, 11, 2}}, {{19, 10.5, 0}, {
       18.5, 11, 2}}, {{20, 10.5, 0}, {18.5, 11, 2}}, {{17, 10.5, 0}, {
       18.5, 12, 2}}, {{18, 10.5, 0}, {18.5, 12, 2}}, {{19, 10.5, 0}, {
       18.5, 12, 2}}, {{20, 10.5, 0}, {18.5, 12, 2}}, {{21, 10.5, 0}, {
       22.5, 9, 2}}, {{22, 10.5, 0}, {22.5, 9, 2}}, {{23, 10.5, 0}, {
       22.5, 9, 2}}, {{24, 10.5, 0}, {22.5, 9, 2}}, {{21, 10.5, 0}, {
       22.5, 10, 2}}, {{22, 10.5, 0}, {22.5, 10, 2}}, {{23, 10.5, 0}, {
       22.5, 10, 2}}, {{24, 10.5, 0}, {22.5, 10, 2}}, {{21, 10.5, 0}, {
       22.5, 11, 2}}, {{22, 10.5, 0}, {22.5, 11, 2}}, {{23, 10.5, 0}, {
       22.5, 11, 2}}, {{24, 10.5, 0}, {22.5, 11, 2}}, {{21, 10.5, 0}, {
       22.5, 12, 2}}, {{22, 10.5, 0}, {22.5, 12, 2}}, {{23, 10.5, 0}, {
       22.5, 12, 2}}, {{24, 10.5, 0}, {22.5, 12, 2}}, {{25, 10.5, 0}, {
       26.5, 9, 2}}, {{26, 10.5, 0}, {26.5, 9, 2}}, {{27, 10.5, 0}, {
       26.5, 9, 2}}, {{28, 10.5, 0}, {26.5, 9, 2}}, {{25, 10.5, 0}, {
       26.5, 10, 2}}, {{26, 10.5, 0}, {26.5, 10, 2}}, {{27, 10.5, 0}, {
       26.5, 10, 2}}, {{28, 10.5, 0}, {26.5, 10, 2}}, {{25, 10.5, 0}, {
       26.5, 11, 2}}, {{26, 10.5, 0}, {26.5, 11, 2}}, {{27, 10.5, 0}, {
       26.5, 11, 2}}, {{28, 10.5, 0}, {26.5, 11, 2}}, {{25, 10.5, 0}, {
       26.5, 12, 2}}, {{26, 10.5, 0}, {26.5, 12, 2}}, {{27, 10.5, 0}, {
       26.5, 12, 2}}, {{28, 10.5, 0}, {26.5, 12, 2}}, {{29, 10.5, 0}, {
       30.5, 9, 2}}, {{30, 10.5, 0}, {30.5, 9, 2}}, {{31, 10.5, 0}, {
       30.5, 9, 2}}, {{32, 10.5, 0}, {30.5, 9, 2}}, {{29, 10.5, 0}, {
       30.5, 10, 2}}, {{30, 10.5, 0}, {30.5, 10, 2}}, {{31, 10.5, 0}, {
       30.5, 10, 2}}, {{32, 10.5, 0}, {30.5, 10, 2}}, {{29, 10.5, 0}, {
       30.5, 11, 2}}, {{30, 10.5, 0}, {30.5, 11, 2}}, {{31, 10.5, 0}, {
       30.5, 11, 2}}, {{32, 10.5, 0}, {30.5, 11, 2}}, {{29, 10.5, 0}, {
       30.5, 12, 2}}, {{30, 10.5, 0}, {30.5, 12, 2}}, {{31, 10.5, 0}, {
       30.5, 12, 2}}, {{32, 10.5, 0}, {30.5, 12, 2}}, {{33, 10.5, 0}, {
       34.5, 9, 2}}, {{34, 10.5, 0}, {34.5, 9, 2}}, {{35, 10.5, 0}, {
       34.5, 9, 2}}, {{36, 10.5, 0}, {34.5, 9, 2}}, {{33, 10.5, 0}, {
       34.5, 10, 2}}, {{34, 10.5, 0}, {34.5, 10, 2}}, {{35, 10.5, 0}, {
       34.5, 10, 2}}, {{36, 10.5, 0}, {34.5, 10, 2}}, {{33, 10.5, 0}, {
       34.5, 11, 2}}, {{34, 10.5, 0}, {34.5, 11, 2}}, {{35, 10.5, 0}, {
       34.5, 11, 2}}, {{36, 10.5, 0}, {34.5, 11, 2}}, {{33, 10.5, 0}, {
       34.5, 12, 2}}, {{34, 10.5, 0}, {34.5, 12, 2}}, {{35, 10.5, 0}, {
       34.5, 12, 2}}, {{36, 10.5, 0}, {34.5, 12, 2}}, {{37, 10.5, 0}, {
       38.5, 9, 2}}, {{38, 10.5, 0}, {38.5, 9, 2}}, {{39, 10.5, 0}, {
       38.5, 9, 2}}, {{40, 10.5, 0}, {38.5, 9, 2}}, {{37, 10.5, 0}, {
       38.5, 10, 2}}, {{38, 10.5, 0}, {38.5, 10, 2}}, {{39, 10.5, 0}, {
       38.5, 10, 2}}, {{40, 10.5, 0}, {38.5, 10, 2}}, {{37, 10.5, 0}, {
       38.5, 11, 2}}, {{38, 10.5, 0}, {38.5, 11, 2}}, {{39, 10.5, 0}, {
       38.5, 11, 2}}, {{40, 10.5, 0}, {38.5, 11, 2}}, {{37, 10.5, 0}, {
       38.5, 12, 2}}, {{38, 10.5, 0}, {38.5, 12, 2}}, {{39, 10.5, 0}, {
       38.5, 12, 2}}, {{40, 10.5, 0}, {38.5, 12, 2}}, {{42, 10.5, 0}, {
       42.5, 9, 2}}, {{43, 10.5, 0}, {42.5, 9, 2}}, {{44, 10.5, 0}, {
       42.5, 9, 2}}, {{42, 10.5, 0}, {42.5, 10, 2}}, {{43, 10.5, 0}, {
       42.5, 10, 2}}, {{44, 10.5, 0}, {42.5, 10, 2}}, {{42, 10.5, 0}, {
       42.5, 11, 2}}, {{43, 10.5, 0}, {42.5, 11, 2}}, {{44, 10.5, 0}, {
       42.5, 11, 2}}, {{42, 10.5, 0}, {42.5, 12, 2}}, {{43, 10.5, 0}, {
       42.5, 12, 2}}, {{44, 10.5, 0}, {42.5, 12, 2}}, {{45, 10.5, 0}, {
       46.5, 9, 2}}, {{46, 10.5, 0}, {46.5, 9, 2}}, {{47, 10.5, 0}, {
       46.5, 9, 2}}, {{48, 10.5, 0}, {46.5, 9, 2}}, {{45, 10.5, 0}, {
       46.5, 10, 2}}, {{46, 10.5, 0}, {46.5, 10, 2}}, {{47, 10.5, 0}, {
       46.5, 10, 2}}, {{48, 10.5, 0}, {46.5, 10, 2}}, {{45, 10.5, 0}, {
       46.5, 11, 2}}, {{46, 10.5, 0}, {46.5, 11, 2}}, {{47, 10.5, 0}, {
       46.5, 11, 2}}, {{48, 10.5, 0}, {46.5, 11, 2}}, {{45, 10.5, 0}, {
       46.5, 12, 2}}, {{46, 10.5, 0}, {46.5, 12, 2}}, {{47, 10.5, 0}, {
       46.5, 12, 2}}, {{48, 10.5, 0}, {46.5, 12, 2}}, {{49, 10.5, 0}, {
       50.5, 9, 2}}, {{50, 10.5, 0}, {50.5, 9, 2}}, {{51, 10.5, 0}, {
       50.5, 9, 2}}, {{52, 10.5, 0}, {50.5, 9, 2}}, {{49, 10.5, 0}, {
       50.5, 10, 2}}, {{50, 10.5, 0}, {50.5, 10, 2}}, {{51, 10.5, 0}, {
       50.5, 10, 2}}, {{52, 10.5, 0}, {50.5, 10, 2}}, {{49, 10.5, 0}, {
       50.5, 11, 2}}, {{50, 10.5, 0}, {50.5, 11, 2}}, {{51, 10.5, 0}, {
       50.5, 11, 2}}, {{52, 10.5, 0}, {50.5, 11, 2}}, {{49, 10.5, 0}, {
       50.5, 12, 2}}, {{50, 10.5, 0}, {50.5, 12, 2}}, {{51, 10.5, 0}, {
       50.5, 12, 2}}, {{52, 10.5, 0}, {50.5, 12, 2}}, {{53, 10.5, 0}, {
       54.5, 9, 2}}, {{54, 10.5, 0}, {54.5, 9, 2}}, {{55, 10.5, 0}, {
       54.5, 9, 2}}, {{56, 10.5, 0}, {54.5, 9, 2}}, {{53, 10.5, 0}, {
       54.5, 10, 2}}, {{54, 10.5, 0}, {54.5, 10, 2}}, {{55, 10.5, 0}, {
       54.5, 10, 2}}, {{56, 10.5, 0}, {54.5, 10, 2}}, {{53, 10.5, 0}, {
       54.5, 11, 2}}, {{54, 10.5, 0}, {54.5, 11, 2}}, {{55, 10.5, 0}, {
       54.5, 11, 2}}, {{56, 10.5, 0}, {54.5, 11, 2}}, {{53, 10.5, 0}, {
       54.5, 12, 2}}, {{54, 10.5, 0}, {54.5, 12, 2}}, {{55, 10.5, 0}, {
       54.5, 12, 2}}, {{56, 10.5, 0}, {54.5, 12, 2}}, {{57, 10.5, 0}, {
       58.5, 9, 2}}, {{58, 10.5, 0}, {58.5, 9, 2}}, {{59, 10.5, 0}, {
       58.5, 9, 2}}, {{60, 10.5, 0}, {58.5, 9, 2}}, {{57, 10.5, 0}, {
       58.5, 10, 2}}, {{58, 10.5, 0}, {58.5, 10, 2}}, {{59, 10.5, 0}, {
       58.5, 10, 2}}, {{60, 10.5, 0}, {58.5, 10, 2}}, {{57, 10.5, 0}, {
       58.5, 11, 2}}, {{58, 10.5, 0}, {58.5, 11, 2}}, {{59, 10.5, 0}, {
       58.5, 11, 2}}, {{60, 10.5, 0}, {58.5, 11, 2}}, {{57, 10.5, 0}, {
       58.5, 12, 2}}, {{58, 10.5, 0}, {58.5, 12, 2}}, {{59, 10.5, 0}, {
       58.5, 12, 2}}, {{60, 10.5, 0}, {58.5, 12, 2}}, {{61, 10.5, 0}, {
       62.5, 9, 2}}, {{62, 10.5, 0}, {62.5, 9, 2}}, {{63, 10.5, 0}, {
       62.5, 9, 2}}, {{64, 10.5, 0}, {62.5, 9, 2}}, {{61, 10.5, 0}, {
       62.5, 10, 2}}, {{62, 10.5, 0}, {62.5, 10, 2}}, {{63, 10.5, 0}, {
       62.5, 10, 2}}, {{64, 10.5, 0}, {62.5, 10, 2}}, {{61, 10.5, 0}, {
       62.5, 11, 2}}, {{62, 10.5, 0}, {62.5, 11, 2}}, {{63, 10.5, 0}, {
       62.5, 11, 2}}, {{64, 10.5, 0}, {62.5, 11, 2}}, {{61, 10.5, 0}, {
       62.5, 12, 2}}, {{62, 10.5, 0}, {62.5, 12, 2}}, {{63, 10.5, 0}, {
       62.5, 12, 2}}, {{64, 10.5, 0}, {62.5, 12, 2}}, {{1, 6.5, 0}, {
       2.5, 5, 2}}, {{2, 6.5, 0}, {2.5, 5, 2}}, {{3, 6.5, 0}, {2.5, 5, 2}}, {{
       4, 6.5, 0}, {2.5, 5, 2}}, {{1, 6.5, 0}, {2.5, 6, 2}}, {{2, 6.5, 0}, {
       2.5, 6, 2}}, {{3, 6.5, 0}, {2.5, 6, 2}}, {{4, 6.5, 0}, {2.5, 6, 2}}, {{
       1, 6.5, 0}, {2.5, 7, 2}}, {{2, 6.5, 0}, {2.5, 7, 2}}, {{3, 6.5, 0}, {
       2.5, 7, 2}}, {{4, 6.5, 0}, {2.5, 7, 2}}, {{1, 6.5, 0}, {2.5, 8, 2}}, {{
       2, 6.5, 0}, {2.5, 8, 2}}, {{3, 6.5, 0}, {2.5, 8, 2}}, {{4, 6.5, 0}, {
       2.5, 8, 2}}, {{5, 6.5, 0}, {6.5, 5, 2}}, {{6, 6.5, 0}, {6.5, 5, 2}}, {{
       7, 6.5, 0}, {6.5, 5, 2}}, {{8, 6.5, 0}, {6.5, 5, 2}}, {{5, 6.5, 0}, {
       6.5, 6, 2}}, {{6, 6.5, 0}, {6.5, 6, 2}}, {{7, 6.5, 0}, {6.5, 6, 2}}, {{
       8, 6.5, 0}, {6.5, 6, 2}}, {{5, 6.5, 0}, {6.5, 7, 2}}, {{6, 6.5, 0}, {
       6.5, 7, 2}}, {{7, 6.5, 0}, {6.5, 7, 2}}, {{8, 6.5, 0}, {6.5, 7, 2}}, {{
       5, 6.5, 0}, {6.5, 8, 2}}, {{6, 6.5, 0}, {6.5, 8, 2}}, {{7, 6.5, 0}, {
       6.5, 8, 2}}, {{8, 6.5, 0}, {6.5, 8, 2}}, {{9, 6.5, 0}, {
       10.5, 5, 2}}, {{10, 6.5, 0}, {10.5, 5, 2}}, {{11, 6.5, 0}, {
       10.5, 5, 2}}, {{12, 6.5, 0}, {10.5, 5, 2}}, {{9, 6.5, 0}, {
       10.5, 6, 2}}, {{10, 6.5, 0}, {10.5, 6, 2}}, {{11, 6.5, 0}, {
       10.5, 6, 2}}, {{12, 6.5, 0}, {10.5, 6, 2}}, {{9, 6.5, 0}, {
       10.5, 7, 2}}, {{10, 6.5, 0}, {10.5, 7, 2}}, {{11, 6.5, 0}, {
       10.5, 7, 2}}, {{12, 6.5, 0}, {10.5, 7, 2}}, {{9, 6.5, 0}, {
       10.5, 8, 2}}, {{10, 6.5, 0}, {10.5, 8, 2}}, {{11, 6.5, 0}, {
       10.5, 8, 2}}, {{12, 6.5, 0}, {10.5, 8, 2}}, {{13, 6.5, 0}, {
       14.5, 5, 2}}, {{14, 6.5, 0}, {14.5, 5, 2}}, {{15, 6.5, 0}, {
       14.5, 5, 2}}, {{16, 6.5, 0}, {14.5, 5, 2}}, {{13, 6.5, 0}, {
       14.5, 6, 2}}, {{14, 6.5, 0}, {14.5, 6, 2}}, {{15, 6.5, 0}, {
       14.5, 6, 2}}, {{16, 6.5, 0}, {14.5, 6, 2}}, {{13, 6.5, 0}, {
       14.5, 7, 2}}, {{14, 6.5, 0}, {14.5, 7, 2}}, {{15, 6.5, 0}, {
       14.5, 7, 2}}, {{16, 6.5, 0}, {14.5, 7, 2}}, {{13, 6.5, 0}, {
       14.5, 8, 2}}, {{14, 6.5, 0}, {14.5, 8, 2}}, {{15, 6.5, 0}, {
       14.5, 8, 2}}, {{16, 6.5, 0}, {14.5, 8, 2}}, {{17, 6.5, 0}, {
       18.5, 5, 2}}, {{18, 6.5, 0}, {18.5, 5, 2}}, {{19, 6.5, 0}, {
       18.5, 5, 2}}, {{20, 6.5, 0}, {18.5, 5, 2}}, {{17, 6.5, 0}, {
       18.5, 6, 2}}, {{18, 6.5, 0}, {18.5, 6, 2}}, {{19, 6.5, 0}, {
       18.5, 6, 2}}, {{20, 6.5, 0}, {18.5, 6, 2}}, {{17, 6.5, 0}, {
       18.5, 7, 2}}, {{18, 6.5, 0}, {18.5, 7, 2}}, {{19, 6.5, 0}, {
       18.5, 7, 2}}, {{20, 6.5, 0}, {18.5, 7, 2}}, {{17, 6.5, 0}, {
       18.5, 8, 2}}, {{18, 6.5, 0}, {18.5, 8, 2}}, {{19, 6.5, 0}, {
       18.5, 8, 2}}, {{20, 6.5, 0}, {18.5, 8, 2}}, {{21, 6.5, 0}, {
       22.5, 5, 2}}, {{22, 6.5, 0}, {22.5, 5, 2}}, {{23, 6.5, 0}, {
       22.5, 5, 2}}, {{24, 6.5, 0}, {22.5, 5, 2}}, {{21, 6.5, 0}, {
       22.5, 6, 2}}, {{22, 6.5, 0}, {22.5, 6, 2}}, {{23, 6.5, 0}, {
       22.5, 6, 2}}, {{24, 6.5, 0}, {22.5, 6, 2}}, {{21, 6.5, 0}, {
       22.5, 7, 2}}, {{22, 6.5, 0}, {22.5, 7, 2}}, {{23, 6.5, 0}, {
       22.5, 7, 2}}, {{24, 6.5, 0}, {22.5, 7, 2}}, {{21, 6.5, 0}, {
       22.5, 8, 2}}, {{22, 6.5, 0}, {22.5, 8, 2}}, {{23, 6.5, 0}, {
       22.5, 8, 2}}, {{24, 6.5, 0}, {22.5, 8, 2}}, {{25, 6.5, 0}, {
       26.5, 5, 2}}, {{26, 6.5, 0}, {26.5, 5, 2}}, {{27, 6.5, 0}, {
       26.5, 5, 2}}, {{28, 6.5, 0}, {26.5, 5, 2}}, {{25, 6.5, 0}, {
       26.5, 6, 2}}, {{26, 6.5, 0}, {26.5, 6, 2}}, {{27, 6.5, 0}, {
       26.5, 6, 2}}, {{28, 6.5, 0}, {26.5, 6, 2}}, {{25, 6.5, 0}, {
       26.5, 7, 2}}, {{26, 6.5, 0}, {26.5, 7, 2}}, {{27, 6.5, 0}, {
       26.5, 7, 2}}, {{28, 6.5, 0}, {26.5, 7, 2}}, {{25, 6.5, 0}, {
       26.5, 8, 2}}, {{26, 6.5, 0}, {26.5, 8, 2}}, {{27, 6.5, 0}, {
       26.5, 8, 2}}, {{28, 6.5, 0}, {26.5, 8, 2}}, {{29, 6.5, 0}, {
       30.5, 5, 2}}, {{30, 6.5, 0}, {30.5, 5, 2}}, {{31, 6.5, 0}, {
       30.5, 5, 2}}, {{32, 6.5, 0}, {30.5, 5, 2}}, {{29, 6.5, 0}, {
       30.5, 6, 2}}, {{30, 6.5, 0}, {30.5, 6, 2}}, {{31, 6.5, 0}, {
       30.5, 6, 2}}, {{32, 6.5, 0}, {30.5, 6, 2}}, {{29, 6.5, 0}, {
       30.5, 7, 2}}, {{30, 6.5, 0}, {30.5, 7, 2}}, {{31, 6.5, 0}, {
       30.5, 7, 2}}, {{32, 6.5, 0}, {30.5, 7, 2}}, {{29, 6.5, 0}, {
       30.5, 8, 2}}, {{30, 6.5, 0}, {30.5, 8, 2}}, {{31, 6.5, 0}, {
       30.5, 8, 2}}, {{32, 6.5, 0}, {30.5, 8, 2}}, {{33, 6.5, 0}, {
       34.5, 5, 2}}, {{34, 6.5, 0}, {34.5, 5, 2}}, {{35, 6.5, 0}, {
       34.5, 5, 2}}, {{36, 6.5, 0}, {34.5, 5, 2}}, {{33, 6.5, 0}, {
       34.5, 6, 2}}, {{34, 6.5, 0}, {34.5, 6, 2}}, {{35, 6.5, 0}, {
       34.5, 6, 2}}, {{36, 6.5, 0}, {34.5, 6, 2}}, {{33, 6.5, 0}, {
       34.5, 7, 2}}, {{34, 6.5, 0}, {34.5, 7, 2}}, {{35, 6.5, 0}, {
       34.5, 7, 2}}, {{36, 6.5, 0}, {34.5, 7, 2}}, {{33, 6.5, 0}, {
       34.5, 8, 2}}, {{34, 6.5, 0}, {34.5, 8, 2}}, {{35, 6.5, 0}, {
       34.5, 8, 2}}, {{36, 6.5, 0}, {34.5, 8, 2}}, {{37, 6.5, 0}, {
       38.5, 5, 2}}, {{38, 6.5, 0}, {38.5, 5, 2}}, {{39, 6.5, 0}, {
       38.5, 5, 2}}, {{40, 6.5, 0}, {38.5, 5, 2}}, {{37, 6.5, 0}, {
       38.5, 6, 2}}, {{38, 6.5, 0}, {38.5, 6, 2}}, {{39, 6.5, 0}, {
       38.5, 6, 2}}, {{40, 6.5, 0}, {38.5, 6, 2}}, {{37, 6.5, 0}, {
       38.5, 7, 2}}, {{38, 6.5, 0}, {38.5, 7, 2}}, {{39, 6.5, 0}, {
       38.5, 7, 2}}, {{40, 6.5, 0}, {38.5, 7, 2}}, {{37, 6.5, 0}, {
       38.5, 8, 2}}, {{38, 6.5, 0}, {38.5, 8, 2}}, {{39, 6.5, 0}, {
       38.5, 8, 2}}, {{40, 6.5, 0}, {38.5, 8, 2}}, {{42, 6.5, 0}, {
       42.5, 5, 2}}, {{43, 6.5, 0}, {42.5, 5, 2}}, {{44, 6.5, 0}, {
       42.5, 5, 2}}, {{42, 6.5, 0}, {42.5, 6, 2}}, {{43, 6.5, 0}, {
       42.5, 6, 2}}, {{44, 6.5, 0}, {42.5, 6, 2}}, {{42, 6.5, 0}, {
       42.5, 7, 2}}, {{43, 6.5, 0}, {42.5, 7, 2}}, {{44, 6.5, 0}, {
       42.5, 7, 2}}, {{42, 6.5, 0}, {42.5, 8, 2}}, {{43, 6.5, 0}, {
       42.5, 8, 2}}, {{44, 6.5, 0}, {42.5, 8, 2}}, {{45, 6.5, 0}, {
       46.5, 5, 2}}, {{46, 6.5, 0}, {46.5, 5, 2}}, {{47, 6.5, 0}, {
       46.5, 5, 2}}, {{48, 6.5, 0}, {46.5, 5, 2}}, {{45, 6.5, 0}, {
       46.5, 6, 2}}, {{46, 6.5, 0}, {46.5, 6, 2}}, {{47, 6.5, 0}, {
       46.5, 6, 2}}, {{48, 6.5, 0}, {46.5, 6, 2}}, {{45, 6.5, 0}, {
       46.5, 7, 2}}, {{46, 6.5, 0}, {46.5, 7, 2}}, {{47, 6.5, 0}, {
       46.5, 7, 2}}, {{48, 6.5, 0}, {46.5, 7, 2}}, {{45, 6.5, 0}, {
       46.5, 8, 2}}, {{46, 6.5, 0}, {46.5, 8, 2}}, {{47, 6.5, 0}, {
       46.5, 8, 2}}, {{48, 6.5, 0}, {46.5, 8, 2}}, {{49, 6.5, 0}, {
       50.5, 5, 2}}, {{50, 6.5, 0}, {50.5, 5, 2}}, {{51, 6.5, 0}, {
       50.5, 5, 2}}, {{52, 6.5, 0}, {50.5, 5, 2}}, {{49, 6.5, 0}, {
       50.5, 6, 2}}, {{50, 6.5, 0}, {50.5, 6, 2}}, {{51, 6.5, 0}, {
       50.5, 6, 2}}, {{52, 6.5, 0}, {50.5, 6, 2}}, {{49, 6.5, 0}, {
       50.5, 7, 2}}, {{50, 6.5, 0}, {50.5, 7, 2}}, {{51, 6.5, 0}, {
       50.5, 7, 2}}, {{52, 6.5, 0}, {50.5, 7, 2}}, {{49, 6.5, 0}, {
       50.5, 8, 2}}, {{50, 6.5, 0}, {50.5, 8, 2}}, {{51, 6.5, 0}, {
       50.5, 8, 2}}, {{52, 6.5, 0}, {50.5, 8, 2}}, {{53, 6.5, 0}, {
       54.5, 5, 2}}, {{54, 6.5, 0}, {54.5, 5, 2}}, {{55, 6.5, 0}, {
       54.5, 5, 2}}, {{56, 6.5, 0}, {54.5, 5, 2}}, {{53, 6.5, 0}, {
       54.5, 6, 2}}, {{54, 6.5, 0}, {54.5, 6, 2}}, {{55, 6.5, 0}, {
       54.5, 6, 2}}, {{56, 6.5, 0}, {54.5, 6, 2}}, {{53, 6.5, 0}, {
       54.5, 7, 2}}, {{54, 6.5, 0}, {54.5, 7, 2}}, {{55, 6.5, 0}, {
       54.5, 7, 2}}, {{56, 6.5, 0}, {54.5, 7, 2}}, {{53, 6.5, 0}, {
       54.5, 8, 2}}, {{54, 6.5, 0}, {54.5, 8, 2}}, {{55, 6.5, 0}, {
       54.5, 8, 2}}, {{56, 6.5, 0}, {54.5, 8, 2}}, {{57, 6.5, 0}, {
       58.5, 5, 2}}, {{58, 6.5, 0}, {58.5, 5, 2}}, {{59, 6.5, 0}, {
       58.5, 5, 2}}, {{60, 6.5, 0}, {58.5, 5, 2}}, {{57, 6.5, 0}, {
       58.5, 6, 2}}, {{58, 6.5, 0}, {58.5, 6, 2}}, {{59, 6.5, 0}, {
       58.5, 6, 2}}, {{60, 6.5, 0}, {58.5, 6, 2}}, {{57, 6.5, 0}, {
       58.5, 7, 2}}, {{58, 6.5, 0}, {58.5, 7, 2}}, {{59, 6.5, 0}, {
       58.5, 7, 2}}, {{60, 6.5, 0}, {58.5, 7, 2}}, {{57, 6.5, 0}, {
       58.5, 8, 2}}, {{58, 6.5, 0}, {58.5, 8, 2}}, {{59, 6.5, 0}, {
       58.5, 8, 2}}, {{60, 6.5, 0}, {58.5, 8, 2}}, {{61, 6.5, 0}, {
       62.5, 5, 2}}, {{62, 6.5, 0}, {62.5, 5, 2}}, {{63, 6.5, 0}, {
       62.5, 5, 2}}, {{64, 6.5, 0}, {62.5, 5, 2}}, {{61, 6.5, 0}, {
       62.5, 6, 2}}, {{62, 6.5, 0}, {62.5, 6, 2}}, {{63, 6.5, 0}, {
       62.5, 6, 2}}, {{64, 6.5, 0}, {62.5, 6, 2}}, {{61, 6.5, 0}, {
       62.5, 7, 2}}, {{62, 6.5, 0}, {62.5, 7, 2}}, {{63, 6.5, 0}, {
       62.5, 7, 2}}, {{64, 6.5, 0}, {62.5, 7, 2}}, {{61, 6.5, 0}, {
       62.5, 8, 2}}, {{62, 6.5, 0}, {62.5, 8, 2}}, {{63, 6.5, 0}, {
       62.5, 8, 2}}, {{64, 6.5, 0}, {62.5, 8, 2}}, {{1, 2.5, 0}, {
       2.5, 1, 2}}, {{2, 2.5, 0}, {2.5, 1, 2}}, {{3, 2.5, 0}, {2.5, 1, 2}}, {{
       4, 2.5, 0}, {2.5, 1, 2}}, {{1, 2.5, 0}, {2.5, 2, 2}}, {{2, 2.5, 0}, {
       2.5, 2, 2}}, {{3, 2.5, 0}, {2.5, 2, 2}}, {{4, 2.5, 0}, {2.5, 2, 2}}, {{
       1, 2.5, 0}, {2.5, 3, 2}}, {{2, 2.5, 0}, {2.5, 3, 2}}, {{3, 2.5, 0}, {
       2.5, 3, 2}}, {{4, 2.5, 0}, {2.5, 3, 2}}, {{1, 2.5, 0}, {2.5, 4, 2}}, {{
       2, 2.5, 0}, {2.5, 4, 2}}, {{3, 2.5, 0}, {2.5, 4, 2}}, {{4, 2.5, 0}, {
       2.5, 4, 2}}, {{5, 2.5, 0}, {6.5, 1, 2}}, {{6, 2.5, 0}, {6.5, 1, 2}}, {{
       7, 2.5, 0}, {6.5, 1, 2}}, {{8, 2.5, 0}, {6.5, 1, 2}}, {{5, 2.5, 0}, {
       6.5, 2, 2}}, {{6, 2.5, 0}, {6.5, 2, 2}}, {{7, 2.5, 0}, {6.5, 2, 2}}, {{
       8, 2.5, 0}, {6.5, 2, 2}}, {{5, 2.5, 0}, {6.5, 3, 2}}, {{6, 2.5, 0}, {
       6.5, 3, 2}}, {{7, 2.5, 0}, {6.5, 3, 2}}, {{8, 2.5, 0}, {6.5, 3, 2}}, {{
       5, 2.5, 0}, {6.5, 4, 2}}, {{6, 2.5, 0}, {6.5, 4, 2}}, {{7, 2.5, 0}, {
       6.5, 4, 2}}, {{8, 2.5, 0}, {6.5, 4, 2}}, {{9, 2.5, 0}, {
       10.5, 1, 2}}, {{10, 2.5, 0}, {10.5, 1, 2}}, {{11, 2.5, 0}, {
       10.5, 1, 2}}, {{12, 2.5, 0}, {10.5, 1, 2}}, {{9, 2.5, 0}, {
       10.5, 2, 2}}, {{10, 2.5, 0}, {10.5, 2, 2}}, {{11, 2.5, 0}, {
       10.5, 2, 2}}, {{12, 2.5, 0}, {10.5, 2, 2}}, {{9, 2.5, 0}, {
       10.5, 3, 2}}, {{10, 2.5, 0}, {10.5, 3, 2}}, {{11, 2.5, 0}, {
       10.5, 3, 2}}, {{12, 2.5, 0}, {10.5, 3, 2}}, {{9, 2.5, 0}, {
       10.5, 4, 2}}, {{10, 2.5, 0}, {10.5, 4, 2}}, {{11, 2.5, 0}, {
       10.5, 4, 2}}, {{12, 2.5, 0}, {10.5, 4, 2}}, {{13, 2.5, 0}, {
       14.5, 1, 2}}, {{14, 2.5, 0}, {14.5, 1, 2}}, {{15, 2.5, 0}, {
       14.5, 1, 2}}, {{16, 2.5, 0}, {14.5, 1, 2}}, {{13, 2.5, 0}, {
       14.5, 2, 2}}, {{14, 2.5, 0}, {14.5, 2, 2}}, {{15, 2.5, 0}, {
       14.5, 2, 2}}, {{16, 2.5, 0}, {14.5, 2, 2}}, {{13, 2.5, 0}, {
       14.5, 3, 2}}, {{14, 2.5, 0}, {14.5, 3, 2}}, {{15, 2.5, 0}, {
       14.5, 3, 2}}, {{16, 2.5, 0}, {14.5, 3, 2}}, {{13, 2.5, 0}, {
       14.5, 4, 2}}, {{14, 2.5, 0}, {14.5, 4, 2}}, {{15, 2.5, 0}, {
       14.5, 4, 2}}, {{16, 2.5, 0}, {14.5, 4, 2}}, {{17, 2.5, 0}, {
       18.5, 1, 2}}, {{18, 2.5, 0}, {18.5, 1, 2}}, {{19, 2.5, 0}, {
       18.5, 1, 2}}, {{20, 2.5, 0}, {18.5, 1, 2}}, {{17, 2.5, 0}, {
       18.5, 2, 2}}, {{18, 2.5, 0}, {18.5, 2, 2}}, {{19, 2.5, 0}, {
       18.5, 2, 2}}, {{20, 2.5, 0}, {18.5, 2, 2}}, {{17, 2.5, 0}, {
       18.5, 3, 2}}, {{18, 2.5, 0}, {18.5, 3, 2}}, {{19, 2.5, 0}, {
       18.5, 3, 2}}, {{20, 2.5, 0}, {18.5, 3, 2}}, {{17, 2.5, 0}, {
       18.5, 4, 2}}, {{18, 2.5, 0}, {18.5, 4, 2}}, {{19, 2.5, 0}, {
       18.5, 4, 2}}, {{20, 2.5, 0}, {18.5, 4, 2}}, {{21, 2.5, 0}, {
       22.5, 1, 2}}, {{22, 2.5, 0}, {22.5, 1, 2}}, {{23, 2.5, 0}, {
       22.5, 1, 2}}, {{24, 2.5, 0}, {22.5, 1, 2}}, {{21, 2.5, 0}, {
       22.5, 2, 2}}, {{22, 2.5, 0}, {22.5, 2, 2}}, {{23, 2.5, 0}, {
       22.5, 2, 2}}, {{24, 2.5, 0}, {22.5, 2, 2}}, {{21, 2.5, 0}, {
       22.5, 3, 2}}, {{22, 2.5, 0}, {22.5, 3, 2}}, {{23, 2.5, 0}, {
       22.5, 3, 2}}, {{24, 2.5, 0}, {22.5, 3, 2}}, {{21, 2.5, 0}, {
       22.5, 4, 2}}, {{22, 2.5, 0}, {22.5, 4, 2}}, {{23, 2.5, 0}, {
       22.5, 4, 2}}, {{24, 2.5, 0}, {22.5, 4, 2}}, {{25, 2.5, 0}, {
       26.5, 1, 2}}, {{26, 2.5, 0}, {26.5, 1, 2}}, {{27, 2.5, 0}, {
       26.5, 1, 2}}, {{28, 2.5, 0}, {26.5, 1, 2}}, {{25, 2.5, 0}, {
       26.5, 2, 2}}, {{26, 2.5, 0}, {26.5, 2, 2}}, {{27, 2.5, 0}, {
       26.5, 2, 2}}, {{28, 2.5, 0}, {26.5, 2, 2}}, {{25, 2.5, 0}, {
       26.5, 3, 2}}, {{26, 2.5, 0}, {26.5, 3, 2}}, {{27, 2.5, 0}, {
       26.5, 3, 2}}, {{28, 2.5, 0}, {26.5, 3, 2}}, {{25, 2.5, 0}, {
       26.5, 4, 2}}, {{26, 2.5, 0}, {26.5, 4, 2}}, {{27, 2.5, 0}, {
       26.5, 4, 2}}, {{28, 2.5, 0}, {26.5, 4, 2}}, {{29, 2.5, 0}, {
       30.5, 1, 2}}, {{30, 2.5, 0}, {30.5, 1, 2}}, {{31, 2.5, 0}, {
       30.5, 1, 2}}, {{32, 2.5, 0}, {30.5, 1, 2}}, {{29, 2.5, 0}, {
       30.5, 2, 2}}, {{30, 2.5, 0}, {30.5, 2, 2}}, {{31, 2.5, 0}, {
       30.5, 2, 2}}, {{32, 2.5, 0}, {30.5, 2, 2}}, {{29, 2.5, 0}, {
       30.5, 3, 2}}, {{30, 2.5, 0}, {30.5, 3, 2}}, {{31, 2.5, 0}, {
       30.5, 3, 2}}, {{32, 2.5, 0}, {30.5, 3, 2}}, {{29, 2.5, 0}, {
       30.5, 4, 2}}, {{30, 2.5, 0}, {30.5, 4, 2}}, {{31, 2.5, 0}, {
       30.5, 4, 2}}, {{32, 2.5, 0}, {30.5, 4, 2}}, {{33, 2.5, 0}, {
       34.5, 1, 2}}, {{34, 2.5, 0}, {34.5, 1, 2}}, {{35, 2.5, 0}, {
       34.5, 1, 2}}, {{36, 2.5, 0}, {34.5, 1, 2}}, {{33, 2.5, 0}, {
       34.5, 2, 2}}, {{34, 2.5, 0}, {34.5, 2, 2}}, {{35, 2.5, 0}, {
       34.5, 2, 2}}, {{36, 2.5, 0}, {34.5, 2, 2}}, {{33, 2.5, 0}, {
       34.5, 3, 2}}, {{34, 2.5, 0}, {34.5, 3, 2}}, {{35, 2.5, 0}, {
       34.5, 3, 2}}, {{36, 2.5, 0}, {34.5, 3, 2}}, {{33, 2.5, 0}, {
       34.5, 4, 2}}, {{34, 2.5, 0}, {34.5, 4, 2}}, {{35, 2.5, 0}, {
       34.5, 4, 2}}, {{36, 2.5, 0}, {34.5, 4, 2}}, {{37, 2.5, 0}, {
       38.5, 1, 2}}, {{38, 2.5, 0}, {38.5, 1, 2}}, {{39, 2.5, 0}, {
       38.5, 1, 2}}, {{40, 2.5, 0}, {38.5, 1, 2}}, {{37, 2.5, 0}, {
       38.5, 2, 2}}, {{38, 2.5, 0}, {38.5, 2, 2}}, {{39, 2.5, 0}, {
       38.5, 2, 2}}, {{40, 2.5, 0}, {38.5, 2, 2}}, {{37, 2.5, 0}, {
       38.5, 3, 2}}, {{38, 2.5, 0}, {38.5, 3, 2}}, {{39, 2.5, 0}, {
       38.5, 3, 2}}, {{40, 2.5, 0}, {38.5, 3, 2}}, {{37, 2.5, 0}, {
       38.5, 4, 2}}, {{38, 2.5, 0}, {38.5, 4, 2}}, {{39, 2.5, 0}, {
       38.5, 4, 2}}, {{40, 2.5, 0}, {38.5, 4, 2}}, {{41, 2.5, 0}, {
       42.5, 1, 2}}, {{42, 2.5, 0}, {42.5, 1, 2}}, {{43, 2.5, 0}, {
       42.5, 1, 2}}, {{44, 2.5, 0}, {42.5, 1, 2}}, {{41, 2.5, 0}, {
       42.5, 2, 2}}, {{42, 2.5, 0}, {42.5, 2, 2}}, {{43, 2.5, 0}, {
       42.5, 2, 2}}, {{44, 2.5, 0}, {42.5, 2, 2}}, {{41, 2.5, 0}, {
       42.5, 3, 2}}, {{42, 2.5, 0}, {42.5, 3, 2}}, {{43, 2.5, 0}, {
       42.5, 3, 2}}, {{44, 2.5, 0}, {42.5, 3, 2}}, {{41, 2.5, 0}, {
       42.5, 4, 2}}, {{42, 2.5, 0}, {42.5, 4, 2}}, {{43, 2.5, 0}, {
       42.5, 4, 2}}, {{44, 2.5, 0}, {42.5, 4, 2}}, {{45, 2.5, 0}, {
       46.5, 1, 2}}, {{46, 2.5, 0}, {46.5, 1, 2}}, {{47, 2.5, 0}, {
       46.5, 1, 2}}, {{48, 2.5, 0}, {46.5, 1, 2}}, {{45, 2.5, 0}, {
       46.5, 2, 2}}, {{46, 2.5, 0}, {46.5, 2, 2}}, {{47, 2.5, 0}, {
       46.5, 2, 2}}, {{48, 2.5, 0}, {46.5, 2, 2}}, {{45, 2.5, 0}, {
       46.5, 3, 2}}, {{46, 2.5, 0}, {46.5, 3, 2}}, {{47, 2.5, 0}, {
       46.5, 3, 2}}, {{48, 2.5, 0}, {46.5, 3, 2}}, {{45, 2.5, 0}, {
       46.5, 4, 2}}, {{46, 2.5, 0}, {46.5, 4, 2}}, {{47, 2.5, 0}, {
       46.5, 4, 2}}, {{48, 2.5, 0}, {46.5, 4, 2}}, {{49, 2.5, 0}, {
       50.5, 1, 2}}, {{50, 2.5, 0}, {50.5, 1, 2}}, {{51, 2.5, 0}, {
       50.5, 1, 2}}, {{52, 2.5, 0}, {50.5, 1, 2}}, {{49, 2.5, 0}, {
       50.5, 2, 2}}, {{50, 2.5, 0}, {50.5, 2, 2}}, {{51, 2.5, 0}, {
       50.5, 2, 2}}, {{52, 2.5, 0}, {50.5, 2, 2}}, {{49, 2.5, 0}, {
       50.5, 3, 2}}, {{50, 2.5, 0}, {50.5, 3, 2}}, {{51, 2.5, 0}, {
       50.5, 3, 2}}, {{52, 2.5, 0}, {50.5, 3, 2}}, {{49, 2.5, 0}, {
       50.5, 4, 2}}, {{50, 2.5, 0}, {50.5, 4, 2}}, {{51, 2.5, 0}, {
       50.5, 4, 2}}, {{52, 2.5, 0}, {50.5, 4, 2}}, {{53, 2.5, 0}, {
       54.5, 1, 2}}, {{54, 2.5, 0}, {54.5, 1, 2}}, {{55, 2.5, 0}, {
       54.5, 1, 2}}, {{56, 2.5, 0}, {54.5, 1, 2}}, {{53, 2.5, 0}, {
       54.5, 2, 2}}, {{54, 2.5, 0}, {54.5, 2, 2}}, {{55, 2.5, 0}, {
       54.5, 2, 2}}, {{56, 2.5, 0}, {54.5, 2, 2}}, {{53, 2.5, 0}, {
       54.5, 3, 2}}, {{54, 2.5, 0}, {54.5, 3, 2}}, {{55, 2.5, 0}, {
       54.5, 3, 2}}, {{56, 2.5, 0}, {54.5, 3, 2}}, {{53, 2.5, 0}, {
       54.5, 4, 2}}, {{54, 2.5, 0}, {54.5, 4, 2}}, {{55, 2.5, 0}, {
       54.5, 4, 2}}, {{56, 2.5, 0}, {54.5, 4, 2}}, {{57, 2.5, 0}, {
       58.5, 1, 2}}, {{58, 2.5, 0}, {58.5, 1, 2}}, {{59, 2.5, 0}, {
       58.5, 1, 2}}, {{60, 2.5, 0}, {58.5, 1, 2}}, {{57, 2.5, 0}, {
       58.5, 2, 2}}, {{58, 2.5, 0}, {58.5, 2, 2}}, {{59, 2.5, 0}, {
       58.5, 2, 2}}, {{60, 2.5, 0}, {58.5, 2, 2}}, {{57, 2.5, 0}, {
       58.5, 3, 2}}, {{58, 2.5, 0}, {58.5, 3, 2}}, {{59, 2.5, 0}, {
       58.5, 3, 2}}, {{60, 2.5, 0}, {58.5, 3, 2}}, {{57, 2.5, 0}, {
       58.5, 4, 2}}, {{58, 2.5, 0}, {58.5, 4, 2}}, {{59, 2.5, 0}, {
       58.5, 4, 2}}, {{60, 2.5, 0}, {58.5, 4, 2}}, {{61, 2.5, 0}, {
       62.5, 1, 2}}, {{62, 2.5, 0}, {62.5, 1, 2}}, {{63, 2.5, 0}, {
       62.5, 1, 2}}, {{64, 2.5, 0}, {62.5, 1, 2}}, {{61, 2.5, 0}, {
       62.5, 2, 2}}, {{62, 2.5, 0}, {62.5, 2, 2}}, {{63, 2.5, 0}, {
       62.5, 2, 2}}, {{64, 2.5, 0}, {62.5, 2, 2}}, {{61, 2.5, 0}, {
       62.5, 3, 2}}, {{62, 2.5, 0}, {62.5, 3, 2}}, {{63, 2.5, 0}, {
       62.5, 3, 2}}, {{64, 2.5, 0}, {62.5, 3, 2}}, {{61, 2.5, 0}, {
       62.5, 4, 2}}, {{62, 2.5, 0}, {62.5, 4, 2}}, {{63, 2.5, 0}, {
       62.5, 4, 2}}, {{64, 2.5, 0}, {62.5, 4, 2}}}, 0.08]}, 
   {RGBColor[1, 1, 0], 
    CylinderBox[{{{2.5, 61, 2}, {6.5, 61, 2}}, {{2.5, 62, 2}, {
       6.5, 62, 2}}, {{2.5, 64, 2}, {6.5, 64, 2}}, {{6.5, 61, 2}, {
       10.5, 61, 2}}, {{6.5, 62, 2}, {10.5, 62, 2}}, {{6.5, 63, 2}, {
       10.5, 63, 2}}, {{6.5, 64, 2}, {10.5, 64, 2}}, {{10.5, 61, 2}, {
       14.5, 61, 2}}, {{10.5, 62, 2}, {14.5, 62, 2}}, {{10.5, 63, 2}, {
       14.5, 63, 2}}, {{10.5, 64, 2}, {14.5, 64, 2}}, {{14.5, 61, 2}, {
       18.5, 61, 2}}, {{14.5, 62, 2}, {18.5, 62, 2}}, {{14.5, 63, 2}, {
       18.5, 63, 2}}, {{14.5, 64, 2}, {18.5, 64, 2}}, {{18.5, 61, 2}, {
       22.5, 61, 2}}, {{18.5, 62, 2}, {22.5, 62, 2}}, {{18.5, 63, 2}, {
       22.5, 63, 2}}, {{18.5, 64, 2}, {22.5, 64, 2}}, {{22.5, 61, 2}, {
       26.5, 61, 2}}, {{22.5, 62, 2}, {26.5, 62, 2}}, {{22.5, 63, 2}, {
       26.5, 63, 2}}, {{22.5, 64, 2}, {26.5, 64, 2}}, {{26.5, 61, 2}, {
       30.5, 61, 2}}, {{26.5, 62, 2}, {30.5, 62, 2}}, {{26.5, 63, 2}, {
       30.5, 63, 2}}, {{26.5, 64, 2}, {30.5, 64, 2}}, {{30.5, 61, 2}, {
       34.5, 61, 2}}, {{30.5, 62, 2}, {34.5, 62, 2}}, {{30.5, 63, 2}, {
       34.5, 63, 2}}, {{30.5, 64, 2}, {34.5, 64, 2}}, {{34.5, 61, 2}, {
       38.5, 61, 2}}, {{34.5, 62, 2}, {38.5, 62, 2}}, {{34.5, 63, 2}, {
       38.5, 63, 2}}, {{34.5, 64, 2}, {38.5, 64, 2}}, {{38.5, 61, 2}, {
       42.5, 61, 2}}, {{38.5, 62, 2}, {42.5, 62, 2}}, {{38.5, 63, 2}, {
       42.5, 63, 2}}, {{38.5, 64, 2}, {42.5, 64, 2}}, {{42.5, 61, 2}, {
       46.5, 61, 2}}, {{42.5, 62, 2}, {46.5, 62, 2}}, {{42.5, 63, 2}, {
       46.5, 63, 2}}, {{42.5, 64, 2}, {46.5, 64, 2}}, {{46.5, 61, 2}, {
       50.5, 61, 2}}, {{46.5, 62, 2}, {50.5, 62, 2}}, {{46.5, 63, 2}, {
       50.5, 63, 2}}, {{46.5, 64, 2}, {50.5, 64, 2}}, {{50.5, 61, 2}, {
       54.5, 61, 2}}, {{50.5, 62, 2}, {54.5, 62, 2}}, {{50.5, 63, 2}, {
       54.5, 63, 2}}, {{50.5, 64, 2}, {54.5, 64, 2}}, {{54.5, 61, 2}, {
       58.5, 61, 2}}, {{54.5, 62, 2}, {58.5, 62, 2}}, {{54.5, 63, 2}, {
       58.5, 63, 2}}, {{54.5, 64, 2}, {58.5, 64, 2}}, {{58.5, 61, 2}, {
       62.5, 61, 2}}, {{58.5, 62, 2}, {62.5, 62, 2}}, {{58.5, 63, 2}, {
       62.5, 63, 2}}, {{58.5, 64, 2}, {62.5, 64, 2}}, {{2.5, 57, 2}, {
       6.5, 57, 2}}, {{2.5, 58, 2}, {6.5, 58, 2}}, {{2.5, 59, 2}, {
       6.5, 59, 2}}, {{2.5, 60, 2}, {6.5, 60, 2}}, {{6.5, 57, 2}, {
       10.5, 57, 2}}, {{6.5, 58, 2}, {10.5, 58, 2}}, {{6.5, 59, 2}, {
       10.5, 59, 2}}, {{6.5, 60, 2}, {10.5, 60, 2}}, {{10.5, 57, 2}, {
       14.5, 57, 2}}, {{10.5, 58, 2}, {14.5, 58, 2}}, {{10.5, 59, 2}, {
       14.5, 59, 2}}, {{10.5, 60, 2}, {14.5, 60, 2}}, {{14.5, 57, 2}, {
       18.5, 57, 2}}, {{14.5, 58, 2}, {18.5, 58, 2}}, {{14.5, 59, 2}, {
       18.5, 59, 2}}, {{14.5, 60, 2}, {18.5, 60, 2}}, {{18.5, 57, 2}, {
       22.5, 57, 2}}, {{18.5, 58, 2}, {22.5, 58, 2}}, {{18.5, 59, 2}, {
       22.5, 59, 2}}, {{18.5, 60, 2}, {22.5, 60, 2}}, {{22.5, 57, 2}, {
       26.5, 57, 2}}, {{22.5, 58, 2}, {26.5, 58, 2}}, {{22.5, 59, 2}, {
       26.5, 59, 2}}, {{22.5, 60, 2}, {26.5, 60, 2}}, {{26.5, 57, 2}, {
       30.5, 57, 2}}, {{26.5, 58, 2}, {30.5, 58, 2}}, {{26.5, 59, 2}, {
       30.5, 59, 2}}, {{26.5, 60, 2}, {30.5, 60, 2}}, {{30.5, 57, 2}, {
       34.5, 57, 2}}, {{30.5, 58, 2}, {34.5, 58, 2}}, {{30.5, 59, 2}, {
       34.5, 59, 2}}, {{30.5, 60, 2}, {34.5, 60, 2}}, {{34.5, 57, 2}, {
       38.5, 57, 2}}, {{34.5, 58, 2}, {38.5, 58, 2}}, {{34.5, 59, 2}, {
       38.5, 59, 2}}, {{34.5, 60, 2}, {38.5, 60, 2}}, {{38.5, 57, 2}, {
       42.5, 57, 2}}, {{38.5, 58, 2}, {42.5, 58, 2}}, {{38.5, 59, 2}, {
       42.5, 59, 2}}, {{38.5, 60, 2}, {42.5, 60, 2}}, {{42.5, 57, 2}, {
       46.5, 57, 2}}, {{42.5, 58, 2}, {46.5, 58, 2}}, {{42.5, 59, 2}, {
       46.5, 59, 2}}, {{42.5, 60, 2}, {46.5, 60, 2}}, {{46.5, 57, 2}, {
       50.5, 57, 2}}, {{46.5, 58, 2}, {50.5, 58, 2}}, {{46.5, 59, 2}, {
       50.5, 59, 2}}, {{46.5, 60, 2}, {50.5, 60, 2}}, {{50.5, 57, 2}, {
       54.5, 57, 2}}, {{50.5, 58, 2}, {54.5, 58, 2}}, {{50.5, 59, 2}, {
       54.5, 59, 2}}, {{50.5, 60, 2}, {54.5, 60, 2}}, {{54.5, 57, 2}, {
       58.5, 57, 2}}, {{54.5, 58, 2}, {58.5, 58, 2}}, {{54.5, 59, 2}, {
       58.5, 59, 2}}, {{54.5, 60, 2}, {58.5, 60, 2}}, {{58.5, 57, 2}, {
       62.5, 57, 2}}, {{58.5, 58, 2}, {62.5, 58, 2}}, {{58.5, 59, 2}, {
       62.5, 59, 2}}, {{58.5, 60, 2}, {62.5, 60, 2}}, {{2.5, 54, 2}, {
       6.5, 54, 2}}, {{2.5, 55, 2}, {6.5, 55, 2}}, {{2.5, 56, 2}, {
       6.5, 56, 2}}, {{6.5, 54, 2}, {10.5, 54, 2}}, {{6.5, 55, 2}, {
       10.5, 55, 2}}, {{6.5, 56, 2}, {10.5, 56, 2}}, {{10.5, 53, 2}, {
       14.5, 53, 2}}, {{10.5, 54, 2}, {14.5, 54, 2}}, {{10.5, 55, 2}, {
       14.5, 55, 2}}, {{10.5, 56, 2}, {14.5, 56, 2}}, {{14.5, 53, 2}, {
       18.5, 53, 2}}, {{14.5, 54, 2}, {18.5, 54, 2}}, {{14.5, 55, 2}, {
       18.5, 55, 2}}, {{14.5, 56, 2}, {18.5, 56, 2}}, {{18.5, 53, 2}, {
       22.5, 53, 2}}, {{18.5, 54, 2}, {22.5, 54, 2}}, {{18.5, 55, 2}, {
       22.5, 55, 2}}, {{18.5, 56, 2}, {22.5, 56, 2}}, {{22.5, 53, 2}, {
       26.5, 53, 2}}, {{22.5, 54, 2}, {26.5, 54, 2}}, {{22.5, 55, 2}, {
       26.5, 55, 2}}, {{22.5, 56, 2}, {26.5, 56, 2}}, {{26.5, 53, 2}, {
       30.5, 53, 2}}, {{26.5, 54, 2}, {30.5, 54, 2}}, {{26.5, 55, 2}, {
       30.5, 55, 2}}, {{26.5, 56, 2}, {30.5, 56, 2}}, {{30.5, 53, 2}, {
       34.5, 53, 2}}, {{30.5, 54, 2}, {34.5, 54, 2}}, {{30.5, 55, 2}, {
       34.5, 55, 2}}, {{30.5, 56, 2}, {34.5, 56, 2}}, {{34.5, 53, 2}, {
       38.5, 53, 2}}, {{34.5, 54, 2}, {38.5, 54, 2}}, {{34.5, 55, 2}, {
       38.5, 55, 2}}, {{34.5, 56, 2}, {38.5, 56, 2}}, {{38.5, 53, 2}, {
       42.5, 53, 2}}, {{38.5, 54, 2}, {42.5, 54, 2}}, {{38.5, 55, 2}, {
       42.5, 55, 2}}, {{38.5, 56, 2}, {42.5, 56, 2}}, {{42.5, 53, 2}, {
       46.5, 53, 2}}, {{42.5, 54, 2}, {46.5, 54, 2}}, {{42.5, 55, 2}, {
       46.5, 55, 2}}, {{42.5, 56, 2}, {46.5, 56, 2}}, {{46.5, 53, 2}, {
       50.5, 53, 2}}, {{46.5, 54, 2}, {50.5, 54, 2}}, {{46.5, 55, 2}, {
       50.5, 55, 2}}, {{46.5, 56, 2}, {50.5, 56, 2}}, {{50.5, 53, 2}, {
       54.5, 53, 2}}, {{50.5, 54, 2}, {54.5, 54, 2}}, {{50.5, 55, 2}, {
       54.5, 55, 2}}, {{50.5, 56, 2}, {54.5, 56, 2}}, {{54.5, 53, 2}, {
       58.5, 53, 2}}, {{54.5, 54, 2}, {58.5, 54, 2}}, {{54.5, 55, 2}, {
       58.5, 55, 2}}, {{54.5, 56, 2}, {58.5, 56, 2}}, {{58.5, 53, 2}, {
       62.5, 53, 2}}, {{58.5, 54, 2}, {62.5, 54, 2}}, {{58.5, 55, 2}, {
       62.5, 55, 2}}, {{58.5, 56, 2}, {62.5, 56, 2}}, {{2.5, 49, 2}, {
       6.5, 49, 2}}, {{2.5, 50, 2}, {6.5, 50, 2}}, {{2.5, 51, 2}, {
       6.5, 51, 2}}, {{2.5, 52, 2}, {6.5, 52, 2}}, {{6.5, 49, 2}, {
       10.5, 49, 2}}, {{6.5, 50, 2}, {10.5, 50, 2}}, {{6.5, 51, 2}, {
       10.5, 51, 2}}, {{6.5, 52, 2}, {10.5, 52, 2}}, {{10.5, 49, 2}, {
       14.5, 49, 2}}, {{10.5, 50, 2}, {14.5, 50, 2}}, {{10.5, 51, 2}, {
       14.5, 51, 2}}, {{10.5, 52, 2}, {14.5, 52, 2}}, {{14.5, 49, 2}, {
       18.5, 49, 2}}, {{14.5, 50, 2}, {18.5, 50, 2}}, {{14.5, 51, 2}, {
       18.5, 51, 2}}, {{14.5, 52, 2}, {18.5, 52, 2}}, {{18.5, 49, 2}, {
       22.5, 49, 2}}, {{18.5, 50, 2}, {22.5, 50, 2}}, {{18.5, 51, 2}, {
       22.5, 51, 2}}, {{18.5, 52, 2}, {22.5, 52, 2}}, {{22.5, 49, 2}, {
       26.5, 49, 2}}, {{22.5, 50, 2}, {26.5, 50, 2}}, {{22.5, 51, 2}, {
       26.5, 51, 2}}, {{22.5, 52, 2}, {26.5, 52, 2}}, {{26.5, 49, 2}, {
       30.5, 49, 2}}, {{26.5, 50, 2}, {30.5, 50, 2}}, {{26.5, 51, 2}, {
       30.5, 51, 2}}, {{26.5, 52, 2}, {30.5, 52, 2}}, {{30.5, 49, 2}, {
       34.5, 49, 2}}, {{30.5, 50, 2}, {34.5, 50, 2}}, {{30.5, 51, 2}, {
       34.5, 51, 2}}, {{30.5, 52, 2}, {34.5, 52, 2}}, {{34.5, 49, 2}, {
       38.5, 49, 2}}, {{34.5, 50, 2}, {38.5, 50, 2}}, {{34.5, 51, 2}, {
       38.5, 51, 2}}, {{34.5, 52, 2}, {38.5, 52, 2}}, {{38.5, 49, 2}, {
       42.5, 49, 2}}, {{38.5, 50, 2}, {42.5, 50, 2}}, {{38.5, 51, 2}, {
       42.5, 51, 2}}, {{38.5, 52, 2}, {42.5, 52, 2}}, {{42.5, 49, 2}, {
       46.5, 49, 2}}, {{42.5, 50, 2}, {46.5, 50, 2}}, {{42.5, 51, 2}, {
       46.5, 51, 2}}, {{42.5, 52, 2}, {46.5, 52, 2}}, {{46.5, 49, 2}, {
       50.5, 49, 2}}, {{46.5, 50, 2}, {50.5, 50, 2}}, {{46.5, 51, 2}, {
       50.5, 51, 2}}, {{46.5, 52, 2}, {50.5, 52, 2}}, {{50.5, 49, 2}, {
       54.5, 49, 2}}, {{50.5, 50, 2}, {54.5, 50, 2}}, {{50.5, 51, 2}, {
       54.5, 51, 2}}, {{50.5, 52, 2}, {54.5, 52, 2}}, {{54.5, 49, 2}, {
       58.5, 49, 2}}, {{54.5, 50, 2}, {58.5, 50, 2}}, {{54.5, 51, 2}, {
       58.5, 51, 2}}, {{54.5, 52, 2}, {58.5, 52, 2}}, {{58.5, 49, 2}, {
       62.5, 49, 2}}, {{58.5, 50, 2}, {62.5, 50, 2}}, {{58.5, 51, 2}, {
       62.5, 51, 2}}, {{58.5, 52, 2}, {62.5, 52, 2}}, {{2.5, 45, 2}, {
       6.5, 45, 2}}, {{2.5, 46, 2}, {6.5, 46, 2}}, {{2.5, 47, 2}, {
       6.5, 47, 2}}, {{2.5, 48, 2}, {6.5, 48, 2}}, {{6.5, 45, 2}, {
       10.5, 45, 2}}, {{6.5, 46, 2}, {10.5, 46, 2}}, {{6.5, 47, 2}, {
       10.5, 47, 2}}, {{6.5, 48, 2}, {10.5, 48, 2}}, {{10.5, 46, 2}, {
       14.5, 46, 2}}, {{10.5, 47, 2}, {14.5, 47, 2}}, {{10.5, 48, 2}, {
       14.5, 48, 2}}, {{14.5, 46, 2}, {18.5, 46, 2}}, {{14.5, 47, 2}, {
       18.5, 47, 2}}, {{14.5, 48, 2}, {18.5, 48, 2}}, {{18.5, 45, 2}, {
       22.5, 45, 2}}, {{18.5, 46, 2}, {22.5, 46, 2}}, {{18.5, 47, 2}, {
       22.5, 47, 2}}, {{18.5, 48, 2}, {22.5, 48, 2}}, {{22.5, 45, 2}, {
       26.5, 45, 2}}, {{22.5, 46, 2}, {26.5, 46, 2}}, {{22.5, 47, 2}, {
       26.5, 47, 2}}, {{22.5, 48, 2}, {26.5, 48, 2}}, {{26.5, 45, 2}, {
       30.5, 45, 2}}, {{26.5, 46, 2}, {30.5, 46, 2}}, {{26.5, 47, 2}, {
       30.5, 47, 2}}, {{26.5, 48, 2}, {30.5, 48, 2}}, {{30.5, 45, 2}, {
       34.5, 45, 2}}, {{30.5, 46, 2}, {34.5, 46, 2}}, {{30.5, 47, 2}, {
       34.5, 47, 2}}, {{30.5, 48, 2}, {34.5, 48, 2}}, {{34.5, 45, 2}, {
       38.5, 45, 2}}, {{34.5, 46, 2}, {38.5, 46, 2}}, {{34.5, 47, 2}, {
       38.5, 47, 2}}, {{34.5, 48, 2}, {38.5, 48, 2}}, {{38.5, 45, 2}, {
       42.5, 45, 2}}, {{38.5, 46, 2}, {42.5, 46, 2}}, {{38.5, 47, 2}, {
       42.5, 47, 2}}, {{38.5, 48, 2}, {42.5, 48, 2}}, {{42.5, 45, 2}, {
       46.5, 45, 2}}, {{42.5, 46, 2}, {46.5, 46, 2}}, {{42.5, 47, 2}, {
       46.5, 47, 2}}, {{42.5, 48, 2}, {46.5, 48, 2}}, {{46.5, 45, 2}, {
       50.5, 45, 2}}, {{46.5, 46, 2}, {50.5, 46, 2}}, {{46.5, 47, 2}, {
       50.5, 47, 2}}, {{46.5, 48, 2}, {50.5, 48, 2}}, {{50.5, 45, 2}, {
       54.5, 45, 2}}, {{50.5, 46, 2}, {54.5, 46, 2}}, {{50.5, 47, 2}, {
       54.5, 47, 2}}, {{50.5, 48, 2}, {54.5, 48, 2}}, {{54.5, 45, 2}, {
       58.5, 45, 2}}, {{54.5, 46, 2}, {58.5, 46, 2}}, {{54.5, 47, 2}, {
       58.5, 47, 2}}, {{54.5, 48, 2}, {58.5, 48, 2}}, {{58.5, 45, 2}, {
       62.5, 45, 2}}, {{58.5, 46, 2}, {62.5, 46, 2}}, {{58.5, 47, 2}, {
       62.5, 47, 2}}, {{58.5, 48, 2}, {62.5, 48, 2}}, {{2.5, 41, 2}, {
       6.5, 41, 2}}, {{2.5, 42, 2}, {6.5, 42, 2}}, {{2.5, 43, 2}, {
       6.5, 43, 2}}, {{2.5, 44, 2}, {6.5, 44, 2}}, {{6.5, 41, 2}, {
       10.5, 41, 2}}, {{6.5, 42, 2}, {10.5, 42, 2}}, {{6.5, 43, 2}, {
       10.5, 43, 2}}, {{6.5, 44, 2}, {10.5, 44, 2}}, {{10.5, 41, 2}, {
       14.5, 41, 2}}, {{10.5, 42, 2}, {14.5, 42, 2}}, {{10.5, 43, 2}, {
       14.5, 43, 2}}, {{10.5, 44, 2}, {14.5, 44, 2}}, {{14.5, 41, 2}, {
       18.5, 41, 2}}, {{14.5, 42, 2}, {18.5, 42, 2}}, {{14.5, 43, 2}, {
       18.5, 43, 2}}, {{14.5, 44, 2}, {18.5, 44, 2}}, {{18.5, 41, 2}, {
       22.5, 41, 2}}, {{18.5, 42, 2}, {22.5, 42, 2}}, {{18.5, 43, 2}, {
       22.5, 43, 2}}, {{18.5, 44, 2}, {22.5, 44, 2}}, {{22.5, 41, 2}, {
       26.5, 41, 2}}, {{22.5, 42, 2}, {26.5, 42, 2}}, {{22.5, 43, 2}, {
       26.5, 43, 2}}, {{22.5, 44, 2}, {26.5, 44, 2}}, {{26.5, 41, 2}, {
       30.5, 41, 2}}, {{26.5, 42, 2}, {30.5, 42, 2}}, {{26.5, 43, 2}, {
       30.5, 43, 2}}, {{26.5, 44, 2}, {30.5, 44, 2}}, {{30.5, 41, 2}, {
       34.5, 41, 2}}, {{30.5, 42, 2}, {34.5, 42, 2}}, {{30.5, 43, 2}, {
       34.5, 43, 2}}, {{30.5, 44, 2}, {34.5, 44, 2}}, {{34.5, 41, 2}, {
       38.5, 41, 2}}, {{34.5, 42, 2}, {38.5, 42, 2}}, {{34.5, 43, 2}, {
       38.5, 43, 2}}, {{34.5, 44, 2}, {38.5, 44, 2}}, {{38.5, 42, 2}, {
       42.5, 42, 2}}, {{38.5, 43, 2}, {42.5, 43, 2}}, {{38.5, 44, 2}, {
       42.5, 44, 2}}, {{42.5, 42, 2}, {46.5, 42, 2}}, {{42.5, 43, 2}, {
       46.5, 43, 2}}, {{42.5, 44, 2}, {46.5, 44, 2}}, {{46.5, 41, 2}, {
       50.5, 41, 2}}, {{46.5, 42, 2}, {50.5, 42, 2}}, {{46.5, 43, 2}, {
       50.5, 43, 2}}, {{46.5, 44, 2}, {50.5, 44, 2}}, {{50.5, 41, 2}, {
       54.5, 41, 2}}, {{50.5, 42, 2}, {54.5, 42, 2}}, {{50.5, 43, 2}, {
       54.5, 43, 2}}, {{50.5, 44, 2}, {54.5, 44, 2}}, {{54.5, 41, 2}, {
       58.5, 41, 2}}, {{54.5, 42, 2}, {58.5, 42, 2}}, {{54.5, 43, 2}, {
       58.5, 43, 2}}, {{54.5, 44, 2}, {58.5, 44, 2}}, {{58.5, 41, 2}, {
       62.5, 41, 2}}, {{58.5, 42, 2}, {62.5, 42, 2}}, {{58.5, 43, 2}, {
       62.5, 43, 2}}, {{58.5, 44, 2}, {62.5, 44, 2}}, {{2.5, 37, 2}, {
       6.5, 37, 2}}, {{2.5, 38, 2}, {6.5, 38, 2}}, {{2.5, 39, 2}, {
       6.5, 39, 2}}, {{2.5, 40, 2}, {6.5, 40, 2}}, {{6.5, 37, 2}, {
       10.5, 37, 2}}, {{6.5, 38, 2}, {10.5, 38, 2}}, {{6.5, 39, 2}, {
       10.5, 39, 2}}, {{6.5, 40, 2}, {10.5, 40, 2}}, {{10.5, 37, 2}, {
       14.5, 37, 2}}, {{10.5, 38, 2}, {14.5, 38, 2}}, {{10.5, 39, 2}, {
       14.5, 39, 2}}, {{10.5, 40, 2}, {14.5, 40, 2}}, {{14.5, 37, 2}, {
       18.5, 37, 2}}, {{14.5, 38, 2}, {18.5, 38, 2}}, {{14.5, 39, 2}, {
       18.5, 39, 2}}, {{14.5, 40, 2}, {18.5, 40, 2}}, {{18.5, 37, 2}, {
       22.5, 37, 2}}, {{18.5, 38, 2}, {22.5, 38, 2}}, {{18.5, 39, 2}, {
       22.5, 39, 2}}, {{18.5, 40, 2}, {22.5, 40, 2}}, {{22.5, 37, 2}, {
       26.5, 37, 2}}, {{22.5, 38, 2}, {26.5, 38, 2}}, {{22.5, 39, 2}, {
       26.5, 39, 2}}, {{22.5, 40, 2}, {26.5, 40, 2}}, {{26.5, 37, 2}, {
       30.5, 37, 2}}, {{26.5, 38, 2}, {30.5, 38, 2}}, {{26.5, 39, 2}, {
       30.5, 39, 2}}, {{26.5, 40, 2}, {30.5, 40, 2}}, {{30.5, 37, 2}, {
       34.5, 37, 2}}, {{30.5, 38, 2}, {34.5, 38, 2}}, {{30.5, 39, 2}, {
       34.5, 39, 2}}, {{30.5, 40, 2}, {34.5, 40, 2}}, {{34.5, 37, 2}, {
       38.5, 37, 2}}, {{34.5, 38, 2}, {38.5, 38, 2}}, {{34.5, 39, 2}, {
       38.5, 39, 2}}, {{34.5, 40, 2}, {38.5, 40, 2}}, {{38.5, 37, 2}, {
       42.5, 37, 2}}, {{38.5, 38, 2}, {42.5, 38, 2}}, {{38.5, 39, 2}, {
       42.5, 39, 2}}, {{38.5, 40, 2}, {42.5, 40, 2}}, {{42.5, 37, 2}, {
       46.5, 37, 2}}, {{42.5, 38, 2}, {46.5, 38, 2}}, {{42.5, 39, 2}, {
       46.5, 39, 2}}, {{42.5, 40, 2}, {46.5, 40, 2}}, {{46.5, 37, 2}, {
       50.5, 37, 2}}, {{46.5, 38, 2}, {50.5, 38, 2}}, {{46.5, 39, 2}, {
       50.5, 39, 2}}, {{46.5, 40, 2}, {50.5, 40, 2}}, {{50.5, 37, 2}, {
       54.5, 37, 2}}, {{50.5, 38, 2}, {54.5, 38, 2}}, {{50.5, 39, 2}, {
       54.5, 39, 2}}, {{50.5, 40, 2}, {54.5, 40, 2}}, {{54.5, 37, 2}, {
       58.5, 37, 2}}, {{54.5, 38, 2}, {58.5, 38, 2}}, {{54.5, 39, 2}, {
       58.5, 39, 2}}, {{54.5, 40, 2}, {58.5, 40, 2}}, {{58.5, 37, 2}, {
       62.5, 37, 2}}, {{58.5, 38, 2}, {62.5, 38, 2}}, {{58.5, 39, 2}, {
       62.5, 39, 2}}, {{58.5, 40, 2}, {62.5, 40, 2}}, {{2.5, 33, 2}, {
       6.5, 33, 2}}, {{2.5, 34, 2}, {6.5, 34, 2}}, {{2.5, 35, 2}, {
       6.5, 35, 2}}, {{2.5, 36, 2}, {6.5, 36, 2}}, {{6.5, 33, 2}, {
       10.5, 33, 2}}, {{6.5, 34, 2}, {10.5, 34, 2}}, {{6.5, 35, 2}, {
       10.5, 35, 2}}, {{6.5, 36, 2}, {10.5, 36, 2}}, {{10.5, 33, 2}, {
       14.5, 33, 2}}, {{10.5, 34, 2}, {14.5, 34, 2}}, {{10.5, 35, 2}, {
       14.5, 35, 2}}, {{10.5, 36, 2}, {14.5, 36, 2}}, {{14.5, 33, 2}, {
       18.5, 33, 2}}, {{14.5, 34, 2}, {18.5, 34, 2}}, {{14.5, 35, 2}, {
       18.5, 35, 2}}, {{14.5, 36, 2}, {18.5, 36, 2}}, {{18.5, 34, 2}, {
       22.5, 34, 2}}, {{18.5, 35, 2}, {22.5, 35, 2}}, {{18.5, 36, 2}, {
       22.5, 36, 2}}, {{22.5, 34, 2}, {26.5, 34, 2}}, {{22.5, 35, 2}, {
       26.5, 35, 2}}, {{22.5, 36, 2}, {26.5, 36, 2}}, {{26.5, 33, 2}, {
       30.5, 33, 2}}, {{26.5, 34, 2}, {30.5, 34, 2}}, {{26.5, 35, 2}, {
       30.5, 35, 2}}, {{26.5, 36, 2}, {30.5, 36, 2}}, {{30.5, 33, 2}, {
       34.5, 33, 2}}, {{30.5, 34, 2}, {34.5, 34, 2}}, {{30.5, 35, 2}, {
       34.5, 35, 2}}, {{30.5, 36, 2}, {34.5, 36, 2}}, {{34.5, 33, 2}, {
       38.5, 33, 2}}, {{34.5, 34, 2}, {38.5, 34, 2}}, {{34.5, 35, 2}, {
       38.5, 35, 2}}, {{34.5, 36, 2}, {38.5, 36, 2}}, {{38.5, 33, 2}, {
       42.5, 33, 2}}, {{38.5, 34, 2}, {42.5, 34, 2}}, {{38.5, 35, 2}, {
       42.5, 35, 2}}, {{38.5, 36, 2}, {42.5, 36, 2}}, {{42.5, 33, 2}, {
       46.5, 33, 2}}, {{42.5, 34, 2}, {46.5, 34, 2}}, {{42.5, 35, 2}, {
       46.5, 35, 2}}, {{42.5, 36, 2}, {46.5, 36, 2}}, {{46.5, 33, 2}, {
       50.5, 33, 2}}, {{46.5, 34, 2}, {50.5, 34, 2}}, {{46.5, 35, 2}, {
       50.5, 35, 2}}, {{46.5, 36, 2}, {50.5, 36, 2}}, {{50.5, 33, 2}, {
       54.5, 33, 2}}, {{50.5, 34, 2}, {54.5, 34, 2}}, {{50.5, 35, 2}, {
       54.5, 35, 2}}, {{50.5, 36, 2}, {54.5, 36, 2}}, {{54.5, 33, 2}, {
       58.5, 33, 2}}, {{54.5, 34, 2}, {58.5, 34, 2}}, {{54.5, 35, 2}, {
       58.5, 35, 2}}, {{54.5, 36, 2}, {58.5, 36, 2}}, {{58.5, 33, 2}, {
       62.5, 33, 2}}, {{58.5, 34, 2}, {62.5, 34, 2}}, {{58.5, 35, 2}, {
       62.5, 35, 2}}, {{58.5, 36, 2}, {62.5, 36, 2}}, {{2.5, 29, 2}, {
       6.5, 29, 2}}, {{2.5, 30, 2}, {6.5, 30, 2}}, {{2.5, 31, 2}, {
       6.5, 31, 2}}, {{2.5, 32, 2}, {6.5, 32, 2}}, {{6.5, 29, 2}, {
       10.5, 29, 2}}, {{6.5, 30, 2}, {10.5, 30, 2}}, {{6.5, 31, 2}, {
       10.5, 31, 2}}, {{6.5, 32, 2}, {10.5, 32, 2}}, {{10.5, 29, 2}, {
       14.5, 29, 2}}, {{10.5, 30, 2}, {14.5, 30, 2}}, {{10.5, 31, 2}, {
       14.5, 31, 2}}, {{10.5, 32, 2}, {14.5, 32, 2}}, {{14.5, 29, 2}, {
       18.5, 29, 2}}, {{14.5, 30, 2}, {18.5, 30, 2}}, {{14.5, 31, 2}, {
       18.5, 31, 2}}, {{14.5, 32, 2}, {18.5, 32, 2}}, {{18.5, 29, 2}, {
       22.5, 29, 2}}, {{18.5, 30, 2}, {22.5, 30, 2}}, {{18.5, 31, 2}, {
       22.5, 31, 2}}, {{18.5, 32, 2}, {22.5, 32, 2}}, {{22.5, 29, 2}, {
       26.5, 29, 2}}, {{22.5, 30, 2}, {26.5, 30, 2}}, {{22.5, 31, 2}, {
       26.5, 31, 2}}, {{22.5, 32, 2}, {26.5, 32, 2}}, {{26.5, 29, 2}, {
       30.5, 29, 2}}, {{26.5, 30, 2}, {30.5, 30, 2}}, {{26.5, 31, 2}, {
       30.5, 31, 2}}, {{26.5, 32, 2}, {30.5, 32, 2}}, {{30.5, 30, 2}, {
       34.5, 30, 2}}, {{30.5, 31, 2}, {34.5, 31, 2}}, {{30.5, 32, 2}, {
       34.5, 32, 2}}, {{34.5, 31, 2}, {38.5, 31, 2}}, {{34.5, 32, 2}, {
       38.5, 32, 2}}, {{38.5, 31, 2}, {42.5, 31, 2}}, {{38.5, 32, 2}, {
       42.5, 32, 2}}, {{42.5, 29, 2}, {46.5, 29, 2}}, {{42.5, 31, 2}, {
       46.5, 31, 2}}, {{42.5, 32, 2}, {46.5, 32, 2}}, {{46.5, 29, 2}, {
       50.5, 29, 2}}, {{46.5, 30, 2}, {50.5, 30, 2}}, {{46.5, 31, 2}, {
       50.5, 31, 2}}, {{46.5, 32, 2}, {50.5, 32, 2}}, {{50.5, 29, 2}, {
       54.5, 29, 2}}, {{50.5, 30, 2}, {54.5, 30, 2}}, {{50.5, 31, 2}, {
       54.5, 31, 2}}, {{50.5, 32, 2}, {54.5, 32, 2}}, {{54.5, 29, 2}, {
       58.5, 29, 2}}, {{54.5, 30, 2}, {58.5, 30, 2}}, {{54.5, 31, 2}, {
       58.5, 31, 2}}, {{54.5, 32, 2}, {58.5, 32, 2}}, {{58.5, 29, 2}, {
       62.5, 29, 2}}, {{58.5, 30, 2}, {62.5, 30, 2}}, {{58.5, 31, 2}, {
       62.5, 31, 2}}, {{58.5, 32, 2}, {62.5, 32, 2}}, {{2.5, 25, 2}, {
       6.5, 25, 2}}, {{2.5, 26, 2}, {6.5, 26, 2}}, {{2.5, 27, 2}, {
       6.5, 27, 2}}, {{2.5, 28, 2}, {6.5, 28, 2}}, {{6.5, 25, 2}, {
       10.5, 25, 2}}, {{6.5, 26, 2}, {10.5, 26, 2}}, {{6.5, 27, 2}, {
       10.5, 27, 2}}, {{6.5, 28, 2}, {10.5, 28, 2}}, {{10.5, 25, 2}, {
       14.5, 25, 2}}, {{10.5, 26, 2}, {14.5, 26, 2}}, {{10.5, 27, 2}, {
       14.5, 27, 2}}, {{10.5, 28, 2}, {14.5, 28, 2}}, {{14.5, 25, 2}, {
       18.5, 25, 2}}, {{14.5, 26, 2}, {18.5, 26, 2}}, {{14.5, 27, 2}, {
       18.5, 27, 2}}, {{14.5, 28, 2}, {18.5, 28, 2}}, {{18.5, 25, 2}, {
       22.5, 25, 2}}, {{18.5, 26, 2}, {22.5, 26, 2}}, {{18.5, 27, 2}, {
       22.5, 27, 2}}, {{18.5, 28, 2}, {22.5, 28, 2}}, {{22.5, 25, 2}, {
       26.5, 25, 2}}, {{22.5, 26, 2}, {26.5, 26, 2}}, {{22.5, 27, 2}, {
       26.5, 27, 2}}, {{22.5, 28, 2}, {26.5, 28, 2}}, {{26.5, 25, 2}, {
       30.5, 25, 2}}, {{26.5, 26, 2}, {30.5, 26, 2}}, {{26.5, 27, 2}, {
       30.5, 27, 2}}, {{26.5, 28, 2}, {30.5, 28, 2}}, {{30.5, 25, 2}, {
       34.5, 25, 2}}, {{30.5, 26, 2}, {34.5, 26, 2}}, {{30.5, 27, 2}, {
       34.5, 27, 2}}, {{30.5, 28, 2}, {34.5, 28, 2}}, {{34.5, 25, 2}, {
       38.5, 25, 2}}, {{34.5, 26, 2}, {38.5, 26, 2}}, {{34.5, 27, 2}, {
       38.5, 27, 2}}, {{34.5, 28, 2}, {38.5, 28, 2}}, {{38.5, 25, 2}, {
       42.5, 25, 2}}, {{38.5, 26, 2}, {42.5, 26, 2}}, {{38.5, 27, 2}, {
       42.5, 27, 2}}, {{42.5, 25, 2}, {46.5, 25, 2}}, {{42.5, 26, 2}, {
       46.5, 26, 2}}, {{42.5, 27, 2}, {46.5, 27, 2}}, {{46.5, 25, 2}, {
       50.5, 25, 2}}, {{46.5, 26, 2}, {50.5, 26, 2}}, {{46.5, 27, 2}, {
       50.5, 27, 2}}, {{50.5, 25, 2}, {54.5, 25, 2}}, {{50.5, 26, 2}, {
       54.5, 26, 2}}, {{50.5, 27, 2}, {54.5, 27, 2}}, {{50.5, 28, 2}, {
       54.5, 28, 2}}, {{54.5, 25, 2}, {58.5, 25, 2}}, {{54.5, 26, 2}, {
       58.5, 26, 2}}, {{54.5, 27, 2}, {58.5, 27, 2}}, {{54.5, 28, 2}, {
       58.5, 28, 2}}, {{58.5, 25, 2}, {62.5, 25, 2}}, {{58.5, 26, 2}, {
       62.5, 26, 2}}, {{58.5, 27, 2}, {62.5, 27, 2}}, {{58.5, 28, 2}, {
       62.5, 28, 2}}, {{2.5, 21, 2}, {6.5, 21, 2}}, {{2.5, 22, 2}, {
       6.5, 22, 2}}, {{2.5, 23, 2}, {6.5, 23, 2}}, {{2.5, 24, 2}, {
       6.5, 24, 2}}, {{6.5, 21, 2}, {10.5, 21, 2}}, {{6.5, 22, 2}, {
       10.5, 22, 2}}, {{6.5, 23, 2}, {10.5, 23, 2}}, {{6.5, 24, 2}, {
       10.5, 24, 2}}, {{10.5, 21, 2}, {14.5, 21, 2}}, {{10.5, 22, 2}, {
       14.5, 22, 2}}, {{10.5, 23, 2}, {14.5, 23, 2}}, {{10.5, 24, 2}, {
       14.5, 24, 2}}, {{14.5, 21, 2}, {18.5, 21, 2}}, {{14.5, 22, 2}, {
       18.5, 22, 2}}, {{14.5, 23, 2}, {18.5, 23, 2}}, {{14.5, 24, 2}, {
       18.5, 24, 2}}, {{18.5, 21, 2}, {22.5, 21, 2}}, {{18.5, 22, 2}, {
       22.5, 22, 2}}, {{18.5, 23, 2}, {22.5, 23, 2}}, {{18.5, 24, 2}, {
       22.5, 24, 2}}, {{22.5, 21, 2}, {26.5, 21, 2}}, {{22.5, 22, 2}, {
       26.5, 22, 2}}, {{22.5, 23, 2}, {26.5, 23, 2}}, {{22.5, 24, 2}, {
       26.5, 24, 2}}, {{26.5, 21, 2}, {30.5, 21, 2}}, {{26.5, 22, 2}, {
       30.5, 22, 2}}, {{26.5, 23, 2}, {30.5, 23, 2}}, {{26.5, 24, 2}, {
       30.5, 24, 2}}, {{30.5, 21, 2}, {34.5, 21, 2}}, {{30.5, 22, 2}, {
       34.5, 22, 2}}, {{30.5, 23, 2}, {34.5, 23, 2}}, {{30.5, 24, 2}, {
       34.5, 24, 2}}, {{34.5, 21, 2}, {38.5, 21, 2}}, {{34.5, 22, 2}, {
       38.5, 22, 2}}, {{34.5, 23, 2}, {38.5, 23, 2}}, {{34.5, 24, 2}, {
       38.5, 24, 2}}, {{38.5, 21, 2}, {42.5, 21, 2}}, {{38.5, 22, 2}, {
       42.5, 22, 2}}, {{38.5, 23, 2}, {42.5, 23, 2}}, {{38.5, 24, 2}, {
       42.5, 24, 2}}, {{42.5, 21, 2}, {46.5, 21, 2}}, {{42.5, 22, 2}, {
       46.5, 22, 2}}, {{42.5, 23, 2}, {46.5, 23, 2}}, {{42.5, 24, 2}, {
       46.5, 24, 2}}, {{46.5, 21, 2}, {50.5, 21, 2}}, {{46.5, 22, 2}, {
       50.5, 22, 2}}, {{46.5, 23, 2}, {50.5, 23, 2}}, {{46.5, 24, 2}, {
       50.5, 24, 2}}, {{50.5, 21, 2}, {54.5, 21, 2}}, {{50.5, 22, 2}, {
       54.5, 22, 2}}, {{50.5, 23, 2}, {54.5, 23, 2}}, {{50.5, 24, 2}, {
       54.5, 24, 2}}, {{54.5, 21, 2}, {58.5, 21, 2}}, {{54.5, 22, 2}, {
       58.5, 22, 2}}, {{54.5, 23, 2}, {58.5, 23, 2}}, {{54.5, 24, 2}, {
       58.5, 24, 2}}, {{58.5, 21, 2}, {62.5, 21, 2}}, {{58.5, 22, 2}, {
       62.5, 22, 2}}, {{58.5, 23, 2}, {62.5, 23, 2}}, {{58.5, 24, 2}, {
       62.5, 24, 2}}, {{2.5, 17, 2}, {6.5, 17, 2}}, {{2.5, 18, 2}, {
       6.5, 18, 2}}, {{2.5, 19, 2}, {6.5, 19, 2}}, {{2.5, 20, 2}, {
       6.5, 20, 2}}, {{6.5, 17, 2}, {10.5, 17, 2}}, {{6.5, 18, 2}, {
       10.5, 18, 2}}, {{6.5, 19, 2}, {10.5, 19, 2}}, {{6.5, 20, 2}, {
       10.5, 20, 2}}, {{10.5, 17, 2}, {14.5, 17, 2}}, {{10.5, 18, 2}, {
       14.5, 18, 2}}, {{10.5, 19, 2}, {14.5, 19, 2}}, {{10.5, 20, 2}, {
       14.5, 20, 2}}, {{14.5, 17, 2}, {18.5, 17, 2}}, {{14.5, 18, 2}, {
       18.5, 18, 2}}, {{14.5, 19, 2}, {18.5, 19, 2}}, {{14.5, 20, 2}, {
       18.5, 20, 2}}, {{18.5, 17, 2}, {22.5, 17, 2}}, {{18.5, 18, 2}, {
       22.5, 18, 2}}, {{18.5, 19, 2}, {22.5, 19, 2}}, {{18.5, 20, 2}, {
       22.5, 20, 2}}, {{22.5, 17, 2}, {26.5, 17, 2}}, {{22.5, 18, 2}, {
       26.5, 18, 2}}, {{22.5, 19, 2}, {26.5, 19, 2}}, {{22.5, 20, 2}, {
       26.5, 20, 2}}, {{26.5, 17, 2}, {30.5, 17, 2}}, {{26.5, 18, 2}, {
       30.5, 18, 2}}, {{26.5, 19, 2}, {30.5, 19, 2}}, {{26.5, 20, 2}, {
       30.5, 20, 2}}, {{30.5, 17, 2}, {34.5, 17, 2}}, {{30.5, 18, 2}, {
       34.5, 18, 2}}, {{30.5, 19, 2}, {34.5, 19, 2}}, {{30.5, 20, 2}, {
       34.5, 20, 2}}, {{34.5, 17, 2}, {38.5, 17, 2}}, {{34.5, 18, 2}, {
       38.5, 18, 2}}, {{34.5, 19, 2}, {38.5, 19, 2}}, {{34.5, 20, 2}, {
       38.5, 20, 2}}, {{38.5, 17, 2}, {42.5, 17, 2}}, {{38.5, 18, 2}, {
       42.5, 18, 2}}, {{38.5, 19, 2}, {42.5, 19, 2}}, {{38.5, 20, 2}, {
       42.5, 20, 2}}, {{42.5, 17, 2}, {46.5, 17, 2}}, {{42.5, 18, 2}, {
       46.5, 18, 2}}, {{42.5, 19, 2}, {46.5, 19, 2}}, {{42.5, 20, 2}, {
       46.5, 20, 2}}, {{46.5, 17, 2}, {50.5, 17, 2}}, {{46.5, 18, 2}, {
       50.5, 18, 2}}, {{46.5, 19, 2}, {50.5, 19, 2}}, {{46.5, 20, 2}, {
       50.5, 20, 2}}, {{50.5, 17, 2}, {54.5, 17, 2}}, {{50.5, 18, 2}, {
       54.5, 18, 2}}, {{50.5, 19, 2}, {54.5, 19, 2}}, {{50.5, 20, 2}, {
       54.5, 20, 2}}, {{54.5, 17, 2}, {58.5, 17, 2}}, {{54.5, 18, 2}, {
       58.5, 18, 2}}, {{54.5, 19, 2}, {58.5, 19, 2}}, {{54.5, 20, 2}, {
       58.5, 20, 2}}, {{58.5, 17, 2}, {62.5, 17, 2}}, {{58.5, 18, 2}, {
       62.5, 18, 2}}, {{58.5, 19, 2}, {62.5, 19, 2}}, {{58.5, 20, 2}, {
       62.5, 20, 2}}, {{2.5, 13, 2}, {6.5, 13, 2}}, {{2.5, 14, 2}, {
       6.5, 14, 2}}, {{2.5, 15, 2}, {6.5, 15, 2}}, {{2.5, 16, 2}, {
       6.5, 16, 2}}, {{6.5, 13, 2}, {10.5, 13, 2}}, {{6.5, 14, 2}, {
       10.5, 14, 2}}, {{6.5, 15, 2}, {10.5, 15, 2}}, {{6.5, 16, 2}, {
       10.5, 16, 2}}, {{10.5, 13, 2}, {14.5, 13, 2}}, {{10.5, 14, 2}, {
       14.5, 14, 2}}, {{10.5, 15, 2}, {14.5, 15, 2}}, {{10.5, 16, 2}, {
       14.5, 16, 2}}, {{14.5, 13, 2}, {18.5, 13, 2}}, {{14.5, 14, 2}, {
       18.5, 14, 2}}, {{14.5, 15, 2}, {18.5, 15, 2}}, {{14.5, 16, 2}, {
       18.5, 16, 2}}, {{18.5, 13, 2}, {22.5, 13, 2}}, {{18.5, 14, 2}, {
       22.5, 14, 2}}, {{18.5, 15, 2}, {22.5, 15, 2}}, {{18.5, 16, 2}, {
       22.5, 16, 2}}, {{22.5, 13, 2}, {26.5, 13, 2}}, {{22.5, 14, 2}, {
       26.5, 14, 2}}, {{22.5, 15, 2}, {26.5, 15, 2}}, {{22.5, 16, 2}, {
       26.5, 16, 2}}, {{26.5, 13, 2}, {30.5, 13, 2}}, {{26.5, 14, 2}, {
       30.5, 14, 2}}, {{26.5, 15, 2}, {30.5, 15, 2}}, {{26.5, 16, 2}, {
       30.5, 16, 2}}, {{30.5, 13, 2}, {34.5, 13, 2}}, {{30.5, 14, 2}, {
       34.5, 14, 2}}, {{30.5, 15, 2}, {34.5, 15, 2}}, {{30.5, 16, 2}, {
       34.5, 16, 2}}, {{34.5, 13, 2}, {38.5, 13, 2}}, {{34.5, 14, 2}, {
       38.5, 14, 2}}, {{34.5, 15, 2}, {38.5, 15, 2}}, {{34.5, 16, 2}, {
       38.5, 16, 2}}, {{38.5, 13, 2}, {42.5, 13, 2}}, {{38.5, 14, 2}, {
       42.5, 14, 2}}, {{38.5, 15, 2}, {42.5, 15, 2}}, {{38.5, 16, 2}, {
       42.5, 16, 2}}, {{42.5, 13, 2}, {46.5, 13, 2}}, {{42.5, 14, 2}, {
       46.5, 14, 2}}, {{42.5, 15, 2}, {46.5, 15, 2}}, {{42.5, 16, 2}, {
       46.5, 16, 2}}, {{46.5, 13, 2}, {50.5, 13, 2}}, {{46.5, 14, 2}, {
       50.5, 14, 2}}, {{46.5, 15, 2}, {50.5, 15, 2}}, {{46.5, 16, 2}, {
       50.5, 16, 2}}, {{50.5, 13, 2}, {54.5, 13, 2}}, {{50.5, 14, 2}, {
       54.5, 14, 2}}, {{50.5, 15, 2}, {54.5, 15, 2}}, {{50.5, 16, 2}, {
       54.5, 16, 2}}, {{54.5, 13, 2}, {58.5, 13, 2}}, {{54.5, 14, 2}, {
       58.5, 14, 2}}, {{54.5, 15, 2}, {58.5, 15, 2}}, {{54.5, 16, 2}, {
       58.5, 16, 2}}, {{58.5, 13, 2}, {62.5, 13, 2}}, {{58.5, 14, 2}, {
       62.5, 14, 2}}, {{58.5, 15, 2}, {62.5, 15, 2}}, {{58.5, 16, 2}, {
       62.5, 16, 2}}, {{2.5, 9, 2}, {6.5, 9, 2}}, {{2.5, 10, 2}, {
       6.5, 10, 2}}, {{2.5, 11, 2}, {6.5, 11, 2}}, {{2.5, 12, 2}, {
       6.5, 12, 2}}, {{6.5, 9, 2}, {10.5, 9, 2}}, {{6.5, 10, 2}, {
       10.5, 10, 2}}, {{6.5, 11, 2}, {10.5, 11, 2}}, {{6.5, 12, 2}, {
       10.5, 12, 2}}, {{10.5, 9, 2}, {14.5, 9, 2}}, {{10.5, 10, 2}, {
       14.5, 10, 2}}, {{10.5, 11, 2}, {14.5, 11, 2}}, {{10.5, 12, 2}, {
       14.5, 12, 2}}, {{14.5, 9, 2}, {18.5, 9, 2}}, {{14.5, 10, 2}, {
       18.5, 10, 2}}, {{14.5, 11, 2}, {18.5, 11, 2}}, {{14.5, 12, 2}, {
       18.5, 12, 2}}, {{18.5, 9, 2}, {22.5, 9, 2}}, {{18.5, 10, 2}, {
       22.5, 10, 2}}, {{18.5, 11, 2}, {22.5, 11, 2}}, {{18.5, 12, 2}, {
       22.5, 12, 2}}, {{22.5, 9, 2}, {26.5, 9, 2}}, {{22.5, 10, 2}, {
       26.5, 10, 2}}, {{22.5, 11, 2}, {26.5, 11, 2}}, {{22.5, 12, 2}, {
       26.5, 12, 2}}, {{26.5, 9, 2}, {30.5, 9, 2}}, {{26.5, 10, 2}, {
       30.5, 10, 2}}, {{26.5, 11, 2}, {30.5, 11, 2}}, {{26.5, 12, 2}, {
       30.5, 12, 2}}, {{30.5, 9, 2}, {34.5, 9, 2}}, {{30.5, 10, 2}, {
       34.5, 10, 2}}, {{30.5, 11, 2}, {34.5, 11, 2}}, {{30.5, 12, 2}, {
       34.5, 12, 2}}, {{34.5, 9, 2}, {38.5, 9, 2}}, {{34.5, 10, 2}, {
       38.5, 10, 2}}, {{34.5, 11, 2}, {38.5, 11, 2}}, {{34.5, 12, 2}, {
       38.5, 12, 2}}, {{38.5, 9, 2}, {42.5, 9, 2}}, {{38.5, 10, 2}, {
       42.5, 10, 2}}, {{38.5, 11, 2}, {42.5, 11, 2}}, {{38.5, 12, 2}, {
       42.5, 12, 2}}, {{42.5, 9, 2}, {46.5, 9, 2}}, {{42.5, 10, 2}, {
       46.5, 10, 2}}, {{42.5, 11, 2}, {46.5, 11, 2}}, {{42.5, 12, 2}, {
       46.5, 12, 2}}, {{46.5, 9, 2}, {50.5, 9, 2}}, {{46.5, 10, 2}, {
       50.5, 10, 2}}, {{46.5, 11, 2}, {50.5, 11, 2}}, {{46.5, 12, 2}, {
       50.5, 12, 2}}, {{50.5, 9, 2}, {54.5, 9, 2}}, {{50.5, 10, 2}, {
       54.5, 10, 2}}, {{50.5, 11, 2}, {54.5, 11, 2}}, {{50.5, 12, 2}, {
       54.5, 12, 2}}, {{54.5, 9, 2}, {58.5, 9, 2}}, {{54.5, 10, 2}, {
       58.5, 10, 2}}, {{54.5, 11, 2}, {58.5, 11, 2}}, {{54.5, 12, 2}, {
       58.5, 12, 2}}, {{58.5, 9, 2}, {62.5, 9, 2}}, {{58.5, 10, 2}, {
       62.5, 10, 2}}, {{58.5, 11, 2}, {62.5, 11, 2}}, {{58.5, 12, 2}, {
       62.5, 12, 2}}, {{2.5, 5, 2}, {6.5, 5, 2}}, {{2.5, 6, 2}, {
       6.5, 6, 2}}, {{2.5, 7, 2}, {6.5, 7, 2}}, {{2.5, 8, 2}, {6.5, 8, 2}}, {{
       6.5, 5, 2}, {10.5, 5, 2}}, {{6.5, 6, 2}, {10.5, 6, 2}}, {{6.5, 7, 2}, {
       10.5, 7, 2}}, {{6.5, 8, 2}, {10.5, 8, 2}}, {{10.5, 5, 2}, {
       14.5, 5, 2}}, {{10.5, 6, 2}, {14.5, 6, 2}}, {{10.5, 7, 2}, {
       14.5, 7, 2}}, {{10.5, 8, 2}, {14.5, 8, 2}}, {{14.5, 5, 2}, {
       18.5, 5, 2}}, {{14.5, 6, 2}, {18.5, 6, 2}}, {{14.5, 7, 2}, {
       18.5, 7, 2}}, {{14.5, 8, 2}, {18.5, 8, 2}}, {{18.5, 5, 2}, {
       22.5, 5, 2}}, {{18.5, 6, 2}, {22.5, 6, 2}}, {{18.5, 7, 2}, {
       22.5, 7, 2}}, {{18.5, 8, 2}, {22.5, 8, 2}}, {{22.5, 5, 2}, {
       26.5, 5, 2}}, {{22.5, 6, 2}, {26.5, 6, 2}}, {{22.5, 7, 2}, {
       26.5, 7, 2}}, {{22.5, 8, 2}, {26.5, 8, 2}}, {{26.5, 5, 2}, {
       30.5, 5, 2}}, {{26.5, 6, 2}, {30.5, 6, 2}}, {{26.5, 7, 2}, {
       30.5, 7, 2}}, {{26.5, 8, 2}, {30.5, 8, 2}}, {{30.5, 5, 2}, {
       34.5, 5, 2}}, {{30.5, 6, 2}, {34.5, 6, 2}}, {{30.5, 7, 2}, {
       34.5, 7, 2}}, {{30.5, 8, 2}, {34.5, 8, 2}}, {{34.5, 5, 2}, {
       38.5, 5, 2}}, {{34.5, 6, 2}, {38.5, 6, 2}}, {{34.5, 7, 2}, {
       38.5, 7, 2}}, {{34.5, 8, 2}, {38.5, 8, 2}}, {{38.5, 5, 2}, {
       42.5, 5, 2}}, {{38.5, 6, 2}, {42.5, 6, 2}}, {{38.5, 7, 2}, {
       42.5, 7, 2}}, {{38.5, 8, 2}, {42.5, 8, 2}}, {{42.5, 5, 2}, {
       46.5, 5, 2}}, {{42.5, 6, 2}, {46.5, 6, 2}}, {{42.5, 7, 2}, {
       46.5, 7, 2}}, {{42.5, 8, 2}, {46.5, 8, 2}}, {{46.5, 5, 2}, {
       50.5, 5, 2}}, {{46.5, 6, 2}, {50.5, 6, 2}}, {{46.5, 7, 2}, {
       50.5, 7, 2}}, {{46.5, 8, 2}, {50.5, 8, 2}}, {{50.5, 5, 2}, {
       54.5, 5, 2}}, {{50.5, 6, 2}, {54.5, 6, 2}}, {{50.5, 7, 2}, {
       54.5, 7, 2}}, {{50.5, 8, 2}, {54.5, 8, 2}}, {{54.5, 5, 2}, {
       58.5, 5, 2}}, {{54.5, 6, 2}, {58.5, 6, 2}}, {{54.5, 7, 2}, {
       58.5, 7, 2}}, {{54.5, 8, 2}, {58.5, 8, 2}}, {{58.5, 5, 2}, {
       62.5, 5, 2}}, {{58.5, 6, 2}, {62.5, 6, 2}}, {{58.5, 7, 2}, {
       62.5, 7, 2}}, {{58.5, 8, 2}, {62.5, 8, 2}}, {{2.5, 1, 2}, {
       6.5, 1, 2}}, {{2.5, 2, 2}, {6.5, 2, 2}}, {{2.5, 3, 2}, {6.5, 3, 2}}, {{
       2.5, 4, 2}, {6.5, 4, 2}}, {{6.5, 1, 2}, {10.5, 1, 2}}, {{6.5, 2, 2}, {
       10.5, 2, 2}}, {{6.5, 3, 2}, {10.5, 3, 2}}, {{6.5, 4, 2}, {
       10.5, 4, 2}}, {{10.5, 1, 2}, {14.5, 1, 2}}, {{10.5, 2, 2}, {
       14.5, 2, 2}}, {{10.5, 3, 2}, {14.5, 3, 2}}, {{10.5, 4, 2}, {
       14.5, 4, 2}}, {{14.5, 1, 2}, {18.5, 1, 2}}, {{14.5, 2, 2}, {
       18.5, 2, 2}}, {{14.5, 3, 2}, {18.5, 3, 2}}, {{14.5, 4, 2}, {
       18.5, 4, 2}}, {{18.5, 1, 2}, {22.5, 1, 2}}, {{18.5, 2, 2}, {
       22.5, 2, 2}}, {{18.5, 3, 2}, {22.5, 3, 2}}, {{18.5, 4, 2}, {
       22.5, 4, 2}}, {{22.5, 1, 2}, {26.5, 1, 2}}, {{22.5, 2, 2}, {
       26.5, 2, 2}}, {{22.5, 3, 2}, {26.5, 3, 2}}, {{22.5, 4, 2}, {
       26.5, 4, 2}}, {{26.5, 1, 2}, {30.5, 1, 2}}, {{26.5, 2, 2}, {
       30.5, 2, 2}}, {{26.5, 3, 2}, {30.5, 3, 2}}, {{26.5, 4, 2}, {
       30.5, 4, 2}}, {{30.5, 1, 2}, {34.5, 1, 2}}, {{30.5, 2, 2}, {
       34.5, 2, 2}}, {{30.5, 3, 2}, {34.5, 3, 2}}, {{30.5, 4, 2}, {
       34.5, 4, 2}}, {{34.5, 1, 2}, {38.5, 1, 2}}, {{34.5, 2, 2}, {
       38.5, 2, 2}}, {{34.5, 3, 2}, {38.5, 3, 2}}, {{34.5, 4, 2}, {
       38.5, 4, 2}}, {{38.5, 1, 2}, {42.5, 1, 2}}, {{38.5, 2, 2}, {
       42.5, 2, 2}}, {{38.5, 3, 2}, {42.5, 3, 2}}, {{38.5, 4, 2}, {
       42.5, 4, 2}}, {{42.5, 1, 2}, {46.5, 1, 2}}, {{42.5, 2, 2}, {
       46.5, 2, 2}}, {{42.5, 3, 2}, {46.5, 3, 2}}, {{42.5, 4, 2}, {
       46.5, 4, 2}}, {{46.5, 1, 2}, {50.5, 1, 2}}, {{46.5, 2, 2}, {
       50.5, 2, 2}}, {{46.5, 3, 2}, {50.5, 3, 2}}, {{46.5, 4, 2}, {
       50.5, 4, 2}}, {{50.5, 1, 2}, {54.5, 1, 2}}, {{50.5, 2, 2}, {
       54.5, 2, 2}}, {{50.5, 3, 2}, {54.5, 3, 2}}, {{50.5, 4, 2}, {
       54.5, 4, 2}}, {{54.5, 1, 2}, {58.5, 1, 2}}, {{54.5, 2, 2}, {
       58.5, 2, 2}}, {{54.5, 3, 2}, {58.5, 3, 2}}, {{54.5, 4, 2}, {
       58.5, 4, 2}}, {{58.5, 1, 2}, {62.5, 1, 2}}, {{58.5, 2, 2}, {
       62.5, 2, 2}}, {{58.5, 3, 2}, {62.5, 3, 2}}, {{58.5, 4, 2}, {
       62.5, 4, 2}}}, 0.06]}, 
   {GrayLevel[0.5], 
    CylinderBox[{{{2, 62.5, 0}, {2, 58.5, 0}}, {{3, 62.5, 0}, {
       3, 58.5, 0}}, {{4, 62.5, 0}, {4, 58.5, 0}}, {{5, 62.5, 0}, {
       5, 58.5, 0}}, {{6, 62.5, 0}, {6, 58.5, 0}}, {{7, 62.5, 0}, {
       7, 58.5, 0}}, {{8, 62.5, 0}, {8, 58.5, 0}}, {{9, 62.5, 0}, {
       9, 58.5, 0}}, {{10, 62.5, 0}, {10, 58.5, 0}}, {{11, 62.5, 0}, {
       11, 58.5, 0}}, {{12, 62.5, 0}, {12, 58.5, 0}}, {{13, 62.5, 0}, {
       13, 58.5, 0}}, {{15, 62.5, 0}, {15, 58.5, 0}}, {{16, 62.5, 0}, {
       16, 58.5, 0}}, {{17, 62.5, 0}, {17, 58.5, 0}}, {{18, 62.5, 0}, {
       18, 58.5, 0}}, {{19, 62.5, 0}, {19, 58.5, 0}}, {{20, 62.5, 0}, {
       20, 58.5, 0}}, {{21, 62.5, 0}, {21, 58.5, 0}}, {{22, 62.5, 0}, {
       22, 58.5, 0}}, {{23, 62.5, 0}, {23, 58.5, 0}}, {{24, 62.5, 0}, {
       24, 58.5, 0}}, {{25, 62.5, 0}, {25, 58.5, 0}}, {{26, 62.5, 0}, {
       26, 58.5, 0}}, {{27, 62.5, 0}, {27, 58.5, 0}}, {{28, 62.5, 0}, {
       28, 58.5, 0}}, {{29, 62.5, 0}, {29, 58.5, 0}}, {{30, 62.5, 0}, {
       30, 58.5, 0}}, {{31, 62.5, 0}, {31, 58.5, 0}}, {{32, 62.5, 0}, {
       32, 58.5, 0}}, {{33, 62.5, 0}, {33, 58.5, 0}}, {{34, 62.5, 0}, {
       34, 58.5, 0}}, {{35, 62.5, 0}, {35, 58.5, 0}}, {{36, 62.5, 0}, {
       36, 58.5, 0}}, {{37, 62.5, 0}, {37, 58.5, 0}}, {{38, 62.5, 0}, {
       38, 58.5, 0}}, {{39, 62.5, 0}, {39, 58.5, 0}}, {{40, 62.5, 0}, {
       40, 58.5, 0}}, {{41, 62.5, 0}, {41, 58.5, 0}}, {{42, 62.5, 0}, {
       42, 58.5, 0}}, {{43, 62.5, 0}, {43, 58.5, 0}}, {{44, 62.5, 0}, {
       44, 58.5, 0}}, {{45, 62.5, 0}, {45, 58.5, 0}}, {{46, 62.5, 0}, {
       46, 58.5, 0}}, {{47, 62.5, 0}, {47, 58.5, 0}}, {{48, 62.5, 0}, {
       48, 58.5, 0}}, {{49, 62.5, 0}, {49, 58.5, 0}}, {{50, 62.5, 0}, {
       50, 58.5, 0}}, {{51, 62.5, 0}, {51, 58.5, 0}}, {{52, 62.5, 0}, {
       52, 58.5, 0}}, {{53, 62.5, 0}, {53, 58.5, 0}}, {{54, 62.5, 0}, {
       54, 58.5, 0}}, {{55, 62.5, 0}, {55, 58.5, 0}}, {{56, 62.5, 0}, {
       56, 58.5, 0}}, {{57, 62.5, 0}, {57, 58.5, 0}}, {{58, 62.5, 0}, {
       58, 58.5, 0}}, {{59, 62.5, 0}, {59, 58.5, 0}}, {{60, 62.5, 0}, {
       60, 58.5, 0}}, {{61, 62.5, 0}, {61, 58.5, 0}}, {{62, 62.5, 0}, {
       62, 58.5, 0}}, {{63, 62.5, 0}, {63, 58.5, 0}}, {{64, 62.5, 0}, {
       64, 58.5, 0}}, {{1, 58.5, 0}, {1, 54.5, 0}}, {{2, 58.5, 0}, {
       2, 54.5, 0}}, {{3, 58.5, 0}, {3, 54.5, 0}}, {{4, 58.5, 0}, {
       4, 54.5, 0}}, {{5, 58.5, 0}, {5, 54.5, 0}}, {{6, 58.5, 0}, {
       6, 54.5, 0}}, {{7, 58.5, 0}, {7, 54.5, 0}}, {{8, 58.5, 0}, {
       8, 54.5, 0}}, {{9, 58.5, 0}, {9, 54.5, 0}}, {{10, 58.5, 0}, {
       10, 54.5, 0}}, {{11, 58.5, 0}, {11, 54.5, 0}}, {{12, 58.5, 0}, {
       12, 54.5, 0}}, {{13, 58.5, 0}, {13, 54.5, 0}}, {{14, 58.5, 0}, {
       14, 54.5, 0}}, {{15, 58.5, 0}, {15, 54.5, 0}}, {{16, 58.5, 0}, {
       16, 54.5, 0}}, {{17, 58.5, 0}, {17, 54.5, 0}}, {{18, 58.5, 0}, {
       18, 54.5, 0}}, {{19, 58.5, 0}, {19, 54.5, 0}}, {{20, 58.5, 0}, {
       20, 54.5, 0}}, {{21, 58.5, 0}, {21, 54.5, 0}}, {{22, 58.5, 0}, {
       22, 54.5, 0}}, {{23, 58.5, 0}, {23, 54.5, 0}}, {{24, 58.5, 0}, {
       24, 54.5, 0}}, {{25, 58.5, 0}, {25, 54.5, 0}}, {{26, 58.5, 0}, {
       26, 54.5, 0}}, {{27, 58.5, 0}, {27, 54.5, 0}}, {{28, 58.5, 0}, {
       28, 54.5, 0}}, {{29, 58.5, 0}, {29, 54.5, 0}}, {{30, 58.5, 0}, {
       30, 54.5, 0}}, {{31, 58.5, 0}, {31, 54.5, 0}}, {{32, 58.5, 0}, {
       32, 54.5, 0}}, {{33, 58.5, 0}, {33, 54.5, 0}}, {{34, 58.5, 0}, {
       34, 54.5, 0}}, {{35, 58.5, 0}, {35, 54.5, 0}}, {{36, 58.5, 0}, {
       36, 54.5, 0}}, {{37, 58.5, 0}, {37, 54.5, 0}}, {{38, 58.5, 0}, {
       38, 54.5, 0}}, {{39, 58.5, 0}, {39, 54.5, 0}}, {{40, 58.5, 0}, {
       40, 54.5, 0}}, {{41, 58.5, 0}, {41, 54.5, 0}}, {{42, 58.5, 0}, {
       42, 54.5, 0}}, {{43, 58.5, 0}, {43, 54.5, 0}}, {{44, 58.5, 0}, {
       44, 54.5, 0}}, {{45, 58.5, 0}, {45, 54.5, 0}}, {{46, 58.5, 0}, {
       46, 54.5, 0}}, {{47, 58.5, 0}, {47, 54.5, 0}}, {{48, 58.5, 0}, {
       48, 54.5, 0}}, {{49, 58.5, 0}, {49, 54.5, 0}}, {{50, 58.5, 0}, {
       50, 54.5, 0}}, {{51, 58.5, 0}, {51, 54.5, 0}}, {{52, 58.5, 0}, {
       52, 54.5, 0}}, {{53, 58.5, 0}, {53, 54.5, 0}}, {{54, 58.5, 0}, {
       54, 54.5, 0}}, {{55, 58.5, 0}, {55, 54.5, 0}}, {{56, 58.5, 0}, {
       56, 54.5, 0}}, {{57, 58.5, 0}, {57, 54.5, 0}}, {{58, 58.5, 0}, {
       58, 54.5, 0}}, {{59, 58.5, 0}, {59, 54.5, 0}}, {{60, 58.5, 0}, {
       60, 54.5, 0}}, {{61, 58.5, 0}, {61, 54.5, 0}}, {{62, 58.5, 0}, {
       62, 54.5, 0}}, {{63, 58.5, 0}, {63, 54.5, 0}}, {{64, 58.5, 0}, {
       64, 54.5, 0}}, {{1, 54.5, 0}, {1, 50.5, 0}}, {{2, 54.5, 0}, {
       2, 50.5, 0}}, {{3, 54.5, 0}, {3, 50.5, 0}}, {{4, 54.5, 0}, {
       4, 50.5, 0}}, {{5, 54.5, 0}, {5, 50.5, 0}}, {{6, 54.5, 0}, {
       6, 50.5, 0}}, {{7, 54.5, 0}, {7, 50.5, 0}}, {{8, 54.5, 0}, {
       8, 50.5, 0}}, {{9, 54.5, 0}, {9, 50.5, 0}}, {{10, 54.5, 0}, {
       10, 50.5, 0}}, {{11, 54.5, 0}, {11, 50.5, 0}}, {{12, 54.5, 0}, {
       12, 50.5, 0}}, {{13, 54.5, 0}, {13, 50.5, 0}}, {{14, 54.5, 0}, {
       14, 50.5, 0}}, {{15, 54.5, 0}, {15, 50.5, 0}}, {{17, 54.5, 0}, {
       17, 50.5, 0}}, {{18, 54.5, 0}, {18, 50.5, 0}}, {{19, 54.5, 0}, {
       19, 50.5, 0}}, {{20, 54.5, 0}, {20, 50.5, 0}}, {{21, 54.5, 0}, {
       21, 50.5, 0}}, {{22, 54.5, 0}, {22, 50.5, 0}}, {{23, 54.5, 0}, {
       23, 50.5, 0}}, {{24, 54.5, 0}, {24, 50.5, 0}}, {{25, 54.5, 0}, {
       25, 50.5, 0}}, {{26, 54.5, 0}, {26, 50.5, 0}}, {{27, 54.5, 0}, {
       27, 50.5, 0}}, {{28, 54.5, 0}, {28, 50.5, 0}}, {{29, 54.5, 0}, {
       29, 50.5, 0}}, {{30, 54.5, 0}, {30, 50.5, 0}}, {{31, 54.5, 0}, {
       31, 50.5, 0}}, {{32, 54.5, 0}, {32, 50.5, 0}}, {{33, 54.5, 0}, {
       33, 50.5, 0}}, {{34, 54.5, 0}, {34, 50.5, 0}}, {{35, 54.5, 0}, {
       35, 50.5, 0}}, {{36, 54.5, 0}, {36, 50.5, 0}}, {{37, 54.5, 0}, {
       37, 50.5, 0}}, {{38, 54.5, 0}, {38, 50.5, 0}}, {{39, 54.5, 0}, {
       39, 50.5, 0}}, {{40, 54.5, 0}, {40, 50.5, 0}}, {{41, 54.5, 0}, {
       41, 50.5, 0}}, {{42, 54.5, 0}, {42, 50.5, 0}}, {{43, 54.5, 0}, {
       43, 50.5, 0}}, {{44, 54.5, 0}, {44, 50.5, 0}}, {{45, 54.5, 0}, {
       45, 50.5, 0}}, {{46, 54.5, 0}, {46, 50.5, 0}}, {{47, 54.5, 0}, {
       47, 50.5, 0}}, {{48, 54.5, 0}, {48, 50.5, 0}}, {{49, 54.5, 0}, {
       49, 50.5, 0}}, {{50, 54.5, 0}, {50, 50.5, 0}}, {{51, 54.5, 0}, {
       51, 50.5, 0}}, {{52, 54.5, 0}, {52, 50.5, 0}}, {{53, 54.5, 0}, {
       53, 50.5, 0}}, {{54, 54.5, 0}, {54, 50.5, 0}}, {{55, 54.5, 0}, {
       55, 50.5, 0}}, {{56, 54.5, 0}, {56, 50.5, 0}}, {{57, 54.5, 0}, {
       57, 50.5, 0}}, {{58, 54.5, 0}, {58, 50.5, 0}}, {{59, 54.5, 0}, {
       59, 50.5, 0}}, {{60, 54.5, 0}, {60, 50.5, 0}}, {{61, 54.5, 0}, {
       61, 50.5, 0}}, {{62, 54.5, 0}, {62, 50.5, 0}}, {{63, 54.5, 0}, {
       63, 50.5, 0}}, {{64, 54.5, 0}, {64, 50.5, 0}}, {{1, 50.5, 0}, {
       1, 46.5, 0}}, {{2, 50.5, 0}, {2, 46.5, 0}}, {{3, 50.5, 0}, {
       3, 46.5, 0}}, {{4, 50.5, 0}, {4, 46.5, 0}}, {{5, 50.5, 0}, {
       5, 46.5, 0}}, {{6, 50.5, 0}, {6, 46.5, 0}}, {{7, 50.5, 0}, {
       7, 46.5, 0}}, {{8, 50.5, 0}, {8, 46.5, 0}}, {{9, 50.5, 0}, {
       9, 46.5, 0}}, {{10, 50.5, 0}, {10, 46.5, 0}}, {{11, 50.5, 0}, {
       11, 46.5, 0}}, {{12, 50.5, 0}, {12, 46.5, 0}}, {{13, 50.5, 0}, {
       13, 46.5, 0}}, {{14, 50.5, 0}, {14, 46.5, 0}}, {{17, 50.5, 0}, {
       17, 46.5, 0}}, {{18, 50.5, 0}, {18, 46.5, 0}}, {{19, 50.5, 0}, {
       19, 46.5, 0}}, {{20, 50.5, 0}, {20, 46.5, 0}}, {{21, 50.5, 0}, {
       21, 46.5, 0}}, {{22, 50.5, 0}, {22, 46.5, 0}}, {{23, 50.5, 0}, {
       23, 46.5, 0}}, {{24, 50.5, 0}, {24, 46.5, 0}}, {{25, 50.5, 0}, {
       25, 46.5, 0}}, {{26, 50.5, 0}, {26, 46.5, 0}}, {{27, 50.5, 0}, {
       27, 46.5, 0}}, {{28, 50.5, 0}, {28, 46.5, 0}}, {{29, 50.5, 0}, {
       29, 46.5, 0}}, {{30, 50.5, 0}, {30, 46.5, 0}}, {{31, 50.5, 0}, {
       31, 46.5, 0}}, {{32, 50.5, 0}, {32, 46.5, 0}}, {{33, 50.5, 0}, {
       33, 46.5, 0}}, {{34, 50.5, 0}, {34, 46.5, 0}}, {{35, 50.5, 0}, {
       35, 46.5, 0}}, {{36, 50.5, 0}, {36, 46.5, 0}}, {{37, 50.5, 0}, {
       37, 46.5, 0}}, {{38, 50.5, 0}, {38, 46.5, 0}}, {{39, 50.5, 0}, {
       39, 46.5, 0}}, {{40, 50.5, 0}, {40, 46.5, 0}}, {{41, 50.5, 0}, {
       41, 46.5, 0}}, {{42, 50.5, 0}, {42, 46.5, 0}}, {{43, 50.5, 0}, {
       43, 46.5, 0}}, {{44, 50.5, 0}, {44, 46.5, 0}}, {{45, 50.5, 0}, {
       45, 46.5, 0}}, {{46, 50.5, 0}, {46, 46.5, 0}}, {{47, 50.5, 0}, {
       47, 46.5, 0}}, {{48, 50.5, 0}, {48, 46.5, 0}}, {{49, 50.5, 0}, {
       49, 46.5, 0}}, {{50, 50.5, 0}, {50, 46.5, 0}}, {{51, 50.5, 0}, {
       51, 46.5, 0}}, {{52, 50.5, 0}, {52, 46.5, 0}}, {{53, 50.5, 0}, {
       53, 46.5, 0}}, {{54, 50.5, 0}, {54, 46.5, 0}}, {{55, 50.5, 0}, {
       55, 46.5, 0}}, {{56, 50.5, 0}, {56, 46.5, 0}}, {{57, 50.5, 0}, {
       57, 46.5, 0}}, {{58, 50.5, 0}, {58, 46.5, 0}}, {{59, 50.5, 0}, {
       59, 46.5, 0}}, {{60, 50.5, 0}, {60, 46.5, 0}}, {{61, 50.5, 0}, {
       61, 46.5, 0}}, {{62, 50.5, 0}, {62, 46.5, 0}}, {{63, 50.5, 0}, {
       63, 46.5, 0}}, {{64, 50.5, 0}, {64, 46.5, 0}}, {{1, 46.5, 0}, {
       1, 42.5, 0}}, {{2, 46.5, 0}, {2, 42.5, 0}}, {{3, 46.5, 0}, {
       3, 42.5, 0}}, {{4, 46.5, 0}, {4, 42.5, 0}}, {{5, 46.5, 0}, {
       5, 42.5, 0}}, {{6, 46.5, 0}, {6, 42.5, 0}}, {{7, 46.5, 0}, {
       7, 42.5, 0}}, {{8, 46.5, 0}, {8, 42.5, 0}}, {{9, 46.5, 0}, {
       9, 42.5, 0}}, {{10, 46.5, 0}, {10, 42.5, 0}}, {{11, 46.5, 0}, {
       11, 42.5, 0}}, {{12, 46.5, 0}, {12, 42.5, 0}}, {{13, 46.5, 0}, {
       13, 42.5, 0}}, {{14, 46.5, 0}, {14, 42.5, 0}}, {{16, 46.5, 0}, {
       16, 42.5, 0}}, {{17, 46.5, 0}, {17, 42.5, 0}}, {{18, 46.5, 0}, {
       18, 42.5, 0}}, {{19, 46.5, 0}, {19, 42.5, 0}}, {{20, 46.5, 0}, {
       20, 42.5, 0}}, {{21, 46.5, 0}, {21, 42.5, 0}}, {{22, 46.5, 0}, {
       22, 42.5, 0}}, {{23, 46.5, 0}, {23, 42.5, 0}}, {{24, 46.5, 0}, {
       24, 42.5, 0}}, {{25, 46.5, 0}, {25, 42.5, 0}}, {{26, 46.5, 0}, {
       26, 42.5, 0}}, {{27, 46.5, 0}, {27, 42.5, 0}}, {{28, 46.5, 0}, {
       28, 42.5, 0}}, {{29, 46.5, 0}, {29, 42.5, 0}}, {{30, 46.5, 0}, {
       30, 42.5, 0}}, {{31, 46.5, 0}, {31, 42.5, 0}}, {{32, 46.5, 0}, {
       32, 42.5, 0}}, {{33, 46.5, 0}, {33, 42.5, 0}}, {{34, 46.5, 0}, {
       34, 42.5, 0}}, {{35, 46.5, 0}, {35, 42.5, 0}}, {{36, 46.5, 0}, {
       36, 42.5, 0}}, {{37, 46.5, 0}, {37, 42.5, 0}}, {{38, 46.5, 0}, {
       38, 42.5, 0}}, {{39, 46.5, 0}, {39, 42.5, 0}}, {{40, 46.5, 0}, {
       40, 42.5, 0}}, {{41, 46.5, 0}, {41, 42.5, 0}}, {{42, 46.5, 0}, {
       42, 42.5, 0}}, {{44, 46.5, 0}, {44, 42.5, 0}}, {{45, 46.5, 0}, {
       45, 42.5, 0}}, {{46, 46.5, 0}, {46, 42.5, 0}}, {{47, 46.5, 0}, {
       47, 42.5, 0}}, {{48, 46.5, 0}, {48, 42.5, 0}}, {{49, 46.5, 0}, {
       49, 42.5, 0}}, {{50, 46.5, 0}, {50, 42.5, 0}}, {{51, 46.5, 0}, {
       51, 42.5, 0}}, {{52, 46.5, 0}, {52, 42.5, 0}}, {{53, 46.5, 0}, {
       53, 42.5, 0}}, {{54, 46.5, 0}, {54, 42.5, 0}}, {{55, 46.5, 0}, {
       55, 42.5, 0}}, {{56, 46.5, 0}, {56, 42.5, 0}}, {{57, 46.5, 0}, {
       57, 42.5, 0}}, {{58, 46.5, 0}, {58, 42.5, 0}}, {{59, 46.5, 0}, {
       59, 42.5, 0}}, {{60, 46.5, 0}, {60, 42.5, 0}}, {{61, 46.5, 0}, {
       61, 42.5, 0}}, {{62, 46.5, 0}, {62, 42.5, 0}}, {{63, 46.5, 0}, {
       63, 42.5, 0}}, {{64, 46.5, 0}, {64, 42.5, 0}}, {{1, 42.5, 0}, {
       1, 38.5, 0}}, {{2, 42.5, 0}, {2, 38.5, 0}}, {{3, 42.5, 0}, {
       3, 38.5, 0}}, {{4, 42.5, 0}, {4, 38.5, 0}}, {{5, 42.5, 0}, {
       5, 38.5, 0}}, {{6, 42.5, 0}, {6, 38.5, 0}}, {{7, 42.5, 0}, {
       7, 38.5, 0}}, {{8, 42.5, 0}, {8, 38.5, 0}}, {{9, 42.5, 0}, {
       9, 38.5, 0}}, {{10, 42.5, 0}, {10, 38.5, 0}}, {{11, 42.5, 0}, {
       11, 38.5, 0}}, {{12, 42.5, 0}, {12, 38.5, 0}}, {{13, 42.5, 0}, {
       13, 38.5, 0}}, {{14, 42.5, 0}, {14, 38.5, 0}}, {{15, 42.5, 0}, {
       15, 38.5, 0}}, {{16, 42.5, 0}, {16, 38.5, 0}}, {{17, 42.5, 0}, {
       17, 38.5, 0}}, {{18, 42.5, 0}, {18, 38.5, 0}}, {{19, 42.5, 0}, {
       19, 38.5, 0}}, {{20, 42.5, 0}, {20, 38.5, 0}}, {{21, 42.5, 0}, {
       21, 38.5, 0}}, {{22, 42.5, 0}, {22, 38.5, 0}}, {{23, 42.5, 0}, {
       23, 38.5, 0}}, {{24, 42.5, 0}, {24, 38.5, 0}}, {{25, 42.5, 0}, {
       25, 38.5, 0}}, {{26, 42.5, 0}, {26, 38.5, 0}}, {{27, 42.5, 0}, {
       27, 38.5, 0}}, {{28, 42.5, 0}, {28, 38.5, 0}}, {{29, 42.5, 0}, {
       29, 38.5, 0}}, {{30, 42.5, 0}, {30, 38.5, 0}}, {{31, 42.5, 0}, {
       31, 38.5, 0}}, {{32, 42.5, 0}, {32, 38.5, 0}}, {{33, 42.5, 0}, {
       33, 38.5, 0}}, {{34, 42.5, 0}, {34, 38.5, 0}}, {{35, 42.5, 0}, {
       35, 38.5, 0}}, {{36, 42.5, 0}, {36, 38.5, 0}}, {{37, 42.5, 0}, {
       37, 38.5, 0}}, {{38, 42.5, 0}, {38, 38.5, 0}}, {{39, 42.5, 0}, {
       39, 38.5, 0}}, {{40, 42.5, 0}, {40, 38.5, 0}}, {{41, 42.5, 0}, {
       41, 38.5, 0}}, {{42, 42.5, 0}, {42, 38.5, 0}}, {{44, 42.5, 0}, {
       44, 38.5, 0}}, {{45, 42.5, 0}, {45, 38.5, 0}}, {{46, 42.5, 0}, {
       46, 38.5, 0}}, {{47, 42.5, 0}, {47, 38.5, 0}}, {{48, 42.5, 0}, {
       48, 38.5, 0}}, {{49, 42.5, 0}, {49, 38.5, 0}}, {{50, 42.5, 0}, {
       50, 38.5, 0}}, {{51, 42.5, 0}, {51, 38.5, 0}}, {{52, 42.5, 0}, {
       52, 38.5, 0}}, {{53, 42.5, 0}, {53, 38.5, 0}}, {{54, 42.5, 0}, {
       54, 38.5, 0}}, {{55, 42.5, 0}, {55, 38.5, 0}}, {{56, 42.5, 0}, {
       56, 38.5, 0}}, {{57, 42.5, 0}, {57, 38.5, 0}}, {{58, 42.5, 0}, {
       58, 38.5, 0}}, {{59, 42.5, 0}, {59, 38.5, 0}}, {{60, 42.5, 0}, {
       60, 38.5, 0}}, {{61, 42.5, 0}, {61, 38.5, 0}}, {{62, 42.5, 0}, {
       62, 38.5, 0}}, {{63, 42.5, 0}, {63, 38.5, 0}}, {{64, 42.5, 0}, {
       64, 38.5, 0}}, {{1, 38.5, 0}, {1, 34.5, 0}}, {{2, 38.5, 0}, {
       2, 34.5, 0}}, {{3, 38.5, 0}, {3, 34.5, 0}}, {{4, 38.5, 0}, {
       4, 34.5, 0}}, {{5, 38.5, 0}, {5, 34.5, 0}}, {{6, 38.5, 0}, {
       6, 34.5, 0}}, {{7, 38.5, 0}, {7, 34.5, 0}}, {{8, 38.5, 0}, {
       8, 34.5, 0}}, {{9, 38.5, 0}, {9, 34.5, 0}}, {{10, 38.5, 0}, {
       10, 34.5, 0}}, {{11, 38.5, 0}, {11, 34.5, 0}}, {{12, 38.5, 0}, {
       12, 34.5, 0}}, {{13, 38.5, 0}, {13, 34.5, 0}}, {{14, 38.5, 0}, {
       14, 34.5, 0}}, {{15, 38.5, 0}, {15, 34.5, 0}}, {{16, 38.5, 0}, {
       16, 34.5, 0}}, {{17, 38.5, 0}, {17, 34.5, 0}}, {{18, 38.5, 0}, {
       18, 34.5, 0}}, {{19, 38.5, 0}, {19, 34.5, 0}}, {{20, 38.5, 0}, {
       20, 34.5, 0}}, {{21, 38.5, 0}, {21, 34.5, 0}}, {{23, 38.5, 0}, {
       23, 34.5, 0}}, {{24, 38.5, 0}, {24, 34.5, 0}}, {{25, 38.5, 0}, {
       25, 34.5, 0}}, {{26, 38.5, 0}, {26, 34.5, 0}}, {{27, 38.5, 0}, {
       27, 34.5, 0}}, {{28, 38.5, 0}, {28, 34.5, 0}}, {{29, 38.5, 0}, {
       29, 34.5, 0}}, {{30, 38.5, 0}, {30, 34.5, 0}}, {{31, 38.5, 0}, {
       31, 34.5, 0}}, {{32, 38.5, 0}, {32, 34.5, 0}}, {{33, 38.5, 0}, {
       33, 34.5, 0}}, {{34, 38.5, 0}, {34, 34.5, 0}}, {{35, 38.5, 0}, {
       35, 34.5, 0}}, {{36, 38.5, 0}, {36, 34.5, 0}}, {{37, 38.5, 0}, {
       37, 34.5, 0}}, {{38, 38.5, 0}, {38, 34.5, 0}}, {{39, 38.5, 0}, {
       39, 34.5, 0}}, {{40, 38.5, 0}, {40, 34.5, 0}}, {{41, 38.5, 0}, {
       41, 34.5, 0}}, {{42, 38.5, 0}, {42, 34.5, 0}}, {{43, 38.5, 0}, {
       43, 34.5, 0}}, {{44, 38.5, 0}, {44, 34.5, 0}}, {{45, 38.5, 0}, {
       45, 34.5, 0}}, {{46, 38.5, 0}, {46, 34.5, 0}}, {{47, 38.5, 0}, {
       47, 34.5, 0}}, {{48, 38.5, 0}, {48, 34.5, 0}}, {{49, 38.5, 0}, {
       49, 34.5, 0}}, {{50, 38.5, 0}, {50, 34.5, 0}}, {{51, 38.5, 0}, {
       51, 34.5, 0}}, {{52, 38.5, 0}, {52, 34.5, 0}}, {{53, 38.5, 0}, {
       53, 34.5, 0}}, {{54, 38.5, 0}, {54, 34.5, 0}}, {{55, 38.5, 0}, {
       55, 34.5, 0}}, {{56, 38.5, 0}, {56, 34.5, 0}}, {{57, 38.5, 0}, {
       57, 34.5, 0}}, {{58, 38.5, 0}, {58, 34.5, 0}}, {{59, 38.5, 0}, {
       59, 34.5, 0}}, {{60, 38.5, 0}, {60, 34.5, 0}}, {{61, 38.5, 0}, {
       61, 34.5, 0}}, {{62, 38.5, 0}, {62, 34.5, 0}}, {{64, 38.5, 0}, {
       64, 34.5, 0}}, {{1, 34.5, 0}, {1, 30.5, 0}}, {{2, 34.5, 0}, {
       2, 30.5, 0}}, {{3, 34.5, 0}, {3, 30.5, 0}}, {{4, 34.5, 0}, {
       4, 30.5, 0}}, {{5, 34.5, 0}, {5, 30.5, 0}}, {{6, 34.5, 0}, {
       6, 30.5, 0}}, {{7, 34.5, 0}, {7, 30.5, 0}}, {{8, 34.5, 0}, {
       8, 30.5, 0}}, {{9, 34.5, 0}, {9, 30.5, 0}}, {{10, 34.5, 0}, {
       10, 30.5, 0}}, {{11, 34.5, 0}, {11, 30.5, 0}}, {{12, 34.5, 0}, {
       12, 30.5, 0}}, {{13, 34.5, 0}, {13, 30.5, 0}}, {{14, 34.5, 0}, {
       14, 30.5, 0}}, {{15, 34.5, 0}, {15, 30.5, 0}}, {{16, 34.5, 0}, {
       16, 30.5, 0}}, {{17, 34.5, 0}, {17, 30.5, 0}}, {{18, 34.5, 0}, {
       18, 30.5, 0}}, {{19, 34.5, 0}, {19, 30.5, 0}}, {{20, 34.5, 0}, {
       20, 30.5, 0}}, {{21, 34.5, 0}, {21, 30.5, 0}}, {{23, 34.5, 0}, {
       23, 30.5, 0}}, {{24, 34.5, 0}, {24, 30.5, 0}}, {{25, 34.5, 0}, {
       25, 30.5, 0}}, {{26, 34.5, 0}, {26, 30.5, 0}}, {{27, 34.5, 0}, {
       27, 30.5, 0}}, {{28, 34.5, 0}, {28, 30.5, 0}}, {{29, 34.5, 0}, {
       29, 30.5, 0}}, {{30, 34.5, 0}, {30, 30.5, 0}}, {{31, 34.5, 0}, {
       31, 30.5, 0}}, {{32, 34.5, 0}, {32, 30.5, 0}}, {{33, 34.5, 0}, {
       33, 30.5, 0}}, {{35, 34.5, 0}, {35, 30.5, 0}}, {{37, 34.5, 0}, {
       37, 30.5, 0}}, {{38, 34.5, 0}, {38, 30.5, 0}}, {{39, 34.5, 0}, {
       39, 30.5, 0}}, {{40, 34.5, 0}, {40, 30.5, 0}}, {{41, 34.5, 0}, {
       41, 30.5, 0}}, {{43, 34.5, 0}, {43, 30.5, 0}}, {{44, 34.5, 0}, {
       44, 30.5, 0}}, {{45, 34.5, 0}, {45, 30.5, 0}}, {{46, 34.5, 0}, {
       46, 30.5, 0}}, {{47, 34.5, 0}, {47, 30.5, 0}}, {{48, 34.5, 0}, {
       48, 30.5, 0}}, {{49, 34.5, 0}, {49, 30.5, 0}}, {{50, 34.5, 0}, {
       50, 30.5, 0}}, {{51, 34.5, 0}, {51, 30.5, 0}}, {{52, 34.5, 0}, {
       52, 30.5, 0}}, {{53, 34.5, 0}, {53, 30.5, 0}}, {{54, 34.5, 0}, {
       54, 30.5, 0}}, {{55, 34.5, 0}, {55, 30.5, 0}}, {{56, 34.5, 0}, {
       56, 30.5, 0}}, {{57, 34.5, 0}, {57, 30.5, 0}}, {{58, 34.5, 0}, {
       58, 30.5, 0}}, {{59, 34.5, 0}, {59, 30.5, 0}}, {{60, 34.5, 0}, {
       60, 30.5, 0}}, {{61, 34.5, 0}, {61, 30.5, 0}}, {{62, 34.5, 0}, {
       62, 30.5, 0}}, {{64, 34.5, 0}, {64, 30.5, 0}}, {{1, 30.5, 0}, {
       1, 26.5, 0}}, {{2, 30.5, 0}, {2, 26.5, 0}}, {{3, 30.5, 0}, {
       3, 26.5, 0}}, {{4, 30.5, 0}, {4, 26.5, 0}}, {{5, 30.5, 0}, {
       5, 26.5, 0}}, {{6, 30.5, 0}, {6, 26.5, 0}}, {{7, 30.5, 0}, {
       7, 26.5, 0}}, {{8, 30.5, 0}, {8, 26.5, 0}}, {{9, 30.5, 0}, {
       9, 26.5, 0}}, {{10, 30.5, 0}, {10, 26.5, 0}}, {{11, 30.5, 0}, {
       11, 26.5, 0}}, {{12, 30.5, 0}, {12, 26.5, 0}}, {{13, 30.5, 0}, {
       13, 26.5, 0}}, {{14, 30.5, 0}, {14, 26.5, 0}}, {{15, 30.5, 0}, {
       15, 26.5, 0}}, {{16, 30.5, 0}, {16, 26.5, 0}}, {{17, 30.5, 0}, {
       17, 26.5, 0}}, {{18, 30.5, 0}, {18, 26.5, 0}}, {{19, 30.5, 0}, {
       19, 26.5, 0}}, {{20, 30.5, 0}, {20, 26.5, 0}}, {{21, 30.5, 0}, {
       21, 26.5, 0}}, {{22, 30.5, 0}, {22, 26.5, 0}}, {{23, 30.5, 0}, {
       23, 26.5, 0}}, {{24, 30.5, 0}, {24, 26.5, 0}}, {{25, 30.5, 0}, {
       25, 26.5, 0}}, {{26, 30.5, 0}, {26, 26.5, 0}}, {{27, 30.5, 0}, {
       27, 26.5, 0}}, {{28, 30.5, 0}, {28, 26.5, 0}}, {{29, 30.5, 0}, {
       29, 26.5, 0}}, {{30, 30.5, 0}, {30, 26.5, 0}}, {{31, 30.5, 0}, {
       31, 26.5, 0}}, {{32, 30.5, 0}, {32, 26.5, 0}}, {{33, 30.5, 0}, {
       33, 26.5, 0}}, {{35, 30.5, 0}, {35, 26.5, 0}}, {{37, 30.5, 0}, {
       37, 26.5, 0}}, {{38, 30.5, 0}, {38, 26.5, 0}}, {{39, 30.5, 0}, {
       39, 26.5, 0}}, {{40, 30.5, 0}, {40, 26.5, 0}}, {{41, 30.5, 0}, {
       41, 26.5, 0}}, {{43, 30.5, 0}, {43, 26.5, 0}}, {{44, 30.5, 0}, {
       44, 26.5, 0}}, {{45, 30.5, 0}, {45, 26.5, 0}}, {{46, 30.5, 0}, {
       46, 26.5, 0}}, {{47, 30.5, 0}, {47, 26.5, 0}}, {{48, 30.5, 0}, {
       48, 26.5, 0}}, {{49, 30.5, 0}, {49, 26.5, 0}}, {{50, 30.5, 0}, {
       50, 26.5, 0}}, {{51, 30.5, 0}, {51, 26.5, 0}}, {{52, 30.5, 0}, {
       52, 26.5, 0}}, {{53, 30.5, 0}, {53, 26.5, 0}}, {{54, 30.5, 0}, {
       54, 26.5, 0}}, {{55, 30.5, 0}, {55, 26.5, 0}}, {{56, 30.5, 0}, {
       56, 26.5, 0}}, {{57, 30.5, 0}, {57, 26.5, 0}}, {{58, 30.5, 0}, {
       58, 26.5, 0}}, {{59, 30.5, 0}, {59, 26.5, 0}}, {{60, 30.5, 0}, {
       60, 26.5, 0}}, {{61, 30.5, 0}, {61, 26.5, 0}}, {{62, 30.5, 0}, {
       62, 26.5, 0}}, {{63, 30.5, 0}, {63, 26.5, 0}}, {{64, 30.5, 0}, {
       64, 26.5, 0}}, {{1, 26.5, 0}, {1, 22.5, 0}}, {{2, 26.5, 0}, {
       2, 22.5, 0}}, {{3, 26.5, 0}, {3, 22.5, 0}}, {{4, 26.5, 0}, {
       4, 22.5, 0}}, {{5, 26.5, 0}, {5, 22.5, 0}}, {{7, 26.5, 0}, {
       7, 22.5, 0}}, {{8, 26.5, 0}, {8, 22.5, 0}}, {{9, 26.5, 0}, {
       9, 22.5, 0}}, {{10, 26.5, 0}, {10, 22.5, 0}}, {{11, 26.5, 0}, {
       11, 22.5, 0}}, {{12, 26.5, 0}, {12, 22.5, 0}}, {{13, 26.5, 0}, {
       13, 22.5, 0}}, {{14, 26.5, 0}, {14, 22.5, 0}}, {{15, 26.5, 0}, {
       15, 22.5, 0}}, {{16, 26.5, 0}, {16, 22.5, 0}}, {{17, 26.5, 0}, {
       17, 22.5, 0}}, {{18, 26.5, 0}, {18, 22.5, 0}}, {{19, 26.5, 0}, {
       19, 22.5, 0}}, {{20, 26.5, 0}, {20, 22.5, 0}}, {{21, 26.5, 0}, {
       21, 22.5, 0}}, {{22, 26.5, 0}, {22, 22.5, 0}}, {{23, 26.5, 0}, {
       23, 22.5, 0}}, {{24, 26.5, 0}, {24, 22.5, 0}}, {{25, 26.5, 0}, {
       25, 22.5, 0}}, {{26, 26.5, 0}, {26, 22.5, 0}}, {{27, 26.5, 0}, {
       27, 22.5, 0}}, {{28, 26.5, 0}, {28, 22.5, 0}}, {{29, 26.5, 0}, {
       29, 22.5, 0}}, {{30, 26.5, 0}, {30, 22.5, 0}}, {{31, 26.5, 0}, {
       31, 22.5, 0}}, {{32, 26.5, 0}, {32, 22.5, 0}}, {{33, 26.5, 0}, {
       33, 22.5, 0}}, {{35, 26.5, 0}, {35, 22.5, 0}}, {{36, 26.5, 0}, {
       36, 22.5, 0}}, {{37, 26.5, 0}, {37, 22.5, 0}}, {{38, 26.5, 0}, {
       38, 22.5, 0}}, {{39, 26.5, 0}, {39, 22.5, 0}}, {{40, 26.5, 0}, {
       40, 22.5, 0}}, {{41, 26.5, 0}, {41, 22.5, 0}}, {{42, 26.5, 0}, {
       42, 22.5, 0}}, {{43, 26.5, 0}, {43, 22.5, 0}}, {{44, 26.5, 0}, {
       44, 22.5, 0}}, {{45, 26.5, 0}, {45, 22.5, 0}}, {{46, 26.5, 0}, {
       46, 22.5, 0}}, {{47, 26.5, 0}, {47, 22.5, 0}}, {{48, 26.5, 0}, {
       48, 22.5, 0}}, {{49, 26.5, 0}, {49, 22.5, 0}}, {{50, 26.5, 0}, {
       50, 22.5, 0}}, {{51, 26.5, 0}, {51, 22.5, 0}}, {{52, 26.5, 0}, {
       52, 22.5, 0}}, {{53, 26.5, 0}, {53, 22.5, 0}}, {{54, 26.5, 0}, {
       54, 22.5, 0}}, {{55, 26.5, 0}, {55, 22.5, 0}}, {{56, 26.5, 0}, {
       56, 22.5, 0}}, {{57, 26.5, 0}, {57, 22.5, 0}}, {{58, 26.5, 0}, {
       58, 22.5, 0}}, {{59, 26.5, 0}, {59, 22.5, 0}}, {{60, 26.5, 0}, {
       60, 22.5, 0}}, {{61, 26.5, 0}, {61, 22.5, 0}}, {{62, 26.5, 0}, {
       62, 22.5, 0}}, {{63, 26.5, 0}, {63, 22.5, 0}}, {{64, 26.5, 0}, {
       64, 22.5, 0}}, {{1, 22.5, 0}, {1, 18.5, 0}}, {{2, 22.5, 0}, {
       2, 18.5, 0}}, {{3, 22.5, 0}, {3, 18.5, 0}}, {{4, 22.5, 0}, {
       4, 18.5, 0}}, {{5, 22.5, 0}, {5, 18.5, 0}}, {{7, 22.5, 0}, {
       7, 18.5, 0}}, {{8, 22.5, 0}, {8, 18.5, 0}}, {{9, 22.5, 0}, {
       9, 18.5, 0}}, {{10, 22.5, 0}, {10, 18.5, 0}}, {{11, 22.5, 0}, {
       11, 18.5, 0}}, {{12, 22.5, 0}, {12, 18.5, 0}}, {{13, 22.5, 0}, {
       13, 18.5, 0}}, {{14, 22.5, 0}, {14, 18.5, 0}}, {{15, 22.5, 0}, {
       15, 18.5, 0}}, {{16, 22.5, 0}, {16, 18.5, 0}}, {{17, 22.5, 0}, {
       17, 18.5, 0}}, {{18, 22.5, 0}, {18, 18.5, 0}}, {{19, 22.5, 0}, {
       19, 18.5, 0}}, {{20, 22.5, 0}, {20, 18.5, 0}}, {{21, 22.5, 0}, {
       21, 18.5, 0}}, {{22, 22.5, 0}, {22, 18.5, 0}}, {{23, 22.5, 0}, {
       23, 18.5, 0}}, {{24, 22.5, 0}, {24, 18.5, 0}}, {{25, 22.5, 0}, {
       25, 18.5, 0}}, {{26, 22.5, 0}, {26, 18.5, 0}}, {{27, 22.5, 0}, {
       27, 18.5, 0}}, {{28, 22.5, 0}, {28, 18.5, 0}}, {{29, 22.5, 0}, {
       29, 18.5, 0}}, {{30, 22.5, 0}, {30, 18.5, 0}}, {{31, 22.5, 0}, {
       31, 18.5, 0}}, {{32, 22.5, 0}, {32, 18.5, 0}}, {{33, 22.5, 0}, {
       33, 18.5, 0}}, {{34, 22.5, 0}, {34, 18.5, 0}}, {{35, 22.5, 0}, {
       35, 18.5, 0}}, {{36, 22.5, 0}, {36, 18.5, 0}}, {{37, 22.5, 0}, {
       37, 18.5, 0}}, {{38, 22.5, 0}, {38, 18.5, 0}}, {{39, 22.5, 0}, {
       39, 18.5, 0}}, {{40, 22.5, 0}, {40, 18.5, 0}}, {{41, 22.5, 0}, {
       41, 18.5, 0}}, {{42, 22.5, 0}, {42, 18.5, 0}}, {{43, 22.5, 0}, {
       43, 18.5, 0}}, {{44, 22.5, 0}, {44, 18.5, 0}}, {{45, 22.5, 0}, {
       45, 18.5, 0}}, {{46, 22.5, 0}, {46, 18.5, 0}}, {{47, 22.5, 0}, {
       47, 18.5, 0}}, {{48, 22.5, 0}, {48, 18.5, 0}}, {{49, 22.5, 0}, {
       49, 18.5, 0}}, {{50, 22.5, 0}, {50, 18.5, 0}}, {{51, 22.5, 0}, {
       51, 18.5, 0}}, {{52, 22.5, 0}, {52, 18.5, 0}}, {{53, 22.5, 0}, {
       53, 18.5, 0}}, {{54, 22.5, 0}, {54, 18.5, 0}}, {{55, 22.5, 0}, {
       55, 18.5, 0}}, {{56, 22.5, 0}, {56, 18.5, 0}}, {{57, 22.5, 0}, {
       57, 18.5, 0}}, {{58, 22.5, 0}, {58, 18.5, 0}}, {{59, 22.5, 0}, {
       59, 18.5, 0}}, {{60, 22.5, 0}, {60, 18.5, 0}}, {{61, 22.5, 0}, {
       61, 18.5, 0}}, {{62, 22.5, 0}, {62, 18.5, 0}}, {{63, 22.5, 0}, {
       63, 18.5, 0}}, {{64, 22.5, 0}, {64, 18.5, 0}}, {{1, 18.5, 0}, {
       1, 14.5, 0}}, {{2, 18.5, 0}, {2, 14.5, 0}}, {{3, 18.5, 0}, {
       3, 14.5, 0}}, {{4, 18.5, 0}, {4, 14.5, 0}}, {{5, 18.5, 0}, {
       5, 14.5, 0}}, {{6, 18.5, 0}, {6, 14.5, 0}}, {{7, 18.5, 0}, {
       7, 14.5, 0}}, {{8, 18.5, 0}, {8, 14.5, 0}}, {{9, 18.5, 0}, {
       9, 14.5, 0}}, {{10, 18.5, 0}, {10, 14.5, 0}}, {{11, 18.5, 0}, {
       11, 14.5, 0}}, {{12, 18.5, 0}, {12, 14.5, 0}}, {{13, 18.5, 0}, {
       13, 14.5, 0}}, {{14, 18.5, 0}, {14, 14.5, 0}}, {{15, 18.5, 0}, {
       15, 14.5, 0}}, {{16, 18.5, 0}, {16, 14.5, 0}}, {{17, 18.5, 0}, {
       17, 14.5, 0}}, {{18, 18.5, 0}, {18, 14.5, 0}}, {{19, 18.5, 0}, {
       19, 14.5, 0}}, {{20, 18.5, 0}, {20, 14.5, 0}}, {{21, 18.5, 0}, {
       21, 14.5, 0}}, {{22, 18.5, 0}, {22, 14.5, 0}}, {{23, 18.5, 0}, {
       23, 14.5, 0}}, {{24, 18.5, 0}, {24, 14.5, 0}}, {{25, 18.5, 0}, {
       25, 14.5, 0}}, {{26, 18.5, 0}, {26, 14.5, 0}}, {{27, 18.5, 0}, {
       27, 14.5, 0}}, {{28, 18.5, 0}, {28, 14.5, 0}}, {{29, 18.5, 0}, {
       29, 14.5, 0}}, {{30, 18.5, 0}, {30, 14.5, 0}}, {{31, 18.5, 0}, {
       31, 14.5, 0}}, {{32, 18.5, 0}, {32, 14.5, 0}}, {{33, 18.5, 0}, {
       33, 14.5, 0}}, {{34, 18.5, 0}, {34, 14.5, 0}}, {{35, 18.5, 0}, {
       35, 14.5, 0}}, {{36, 18.5, 0}, {36, 14.5, 0}}, {{37, 18.5, 0}, {
       37, 14.5, 0}}, {{38, 18.5, 0}, {38, 14.5, 0}}, {{39, 18.5, 0}, {
       39, 14.5, 0}}, {{40, 18.5, 0}, {40, 14.5, 0}}, {{41, 18.5, 0}, {
       41, 14.5, 0}}, {{42, 18.5, 0}, {42, 14.5, 0}}, {{43, 18.5, 0}, {
       43, 14.5, 0}}, {{44, 18.5, 0}, {44, 14.5, 0}}, {{45, 18.5, 0}, {
       45, 14.5, 0}}, {{46, 18.5, 0}, {46, 14.5, 0}}, {{47, 18.5, 0}, {
       47, 14.5, 0}}, {{48, 18.5, 0}, {48, 14.5, 0}}, {{49, 18.5, 0}, {
       49, 14.5, 0}}, {{50, 18.5, 0}, {50, 14.5, 0}}, {{51, 18.5, 0}, {
       51, 14.5, 0}}, {{52, 18.5, 0}, {52, 14.5, 0}}, {{53, 18.5, 0}, {
       53, 14.5, 0}}, {{54, 18.5, 0}, {54, 14.5, 0}}, {{55, 18.5, 0}, {
       55, 14.5, 0}}, {{56, 18.5, 0}, {56, 14.5, 0}}, {{57, 18.5, 0}, {
       57, 14.5, 0}}, {{58, 18.5, 0}, {58, 14.5, 0}}, {{59, 18.5, 0}, {
       59, 14.5, 0}}, {{60, 18.5, 0}, {60, 14.5, 0}}, {{61, 18.5, 0}, {
       61, 14.5, 0}}, {{62, 18.5, 0}, {62, 14.5, 0}}, {{63, 18.5, 0}, {
       63, 14.5, 0}}, {{64, 18.5, 0}, {64, 14.5, 0}}, {{1, 14.5, 0}, {
       1, 10.5, 0}}, {{2, 14.5, 0}, {2, 10.5, 0}}, {{3, 14.5, 0}, {
       3, 10.5, 0}}, {{4, 14.5, 0}, {4, 10.5, 0}}, {{5, 14.5, 0}, {
       5, 10.5, 0}}, {{6, 14.5, 0}, {6, 10.5, 0}}, {{7, 14.5, 0}, {
       7, 10.5, 0}}, {{8, 14.5, 0}, {8, 10.5, 0}}, {{9, 14.5, 0}, {
       9, 10.5, 0}}, {{10, 14.5, 0}, {10, 10.5, 0}}, {{11, 14.5, 0}, {
       11, 10.5, 0}}, {{12, 14.5, 0}, {12, 10.5, 0}}, {{13, 14.5, 0}, {
       13, 10.5, 0}}, {{14, 14.5, 0}, {14, 10.5, 0}}, {{15, 14.5, 0}, {
       15, 10.5, 0}}, {{16, 14.5, 0}, {16, 10.5, 0}}, {{17, 14.5, 0}, {
       17, 10.5, 0}}, {{18, 14.5, 0}, {18, 10.5, 0}}, {{19, 14.5, 0}, {
       19, 10.5, 0}}, {{20, 14.5, 0}, {20, 10.5, 0}}, {{21, 14.5, 0}, {
       21, 10.5, 0}}, {{22, 14.5, 0}, {22, 10.5, 0}}, {{23, 14.5, 0}, {
       23, 10.5, 0}}, {{24, 14.5, 0}, {24, 10.5, 0}}, {{25, 14.5, 0}, {
       25, 10.5, 0}}, {{26, 14.5, 0}, {26, 10.5, 0}}, {{27, 14.5, 0}, {
       27, 10.5, 0}}, {{28, 14.5, 0}, {28, 10.5, 0}}, {{29, 14.5, 0}, {
       29, 10.5, 0}}, {{30, 14.5, 0}, {30, 10.5, 0}}, {{31, 14.5, 0}, {
       31, 10.5, 0}}, {{32, 14.5, 0}, {32, 10.5, 0}}, {{33, 14.5, 0}, {
       33, 10.5, 0}}, {{34, 14.5, 0}, {34, 10.5, 0}}, {{35, 14.5, 0}, {
       35, 10.5, 0}}, {{36, 14.5, 0}, {36, 10.5, 0}}, {{37, 14.5, 0}, {
       37, 10.5, 0}}, {{38, 14.5, 0}, {38, 10.5, 0}}, {{39, 14.5, 0}, {
       39, 10.5, 0}}, {{40, 14.5, 0}, {40, 10.5, 0}}, {{42, 14.5, 0}, {
       42, 10.5, 0}}, {{43, 14.5, 0}, {43, 10.5, 0}}, {{44, 14.5, 0}, {
       44, 10.5, 0}}, {{45, 14.5, 0}, {45, 10.5, 0}}, {{46, 14.5, 0}, {
       46, 10.5, 0}}, {{47, 14.5, 0}, {47, 10.5, 0}}, {{48, 14.5, 0}, {
       48, 10.5, 0}}, {{49, 14.5, 0}, {49, 10.5, 0}}, {{50, 14.5, 0}, {
       50, 10.5, 0}}, {{51, 14.5, 0}, {51, 10.5, 0}}, {{52, 14.5, 0}, {
       52, 10.5, 0}}, {{53, 14.5, 0}, {53, 10.5, 0}}, {{54, 14.5, 0}, {
       54, 10.5, 0}}, {{55, 14.5, 0}, {55, 10.5, 0}}, {{56, 14.5, 0}, {
       56, 10.5, 0}}, {{57, 14.5, 0}, {57, 10.5, 0}}, {{58, 14.5, 0}, {
       58, 10.5, 0}}, {{59, 14.5, 0}, {59, 10.5, 0}}, {{60, 14.5, 0}, {
       60, 10.5, 0}}, {{61, 14.5, 0}, {61, 10.5, 0}}, {{62, 14.5, 0}, {
       62, 10.5, 0}}, {{63, 14.5, 0}, {63, 10.5, 0}}, {{64, 14.5, 0}, {
       64, 10.5, 0}}, {{1, 10.5, 0}, {1, 6.5, 0}}, {{2, 10.5, 0}, {
       2, 6.5, 0}}, {{3, 10.5, 0}, {3, 6.5, 0}}, {{4, 10.5, 0}, {
       4, 6.5, 0}}, {{5, 10.5, 0}, {5, 6.5, 0}}, {{6, 10.5, 0}, {
       6, 6.5, 0}}, {{7, 10.5, 0}, {7, 6.5, 0}}, {{8, 10.5, 0}, {
       8, 6.5, 0}}, {{9, 10.5, 0}, {9, 6.5, 0}}, {{10, 10.5, 0}, {
       10, 6.5, 0}}, {{11, 10.5, 0}, {11, 6.5, 0}}, {{12, 10.5, 0}, {
       12, 6.5, 0}}, {{13, 10.5, 0}, {13, 6.5, 0}}, {{14, 10.5, 0}, {
       14, 6.5, 0}}, {{15, 10.5, 0}, {15, 6.5, 0}}, {{16, 10.5, 0}, {
       16, 6.5, 0}}, {{17, 10.5, 0}, {17, 6.5, 0}}, {{18, 10.5, 0}, {
       18, 6.5, 0}}, {{19, 10.5, 0}, {19, 6.5, 0}}, {{20, 10.5, 0}, {
       20, 6.5, 0}}, {{21, 10.5, 0}, {21, 6.5, 0}}, {{22, 10.5, 0}, {
       22, 6.5, 0}}, {{23, 10.5, 0}, {23, 6.5, 0}}, {{24, 10.5, 0}, {
       24, 6.5, 0}}, {{25, 10.5, 0}, {25, 6.5, 0}}, {{26, 10.5, 0}, {
       26, 6.5, 0}}, {{27, 10.5, 0}, {27, 6.5, 0}}, {{28, 10.5, 0}, {
       28, 6.5, 0}}, {{29, 10.5, 0}, {29, 6.5, 0}}, {{30, 10.5, 0}, {
       30, 6.5, 0}}, {{31, 10.5, 0}, {31, 6.5, 0}}, {{32, 10.5, 0}, {
       32, 6.5, 0}}, {{33, 10.5, 0}, {33, 6.5, 0}}, {{34, 10.5, 0}, {
       34, 6.5, 0}}, {{35, 10.5, 0}, {35, 6.5, 0}}, {{36, 10.5, 0}, {
       36, 6.5, 0}}, {{37, 10.5, 0}, {37, 6.5, 0}}, {{38, 10.5, 0}, {
       38, 6.5, 0}}, {{39, 10.5, 0}, {39, 6.5, 0}}, {{40, 10.5, 0}, {
       40, 6.5, 0}}, {{42, 10.5, 0}, {42, 6.5, 0}}, {{43, 10.5, 0}, {
       43, 6.5, 0}}, {{44, 10.5, 0}, {44, 6.5, 0}}, {{45, 10.5, 0}, {
       45, 6.5, 0}}, {{46, 10.5, 0}, {46, 6.5, 0}}, {{47, 10.5, 0}, {
       47, 6.5, 0}}, {{48, 10.5, 0}, {48, 6.5, 0}}, {{49, 10.5, 0}, {
       49, 6.5, 0}}, {{50, 10.5, 0}, {50, 6.5, 0}}, {{51, 10.5, 0}, {
       51, 6.5, 0}}, {{52, 10.5, 0}, {52, 6.5, 0}}, {{53, 10.5, 0}, {
       53, 6.5, 0}}, {{54, 10.5, 0}, {54, 6.5, 0}}, {{55, 10.5, 0}, {
       55, 6.5, 0}}, {{56, 10.5, 0}, {56, 6.5, 0}}, {{57, 10.5, 0}, {
       57, 6.5, 0}}, {{58, 10.5, 0}, {58, 6.5, 0}}, {{59, 10.5, 0}, {
       59, 6.5, 0}}, {{60, 10.5, 0}, {60, 6.5, 0}}, {{61, 10.5, 0}, {
       61, 6.5, 0}}, {{62, 10.5, 0}, {62, 6.5, 0}}, {{63, 10.5, 0}, {
       63, 6.5, 0}}, {{64, 10.5, 0}, {64, 6.5, 0}}, {{1, 6.5, 0}, {
       1, 2.5, 0}}, {{2, 6.5, 0}, {2, 2.5, 0}}, {{3, 6.5, 0}, {3, 2.5, 0}}, {{
       4, 6.5, 0}, {4, 2.5, 0}}, {{5, 6.5, 0}, {5, 2.5, 0}}, {{6, 6.5, 0}, {
       6, 2.5, 0}}, {{7, 6.5, 0}, {7, 2.5, 0}}, {{8, 6.5, 0}, {8, 2.5, 0}}, {{
       9, 6.5, 0}, {9, 2.5, 0}}, {{10, 6.5, 0}, {10, 2.5, 0}}, {{
       11, 6.5, 0}, {11, 2.5, 0}}, {{12, 6.5, 0}, {12, 2.5, 0}}, {{
       13, 6.5, 0}, {13, 2.5, 0}}, {{14, 6.5, 0}, {14, 2.5, 0}}, {{
       15, 6.5, 0}, {15, 2.5, 0}}, {{16, 6.5, 0}, {16, 2.5, 0}}, {{
       17, 6.5, 0}, {17, 2.5, 0}}, {{18, 6.5, 0}, {18, 2.5, 0}}, {{
       19, 6.5, 0}, {19, 2.5, 0}}, {{20, 6.5, 0}, {20, 2.5, 0}}, {{
       21, 6.5, 0}, {21, 2.5, 0}}, {{22, 6.5, 0}, {22, 2.5, 0}}, {{
       23, 6.5, 0}, {23, 2.5, 0}}, {{24, 6.5, 0}, {24, 2.5, 0}}, {{
       25, 6.5, 0}, {25, 2.5, 0}}, {{26, 6.5, 0}, {26, 2.5, 0}}, {{
       27, 6.5, 0}, {27, 2.5, 0}}, {{28, 6.5, 0}, {28, 2.5, 0}}, {{
       29, 6.5, 0}, {29, 2.5, 0}}, {{30, 6.5, 0}, {30, 2.5, 0}}, {{
       31, 6.5, 0}, {31, 2.5, 0}}, {{32, 6.5, 0}, {32, 2.5, 0}}, {{
       33, 6.5, 0}, {33, 2.5, 0}}, {{34, 6.5, 0}, {34, 2.5, 0}}, {{
       35, 6.5, 0}, {35, 2.5, 0}}, {{36, 6.5, 0}, {36, 2.5, 0}}, {{
       37, 6.5, 0}, {37, 2.5, 0}}, {{38, 6.5, 0}, {38, 2.5, 0}}, {{
       39, 6.5, 0}, {39, 2.5, 0}}, {{40, 6.5, 0}, {40, 2.5, 0}}, {{
       42, 6.5, 0}, {42, 2.5, 0}}, {{43, 6.5, 0}, {43, 2.5, 0}}, {{
       44, 6.5, 0}, {44, 2.5, 0}}, {{45, 6.5, 0}, {45, 2.5, 0}}, {{
       46, 6.5, 0}, {46, 2.5, 0}}, {{47, 6.5, 0}, {47, 2.5, 0}}, {{
       48, 6.5, 0}, {48, 2.5, 0}}, {{49, 6.5, 0}, {49, 2.5, 0}}, {{
       50, 6.5, 0}, {50, 2.5, 0}}, {{51, 6.5, 0}, {51, 2.5, 0}}, {{
       52, 6.5, 0}, {52, 2.5, 0}}, {{53, 6.5, 0}, {53, 2.5, 0}}, {{
       54, 6.5, 0}, {54, 2.5, 0}}, {{55, 6.5, 0}, {55, 2.5, 0}}, {{
       56, 6.5, 0}, {56, 2.5, 0}}, {{57, 6.5, 0}, {57, 2.5, 0}}, {{
       58, 6.5, 0}, {58, 2.5, 0}}, {{59, 6.5, 0}, {59, 2.5, 0}}, {{
       60, 6.5, 0}, {60, 2.5, 0}}, {{61, 6.5, 0}, {61, 2.5, 0}}, {{
       62, 6.5, 0}, {62, 2.5, 0}}, {{63, 6.5, 0}, {63, 2.5, 0}}, {{
       64, 6.5, 0}, {64, 2.5, 0}}}, 0.06]}},
  Boxed->False,
  PreserveImageOptions->False,
  ViewPoint->{0., 0., 32.},
  ViewVertical->{0., 1., 0.}]]]
},
WindowSize->{808, 755},
WindowMargins->{{302, Automatic}, {Automatic, 50}},
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (July 28, \
2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[1464, 33, 242650, 3429, 70, InheritFromParent]
}
]
*)

(* End of internal cache information *)
(* NotebookSignature hu0Ib03n16YmkAgm@D2Qs43p *)


==> anc/QAPU_Fig02_Chimera_L=08_SW.cdf <==
(* Content-type: application/vnd.wolfram.cdf.text *)

(*** Wolfram CDF File ***)
(* http://www.wolfram.com/cdf *)

(* CreatedBy='Mathematica 11.0' *)

(*************************************************************************)
(*                                                                       *)
(*  The Mathematica License under which this file was created prohibits  *)
(*  restricting third parties in receipt of this file from republishing  *)
(*  or redistributing it by any means, including but not limited to      *)
(*  rights management or terms of use, without the express consent of    *)
(*  Wolfram Research, Inc. For additional information concerning CDF     *)
(*  licensing and redistribution see:                                    *)
(*                                                                       *)
(*        www.wolfram.com/cdf/adopting-cdf/licensing-options.html        *)
(*                                                                       *)
(*************************************************************************)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[      1064,         20]
NotebookDataLength[     74325,       1096]
NotebookOptionsPosition[     74965,       1095]
NotebookOutlinePosition[     75320,       1111]
CellTagsIndexPosition[     75277,       1108]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 Graphics3DBox[{
   {RGBColor[1, 0, 0], 
    SphereBox[{{{2.5, 32, 2}, {2.5, 31, 2}, {2.5, 30, 2}, {2.5, 29, 2}, {
       6.5, 32, 2}, {6.5, 31, 2}, {6.5, 30, 2}, {6.5, 29, 2}, {10.5, 31, 2}, {
       10.5, 30, 2}, {10.5, 29, 2}, {14.5, 32, 2}, {14.5, 31, 2}, {
       14.5, 30, 2}, {14.5, 29, 2}, {18.5, 32, 2}, {18.5, 31, 2}, {
       18.5, 30, 2}, {18.5, 29, 2}, {22.5, 32, 2}, {22.5, 31, 2}, {
       22.5, 30, 2}, {22.5, 29, 2}, {26.5, 32, 2}, {26.5, 31, 2}, {
       26.5, 30, 2}, {26.5, 29, 2}, {30.5, 32, 2}, {30.5, 31, 2}, {
       30.5, 30, 2}, {30.5, 29, 2}, {2.5, 28, 2}, {2.5, 27, 2}, {
       2.5, 26, 2}, {2.5, 25, 2}, {6.5, 28, 2}, {6.5, 27, 2}, {6.5, 26, 2}, {
       6.5, 25, 2}, {10.5, 28, 2}, {10.5, 27, 2}, {10.5, 26, 2}, {
       10.5, 25, 2}, {14.5, 28, 2}, {14.5, 27, 2}, {14.5, 26, 2}, {
       14.5, 25, 2}, {18.5, 28, 2}, {18.5, 27, 2}, {18.5, 26, 2}, {
       18.5, 25, 2}, {22.5, 28, 2}, {22.5, 26, 2}, {22.5, 25, 2}, {
       26.5, 28, 2}, {26.5, 27, 2}, {26.5, 26, 2}, {26.5, 25, 2}, {
       30.5, 28, 2}, {30.5, 27, 2}, {30.5, 26, 2}, {30.5, 25, 2}, {
       2.5, 24, 2}, {2.5, 23, 2}, {2.5, 22, 2}, {2.5, 21, 2}, {6.5, 24, 2}, {
       6.5, 23, 2}, {6.5, 22, 2}, {6.5, 21, 2}, {10.5, 24, 2}, {
       10.5, 23, 2}, {10.5, 22, 2}, {10.5, 21, 2}, {14.5, 24, 2}, {
       14.5, 23, 2}, {14.5, 22, 2}, {14.5, 21, 2}, {18.5, 24, 2}, {
       18.5, 23, 2}, {18.5, 22, 2}, {18.5, 21, 2}, {22.5, 24, 2}, {
       22.5, 23, 2}, {22.5, 22, 2}, {22.5, 21, 2}, {26.5, 24, 2}, {
       26.5, 23, 2}, {26.5, 22, 2}, {26.5, 21, 2}, {30.5, 24, 2}, {
       30.5, 23, 2}, {30.5, 22, 2}, {30.5, 21, 2}, {2.5, 20, 2}, {
       2.5, 19, 2}, {2.5, 18, 2}, {2.5, 17, 2}, {6.5, 20, 2}, {6.5, 19, 2}, {
       6.5, 18, 2}, {10.5, 20, 2}, {10.5, 18, 2}, {10.5, 17, 2}, {
       14.5, 20, 2}, {14.5, 19, 2}, {14.5, 18, 2}, {14.5, 17, 2}, {
       18.5, 20, 2}, {18.5, 19, 2}, {18.5, 18, 2}, {18.5, 17, 2}, {
       22.5, 20, 2}, {22.5, 19, 2}, {22.5, 18, 2}, {22.5, 17, 2}, {
       26.5, 20, 2}, {26.5, 19, 2}, {26.5, 18, 2}, {26.5, 17, 2}, {
       30.5, 20, 2}, {30.5, 19, 2}, {30.5, 18, 2}, {30.5, 17, 2}, {
       2.5, 16, 2}, {2.5, 15, 2}, {2.5, 14, 2}, {2.5, 13, 2}, {6.5, 16, 2}, {
       6.5, 15, 2}, {6.5, 14, 2}, {6.5, 13, 2}, {10.5, 16, 2}, {
       10.5, 15, 2}, {10.5, 14, 2}, {10.5, 13, 2}, {14.5, 16, 2}, {
       14.5, 15, 2}, {14.5, 14, 2}, {14.5, 13, 2}, {18.5, 16, 2}, {
       18.5, 15, 2}, {18.5, 14, 2}, {18.5, 13, 2}, {22.5, 16, 2}, {
       22.5, 15, 2}, {22.5, 14, 2}, {22.5, 13, 2}, {26.5, 16, 2}, {
       26.5, 15, 2}, {26.5, 14, 2}, {26.5, 13, 2}, {30.5, 16, 2}, {
       30.5, 15, 2}, {30.5, 14, 2}, {30.5, 13, 2}, {2.5, 12, 2}, {
       2.5, 11, 2}, {2.5, 10, 2}, {2.5, 9, 2}, {6.5, 12, 2}, {6.5, 11, 2}, {
       6.5, 10, 2}, {6.5, 9, 2}, {10.5, 12, 2}, {10.5, 11, 2}, {
       10.5, 10, 2}, {10.5, 9, 2}, {14.5, 12, 2}, {14.5, 11, 2}, {
       14.5, 10, 2}, {14.5, 9, 2}, {18.5, 12, 2}, {18.5, 11, 2}, {
       18.5, 10, 2}, {18.5, 9, 2}, {22.5, 12, 2}, {22.5, 11, 2}, {
       22.5, 10, 2}, {22.5, 9, 2}, {26.5, 12, 2}, {26.5, 11, 2}, {
       26.5, 10, 2}, {26.5, 9, 2}, {30.5, 12, 2}, {30.5, 11, 2}, {
       30.5, 10, 2}, {30.5, 9, 2}, {2.5, 8, 2}, {2.5, 7, 2}, {2.5, 5, 2}, {
       6.5, 8, 2}, {6.5, 7, 2}, {6.5, 6, 2}, {6.5, 5, 2}, {10.5, 8, 2}, {
       10.5, 7, 2}, {10.5, 6, 2}, {10.5, 5, 2}, {14.5, 8, 2}, {14.5, 7, 2}, {
       14.5, 6, 2}, {14.5, 5, 2}, {18.5, 8, 2}, {18.5, 7, 2}, {18.5, 6, 2}, {
       18.5, 5, 2}, {22.5, 8, 2}, {22.5, 7, 2}, {22.5, 6, 2}, {22.5, 5, 2}, {
       26.5, 8, 2}, {26.5, 7, 2}, {26.5, 6, 2}, {30.5, 8, 2}, {30.5, 7, 2}, {
       30.5, 6, 2}, {30.5, 5, 2}, {2.5, 4, 2}, {2.5, 3, 2}, {2.5, 2, 2}, {
       2.5, 1, 2}, {6.5, 4, 2}, {6.5, 3, 2}, {6.5, 2, 2}, {6.5, 1, 2}, {
       10.5, 4, 2}, {10.5, 3, 2}, {10.5, 2, 2}, {10.5, 1, 2}, {14.5, 4, 2}, {
       14.5, 3, 2}, {14.5, 2, 2}, {14.5, 1, 2}, {18.5, 4, 2}, {18.5, 3, 2}, {
       18.5, 2, 2}, {18.5, 1, 2}, {22.5, 3, 2}, {22.5, 2, 2}, {22.5, 1, 2}, {
       26.5, 4, 2}, {26.5, 3, 2}, {26.5, 2, 2}, {26.5, 1, 2}, {30.5, 4, 2}, {
       30.5, 3, 2}, {30.5, 1, 2}}}, 0.3]}, 
   {RGBColor[0, 0, 1], 
    SphereBox[{{{1, 30.5, 0}, {2, 30.5, 0}, {3, 30.5, 0}, {4, 30.5, 0}, {
       5, 30.5, 0}, {6, 30.5, 0}, {7, 30.5, 0}, {8, 30.5, 0}, {9, 30.5, 0}, {
       10, 30.5, 0}, {11, 30.5, 0}, {12, 30.5, 0}, {13, 30.5, 0}, {
       14, 30.5, 0}, {15, 30.5, 0}, {16, 30.5, 0}, {17, 30.5, 0}, {
       18, 30.5, 0}, {19, 30.5, 0}, {20, 30.5, 0}, {21, 30.5, 0}, {
       22, 30.5, 0}, {23, 30.5, 0}, {24, 30.5, 0}, {25, 30.5, 0}, {
       26, 30.5, 0}, {27, 30.5, 0}, {28, 30.5, 0}, {29, 30.5, 0}, {
       31, 30.5, 0}, {32, 30.5, 0}, {1, 26.5, 0}, {2, 26.5, 0}, {
       3, 26.5, 0}, {4, 26.5, 0}, {5, 26.5, 0}, {6, 26.5, 0}, {7, 26.5, 0}, {
       8, 26.5, 0}, {9, 26.5, 0}, {10, 26.5, 0}, {11, 26.5, 0}, {
       12, 26.5, 0}, {13, 26.5, 0}, {14, 26.5, 0}, {15, 26.5, 0}, {
       16, 26.5, 0}, {17, 26.5, 0}, {18, 26.5, 0}, {19, 26.5, 0}, {
       21, 26.5, 0}, {22, 26.5, 0}, {24, 26.5, 0}, {25, 26.5, 0}, {
       26, 26.5, 0}, {27, 26.5, 0}, {28, 26.5, 0}, {29, 26.5, 0}, {
       30, 26.5, 0}, {31, 26.5, 0}, {32, 26.5, 0}, {1, 22.5, 0}, {
       2, 22.5, 0}, {4, 22.5, 0}, {5, 22.5, 0}, {6, 22.5, 0}, {7, 22.5, 0}, {
       8, 22.5, 0}, {9, 22.5, 0}, {10, 22.5, 0}, {11, 22.5, 0}, {
       12, 22.5, 0}, {13, 22.5, 0}, {14, 22.5, 0}, {15, 22.5, 0}, {
       16, 22.5, 0}, {17, 22.5, 0}, {19, 22.5, 0}, {20, 22.5, 0}, {
       21, 22.5, 0}, {22, 22.5, 0}, {23, 22.5, 0}, {24, 22.5, 0}, {
       25, 22.5, 0}, {26, 22.5, 0}, {27, 22.5, 0}, {28, 22.5, 0}, {
       29, 22.5, 0}, {30, 22.5, 0}, {31, 22.5, 0}, {32, 22.5, 0}, {
       1, 18.5, 0}, {2, 18.5, 0}, {3, 18.5, 0}, {4, 18.5, 0}, {5, 18.5, 0}, {
       6, 18.5, 0}, {7, 18.5, 0}, {8, 18.5, 0}, {9, 18.5, 0}, {10, 18.5, 0}, {
       11, 18.5, 0}, {12, 18.5, 0}, {13, 18.5, 0}, {14, 18.5, 0}, {
       15, 18.5, 0}, {16, 18.5, 0}, {17, 18.5, 0}, {18, 18.5, 0}, {
       19, 18.5, 0}, {20, 18.5, 0}, {21, 18.5, 0}, {22, 18.5, 0}, {
       23, 18.5, 0}, {25, 18.5, 0}, {26, 18.5, 0}, {27, 18.5, 0}, {
       28, 18.5, 0}, {29, 18.5, 0}, {30, 18.5, 0}, {31, 18.5, 0}, {
       32, 18.5, 0}, {1, 14.5, 0}, {2, 14.5, 0}, {4, 14.5, 0}, {5, 14.5, 0}, {
       6, 14.5, 0}, {7, 14.5, 0}, {8, 14.5, 0}, {9, 14.5, 0}, {10, 14.5, 0}, {
       11, 14.5, 0}, {12, 14.5, 0}, {13, 14.5, 0}, {14, 14.5, 0}, {
       15, 14.5, 0}, {16, 14.5, 0}, {17, 14.5, 0}, {18, 14.5, 0}, {
       19, 14.5, 0}, {20, 14.5, 0}, {21, 14.5, 0}, {22, 14.5, 0}, {
       23, 14.5, 0}, {25, 14.5, 0}, {26, 14.5, 0}, {27, 14.5, 0}, {
       28, 14.5, 0}, {29, 14.5, 0}, {30, 14.5, 0}, {31, 14.5, 0}, {
       32, 14.5, 0}, {1, 10.5, 0}, {2, 10.5, 0}, {3, 10.5, 0}, {4, 10.5, 0}, {
       5, 10.5, 0}, {6, 10.5, 0}, {7, 10.5, 0}, {8, 10.5, 0}, {9, 10.5, 0}, {
       10, 10.5, 0}, {11, 10.5, 0}, {12, 10.5, 0}, {13, 10.5, 0}, {
       14, 10.5, 0}, {15, 10.5, 0}, {16, 10.5, 0}, {17, 10.5, 0}, {
       18, 10.5, 0}, {19, 10.5, 0}, {20, 10.5, 0}, {21, 10.5, 0}, {
       22, 10.5, 0}, {23, 10.5, 0}, {24, 10.5, 0}, {25, 10.5, 0}, {
       26, 10.5, 0}, {27, 10.5, 0}, {28, 10.5, 0}, {29, 10.5, 0}, {
       30, 10.5, 0}, {31, 10.5, 0}, {32, 10.5, 0}, {1, 6.5, 0}, {2, 6.5, 0}, {
       3, 6.5, 0}, {4, 6.5, 0}, {5, 6.5, 0}, {6, 6.5, 0}, {7, 6.5, 0}, {
       8, 6.5, 0}, {9, 6.5, 0}, {10, 6.5, 0}, {11, 6.5, 0}, {13, 6.5, 0}, {
       14, 6.5, 0}, {15, 6.5, 0}, {17, 6.5, 0}, {18, 6.5, 0}, {19, 6.5, 0}, {
       20, 6.5, 0}, {21, 6.5, 0}, {22, 6.5, 0}, {23, 6.5, 0}, {24, 6.5, 0}, {
       25, 6.5, 0}, {26, 6.5, 0}, {27, 6.5, 0}, {28, 6.5, 0}, {29, 6.5, 0}, {
       30, 6.5, 0}, {31, 6.5, 0}, {32, 6.5, 0}, {1, 2.5, 0}, {2, 2.5, 0}, {
       3, 2.5, 0}, {5, 2.5, 0}, {6, 2.5, 0}, {7, 2.5, 0}, {8, 2.5, 0}, {
       10, 2.5, 0}, {11, 2.5, 0}, {12, 2.5, 0}, {13, 2.5, 0}, {14, 2.5, 0}, {
       15, 2.5, 0}, {16, 2.5, 0}, {17, 2.5, 0}, {19, 2.5, 0}, {20, 2.5, 0}, {
       22, 2.5, 0}, {23, 2.5, 0}, {24, 2.5, 0}, {26, 2.5, 0}, {27, 2.5, 0}, {
       28, 2.5, 0}, {29, 2.5, 0}, {30, 2.5, 0}, {31, 2.5, 0}, {32, 2.5, 0}}}, 
     0.3]}, 
   {RGBColor[1, 1, 0], 
    CylinderBox[{{{2.5, 32, 2}, {6.5, 32, 2}}, {{2.5, 31, 2}, {
       6.5, 31, 2}}, {{2.5, 30, 2}, {6.5, 30, 2}}, {{2.5, 29, 2}, {
       6.5, 29, 2}}, {{6.5, 31, 2}, {10.5, 31, 2}}, {{6.5, 30, 2}, {
       10.5, 30, 2}}, {{6.5, 29, 2}, {10.5, 29, 2}}, {{10.5, 31, 2}, {
       14.5, 31, 2}}, {{10.5, 30, 2}, {14.5, 30, 2}}, {{10.5, 29, 2}, {
       14.5, 29, 2}}, {{14.5, 32, 2}, {18.5, 32, 2}}, {{14.5, 31, 2}, {
       18.5, 31, 2}}, {{14.5, 30, 2}, {18.5, 30, 2}}, {{14.5, 29, 2}, {
       18.5, 29, 2}}, {{18.5, 32, 2}, {22.5, 32, 2}}, {{18.5, 31, 2}, {
       22.5, 31, 2}}, {{18.5, 30, 2}, {22.5, 30, 2}}, {{18.5, 29, 2}, {
       22.5, 29, 2}}, {{22.5, 32, 2}, {26.5, 32, 2}}, {{22.5, 31, 2}, {
       26.5, 31, 2}}, {{22.5, 30, 2}, {26.5, 30, 2}}, {{22.5, 29, 2}, {
       26.5, 29, 2}}, {{26.5, 32, 2}, {30.5, 32, 2}}, {{26.5, 31, 2}, {
       30.5, 31, 2}}, {{26.5, 30, 2}, {30.5, 30, 2}}, {{26.5, 29, 2}, {
       30.5, 29, 2}}, {{2.5, 28, 2}, {6.5, 28, 2}}, {{2.5, 27, 2}, {
       6.5, 27, 2}}, {{2.5, 26, 2}, {6.5, 26, 2}}, {{2.5, 25, 2}, {
       6.5, 25, 2}}, {{6.5, 28, 2}, {10.5, 28, 2}}, {{6.5, 27, 2}, {
       10.5, 27, 2}}, {{6.5, 26, 2}, {10.5, 26, 2}}, {{6.5, 25, 2}, {
       10.5, 25, 2}}, {{10.5, 28, 2}, {14.5, 28, 2}}, {{10.5, 27, 2}, {
       14.5, 27, 2}}, {{10.5, 26, 2}, {14.5, 26, 2}}, {{10.5, 25, 2}, {
       14.5, 25, 2}}, {{14.5, 28, 2}, {18.5, 28, 2}}, {{14.5, 27, 2}, {
       18.5, 27, 2}}, {{14.5, 26, 2}, {18.5, 26, 2}}, {{14.5, 25, 2}, {
       18.5, 25, 2}}, {{18.5, 28, 2}, {22.5, 28, 2}}, {{18.5, 26, 2}, {
       22.5, 26, 2}}, {{18.5, 25, 2}, {22.5, 25, 2}}, {{22.5, 28, 2}, {
       26.5, 28, 2}}, {{22.5, 26, 2}, {26.5, 26, 2}}, {{22.5, 25, 2}, {
       26.5, 25, 2}}, {{26.5, 28, 2}, {30.5, 28, 2}}, {{26.5, 27, 2}, {
       30.5, 27, 2}}, {{26.5, 26, 2}, {30.5, 26, 2}}, {{26.5, 25, 2}, {
       30.5, 25, 2}}, {{2.5, 24, 2}, {6.5, 24, 2}}, {{2.5, 23, 2}, {
       6.5, 23, 2}}, {{2.5, 22, 2}, {6.5, 22, 2}}, {{2.5, 21, 2}, {
       6.5, 21, 2}}, {{6.5, 24, 2}, {10.5, 24, 2}}, {{6.5, 23, 2}, {
       10.5, 23, 2}}, {{6.5, 22, 2}, {10.5, 22, 2}}, {{6.5, 21, 2}, {
       10.5, 21, 2}}, {{10.5, 24, 2}, {14.5, 24, 2}}, {{10.5, 23, 2}, {
       14.5, 23, 2}}, {{10.5, 22, 2}, {14.5, 22, 2}}, {{10.5, 21, 2}, {
       14.5, 21, 2}}, {{14.5, 24, 2}, {18.5, 24, 2}}, {{14.5, 23, 2}, {
       18.5, 23, 2}}, {{14.5, 22, 2}, {18.5, 22, 2}}, {{14.5, 21, 2}, {
       18.5, 21, 2}}, {{18.5, 24, 2}, {22.5, 24, 2}}, {{18.5, 23, 2}, {
       22.5, 23, 2}}, {{18.5, 22, 2}, {22.5, 22, 2}}, {{18.5, 21, 2}, {
       22.5, 21, 2}}, {{22.5, 24, 2}, {26.5, 24, 2}}, {{22.5, 23, 2}, {
       26.5, 23, 2}}, {{22.5, 22, 2}, {26.5, 22, 2}}, {{22.5, 21, 2}, {
       26.5, 21, 2}}, {{26.5, 24, 2}, {30.5, 24, 2}}, {{26.5, 23, 2}, {
       30.5, 23, 2}}, {{26.5, 22, 2}, {30.5, 22, 2}}, {{26.5, 21, 2}, {
       30.5, 21, 2}}, {{2.5, 20, 2}, {6.5, 20, 2}}, {{2.5, 19, 2}, {
       6.5, 19, 2}}, {{2.5, 18, 2}, {6.5, 18, 2}}, {{6.5, 20, 2}, {
       10.5, 20, 2}}, {{6.5, 18, 2}, {10.5, 18, 2}}, {{10.5, 20, 2}, {
       14.5, 20, 2}}, {{10.5, 18, 2}, {14.5, 18, 2}}, {{10.5, 17, 2}, {
       14.5, 17, 2}}, {{14.5, 20, 2}, {18.5, 20, 2}}, {{14.5, 19, 2}, {
       18.5, 19, 2}}, {{14.5, 18, 2}, {18.5, 18, 2}}, {{14.5, 17, 2}, {
       18.5, 17, 2}}, {{18.5, 20, 2}, {22.5, 20, 2}}, {{18.5, 19, 2}, {
       22.5, 19, 2}}, {{18.5, 18, 2}, {22.5, 18, 2}}, {{18.5, 17, 2}, {
       22.5, 17, 2}}, {{22.5, 20, 2}, {26.5, 20, 2}}, {{22.5, 19, 2}, {
       26.5, 19, 2}}, {{22.5, 18, 2}, {26.5, 18, 2}}, {{22.5, 17, 2}, {
       26.5, 17, 2}}, {{26.5, 20, 2}, {30.5, 20, 2}}, {{26.5, 19, 2}, {
       30.5, 19, 2}}, {{26.5, 18, 2}, {30.5, 18, 2}}, {{26.5, 17, 2}, {
       30.5, 17, 2}}, {{2.5, 16, 2}, {6.5, 16, 2}}, {{2.5, 15, 2}, {
       6.5, 15, 2}}, {{2.5, 14, 2}, {6.5, 14, 2}}, {{2.5, 13, 2}, {
       6.5, 13, 2}}, {{6.5, 16, 2}, {10.5, 16, 2}}, {{6.5, 15, 2}, {
       10.5, 15, 2}}, {{6.5, 14, 2}, {10.5, 14, 2}}, {{6.5, 13, 2}, {
       10.5, 13, 2}}, {{10.5, 16, 2}, {14.5, 16, 2}}, {{10.5, 15, 2}, {
       14.5, 15, 2}}, {{10.5, 14, 2}, {14.5, 14, 2}}, {{10.5, 13, 2}, {
       14.5, 13, 2}}, {{14.5, 16, 2}, {18.5, 16, 2}}, {{14.5, 15, 2}, {
       18.5, 15, 2}}, {{14.5, 14, 2}, {18.5, 14, 2}}, {{14.5, 13, 2}, {
       18.5, 13, 2}}, {{18.5, 16, 2}, {22.5, 16, 2}}, {{18.5, 15, 2}, {
       22.5, 15, 2}}, {{18.5, 14, 2}, {22.5, 14, 2}}, {{18.5, 13, 2}, {
       22.5, 13, 2}}, {{22.5, 16, 2}, {26.5, 16, 2}}, {{22.5, 15, 2}, {
       26.5, 15, 2}}, {{22.5, 14, 2}, {26.5, 14, 2}}, {{22.5, 13, 2}, {
       26.5, 13, 2}}, {{26.5, 16, 2}, {30.5, 16, 2}}, {{26.5, 15, 2}, {
       30.5, 15, 2}}, {{26.5, 14, 2}, {30.5, 14, 2}}, {{26.5, 13, 2}, {
       30.5, 13, 2}}, {{2.5, 12, 2}, {6.5, 12, 2}}, {{2.5, 11, 2}, {
       6.5, 11, 2}}, {{2.5, 10, 2}, {6.5, 10, 2}}, {{2.5, 9, 2}, {
       6.5, 9, 2}}, {{6.5, 12, 2}, {10.5, 12, 2}}, {{6.5, 11, 2}, {
       10.5, 11, 2}}, {{6.5, 10, 2}, {10.5, 10, 2}}, {{6.5, 9, 2}, {
       10.5, 9, 2}}, {{10.5, 12, 2}, {14.5, 12, 2}}, {{10.5, 11, 2}, {
       14.5, 11, 2}}, {{10.5, 10, 2}, {14.5, 10, 2}}, {{10.5, 9, 2}, {
       14.5, 9, 2}}, {{14.5, 12, 2}, {18.5, 12, 2}}, {{14.5, 11, 2}, {
       18.5, 11, 2}}, {{14.5, 10, 2}, {18.5, 10, 2}}, {{14.5, 9, 2}, {
       18.5, 9, 2}}, {{18.5, 12, 2}, {22.5, 12, 2}}, {{18.5, 11, 2}, {
       22.5, 11, 2}}, {{18.5, 10, 2}, {22.5, 10, 2}}, {{18.5, 9, 2}, {
       22.5, 9, 2}}, {{22.5, 12, 2}, {26.5, 12, 2}}, {{22.5, 11, 2}, {
       26.5, 11, 2}}, {{22.5, 10, 2}, {26.5, 10, 2}}, {{22.5, 9, 2}, {
       26.5, 9, 2}}, {{26.5, 12, 2}, {30.5, 12, 2}}, {{26.5, 11, 2}, {
       30.5, 11, 2}}, {{26.5, 10, 2}, {30.5, 10, 2}}, {{26.5, 9, 2}, {
       30.5, 9, 2}}, {{2.5, 8, 2}, {6.5, 8, 2}}, {{2.5, 7, 2}, {
       6.5, 7, 2}}, {{2.5, 5, 2}, {6.5, 5, 2}}, {{6.5, 8, 2}, {
       10.5, 8, 2}}, {{6.5, 7, 2}, {10.5, 7, 2}}, {{6.5, 6, 2}, {
       10.5, 6, 2}}, {{6.5, 5, 2}, {10.5, 5, 2}}, {{10.5, 8, 2}, {
       14.5, 8, 2}}, {{10.5, 7, 2}, {14.5, 7, 2}}, {{10.5, 6, 2}, {
       14.5, 6, 2}}, {{10.5, 5, 2}, {14.5, 5, 2}}, {{14.5, 8, 2}, {
       18.5, 8, 2}}, {{14.5, 7, 2}, {18.5, 7, 2}}, {{14.5, 6, 2}, {
       18.5, 6, 2}}, {{14.5, 5, 2}, {18.5, 5, 2}}, {{18.5, 8, 2}, {
       22.5, 8, 2}}, {{18.5, 7, 2}, {22.5, 7, 2}}, {{18.5, 6, 2}, {
       22.5, 6, 2}}, {{18.5, 5, 2}, {22.5, 5, 2}}, {{22.5, 8, 2}, {
       26.5, 8, 2}}, {{22.5, 7, 2}, {26.5, 7, 2}}, {{22.5, 6, 2}, {
       26.5, 6, 2}}, {{26.5, 8, 2}, {30.5, 8, 2}}, {{26.5, 7, 2}, {
       30.5, 7, 2}}, {{26.5, 6, 2}, {30.5, 6, 2}}, {{2.5, 4, 2}, {
       6.5, 4, 2}}, {{2.5, 3, 2}, {6.5, 3, 2}}, {{2.5, 2, 2}, {6.5, 2, 2}}, {{
       2.5, 1, 2}, {6.5, 1, 2}}, {{6.5, 4, 2}, {10.5, 4, 2}}, {{6.5, 3, 2}, {
       10.5, 3, 2}}, {{6.5, 2, 2}, {10.5, 2, 2}}, {{6.5, 1, 2}, {10.5, 1, 2}},
       {{10.5, 4, 2}, {14.5, 4, 2}}, {{10.5, 3, 2}, {14.5, 3, 2}}, {{
       10.5, 2, 2}, {14.5, 2, 2}}, {{10.5, 1, 2}, {14.5, 1, 2}}, {{
       14.5, 4, 2}, {18.5, 4, 2}}, {{14.5, 3, 2}, {18.5, 3, 2}}, {{
       14.5, 2, 2}, {18.5, 2, 2}}, {{14.5, 1, 2}, {18.5, 1, 2}}, {{
       18.5, 3, 2}, {22.5, 3, 2}}, {{18.5, 2, 2}, {22.5, 2, 2}}, {{
       18.5, 1, 2}, {22.5, 1, 2}}, {{22.5, 3, 2}, {26.5, 3, 2}}, {{
       22.5, 2, 2}, {26.5, 2, 2}}, {{22.5, 1, 2}, {26.5, 1, 2}}, {{
       26.5, 4, 2}, {30.5, 4, 2}}, {{26.5, 3, 2}, {30.5, 3, 2}}, {{
       26.5, 1, 2}, {30.5, 1, 2}}}, 0.08]}, 
   {GrayLevel[0.5], 
    CylinderBox[{{{1, 30.5, 0}, {1, 26.5, 0}}, {{2, 30.5, 0}, {
       2, 26.5, 0}}, {{3, 30.5, 0}, {3, 26.5, 0}}, {{4, 30.5, 0}, {
       4, 26.5, 0}}, {{5, 30.5, 0}, {5, 26.5, 0}}, {{6, 30.5, 0}, {
       6, 26.5, 0}}, {{7, 30.5, 0}, {7, 26.5, 0}}, {{8, 30.5, 0}, {
       8, 26.5, 0}}, {{9, 30.5, 0}, {9, 26.5, 0}}, {{10, 30.5, 0}, {
       10, 26.5, 0}}, {{11, 30.5, 0}, {11, 26.5, 0}}, {{12, 30.5, 0}, {
       12, 26.5, 0}}, {{13, 30.5, 0}, {13, 26.5, 0}}, {{14, 30.5, 0}, {
       14, 26.5, 0}}, {{15, 30.5, 0}, {15, 26.5, 0}}, {{16, 30.5, 0}, {
       16, 26.5, 0}}, {{17, 30.5, 0}, {17, 26.5, 0}}, {{18, 30.5, 0}, {
       18, 26.5, 0}}, {{19, 30.5, 0}, {19, 26.5, 0}}, {{21, 30.5, 0}, {
       21, 26.5, 0}}, {{22, 30.5, 0}, {22, 26.5, 0}}, {{24, 30.5, 0}, {
       24, 26.5, 0}}, {{25, 30.5, 0}, {25, 26.5, 0}}, {{26, 30.5, 0}, {
       26, 26.5, 0}}, {{27, 30.5, 0}, {27, 26.5, 0}}, {{28, 30.5, 0}, {
       28, 26.5, 0}}, {{29, 30.5, 0}, {29, 26.5, 0}}, {{31, 30.5, 0}, {
       31, 26.5, 0}}, {{32, 30.5, 0}, {32, 26.5, 0}}, {{1, 26.5, 0}, {
       1, 22.5, 0}}, {{2, 26.5, 0}, {2, 22.5, 0}}, {{4, 26.5, 0}, {
       4, 22.5, 0}}, {{5, 26.5, 0}, {5, 22.5, 0}}, {{6, 26.5, 0}, {
       6, 22.5, 0}}, {{7, 26.5, 0}, {7, 22.5, 0}}, {{8, 26.5, 0}, {
       8, 22.5, 0}}, {{9, 26.5, 0}, {9, 22.5, 0}}, {{10, 26.5, 0}, {
       10, 22.5, 0}}, {{11, 26.5, 0}, {11, 22.5, 0}}, {{12, 26.5, 0}, {
       12, 22.5, 0}}, {{13, 26.5, 0}, {13, 22.5, 0}}, {{14, 26.5, 0}, {
       14, 22.5, 0}}, {{15, 26.5, 0}, {15, 22.5, 0}}, {{16, 26.5, 0}, {
       16, 22.5, 0}}, {{17, 26.5, 0}, {17, 22.5, 0}}, {{19, 26.5, 0}, {
       19, 22.5, 0}}, {{21, 26.5, 0}, {21, 22.5, 0}}, {{22, 26.5, 0}, {
       22, 22.5, 0}}, {{24, 26.5, 0}, {24, 22.5, 0}}, {{25, 26.5, 0}, {
       25, 22.5, 0}}, {{26, 26.5, 0}, {26, 22.5, 0}}, {{27, 26.5, 0}, {
       27, 22.5, 0}}, {{28, 26.5, 0}, {28, 22.5, 0}}, {{29, 26.5, 0}, {
       29, 22.5, 0}}, {{30, 26.5, 0}, {30, 22.5, 0}}, {{31, 26.5, 0}, {
       31, 22.5, 0}}, {{32, 26.5, 0}, {32, 22.5, 0}}, {{1, 22.5, 0}, {
       1, 18.5, 0}}, {{2, 22.5, 0}, {2, 18.5, 0}}, {{4, 22.5, 0}, {
       4, 18.5, 0}}, {{5, 22.5, 0}, {5, 18.5, 0}}, {{6, 22.5, 0}, {
       6, 18.5, 0}}, {{7, 22.5, 0}, {7, 18.5, 0}}, {{8, 22.5, 0}, {
       8, 18.5, 0}}, {{9, 22.5, 0}, {9, 18.5, 0}}, {{10, 22.5, 0}, {
       10, 18.5, 0}}, {{11, 22.5, 0}, {11, 18.5, 0}}, {{12, 22.5, 0}, {
       12, 18.5, 0}}, {{13, 22.5, 0}, {13, 18.5, 0}}, {{14, 22.5, 0}, {
       14, 18.5, 0}}, {{15, 22.5, 0}, {15, 18.5, 0}}, {{16, 22.5, 0}, {
       16, 18.5, 0}}, {{17, 22.5, 0}, {17, 18.5, 0}}, {{19, 22.5, 0}, {
       19, 18.5, 0}}, {{20, 22.5, 0}, {20, 18.5, 0}}, {{21, 22.5, 0}, {
       21, 18.5, 0}}, {{22, 22.5, 0}, {22, 18.5, 0}}, {{23, 22.5, 0}, {
       23, 18.5, 0}}, {{25, 22.5, 0}, {25, 18.5, 0}}, {{26, 22.5, 0}, {
       26, 18.5, 0}}, {{27, 22.5, 0}, {27, 18.5, 0}}, {{28, 22.5, 0}, {
       28, 18.5, 0}}, {{29, 22.5, 0}, {29, 18.5, 0}}, {{30, 22.5, 0}, {
       30, 18.5, 0}}, {{31, 22.5, 0}, {31, 18.5, 0}}, {{32, 22.5, 0}, {
       32, 18.5, 0}}, {{1, 18.5, 0}, {1, 14.5, 0}}, {{2, 18.5, 0}, {
       2, 14.5, 0}}, {{4, 18.5, 0}, {4, 14.5, 0}}, {{5, 18.5, 0}, {
       5, 14.5, 0}}, {{6, 18.5, 0}, {6, 14.5, 0}}, {{7, 18.5, 0}, {
       7, 14.5, 0}}, {{8, 18.5, 0}, {8, 14.5, 0}}, {{9, 18.5, 0}, {
       9, 14.5, 0}}, {{10, 18.5, 0}, {10, 14.5, 0}}, {{11, 18.5, 0}, {
       11, 14.5, 0}}, {{12, 18.5, 0}, {12, 14.5, 0}}, {{13, 18.5, 0}, {
       13, 14.5, 0}}, {{14, 18.5, 0}, {14, 14.5, 0}}, {{15, 18.5, 0}, {
       15, 14.5, 0}}, {{16, 18.5, 0}, {16, 14.5, 0}}, {{17, 18.5, 0}, {
       17, 14.5, 0}}, {{18, 18.5, 0}, {18, 14.5, 0}}, {{19, 18.5, 0}, {
       19, 14.5, 0}}, {{20, 18.5, 0}, {20, 14.5, 0}}, {{21, 18.5, 0}, {
       21, 14.5, 0}}, {{22, 18.5, 0}, {22, 14.5, 0}}, {{23, 18.5, 0}, {
       23, 14.5, 0}}, {{25, 18.5, 0}, {25, 14.5, 0}}, {{26, 18.5, 0}, {
       26, 14.5, 0}}, {{27, 18.5, 0}, {27, 14.5, 0}}, {{28, 18.5, 0}, {
       28, 14.5, 0}}, {{29, 18.5, 0}, {29, 14.5, 0}}, {{30, 18.5, 0}, {
       30, 14.5, 0}}, {{31, 18.5, 0}, {31, 14.5, 0}}, {{32, 18.5, 0}, {
       32, 14.5, 0}}, {{1, 14.5, 0}, {1, 10.5, 0}}, {{2, 14.5, 0}, {
       2, 10.5, 0}}, {{4, 14.5, 0}, {4, 10.5, 0}}, {{5, 14.5, 0}, {
       5, 10.5, 0}}, {{6, 14.5, 0}, {6, 10.5, 0}}, {{7, 14.5, 0}, {
       7, 10.5, 0}}, {{8, 14.5, 0}, {8, 10.5, 0}}, {{9, 14.5, 0}, {
       9, 10.5, 0}}, {{10, 14.5, 0}, {10, 10.5, 0}}, {{11, 14.5, 0}, {
       11, 10.5, 0}}, {{12, 14.5, 0}, {12, 10.5, 0}}, {{13, 14.5, 0}, {
       13, 10.5, 0}}, {{14, 14.5, 0}, {14, 10.5, 0}}, {{15, 14.5, 0}, {
       15, 10.5, 0}}, {{16, 14.5, 0}, {16, 10.5, 0}}, {{17, 14.5, 0}, {
       17, 10.5, 0}}, {{18, 14.5, 0}, {18, 10.5, 0}}, {{19, 14.5, 0}, {
       19, 10.5, 0}}, {{20, 14.5, 0}, {20, 10.5, 0}}, {{21, 14.5, 0}, {
       21, 10.5, 0}}, {{22, 14.5, 0}, {22, 10.5, 0}}, {{23, 14.5, 0}, {
       23, 10.5, 0}}, {{25, 14.5, 0}, {25, 10.5, 0}}, {{26, 14.5, 0}, {
       26, 10.5, 0}}, {{27, 14.5, 0}, {27, 10.5, 0}}, {{28, 14.5, 0}, {
       28, 10.5, 0}}, {{29, 14.5, 0}, {29, 10.5, 0}}, {{30, 14.5, 0}, {
       30, 10.5, 0}}, {{31, 14.5, 0}, {31, 10.5, 0}}, {{32, 14.5, 0}, {
       32, 10.5, 0}}, {{1, 10.5, 0}, {1, 6.5, 0}}, {{2, 10.5, 0}, {
       2, 6.5, 0}}, {{3, 10.5, 0}, {3, 6.5, 0}}, {{4, 10.5, 0}, {
       4, 6.5, 0}}, {{5, 10.5, 0}, {5, 6.5, 0}}, {{6, 10.5, 0}, {
       6, 6.5, 0}}, {{7, 10.5, 0}, {7, 6.5, 0}}, {{8, 10.5, 0}, {
       8, 6.5, 0}}, {{9, 10.5, 0}, {9, 6.5, 0}}, {{10, 10.5, 0}, {
       10, 6.5, 0}}, {{11, 10.5, 0}, {11, 6.5, 0}}, {{13, 10.5, 0}, {
       13, 6.5, 0}}, {{14, 10.5, 0}, {14, 6.5, 0}}, {{15, 10.5, 0}, {
       15, 6.5, 0}}, {{17, 10.5, 0}, {17, 6.5, 0}}, {{18, 10.5, 0}, {
       18, 6.5, 0}}, {{19, 10.5, 0}, {19, 6.5, 0}}, {{20, 10.5, 0}, {
       20, 6.5, 0}}, {{21, 10.5, 0}, {21, 6.5, 0}}, {{22, 10.5, 0}, {
       22, 6.5, 0}}, {{23, 10.5, 0}, {23, 6.5, 0}}, {{24, 10.5, 0}, {
       24, 6.5, 0}}, {{25, 10.5, 0}, {25, 6.5, 0}}, {{26, 10.5, 0}, {
       26, 6.5, 0}}, {{27, 10.5, 0}, {27, 6.5, 0}}, {{28, 10.5, 0}, {
       28, 6.5, 0}}, {{29, 10.5, 0}, {29, 6.5, 0}}, {{30, 10.5, 0}, {
       30, 6.5, 0}}, {{31, 10.5, 0}, {31, 6.5, 0}}, {{32, 10.5, 0}, {
       32, 6.5, 0}}, {{1, 6.5, 0}, {1, 2.5, 0}}, {{2, 6.5, 0}, {
       2, 2.5, 0}}, {{3, 6.5, 0}, {3, 2.5, 0}}, {{5, 6.5, 0}, {5, 2.5, 0}}, {{
       6, 6.5, 0}, {6, 2.5, 0}}, {{7, 6.5, 0}, {7, 2.5, 0}}, {{8, 6.5, 0}, {
       8, 2.5, 0}}, {{10, 6.5, 0}, {10, 2.5, 0}}, {{11, 6.5, 0}, {
       11, 2.5, 0}}, {{13, 6.5, 0}, {13, 2.5, 0}}, {{14, 6.5, 0}, {
       14, 2.5, 0}}, {{15, 6.5, 0}, {15, 2.5, 0}}, {{17, 6.5, 0}, {
       17, 2.5, 0}}, {{19, 6.5, 0}, {19, 2.5, 0}}, {{20, 6.5, 0}, {
       20, 2.5, 0}}, {{22, 6.5, 0}, {22, 2.5, 0}}, {{23, 6.5, 0}, {
       23, 2.5, 0}}, {{24, 6.5, 0}, {24, 2.5, 0}}, {{26, 6.5, 0}, {
       26, 2.5, 0}}, {{27, 6.5, 0}, {27, 2.5, 0}}, {{28, 6.5, 0}, {
       28, 2.5, 0}}, {{29, 6.5, 0}, {29, 2.5, 0}}, {{30, 6.5, 0}, {
       30, 2.5, 0}}, {{31, 6.5, 0}, {31, 2.5, 0}}, {{32, 6.5, 0}, {
       32, 2.5, 0}}}, 0.08]}, 
   {RGBColor[0, 1, 0], 
    CylinderBox[{{{1, 30.5, 0}, {2.5, 32, 2}}, {{1, 30.5, 0}, {
       2.5, 31, 2}}, {{1, 30.5, 0}, {2.5, 30, 2}}, {{1, 30.5, 0}, {
       2.5, 29, 2}}, {{2, 30.5, 0}, {2.5, 32, 2}}, {{2, 30.5, 0}, {
       2.5, 31, 2}}, {{2, 30.5, 0}, {2.5, 30, 2}}, {{2, 30.5, 0}, {
       2.5, 29, 2}}, {{3, 30.5, 0}, {2.5, 32, 2}}, {{3, 30.5, 0}, {
       2.5, 31, 2}}, {{3, 30.5, 0}, {2.5, 30, 2}}, {{3, 30.5, 0}, {
       2.5, 29, 2}}, {{4, 30.5, 0}, {2.5, 32, 2}}, {{4, 30.5, 0}, {
       2.5, 31, 2}}, {{4, 30.5, 0}, {2.5, 30, 2}}, {{4, 30.5, 0}, {
       2.5, 29, 2}}, {{5, 30.5, 0}, {6.5, 32, 2}}, {{5, 30.5, 0}, {
       6.5, 31, 2}}, {{5, 30.5, 0}, {6.5, 30, 2}}, {{5, 30.5, 0}, {
       6.5, 29, 2}}, {{6, 30.5, 0}, {6.5, 32, 2}}, {{6, 30.5, 0}, {
       6.5, 31, 2}}, {{6, 30.5, 0}, {6.5, 30, 2}}, {{6, 30.5, 0}, {
       6.5, 29, 2}}, {{7, 30.5, 0}, {6.5, 32, 2}}, {{7, 30.5, 0}, {
       6.5, 31, 2}}, {{7, 30.5, 0}, {6.5, 30, 2}}, {{7, 30.5, 0}, {
       6.5, 29, 2}}, {{8, 30.5, 0}, {6.5, 32, 2}}, {{8, 30.5, 0}, {
       6.5, 31, 2}}, {{8, 30.5, 0}, {6.5, 30, 2}}, {{8, 30.5, 0}, {
       6.5, 29, 2}}, {{9, 30.5, 0}, {10.5, 31, 2}}, {{9, 30.5, 0}, {
       10.5, 30, 2}}, {{9, 30.5, 0}, {10.5, 29, 2}}, {{10, 30.5, 0}, {
       10.5, 31, 2}}, {{10, 30.5, 0}, {10.5, 30, 2}}, {{10, 30.5, 0}, {
       10.5, 29, 2}}, {{11, 30.5, 0}, {10.5, 31, 2}}, {{11, 30.5, 0}, {
       10.5, 30, 2}}, {{11, 30.5, 0}, {10.5, 29, 2}}, {{12, 30.5, 0}, {
       10.5, 31, 2}}, {{12, 30.5, 0}, {10.5, 30, 2}}, {{12, 30.5, 0}, {
       10.5, 29, 2}}, {{13, 30.5, 0}, {14.5, 32, 2}}, {{13, 30.5, 0}, {
       14.5, 31, 2}}, {{13, 30.5, 0}, {14.5, 30, 2}}, {{13, 30.5, 0}, {
       14.5, 29, 2}}, {{14, 30.5, 0}, {14.5, 32, 2}}, {{14, 30.5, 0}, {
       14.5, 31, 2}}, {{14, 30.5, 0}, {14.5, 30, 2}}, {{14, 30.5, 0}, {
       14.5, 29, 2}}, {{15, 30.5, 0}, {14.5, 32, 2}}, {{15, 30.5, 0}, {
       14.5, 31, 2}}, {{15, 30.5, 0}, {14.5, 30, 2}}, {{15, 30.5, 0}, {
       14.5, 29, 2}}, {{16, 30.5, 0}, {14.5, 32, 2}}, {{16, 30.5, 0}, {
       14.5, 31, 2}}, {{16, 30.5, 0}, {14.5, 30, 2}}, {{16, 30.5, 0}, {
       14.5, 29, 2}}, {{17, 30.5, 0}, {18.5, 32, 2}}, {{17, 30.5, 0}, {
       18.5, 31, 2}}, {{17, 30.5, 0}, {18.5, 30, 2}}, {{17, 30.5, 0}, {
       18.5, 29, 2}}, {{18, 30.5, 0}, {18.5, 32, 2}}, {{18, 30.5, 0}, {
       18.5, 31, 2}}, {{18, 30.5, 0}, {18.5, 30, 2}}, {{18, 30.5, 0}, {
       18.5, 29, 2}}, {{19, 30.5, 0}, {18.5, 32, 2}}, {{19, 30.5, 0}, {
       18.5, 31, 2}}, {{19, 30.5, 0}, {18.5, 30, 2}}, {{19, 30.5, 0}, {
       18.5, 29, 2}}, {{20, 30.5, 0}, {18.5, 32, 2}}, {{20, 30.5, 0}, {
       18.5, 31, 2}}, {{20, 30.5, 0}, {18.5, 30, 2}}, {{20, 30.5, 0}, {
       18.5, 29, 2}}, {{21, 30.5, 0}, {22.5, 32, 2}}, {{21, 30.5, 0}, {
       22.5, 31, 2}}, {{21, 30.5, 0}, {22.5, 30, 2}}, {{21, 30.5, 0}, {
       22.5, 29, 2}}, {{22, 30.5, 0}, {22.5, 32, 2}}, {{22, 30.5, 0}, {
       22.5, 31, 2}}, {{22, 30.5, 0}, {22.5, 30, 2}}, {{22, 30.5, 0}, {
       22.5, 29, 2}}, {{23, 30.5, 0}, {22.5, 32, 2}}, {{23, 30.5, 0}, {
       22.5, 31, 2}}, {{23, 30.5, 0}, {22.5, 30, 2}}, {{23, 30.5, 0}, {
       22.5, 29, 2}}, {{24, 30.5, 0}, {22.5, 32, 2}}, {{24, 30.5, 0}, {
       22.5, 31, 2}}, {{24, 30.5, 0}, {22.5, 30, 2}}, {{24, 30.5, 0}, {
       22.5, 29, 2}}, {{25, 30.5, 0}, {26.5, 32, 2}}, {{25, 30.5, 0}, {
       26.5, 31, 2}}, {{25, 30.5, 0}, {26.5, 30, 2}}, {{25, 30.5, 0}, {
       26.5, 29, 2}}, {{26, 30.5, 0}, {26.5, 32, 2}}, {{26, 30.5, 0}, {
       26.5, 31, 2}}, {{26, 30.5, 0}, {26.5, 30, 2}}, {{26, 30.5, 0}, {
       26.5, 29, 2}}, {{27, 30.5, 0}, {26.5, 32, 2}}, {{27, 30.5, 0}, {
       26.5, 31, 2}}, {{27, 30.5, 0}, {26.5, 30, 2}}, {{27, 30.5, 0}, {
       26.5, 29, 2}}, {{28, 30.5, 0}, {26.5, 32, 2}}, {{28, 30.5, 0}, {
       26.5, 31, 2}}, {{28, 30.5, 0}, {26.5, 30, 2}}, {{28, 30.5, 0}, {
       26.5, 29, 2}}, {{29, 30.5, 0}, {30.5, 32, 2}}, {{29, 30.5, 0}, {
       30.5, 31, 2}}, {{29, 30.5, 0}, {30.5, 30, 2}}, {{29, 30.5, 0}, {
       30.5, 29, 2}}, {{31, 30.5, 0}, {30.5, 32, 2}}, {{31, 30.5, 0}, {
       30.5, 31, 2}}, {{31, 30.5, 0}, {30.5, 30, 2}}, {{31, 30.5, 0}, {
       30.5, 29, 2}}, {{32, 30.5, 0}, {30.5, 32, 2}}, {{32, 30.5, 0}, {
       30.5, 31, 2}}, {{32, 30.5, 0}, {30.5, 30, 2}}, {{32, 30.5, 0}, {
       30.5, 29, 2}}, {{1, 26.5, 0}, {2.5, 28, 2}}, {{1, 26.5, 0}, {
       2.5, 27, 2}}, {{1, 26.5, 0}, {2.5, 26, 2}}, {{1, 26.5, 0}, {
       2.5, 25, 2}}, {{2, 26.5, 0}, {2.5, 28, 2}}, {{2, 26.5, 0}, {
       2.5, 27, 2}}, {{2, 26.5, 0}, {2.5, 26, 2}}, {{2, 26.5, 0}, {
       2.5, 25, 2}}, {{3, 26.5, 0}, {2.5, 28, 2}}, {{3, 26.5, 0}, {
       2.5, 27, 2}}, {{3, 26.5, 0}, {2.5, 26, 2}}, {{3, 26.5, 0}, {
       2.5, 25, 2}}, {{4, 26.5, 0}, {2.5, 28, 2}}, {{4, 26.5, 0}, {
       2.5, 27, 2}}, {{4, 26.5, 0}, {2.5, 26, 2}}, {{4, 26.5, 0}, {
       2.5, 25, 2}}, {{5, 26.5, 0}, {6.5, 28, 2}}, {{5, 26.5, 0}, {
       6.5, 27, 2}}, {{5, 26.5, 0}, {6.5, 26, 2}}, {{5, 26.5, 0}, {
       6.5, 25, 2}}, {{6, 26.5, 0}, {6.5, 28, 2}}, {{6, 26.5, 0}, {
       6.5, 27, 2}}, {{6, 26.5, 0}, {6.5, 26, 2}}, {{6, 26.5, 0}, {
       6.5, 25, 2}}, {{7, 26.5, 0}, {6.5, 28, 2}}, {{7, 26.5, 0}, {
       6.5, 27, 2}}, {{7, 26.5, 0}, {6.5, 26, 2}}, {{7, 26.5, 0}, {
       6.5, 25, 2}}, {{8, 26.5, 0}, {6.5, 28, 2}}, {{8, 26.5, 0}, {
       6.5, 27, 2}}, {{8, 26.5, 0}, {6.5, 26, 2}}, {{8, 26.5, 0}, {
       6.5, 25, 2}}, {{9, 26.5, 0}, {10.5, 28, 2}}, {{9, 26.5, 0}, {
       10.5, 27, 2}}, {{9, 26.5, 0}, {10.5, 26, 2}}, {{9, 26.5, 0}, {
       10.5, 25, 2}}, {{10, 26.5, 0}, {10.5, 28, 2}}, {{10, 26.5, 0}, {
       10.5, 27, 2}}, {{10, 26.5, 0}, {10.5, 26, 2}}, {{10, 26.5, 0}, {
       10.5, 25, 2}}, {{11, 26.5, 0}, {10.5, 28, 2}}, {{11, 26.5, 0}, {
       10.5, 27, 2}}, {{11, 26.5, 0}, {10.5, 26, 2}}, {{11, 26.5, 0}, {
       10.5, 25, 2}}, {{12, 26.5, 0}, {10.5, 28, 2}}, {{12, 26.5, 0}, {
       10.5, 27, 2}}, {{12, 26.5, 0}, {10.5, 26, 2}}, {{12, 26.5, 0}, {
       10.5, 25, 2}}, {{13, 26.5, 0}, {14.5, 28, 2}}, {{13, 26.5, 0}, {
       14.5, 27, 2}}, {{13, 26.5, 0}, {14.5, 26, 2}}, {{13, 26.5, 0}, {
       14.5, 25, 2}}, {{14, 26.5, 0}, {14.5, 28, 2}}, {{14, 26.5, 0}, {
       14.5, 27, 2}}, {{14, 26.5, 0}, {14.5, 26, 2}}, {{14, 26.5, 0}, {
       14.5, 25, 2}}, {{15, 26.5, 0}, {14.5, 28, 2}}, {{15, 26.5, 0}, {
       14.5, 27, 2}}, {{15, 26.5, 0}, {14.5, 26, 2}}, {{15, 26.5, 0}, {
       14.5, 25, 2}}, {{16, 26.5, 0}, {14.5, 28, 2}}, {{16, 26.5, 0}, {
       14.5, 27, 2}}, {{16, 26.5, 0}, {14.5, 26, 2}}, {{16, 26.5, 0}, {
       14.5, 25, 2}}, {{17, 26.5, 0}, {18.5, 28, 2}}, {{17, 26.5, 0}, {
       18.5, 27, 2}}, {{17, 26.5, 0}, {18.5, 26, 2}}, {{17, 26.5, 0}, {
       18.5, 25, 2}}, {{18, 26.5, 0}, {18.5, 28, 2}}, {{18, 26.5, 0}, {
       18.5, 27, 2}}, {{18, 26.5, 0}, {18.5, 26, 2}}, {{18, 26.5, 0}, {
       18.5, 25, 2}}, {{19, 26.5, 0}, {18.5, 28, 2}}, {{19, 26.5, 0}, {
       18.5, 27, 2}}, {{19, 26.5, 0}, {18.5, 26, 2}}, {{19, 26.5, 0}, {
       18.5, 25, 2}}, {{21, 26.5, 0}, {22.5, 28, 2}}, {{21, 26.5, 0}, {
       22.5, 26, 2}}, {{21, 26.5, 0}, {22.5, 25, 2}}, {{22, 26.5, 0}, {
       22.5, 28, 2}}, {{22, 26.5, 0}, {22.5, 26, 2}}, {{22, 26.5, 0}, {
       22.5, 25, 2}}, {{24, 26.5, 0}, {22.5, 28, 2}}, {{24, 26.5, 0}, {
       22.5, 26, 2}}, {{24, 26.5, 0}, {22.5, 25, 2}}, {{25, 26.5, 0}, {
       26.5, 28, 2}}, {{25, 26.5, 0}, {26.5, 27, 2}}, {{25, 26.5, 0}, {
       26.5, 26, 2}}, {{25, 26.5, 0}, {26.5, 25, 2}}, {{26, 26.5, 0}, {
       26.5, 28, 2}}, {{26, 26.5, 0}, {26.5, 27, 2}}, {{26, 26.5, 0}, {
       26.5, 26, 2}}, {{26, 26.5, 0}, {26.5, 25, 2}}, {{27, 26.5, 0}, {
       26.5, 28, 2}}, {{27, 26.5, 0}, {26.5, 27, 2}}, {{27, 26.5, 0}, {
       26.5, 26, 2}}, {{27, 26.5, 0}, {26.5, 25, 2}}, {{28, 26.5, 0}, {
       26.5, 28, 2}}, {{28, 26.5, 0}, {26.5, 27, 2}}, {{28, 26.5, 0}, {
       26.5, 26, 2}}, {{28, 26.5, 0}, {26.5, 25, 2}}, {{29, 26.5, 0}, {
       30.5, 28, 2}}, {{29, 26.5, 0}, {30.5, 27, 2}}, {{29, 26.5, 0}, {
       30.5, 26, 2}}, {{29, 26.5, 0}, {30.5, 25, 2}}, {{30, 26.5, 0}, {
       30.5, 28, 2}}, {{30, 26.5, 0}, {30.5, 27, 2}}, {{30, 26.5, 0}, {
       30.5, 26, 2}}, {{30, 26.5, 0}, {30.5, 25, 2}}, {{31, 26.5, 0}, {
       30.5, 28, 2}}, {{31, 26.5, 0}, {30.5, 27, 2}}, {{31, 26.5, 0}, {
       30.5, 26, 2}}, {{31, 26.5, 0}, {30.5, 25, 2}}, {{32, 26.5, 0}, {
       30.5, 28, 2}}, {{32, 26.5, 0}, {30.5, 27, 2}}, {{32, 26.5, 0}, {
       30.5, 26, 2}}, {{32, 26.5, 0}, {30.5, 25, 2}}, {{1, 22.5, 0}, {
       2.5, 24, 2}}, {{1, 22.5, 0}, {2.5, 23, 2}}, {{1, 22.5, 0}, {
       2.5, 22, 2}}, {{1, 22.5, 0}, {2.5, 21, 2}}, {{2, 22.5, 0}, {
       2.5, 24, 2}}, {{2, 22.5, 0}, {2.5, 23, 2}}, {{2, 22.5, 0}, {
       2.5, 22, 2}}, {{2, 22.5, 0}, {2.5, 21, 2}}, {{4, 22.5, 0}, {
       2.5, 24, 2}}, {{4, 22.5, 0}, {2.5, 23, 2}}, {{4, 22.5, 0}, {
       2.5, 22, 2}}, {{4, 22.5, 0}, {2.5, 21, 2}}, {{5, 22.5, 0}, {
       6.5, 24, 2}}, {{5, 22.5, 0}, {6.5, 23, 2}}, {{5, 22.5, 0}, {
       6.5, 22, 2}}, {{5, 22.5, 0}, {6.5, 21, 2}}, {{6, 22.5, 0}, {
       6.5, 24, 2}}, {{6, 22.5, 0}, {6.5, 23, 2}}, {{6, 22.5, 0}, {
       6.5, 22, 2}}, {{6, 22.5, 0}, {6.5, 21, 2}}, {{7, 22.5, 0}, {
       6.5, 24, 2}}, {{7, 22.5, 0}, {6.5, 23, 2}}, {{7, 22.5, 0}, {
       6.5, 22, 2}}, {{7, 22.5, 0}, {6.5, 21, 2}}, {{8, 22.5, 0}, {
       6.5, 24, 2}}, {{8, 22.5, 0}, {6.5, 23, 2}}, {{8, 22.5, 0}, {
       6.5, 22, 2}}, {{8, 22.5, 0}, {6.5, 21, 2}}, {{9, 22.5, 0}, {
       10.5, 24, 2}}, {{9, 22.5, 0}, {10.5, 23, 2}}, {{9, 22.5, 0}, {
       10.5, 22, 2}}, {{9, 22.5, 0}, {10.5, 21, 2}}, {{10, 22.5, 0}, {
       10.5, 24, 2}}, {{10, 22.5, 0}, {10.5, 23, 2}}, {{10, 22.5, 0}, {
       10.5, 22, 2}}, {{10, 22.5, 0}, {10.5, 21, 2}}, {{11, 22.5, 0}, {
       10.5, 24, 2}}, {{11, 22.5, 0}, {10.5, 23, 2}}, {{11, 22.5, 0}, {
       10.5, 22, 2}}, {{11, 22.5, 0}, {10.5, 21, 2}}, {{12, 22.5, 0}, {
       10.5, 24, 2}}, {{12, 22.5, 0}, {10.5, 23, 2}}, {{12, 22.5, 0}, {
       10.5, 22, 2}}, {{12, 22.5, 0}, {10.5, 21, 2}}, {{13, 22.5, 0}, {
       14.5, 24, 2}}, {{13, 22.5, 0}, {14.5, 23, 2}}, {{13, 22.5, 0}, {
       14.5, 22, 2}}, {{13, 22.5, 0}, {14.5, 21, 2}}, {{14, 22.5, 0}, {
       14.5, 24, 2}}, {{14, 22.5, 0}, {14.5, 23, 2}}, {{14, 22.5, 0}, {
       14.5, 22, 2}}, {{14, 22.5, 0}, {14.5, 21, 2}}, {{15, 22.5, 0}, {
       14.5, 24, 2}}, {{15, 22.5, 0}, {14.5, 23, 2}}, {{15, 22.5, 0}, {
       14.5, 22, 2}}, {{15, 22.5, 0}, {14.5, 21, 2}}, {{16, 22.5, 0}, {
       14.5, 24, 2}}, {{16, 22.5, 0}, {14.5, 23, 2}}, {{16, 22.5, 0}, {
       14.5, 22, 2}}, {{16, 22.5, 0}, {14.5, 21, 2}}, {{17, 22.5, 0}, {
       18.5, 24, 2}}, {{17, 22.5, 0}, {18.5, 23, 2}}, {{17, 22.5, 0}, {
       18.5, 22, 2}}, {{17, 22.5, 0}, {18.5, 21, 2}}, {{19, 22.5, 0}, {
       18.5, 24, 2}}, {{19, 22.5, 0}, {18.5, 23, 2}}, {{19, 22.5, 0}, {
       18.5, 22, 2}}, {{19, 22.5, 0}, {18.5, 21, 2}}, {{20, 22.5, 0}, {
       18.5, 24, 2}}, {{20, 22.5, 0}, {18.5, 23, 2}}, {{20, 22.5, 0}, {
       18.5, 22, 2}}, {{20, 22.5, 0}, {18.5, 21, 2}}, {{21, 22.5, 0}, {
       22.5, 24, 2}}, {{21, 22.5, 0}, {22.5, 23, 2}}, {{21, 22.5, 0}, {
       22.5, 22, 2}}, {{21, 22.5, 0}, {22.5, 21, 2}}, {{22, 22.5, 0}, {
       22.5, 24, 2}}, {{22, 22.5, 0}, {22.5, 23, 2}}, {{22, 22.5, 0}, {
       22.5, 22, 2}}, {{22, 22.5, 0}, {22.5, 21, 2}}, {{23, 22.5, 0}, {
       22.5, 24, 2}}, {{23, 22.5, 0}, {22.5, 23, 2}}, {{23, 22.5, 0}, {
       22.5, 22, 2}}, {{23, 22.5, 0}, {22.5, 21, 2}}, {{24, 22.5, 0}, {
       22.5, 24, 2}}, {{24, 22.5, 0}, {22.5, 23, 2}}, {{24, 22.5, 0}, {
       22.5, 22, 2}}, {{24, 22.5, 0}, {22.5, 21, 2}}, {{25, 22.5, 0}, {
       26.5, 24, 2}}, {{25, 22.5, 0}, {26.5, 23, 2}}, {{25, 22.5, 0}, {
       26.5, 22, 2}}, {{25, 22.5, 0}, {26.5, 21, 2}}, {{26, 22.5, 0}, {
       26.5, 24, 2}}, {{26, 22.5, 0}, {26.5, 23, 2}}, {{26, 22.5, 0}, {
       26.5, 22, 2}}, {{26, 22.5, 0}, {26.5, 21, 2}}, {{27, 22.5, 0}, {
       26.5, 24, 2}}, {{27, 22.5, 0}, {26.5, 23, 2}}, {{27, 22.5, 0}, {
       26.5, 22, 2}}, {{27, 22.5, 0}, {26.5, 21, 2}}, {{28, 22.5, 0}, {
       26.5, 24, 2}}, {{28, 22.5, 0}, {26.5, 23, 2}}, {{28, 22.5, 0}, {
       26.5, 22, 2}}, {{28, 22.5, 0}, {26.5, 21, 2}}, {{29, 22.5, 0}, {
       30.5, 24, 2}}, {{29, 22.5, 0}, {30.5, 23, 2}}, {{29, 22.5, 0}, {
       30.5, 22, 2}}, {{29, 22.5, 0}, {30.5, 21, 2}}, {{30, 22.5, 0}, {
       30.5, 24, 2}}, {{30, 22.5, 0}, {30.5, 23, 2}}, {{30, 22.5, 0}, {
       30.5, 22, 2}}, {{30, 22.5, 0}, {30.5, 21, 2}}, {{31, 22.5, 0}, {
       30.5, 24, 2}}, {{31, 22.5, 0}, {30.5, 23, 2}}, {{31, 22.5, 0}, {
       30.5, 22, 2}}, {{31, 22.5, 0}, {30.5, 21, 2}}, {{32, 22.5, 0}, {
       30.5, 24, 2}}, {{32, 22.5, 0}, {30.5, 23, 2}}, {{32, 22.5, 0}, {
       30.5, 22, 2}}, {{32, 22.5, 0}, {30.5, 21, 2}}, {{1, 18.5, 0}, {
       2.5, 20, 2}}, {{1, 18.5, 0}, {2.5, 19, 2}}, {{1, 18.5, 0}, {
       2.5, 18, 2}}, {{1, 18.5, 0}, {2.5, 17, 2}}, {{2, 18.5, 0}, {
       2.5, 20, 2}}, {{2, 18.5, 0}, {2.5, 19, 2}}, {{2, 18.5, 0}, {
       2.5, 18, 2}}, {{2, 18.5, 0}, {2.5, 17, 2}}, {{3, 18.5, 0}, {
       2.5, 20, 2}}, {{3, 18.5, 0}, {2.5, 19, 2}}, {{3, 18.5, 0}, {
       2.5, 18, 2}}, {{3, 18.5, 0}, {2.5, 17, 2}}, {{4, 18.5, 0}, {
       2.5, 20, 2}}, {{4, 18.5, 0}, {2.5, 19, 2}}, {{4, 18.5, 0}, {
       2.5, 18, 2}}, {{4, 18.5, 0}, {2.5, 17, 2}}, {{5, 18.5, 0}, {
       6.5, 20, 2}}, {{5, 18.5, 0}, {6.5, 19, 2}}, {{5, 18.5, 0}, {
       6.5, 18, 2}}, {{6, 18.5, 0}, {6.5, 20, 2}}, {{6, 18.5, 0}, {
       6.5, 19, 2}}, {{6, 18.5, 0}, {6.5, 18, 2}}, {{7, 18.5, 0}, {
       6.5, 20, 2}}, {{7, 18.5, 0}, {6.5, 19, 2}}, {{7, 18.5, 0}, {
       6.5, 18, 2}}, {{8, 18.5, 0}, {6.5, 20, 2}}, {{8, 18.5, 0}, {
       6.5, 19, 2}}, {{8, 18.5, 0}, {6.5, 18, 2}}, {{9, 18.5, 0}, {
       10.5, 20, 2}}, {{9, 18.5, 0}, {10.5, 18, 2}}, {{9, 18.5, 0}, {
       10.5, 17, 2}}, {{10, 18.5, 0}, {10.5, 20, 2}}, {{10, 18.5, 0}, {
       10.5, 18, 2}}, {{10, 18.5, 0}, {10.5, 17, 2}}, {{11, 18.5, 0}, {
       10.5, 20, 2}}, {{11, 18.5, 0}, {10.5, 18, 2}}, {{11, 18.5, 0}, {
       10.5, 17, 2}}, {{12, 18.5, 0}, {10.5, 20, 2}}, {{12, 18.5, 0}, {
       10.5, 18, 2}}, {{12, 18.5, 0}, {10.5, 17, 2}}, {{13, 18.5, 0}, {
       14.5, 20, 2}}, {{13, 18.5, 0}, {14.5, 19, 2}}, {{13, 18.5, 0}, {
       14.5, 18, 2}}, {{13, 18.5, 0}, {14.5, 17, 2}}, {{14, 18.5, 0}, {
       14.5, 20, 2}}, {{14, 18.5, 0}, {14.5, 19, 2}}, {{14, 18.5, 0}, {
       14.5, 18, 2}}, {{14, 18.5, 0}, {14.5, 17, 2}}, {{15, 18.5, 0}, {
       14.5, 20, 2}}, {{15, 18.5, 0}, {14.5, 19, 2}}, {{15, 18.5, 0}, {
       14.5, 18, 2}}, {{15, 18.5, 0}, {14.5, 17, 2}}, {{16, 18.5, 0}, {
       14.5, 20, 2}}, {{16, 18.5, 0}, {14.5, 19, 2}}, {{16, 18.5, 0}, {
       14.5, 18, 2}}, {{16, 18.5, 0}, {14.5, 17, 2}}, {{17, 18.5, 0}, {
       18.5, 20, 2}}, {{17, 18.5, 0}, {18.5, 19, 2}}, {{17, 18.5, 0}, {
       18.5, 18, 2}}, {{17, 18.5, 0}, {18.5, 17, 2}}, {{18, 18.5, 0}, {
       18.5, 20, 2}}, {{18, 18.5, 0}, {18.5, 19, 2}}, {{18, 18.5, 0}, {
       18.5, 18, 2}}, {{18, 18.5, 0}, {18.5, 17, 2}}, {{19, 18.5, 0}, {
       18.5, 20, 2}}, {{19, 18.5, 0}, {18.5, 19, 2}}, {{19, 18.5, 0}, {
       18.5, 18, 2}}, {{19, 18.5, 0}, {18.5, 17, 2}}, {{20, 18.5, 0}, {
       18.5, 20, 2}}, {{20, 18.5, 0}, {18.5, 19, 2}}, {{20, 18.5, 0}, {
       18.5, 18, 2}}, {{20, 18.5, 0}, {18.5, 17, 2}}, {{21, 18.5, 0}, {
       22.5, 20, 2}}, {{21, 18.5, 0}, {22.5, 19, 2}}, {{21, 18.5, 0}, {
       22.5, 18, 2}}, {{21, 18.5, 0}, {22.5, 17, 2}}, {{22, 18.5, 0}, {
       22.5, 20, 2}}, {{22, 18.5, 0}, {22.5, 19, 2}}, {{22, 18.5, 0}, {
       22.5, 18, 2}}, {{22, 18.5, 0}, {22.5, 17, 2}}, {{23, 18.5, 0}, {
       22.5, 20, 2}}, {{23, 18.5, 0}, {22.5, 19, 2}}, {{23, 18.5, 0}, {
       22.5, 18, 2}}, {{23, 18.5, 0}, {22.5, 17, 2}}, {{25, 18.5, 0}, {
       26.5, 20, 2}}, {{25, 18.5, 0}, {26.5, 19, 2}}, {{25, 18.5, 0}, {
       26.5, 18, 2}}, {{25, 18.5, 0}, {26.5, 17, 2}}, {{26, 18.5, 0}, {
       26.5, 20, 2}}, {{26, 18.5, 0}, {26.5, 19, 2}}, {{26, 18.5, 0}, {
       26.5, 18, 2}}, {{26, 18.5, 0}, {26.5, 17, 2}}, {{27, 18.5, 0}, {
       26.5, 20, 2}}, {{27, 18.5, 0}, {26.5, 19, 2}}, {{27, 18.5, 0}, {
       26.5, 18, 2}}, {{27, 18.5, 0}, {26.5, 17, 2}}, {{28, 18.5, 0}, {
       26.5, 20, 2}}, {{28, 18.5, 0}, {26.5, 19, 2}}, {{28, 18.5, 0}, {
       26.5, 18, 2}}, {{28, 18.5, 0}, {26.5, 17, 2}}, {{29, 18.5, 0}, {
       30.5, 20, 2}}, {{29, 18.5, 0}, {30.5, 19, 2}}, {{29, 18.5, 0}, {
       30.5, 18, 2}}, {{29, 18.5, 0}, {30.5, 17, 2}}, {{30, 18.5, 0}, {
       30.5, 20, 2}}, {{30, 18.5, 0}, {30.5, 19, 2}}, {{30, 18.5, 0}, {
       30.5, 18, 2}}, {{30, 18.5, 0}, {30.5, 17, 2}}, {{31, 18.5, 0}, {
       30.5, 20, 2}}, {{31, 18.5, 0}, {30.5, 19, 2}}, {{31, 18.5, 0}, {
       30.5, 18, 2}}, {{31, 18.5, 0}, {30.5, 17, 2}}, {{32, 18.5, 0}, {
       30.5, 20, 2}}, {{32, 18.5, 0}, {30.5, 19, 2}}, {{32, 18.5, 0}, {
       30.5, 18, 2}}, {{32, 18.5, 0}, {30.5, 17, 2}}, {{1, 14.5, 0}, {
       2.5, 16, 2}}, {{1, 14.5, 0}, {2.5, 15, 2}}, {{1, 14.5, 0}, {
       2.5, 14, 2}}, {{1, 14.5, 0}, {2.5, 13, 2}}, {{2, 14.5, 0}, {
       2.5, 16, 2}}, {{2, 14.5, 0}, {2.5, 15, 2}}, {{2, 14.5, 0}, {
       2.5, 14, 2}}, {{2, 14.5, 0}, {2.5, 13, 2}}, {{4, 14.5, 0}, {
       2.5, 16, 2}}, {{4, 14.5, 0}, {2.5, 15, 2}}, {{4, 14.5, 0}, {
       2.5, 14, 2}}, {{4, 14.5, 0}, {2.5, 13, 2}}, {{5, 14.5, 0}, {
       6.5, 16, 2}}, {{5, 14.5, 0}, {6.5, 15, 2}}, {{5, 14.5, 0}, {
       6.5, 14, 2}}, {{5, 14.5, 0}, {6.5, 13, 2}}, {{6, 14.5, 0}, {
       6.5, 16, 2}}, {{6, 14.5, 0}, {6.5, 15, 2}}, {{6, 14.5, 0}, {
       6.5, 14, 2}}, {{6, 14.5, 0}, {6.5, 13, 2}}, {{7, 14.5, 0}, {
       6.5, 16, 2}}, {{7, 14.5, 0}, {6.5, 15, 2}}, {{7, 14.5, 0}, {
       6.5, 14, 2}}, {{7, 14.5, 0}, {6.5, 13, 2}}, {{8, 14.5, 0}, {
       6.5, 16, 2}}, {{8, 14.5, 0}, {6.5, 15, 2}}, {{8, 14.5, 0}, {
       6.5, 14, 2}}, {{8, 14.5, 0}, {6.5, 13, 2}}, {{9, 14.5, 0}, {
       10.5, 16, 2}}, {{9, 14.5, 0}, {10.5, 15, 2}}, {{9, 14.5, 0}, {
       10.5, 14, 2}}, {{9, 14.5, 0}, {10.5, 13, 2}}, {{10, 14.5, 0}, {
       10.5, 16, 2}}, {{10, 14.5, 0}, {10.5, 15, 2}}, {{10, 14.5, 0}, {
       10.5, 14, 2}}, {{10, 14.5, 0}, {10.5, 13, 2}}, {{11, 14.5, 0}, {
       10.5, 16, 2}}, {{11, 14.5, 0}, {10.5, 15, 2}}, {{11, 14.5, 0}, {
       10.5, 14, 2}}, {{11, 14.5, 0}, {10.5, 13, 2}}, {{12, 14.5, 0}, {
       10.5, 16, 2}}, {{12, 14.5, 0}, {10.5, 15, 2}}, {{12, 14.5, 0}, {
       10.5, 14, 2}}, {{12, 14.5, 0}, {10.5, 13, 2}}, {{13, 14.5, 0}, {
       14.5, 16, 2}}, {{13, 14.5, 0}, {14.5, 15, 2}}, {{13, 14.5, 0}, {
       14.5, 14, 2}}, {{13, 14.5, 0}, {14.5, 13, 2}}, {{14, 14.5, 0}, {
       14.5, 16, 2}}, {{14, 14.5, 0}, {14.5, 15, 2}}, {{14, 14.5, 0}, {
       14.5, 14, 2}}, {{14, 14.5, 0}, {14.5, 13, 2}}, {{15, 14.5, 0}, {
       14.5, 16, 2}}, {{15, 14.5, 0}, {14.5, 15, 2}}, {{15, 14.5, 0}, {
       14.5, 14, 2}}, {{15, 14.5, 0}, {14.5, 13, 2}}, {{16, 14.5, 0}, {
       14.5, 16, 2}}, {{16, 14.5, 0}, {14.5, 15, 2}}, {{16, 14.5, 0}, {
       14.5, 14, 2}}, {{16, 14.5, 0}, {14.5, 13, 2}}, {{17, 14.5, 0}, {
       18.5, 16, 2}}, {{17, 14.5, 0}, {18.5, 15, 2}}, {{17, 14.5, 0}, {
       18.5, 14, 2}}, {{17, 14.5, 0}, {18.5, 13, 2}}, {{18, 14.5, 0}, {
       18.5, 16, 2}}, {{18, 14.5, 0}, {18.5, 15, 2}}, {{18, 14.5, 0}, {
       18.5, 14, 2}}, {{18, 14.5, 0}, {18.5, 13, 2}}, {{19, 14.5, 0}, {
       18.5, 16, 2}}, {{19, 14.5, 0}, {18.5, 15, 2}}, {{19, 14.5, 0}, {
       18.5, 14, 2}}, {{19, 14.5, 0}, {18.5, 13, 2}}, {{20, 14.5, 0}, {
       18.5, 16, 2}}, {{20, 14.5, 0}, {18.5, 15, 2}}, {{20, 14.5, 0}, {
       18.5, 14, 2}}, {{20, 14.5, 0}, {18.5, 13, 2}}, {{21, 14.5, 0}, {
       22.5, 16, 2}}, {{21, 14.5, 0}, {22.5, 15, 2}}, {{21, 14.5, 0}, {
       22.5, 14, 2}}, {{21, 14.5, 0}, {22.5, 13, 2}}, {{22, 14.5, 0}, {
       22.5, 16, 2}}, {{22, 14.5, 0}, {22.5, 15, 2}}, {{22, 14.5, 0}, {
       22.5, 14, 2}}, {{22, 14.5, 0}, {22.5, 13, 2}}, {{23, 14.5, 0}, {
       22.5, 16, 2}}, {{23, 14.5, 0}, {22.5, 15, 2}}, {{23, 14.5, 0}, {
       22.5, 14, 2}}, {{23, 14.5, 0}, {22.5, 13, 2}}, {{25, 14.5, 0}, {
       26.5, 16, 2}}, {{25, 14.5, 0}, {26.5, 15, 2}}, {{25, 14.5, 0}, {
       26.5, 14, 2}}, {{25, 14.5, 0}, {26.5, 13, 2}}, {{26, 14.5, 0}, {
       26.5, 16, 2}}, {{26, 14.5, 0}, {26.5, 15, 2}}, {{26, 14.5, 0}, {
       26.5, 14, 2}}, {{26, 14.5, 0}, {26.5, 13, 2}}, {{27, 14.5, 0}, {
       26.5, 16, 2}}, {{27, 14.5, 0}, {26.5, 15, 2}}, {{27, 14.5, 0}, {
       26.5, 14, 2}}, {{27, 14.5, 0}, {26.5, 13, 2}}, {{28, 14.5, 0}, {
       26.5, 16, 2}}, {{28, 14.5, 0}, {26.5, 15, 2}}, {{28, 14.5, 0}, {
       26.5, 14, 2}}, {{28, 14.5, 0}, {26.5, 13, 2}}, {{29, 14.5, 0}, {
       30.5, 16, 2}}, {{29, 14.5, 0}, {30.5, 15, 2}}, {{29, 14.5, 0}, {
       30.5, 14, 2}}, {{29, 14.5, 0}, {30.5, 13, 2}}, {{30, 14.5, 0}, {
       30.5, 16, 2}}, {{30, 14.5, 0}, {30.5, 15, 2}}, {{30, 14.5, 0}, {
       30.5, 14, 2}}, {{30, 14.5, 0}, {30.5, 13, 2}}, {{31, 14.5, 0}, {
       30.5, 16, 2}}, {{31, 14.5, 0}, {30.5, 15, 2}}, {{31, 14.5, 0}, {
       30.5, 14, 2}}, {{31, 14.5, 0}, {30.5, 13, 2}}, {{32, 14.5, 0}, {
       30.5, 16, 2}}, {{32, 14.5, 0}, {30.5, 15, 2}}, {{32, 14.5, 0}, {
       30.5, 14, 2}}, {{32, 14.5, 0}, {30.5, 13, 2}}, {{1, 10.5, 0}, {
       2.5, 12, 2}}, {{1, 10.5, 0}, {2.5, 11, 2}}, {{1, 10.5, 0}, {
       2.5, 10, 2}}, {{1, 10.5, 0}, {2.5, 9, 2}}, {{2, 10.5, 0}, {
       2.5, 12, 2}}, {{2, 10.5, 0}, {2.5, 11, 2}}, {{2, 10.5, 0}, {
       2.5, 10, 2}}, {{2, 10.5, 0}, {2.5, 9, 2}}, {{3, 10.5, 0}, {
       2.5, 12, 2}}, {{3, 10.5, 0}, {2.5, 11, 2}}, {{3, 10.5, 0}, {
       2.5, 10, 2}}, {{3, 10.5, 0}, {2.5, 9, 2}}, {{4, 10.5, 0}, {
       2.5, 12, 2}}, {{4, 10.5, 0}, {2.5, 11, 2}}, {{4, 10.5, 0}, {
       2.5, 10, 2}}, {{4, 10.5, 0}, {2.5, 9, 2}}, {{5, 10.5, 0}, {
       6.5, 12, 2}}, {{5, 10.5, 0}, {6.5, 11, 2}}, {{5, 10.5, 0}, {
       6.5, 10, 2}}, {{5, 10.5, 0}, {6.5, 9, 2}}, {{6, 10.5, 0}, {
       6.5, 12, 2}}, {{6, 10.5, 0}, {6.5, 11, 2}}, {{6, 10.5, 0}, {
       6.5, 10, 2}}, {{6, 10.5, 0}, {6.5, 9, 2}}, {{7, 10.5, 0}, {
       6.5, 12, 2}}, {{7, 10.5, 0}, {6.5, 11, 2}}, {{7, 10.5, 0}, {
       6.5, 10, 2}}, {{7, 10.5, 0}, {6.5, 9, 2}}, {{8, 10.5, 0}, {
       6.5, 12, 2}}, {{8, 10.5, 0}, {6.5, 11, 2}}, {{8, 10.5, 0}, {
       6.5, 10, 2}}, {{8, 10.5, 0}, {6.5, 9, 2}}, {{9, 10.5, 0}, {
       10.5, 12, 2}}, {{9, 10.5, 0}, {10.5, 11, 2}}, {{9, 10.5, 0}, {
       10.5, 10, 2}}, {{9, 10.5, 0}, {10.5, 9, 2}}, {{10, 10.5, 0}, {
       10.5, 12, 2}}, {{10, 10.5, 0}, {10.5, 11, 2}}, {{10, 10.5, 0}, {
       10.5, 10, 2}}, {{10, 10.5, 0}, {10.5, 9, 2}}, {{11, 10.5, 0}, {
       10.5, 12, 2}}, {{11, 10.5, 0}, {10.5, 11, 2}}, {{11, 10.5, 0}, {
       10.5, 10, 2}}, {{11, 10.5, 0}, {10.5, 9, 2}}, {{12, 10.5, 0}, {
       10.5, 12, 2}}, {{12, 10.5, 0}, {10.5, 11, 2}}, {{12, 10.5, 0}, {
       10.5, 10, 2}}, {{12, 10.5, 0}, {10.5, 9, 2}}, {{13, 10.5, 0}, {
       14.5, 12, 2}}, {{13, 10.5, 0}, {14.5, 11, 2}}, {{13, 10.5, 0}, {
       14.5, 10, 2}}, {{13, 10.5, 0}, {14.5, 9, 2}}, {{14, 10.5, 0}, {
       14.5, 12, 2}}, {{14, 10.5, 0}, {14.5, 11, 2}}, {{14, 10.5, 0}, {
       14.5, 10, 2}}, {{14, 10.5, 0}, {14.5, 9, 2}}, {{15, 10.5, 0}, {
       14.5, 12, 2}}, {{15, 10.5, 0}, {14.5, 11, 2}}, {{15, 10.5, 0}, {
       14.5, 10, 2}}, {{15, 10.5, 0}, {14.5, 9, 2}}, {{16, 10.5, 0}, {
       14.5, 12, 2}}, {{16, 10.5, 0}, {14.5, 11, 2}}, {{16, 10.5, 0}, {
       14.5, 10, 2}}, {{16, 10.5, 0}, {14.5, 9, 2}}, {{17, 10.5, 0}, {
       18.5, 12, 2}}, {{17, 10.5, 0}, {18.5, 11, 2}}, {{17, 10.5, 0}, {
       18.5, 10, 2}}, {{17, 10.5, 0}, {18.5, 9, 2}}, {{18, 10.5, 0}, {
       18.5, 12, 2}}, {{18, 10.5, 0}, {18.5, 11, 2}}, {{18, 10.5, 0}, {
       18.5, 10, 2}}, {{18, 10.5, 0}, {18.5, 9, 2}}, {{19, 10.5, 0}, {
       18.5, 12, 2}}, {{19, 10.5, 0}, {18.5, 11, 2}}, {{19, 10.5, 0}, {
       18.5, 10, 2}}, {{19, 10.5, 0}, {18.5, 9, 2}}, {{20, 10.5, 0}, {
       18.5, 12, 2}}, {{20, 10.5, 0}, {18.5, 11, 2}}, {{20, 10.5, 0}, {
       18.5, 10, 2}}, {{20, 10.5, 0}, {18.5, 9, 2}}, {{21, 10.5, 0}, {
       22.5, 12, 2}}, {{21, 10.5, 0}, {22.5, 11, 2}}, {{21, 10.5, 0}, {
       22.5, 10, 2}}, {{21, 10.5, 0}, {22.5, 9, 2}}, {{22, 10.5, 0}, {
       22.5, 12, 2}}, {{22, 10.5, 0}, {22.5, 11, 2}}, {{22, 10.5, 0}, {
       22.5, 10, 2}}, {{22, 10.5, 0}, {22.5, 9, 2}}, {{23, 10.5, 0}, {
       22.5, 12, 2}}, {{23, 10.5, 0}, {22.5, 11, 2}}, {{23, 10.5, 0}, {
       22.5, 10, 2}}, {{23, 10.5, 0}, {22.5, 9, 2}}, {{24, 10.5, 0}, {
       22.5, 12, 2}}, {{24, 10.5, 0}, {22.5, 11, 2}}, {{24, 10.5, 0}, {
       22.5, 10, 2}}, {{24, 10.5, 0}, {22.5, 9, 2}}, {{25, 10.5, 0}, {
       26.5, 12, 2}}, {{25, 10.5, 0}, {26.5, 11, 2}}, {{25, 10.5, 0}, {
       26.5, 10, 2}}, {{25, 10.5, 0}, {26.5, 9, 2}}, {{26, 10.5, 0}, {
       26.5, 12, 2}}, {{26, 10.5, 0}, {26.5, 11, 2}}, {{26, 10.5, 0}, {
       26.5, 10, 2}}, {{26, 10.5, 0}, {26.5, 9, 2}}, {{27, 10.5, 0}, {
       26.5, 12, 2}}, {{27, 10.5, 0}, {26.5, 11, 2}}, {{27, 10.5, 0}, {
       26.5, 10, 2}}, {{27, 10.5, 0}, {26.5, 9, 2}}, {{28, 10.5, 0}, {
       26.5, 12, 2}}, {{28, 10.5, 0}, {26.5, 11, 2}}, {{28, 10.5, 0}, {
       26.5, 10, 2}}, {{28, 10.5, 0}, {26.5, 9, 2}}, {{29, 10.5, 0}, {
       30.5, 12, 2}}, {{29, 10.5, 0}, {30.5, 11, 2}}, {{29, 10.5, 0}, {
       30.5, 10, 2}}, {{29, 10.5, 0}, {30.5, 9, 2}}, {{30, 10.5, 0}, {
       30.5, 12, 2}}, {{30, 10.5, 0}, {30.5, 11, 2}}, {{30, 10.5, 0}, {
       30.5, 10, 2}}, {{30, 10.5, 0}, {30.5, 9, 2}}, {{31, 10.5, 0}, {
       30.5, 12, 2}}, {{31, 10.5, 0}, {30.5, 11, 2}}, {{31, 10.5, 0}, {
       30.5, 10, 2}}, {{31, 10.5, 0}, {30.5, 9, 2}}, {{32, 10.5, 0}, {
       30.5, 12, 2}}, {{32, 10.5, 0}, {30.5, 11, 2}}, {{32, 10.5, 0}, {
       30.5, 10, 2}}, {{32, 10.5, 0}, {30.5, 9, 2}}, {{1, 6.5, 0}, {
       2.5, 8, 2}}, {{1, 6.5, 0}, {2.5, 7, 2}}, {{1, 6.5, 0}, {2.5, 5, 2}}, {{
       2, 6.5, 0}, {2.5, 8, 2}}, {{2, 6.5, 0}, {2.5, 7, 2}}, {{2, 6.5, 0}, {
       2.5, 5, 2}}, {{3, 6.5, 0}, {2.5, 8, 2}}, {{3, 6.5, 0}, {2.5, 7, 2}}, {{
       3, 6.5, 0}, {2.5, 5, 2}}, {{4, 6.5, 0}, {2.5, 8, 2}}, {{4, 6.5, 0}, {
       2.5, 7, 2}}, {{4, 6.5, 0}, {2.5, 5, 2}}, {{5, 6.5, 0}, {6.5, 8, 2}}, {{
       5, 6.5, 0}, {6.5, 7, 2}}, {{5, 6.5, 0}, {6.5, 6, 2}}, {{5, 6.5, 0}, {
       6.5, 5, 2}}, {{6, 6.5, 0}, {6.5, 8, 2}}, {{6, 6.5, 0}, {6.5, 7, 2}}, {{
       6, 6.5, 0}, {6.5, 6, 2}}, {{6, 6.5, 0}, {6.5, 5, 2}}, {{7, 6.5, 0}, {
       6.5, 8, 2}}, {{7, 6.5, 0}, {6.5, 7, 2}}, {{7, 6.5, 0}, {6.5, 6, 2}}, {{
       7, 6.5, 0}, {6.5, 5, 2}}, {{8, 6.5, 0}, {6.5, 8, 2}}, {{8, 6.5, 0}, {
       6.5, 7, 2}}, {{8, 6.5, 0}, {6.5, 6, 2}}, {{8, 6.5, 0}, {6.5, 5, 2}}, {{
       9, 6.5, 0}, {10.5, 8, 2}}, {{9, 6.5, 0}, {10.5, 7, 2}}, {{9, 6.5, 0}, {
       10.5, 6, 2}}, {{9, 6.5, 0}, {10.5, 5, 2}}, {{10, 6.5, 0}, {
       10.5, 8, 2}}, {{10, 6.5, 0}, {10.5, 7, 2}}, {{10, 6.5, 0}, {
       10.5, 6, 2}}, {{10, 6.5, 0}, {10.5, 5, 2}}, {{11, 6.5, 0}, {
       10.5, 8, 2}}, {{11, 6.5, 0}, {10.5, 7, 2}}, {{11, 6.5, 0}, {
       10.5, 6, 2}}, {{11, 6.5, 0}, {10.5, 5, 2}}, {{13, 6.5, 0}, {
       14.5, 8, 2}}, {{13, 6.5, 0}, {14.5, 7, 2}}, {{13, 6.5, 0}, {
       14.5, 6, 2}}, {{13, 6.5, 0}, {14.5, 5, 2}}, {{14, 6.5, 0}, {
       14.5, 8, 2}}, {{14, 6.5, 0}, {14.5, 7, 2}}, {{14, 6.5, 0}, {
       14.5, 6, 2}}, {{14, 6.5, 0}, {14.5, 5, 2}}, {{15, 6.5, 0}, {
       14.5, 8, 2}}, {{15, 6.5, 0}, {14.5, 7, 2}}, {{15, 6.5, 0}, {
       14.5, 6, 2}}, {{15, 6.5, 0}, {14.5, 5, 2}}, {{17, 6.5, 0}, {
       18.5, 8, 2}}, {{17, 6.5, 0}, {18.5, 7, 2}}, {{17, 6.5, 0}, {
       18.5, 6, 2}}, {{17, 6.5, 0}, {18.5, 5, 2}}, {{18, 6.5, 0}, {
       18.5, 8, 2}}, {{18, 6.5, 0}, {18.5, 7, 2}}, {{18, 6.5, 0}, {
       18.5, 6, 2}}, {{18, 6.5, 0}, {18.5, 5, 2}}, {{19, 6.5, 0}, {
       18.5, 8, 2}}, {{19, 6.5, 0}, {18.5, 7, 2}}, {{19, 6.5, 0}, {
       18.5, 6, 2}}, {{19, 6.5, 0}, {18.5, 5, 2}}, {{20, 6.5, 0}, {
       18.5, 8, 2}}, {{20, 6.5, 0}, {18.5, 7, 2}}, {{20, 6.5, 0}, {
       18.5, 6, 2}}, {{20, 6.5, 0}, {18.5, 5, 2}}, {{21, 6.5, 0}, {
       22.5, 8, 2}}, {{21, 6.5, 0}, {22.5, 7, 2}}, {{21, 6.5, 0}, {
       22.5, 6, 2}}, {{21, 6.5, 0}, {22.5, 5, 2}}, {{22, 6.5, 0}, {
       22.5, 8, 2}}, {{22, 6.5, 0}, {22.5, 7, 2}}, {{22, 6.5, 0}, {
       22.5, 6, 2}}, {{22, 6.5, 0}, {22.5, 5, 2}}, {{23, 6.5, 0}, {
       22.5, 8, 2}}, {{23, 6.5, 0}, {22.5, 7, 2}}, {{23, 6.5, 0}, {
       22.5, 6, 2}}, {{23, 6.5, 0}, {22.5, 5, 2}}, {{24, 6.5, 0}, {
       22.5, 8, 2}}, {{24, 6.5, 0}, {22.5, 7, 2}}, {{24, 6.5, 0}, {
       22.5, 6, 2}}, {{24, 6.5, 0}, {22.5, 5, 2}}, {{25, 6.5, 0}, {
       26.5, 8, 2}}, {{25, 6.5, 0}, {26.5, 7, 2}}, {{25, 6.5, 0}, {
       26.5, 6, 2}}, {{26, 6.5, 0}, {26.5, 8, 2}}, {{26, 6.5, 0}, {
       26.5, 7, 2}}, {{26, 6.5, 0}, {26.5, 6, 2}}, {{27, 6.5, 0}, {
       26.5, 8, 2}}, {{27, 6.5, 0}, {26.5, 7, 2}}, {{27, 6.5, 0}, {
       26.5, 6, 2}}, {{28, 6.5, 0}, {26.5, 8, 2}}, {{28, 6.5, 0}, {
       26.5, 7, 2}}, {{28, 6.5, 0}, {26.5, 6, 2}}, {{29, 6.5, 0}, {
       30.5, 8, 2}}, {{29, 6.5, 0}, {30.5, 7, 2}}, {{29, 6.5, 0}, {
       30.5, 6, 2}}, {{29, 6.5, 0}, {30.5, 5, 2}}, {{30, 6.5, 0}, {
       30.5, 8, 2}}, {{30, 6.5, 0}, {30.5, 7, 2}}, {{30, 6.5, 0}, {
       30.5, 6, 2}}, {{30, 6.5, 0}, {30.5, 5, 2}}, {{31, 6.5, 0}, {
       30.5, 8, 2}}, {{31, 6.5, 0}, {30.5, 7, 2}}, {{31, 6.5, 0}, {
       30.5, 6, 2}}, {{31, 6.5, 0}, {30.5, 5, 2}}, {{32, 6.5, 0}, {
       30.5, 8, 2}}, {{32, 6.5, 0}, {30.5, 7, 2}}, {{32, 6.5, 0}, {
       30.5, 6, 2}}, {{32, 6.5, 0}, {30.5, 5, 2}}, {{1, 2.5, 0}, {
       2.5, 4, 2}}, {{1, 2.5, 0}, {2.5, 3, 2}}, {{1, 2.5, 0}, {2.5, 2, 2}}, {{
       1, 2.5, 0}, {2.5, 1, 2}}, {{2, 2.5, 0}, {2.5, 4, 2}}, {{2, 2.5, 0}, {
       2.5, 3, 2}}, {{2, 2.5, 0}, {2.5, 2, 2}}, {{2, 2.5, 0}, {2.5, 1, 2}}, {{
       3, 2.5, 0}, {2.5, 4, 2}}, {{3, 2.5, 0}, {2.5, 3, 2}}, {{3, 2.5, 0}, {
       2.5, 2, 2}}, {{3, 2.5, 0}, {2.5, 1, 2}}, {{5, 2.5, 0}, {6.5, 4, 2}}, {{
       5, 2.5, 0}, {6.5, 3, 2}}, {{5, 2.5, 0}, {6.5, 2, 2}}, {{5, 2.5, 0}, {
       6.5, 1, 2}}, {{6, 2.5, 0}, {6.5, 4, 2}}, {{6, 2.5, 0}, {6.5, 3, 2}}, {{
       6, 2.5, 0}, {6.5, 2, 2}}, {{6, 2.5, 0}, {6.5, 1, 2}}, {{7, 2.5, 0}, {
       6.5, 4, 2}}, {{7, 2.5, 0}, {6.5, 3, 2}}, {{7, 2.5, 0}, {6.5, 2, 2}}, {{
       7, 2.5, 0}, {6.5, 1, 2}}, {{8, 2.5, 0}, {6.5, 4, 2}}, {{8, 2.5, 0}, {
       6.5, 3, 2}}, {{8, 2.5, 0}, {6.5, 2, 2}}, {{8, 2.5, 0}, {6.5, 1, 2}}, {{
       10, 2.5, 0}, {10.5, 4, 2}}, {{10, 2.5, 0}, {10.5, 3, 2}}, {{
       10, 2.5, 0}, {10.5, 2, 2}}, {{10, 2.5, 0}, {10.5, 1, 2}}, {{
       11, 2.5, 0}, {10.5, 4, 2}}, {{11, 2.5, 0}, {10.5, 3, 2}}, {{
       11, 2.5, 0}, {10.5, 2, 2}}, {{11, 2.5, 0}, {10.5, 1, 2}}, {{
       12, 2.5, 0}, {10.5, 4, 2}}, {{12, 2.5, 0}, {10.5, 3, 2}}, {{
       12, 2.5, 0}, {10.5, 2, 2}}, {{12, 2.5, 0}, {10.5, 1, 2}}, {{
       13, 2.5, 0}, {14.5, 4, 2}}, {{13, 2.5, 0}, {14.5, 3, 2}}, {{
       13, 2.5, 0}, {14.5, 2, 2}}, {{13, 2.5, 0}, {14.5, 1, 2}}, {{
       14, 2.5, 0}, {14.5, 4, 2}}, {{14, 2.5, 0}, {14.5, 3, 2}}, {{
       14, 2.5, 0}, {14.5, 2, 2}}, {{14, 2.5, 0}, {14.5, 1, 2}}, {{
       15, 2.5, 0}, {14.5, 4, 2}}, {{15, 2.5, 0}, {14.5, 3, 2}}, {{
       15, 2.5, 0}, {14.5, 2, 2}}, {{15, 2.5, 0}, {14.5, 1, 2}}, {{
       16, 2.5, 0}, {14.5, 4, 2}}, {{16, 2.5, 0}, {14.5, 3, 2}}, {{
       16, 2.5, 0}, {14.5, 2, 2}}, {{16, 2.5, 0}, {14.5, 1, 2}}, {{
       17, 2.5, 0}, {18.5, 4, 2}}, {{17, 2.5, 0}, {18.5, 3, 2}}, {{
       17, 2.5, 0}, {18.5, 2, 2}}, {{17, 2.5, 0}, {18.5, 1, 2}}, {{
       19, 2.5, 0}, {18.5, 4, 2}}, {{19, 2.5, 0}, {18.5, 3, 2}}, {{
       19, 2.5, 0}, {18.5, 2, 2}}, {{19, 2.5, 0}, {18.5, 1, 2}}, {{
       20, 2.5, 0}, {18.5, 4, 2}}, {{20, 2.5, 0}, {18.5, 3, 2}}, {{
       20, 2.5, 0}, {18.5, 2, 2}}, {{20, 2.5, 0}, {18.5, 1, 2}}, {{
       22, 2.5, 0}, {22.5, 3, 2}}, {{22, 2.5, 0}, {22.5, 2, 2}}, {{
       22, 2.5, 0}, {22.5, 1, 2}}, {{23, 2.5, 0}, {22.5, 3, 2}}, {{
       23, 2.5, 0}, {22.5, 2, 2}}, {{23, 2.5, 0}, {22.5, 1, 2}}, {{
       24, 2.5, 0}, {22.5, 3, 2}}, {{24, 2.5, 0}, {22.5, 2, 2}}, {{
       24, 2.5, 0}, {22.5, 1, 2}}, {{26, 2.5, 0}, {26.5, 4, 2}}, {{
       26, 2.5, 0}, {26.5, 3, 2}}, {{26, 2.5, 0}, {26.5, 2, 2}}, {{
       26, 2.5, 0}, {26.5, 1, 2}}, {{27, 2.5, 0}, {26.5, 4, 2}}, {{
       27, 2.5, 0}, {26.5, 3, 2}}, {{27, 2.5, 0}, {26.5, 2, 2}}, {{
       27, 2.5, 0}, {26.5, 1, 2}}, {{28, 2.5, 0}, {26.5, 4, 2}}, {{
       28, 2.5, 0}, {26.5, 3, 2}}, {{28, 2.5, 0}, {26.5, 2, 2}}, {{
       28, 2.5, 0}, {26.5, 1, 2}}, {{29, 2.5, 0}, {30.5, 4, 2}}, {{
       29, 2.5, 0}, {30.5, 3, 2}}, {{29, 2.5, 0}, {30.5, 1, 2}}, {{
       30, 2.5, 0}, {30.5, 4, 2}}, {{30, 2.5, 0}, {30.5, 3, 2}}, {{
       30, 2.5, 0}, {30.5, 1, 2}}, {{31, 2.5, 0}, {30.5, 4, 2}}, {{
       31, 2.5, 0}, {30.5, 3, 2}}, {{31, 2.5, 0}, {30.5, 1, 2}}, {{
       32, 2.5, 0}, {30.5, 4, 2}}, {{32, 2.5, 0}, {30.5, 3, 2}}, {{
       32, 2.5, 0}, {30.5, 1, 2}}}, 0.08]}, 
   {RGBColor[1, 0.5, 0], 
    CylinderBox[{{{2.5, 17, 2.9}, {22.5, 26, 2.9}}, {{2.5, 10, 3.2}, {
       30.5, 31, 3.2}}, {{10.5, 7, 3.5}, {10.5, 4, 3.5}}, {{18.5, 11, 3.8}, {
       30.5, 14, 3.8}}, {{10.5, 24, 4.1}, {18.5, 28, 4.1}}, {{6.5, 29, 4.4}, {
       2.5, 31, 4.4}}, {{10.5, 13, 4.7}, {10.5, 9, 4.7}}, {{10.5, 20, 5.}, {
       26.5, 31, 5.}}, {{22.5, 11, 5.3}, {22.5, 5, 5.3}}, {{22.5, 13, 5.6}, {
       6.5, 18, 5.6}}, {{2.5, 16, 5.9}, {10.5, 17, 5.9}}, {{
       6.5, 32, 6.199999999999999}, {18.5, 3, 6.199999999999999}}, {{
       30.5, 9, 6.5}, {14.5, 32, 6.5}}, {{2.5, 24, 6.8}, {14.5, 9, 6.8}}, {{
       22.5, 1, 7.1}, {2.5, 28, 7.1}}, {{6.5, 27, 7.3999999999999995`}, {
       6.5, 7, 7.3999999999999995`}}, {{14.5, 3, 7.699999999999999}, {
       10.5, 25, 7.699999999999999}}, {{6.5, 23, 7.999999999999999}, {
       18.5, 8, 7.999999999999999}}, {{30.5, 18, 8.3}, {10.5, 10, 8.3}}, {{
       26.5, 13, 8.6}, {14.5, 28, 8.6}}, {{30.5, 28, 8.899999999999999}, {
       18.5, 12, 8.899999999999999}}, {{22.5, 28, 9.2}, {30.5, 16, 9.2}}, {{
       2.5, 13, 9.5}, {18.5, 9, 9.5}}, {{2.5, 2, 9.799999999999999}, {
       30.5, 21, 9.799999999999999}}, {{22.5, 18, 10.1}, {26.5, 29, 10.1}}, {{
       30.5, 5, 10.4}, {26.5, 15, 10.4}}, {{18.5, 14, 10.7}, {
       26.5, 11, 10.7}}, {{30.5, 23, 11.}, {26.5, 6, 11.}}, {{
       14.5, 7, 11.299999999999999`}, {6.5, 2, 11.299999999999999`}}, {{
       26.5, 26, 11.6}, {26.5, 7, 11.6}}, {{22.5, 9, 11.899999999999999`}, {
       10.5, 31, 11.899999999999999`}}, {{22.5, 21, 12.2}, {
       6.5, 10, 12.2}}, {{18.5, 13, 12.5}, {18.5, 5, 12.5}}, {{
       22.5, 30, 12.799999999999999`}, {14.5, 16, 12.799999999999999`}}, {{
       14.5, 15, 13.1}, {30.5, 25, 13.1}}, {{26.5, 18, 13.399999999999999`}, {
       6.5, 12, 13.399999999999999`}}, {{18.5, 20, 13.7}, {
       18.5, 29, 13.7}}, {{22.5, 31, 14.}, {2.5, 7, 14.}}, {{
       6.5, 31, 14.299999999999999`}, {18.5, 31, 14.299999999999999`}}, {{
       18.5, 18, 14.6}, {6.5, 6, 14.6}}, {{2.5, 27, 14.899999999999999`}, {
       10.5, 23, 14.899999999999999`}}, {{18.5, 22, 15.2}, {
       6.5, 22, 15.2}}, {{14.5, 27, 15.5}, {6.5, 25, 15.5}}, {{
       14.5, 14, 15.799999999999999`}, {2.5, 22, 15.799999999999999`}}, {{
       26.5, 2, 16.1}, {10.5, 5, 16.1}}, {{18.5, 24, 16.4}, {
       6.5, 4, 16.4}}, {{10.5, 2, 16.7}, {26.5, 14, 16.7}}, {{
       30.5, 32, 17.}, {14.5, 5, 17.}}, {{22.5, 8, 17.299999999999997`}, {
       10.5, 15, 17.299999999999997`}}, {{30.5, 1, 17.6}, {2.5, 21, 17.6}}, {{
       22.5, 24, 17.9}, {26.5, 22, 17.9}}, {{14.5, 21, 18.2}, {
       26.5, 28, 18.2}}, {{26.5, 32, 18.5}, {2.5, 12, 18.5}}, {{
       2.5, 9, 18.8}, {10.5, 16, 18.8}}, {{14.5, 20, 19.1}, {
       30.5, 17, 19.1}}, {{6.5, 15, 19.400000000000002`}, {
       30.5, 22, 19.400000000000002`}}, {{18.5, 17, 19.7}, {
       14.5, 13, 19.7}}, {{30.5, 13, 20.}, {6.5, 3, 20.}}, {{2.5, 15, 20.3}, {
       22.5, 19, 20.3}}, {{14.5, 29, 20.6}, {26.5, 23, 20.6}}, {{
       14.5, 6, 20.900000000000002`}, {22.5, 29, 20.900000000000002`}}, {{
       22.5, 32, 21.2}, {22.5, 10, 21.2}}, {{6.5, 24, 21.5}, {
       10.5, 22, 21.5}}, {{14.5, 2, 21.8}, {6.5, 26, 21.8}}}, 0.16], 
    CylinderBox[{{{2.5, 17, 2}, {2.5, 17, 2.9}}, {{22.5, 26, 2}, {
       22.5, 26, 2.9}}, {{2.5, 10, 2}, {2.5, 10, 3.2}}, {{30.5, 31, 2}, {
       30.5, 31, 3.2}}, {{10.5, 7, 2}, {10.5, 7, 3.5}}, {{10.5, 4, 2}, {
       10.5, 4, 3.5}}, {{18.5, 11, 2}, {18.5, 11, 3.8}}, {{30.5, 14, 2}, {
       30.5, 14, 3.8}}, {{10.5, 24, 2}, {10.5, 24, 4.1}}, {{18.5, 28, 2}, {
       18.5, 28, 4.1}}, {{6.5, 29, 2}, {6.5, 29, 4.4}}, {{2.5, 31, 2}, {
       2.5, 31, 4.4}}, {{10.5, 13, 2}, {10.5, 13, 4.7}}, {{10.5, 9, 2}, {
       10.5, 9, 4.7}}, {{10.5, 20, 2}, {10.5, 20, 5.}}, {{26.5, 31, 2}, {
       26.5, 31, 5.}}, {{22.5, 11, 2}, {22.5, 11, 5.3}}, {{22.5, 5, 2}, {
       22.5, 5, 5.3}}, {{22.5, 13, 2}, {22.5, 13, 5.6}}, {{6.5, 18, 2}, {
       6.5, 18, 5.6}}, {{2.5, 16, 2}, {2.5, 16, 5.9}}, {{10.5, 17, 2}, {
       10.5, 17, 5.9}}, {{6.5, 32, 2}, {6.5, 32, 6.199999999999999}}, {{
       18.5, 3, 2}, {18.5, 3, 6.199999999999999}}, {{30.5, 9, 2}, {
       30.5, 9, 6.5}}, {{14.5, 32, 2}, {14.5, 32, 6.5}}, {{2.5, 24, 2}, {
       2.5, 24, 6.8}}, {{14.5, 9, 2}, {14.5, 9, 6.8}}, {{22.5, 1, 2}, {
       22.5, 1, 7.1}}, {{2.5, 28, 2}, {2.5, 28, 7.1}}, {{6.5, 27, 2}, {
       6.5, 27, 7.3999999999999995`}}, {{6.5, 7, 2}, {
       6.5, 7, 7.3999999999999995`}}, {{14.5, 3, 2}, {
       14.5, 3, 7.699999999999999}}, {{10.5, 25, 2}, {
       10.5, 25, 7.699999999999999}}, {{6.5, 23, 2}, {
       6.5, 23, 7.999999999999999}}, {{18.5, 8, 2}, {
       18.5, 8, 7.999999999999999}}, {{30.5, 18, 2}, {30.5, 18, 8.3}}, {{
       10.5, 10, 2}, {10.5, 10, 8.3}}, {{26.5, 13, 2}, {26.5, 13, 8.6}}, {{
       14.5, 28, 2}, {14.5, 28, 8.6}}, {{30.5, 28, 2}, {
       30.5, 28, 8.899999999999999}}, {{18.5, 12, 2}, {
       18.5, 12, 8.899999999999999}}, {{22.5, 28, 2}, {22.5, 28, 9.2}}, {{
       30.5, 16, 2}, {30.5, 16, 9.2}}, {{2.5, 13, 2}, {2.5, 13, 9.5}}, {{
       18.5, 9, 2}, {18.5, 9, 9.5}}, {{2.5, 2, 2}, {
       2.5, 2, 9.799999999999999}}, {{30.5, 21, 2}, {
       30.5, 21, 9.799999999999999}}, {{22.5, 18, 2}, {22.5, 18, 10.1}}, {{
       26.5, 29, 2}, {26.5, 29, 10.1}}, {{30.5, 5, 2}, {30.5, 5, 10.4}}, {{
       26.5, 15, 2}, {26.5, 15, 10.4}}, {{18.5, 14, 2}, {18.5, 14, 10.7}}, {{
       26.5, 11, 2}, {26.5, 11, 10.7}}, {{30.5, 23, 2}, {30.5, 23, 11.}}, {{
       26.5, 6, 2}, {26.5, 6, 11.}}, {{14.5, 7, 2}, {
       14.5, 7, 11.299999999999999`}}, {{6.5, 2, 2}, {
       6.5, 2, 11.299999999999999`}}, {{26.5, 26, 2}, {26.5, 26, 11.6}}, {{
       26.5, 7, 2}, {26.5, 7, 11.6}}, {{22.5, 9, 2}, {
       22.5, 9, 11.899999999999999`}}, {{10.5, 31, 2}, {
       10.5, 31, 11.899999999999999`}}, {{22.5, 21, 2}, {22.5, 21, 12.2}}, {{
       6.5, 10, 2}, {6.5, 10, 12.2}}, {{18.5, 13, 2}, {18.5, 13, 12.5}}, {{
       18.5, 5, 2}, {18.5, 5, 12.5}}, {{22.5, 30, 2}, {
       22.5, 30, 12.799999999999999`}}, {{14.5, 16, 2}, {
       14.5, 16, 12.799999999999999`}}, {{14.5, 15, 2}, {14.5, 15, 13.1}}, {{
       30.5, 25, 2}, {30.5, 25, 13.1}}, {{26.5, 18, 2}, {
       26.5, 18, 13.399999999999999`}}, {{6.5, 12, 2}, {
       6.5, 12, 13.399999999999999`}}, {{18.5, 20, 2}, {18.5, 20, 13.7}}, {{
       18.5, 29, 2}, {18.5, 29, 13.7}}, {{22.5, 31, 2}, {22.5, 31, 14.}}, {{
       2.5, 7, 2}, {2.5, 7, 14.}}, {{6.5, 31, 2}, {
       6.5, 31, 14.299999999999999`}}, {{18.5, 31, 2}, {
       18.5, 31, 14.299999999999999`}}, {{18.5, 18, 2}, {18.5, 18, 14.6}}, {{
       6.5, 6, 2}, {6.5, 6, 14.6}}, {{2.5, 27, 2}, {
       2.5, 27, 14.899999999999999`}}, {{10.5, 23, 2}, {
       10.5, 23, 14.899999999999999`}}, {{18.5, 22, 2}, {18.5, 22, 15.2}}, {{
       6.5, 22, 2}, {6.5, 22, 15.2}}, {{14.5, 27, 2}, {14.5, 27, 15.5}}, {{
       6.5, 25, 2}, {6.5, 25, 15.5}}, {{14.5, 14, 2}, {
       14.5, 14, 15.799999999999999`}}, {{2.5, 22, 2}, {
       2.5, 22, 15.799999999999999`}}, {{26.5, 2, 2}, {26.5, 2, 16.1}}, {{
       10.5, 5, 2}, {10.5, 5, 16.1}}, {{18.5, 24, 2}, {18.5, 24, 16.4}}, {{
       6.5, 4, 2}, {6.5, 4, 16.4}}, {{10.5, 2, 2}, {10.5, 2, 16.7}}, {{
       26.5, 14, 2}, {26.5, 14, 16.7}}, {{30.5, 32, 2}, {30.5, 32, 17.}}, {{
       14.5, 5, 2}, {14.5, 5, 17.}}, {{22.5, 8, 2}, {
       22.5, 8, 17.299999999999997`}}, {{10.5, 15, 2}, {
       10.5, 15, 17.299999999999997`}}, {{30.5, 1, 2}, {30.5, 1, 17.6}}, {{
       2.5, 21, 2}, {2.5, 21, 17.6}}, {{22.5, 24, 2}, {22.5, 24, 17.9}}, {{
       26.5, 22, 2}, {26.5, 22, 17.9}}, {{14.5, 21, 2}, {14.5, 21, 18.2}}, {{
       26.5, 28, 2}, {26.5, 28, 18.2}}, {{26.5, 32, 2}, {26.5, 32, 18.5}}, {{
       2.5, 12, 2}, {2.5, 12, 18.5}}, {{2.5, 9, 2}, {2.5, 9, 18.8}}, {{
       10.5, 16, 2}, {10.5, 16, 18.8}}, {{14.5, 20, 2}, {14.5, 20, 19.1}}, {{
       30.5, 17, 2}, {30.5, 17, 19.1}}, {{6.5, 15, 2}, {
       6.5, 15, 19.400000000000002`}}, {{30.5, 22, 2}, {
       30.5, 22, 19.400000000000002`}}, {{18.5, 17, 2}, {18.5, 17, 19.7}}, {{
       14.5, 13, 2}, {14.5, 13, 19.7}}, {{30.5, 13, 2}, {30.5, 13, 20.}}, {{
       6.5, 3, 2}, {6.5, 3, 20.}}, {{2.5, 15, 2}, {2.5, 15, 20.3}}, {{
       22.5, 19, 2}, {22.5, 19, 20.3}}, {{14.5, 29, 2}, {14.5, 29, 20.6}}, {{
       26.5, 23, 2}, {26.5, 23, 20.6}}, {{14.5, 6, 2}, {
       14.5, 6, 20.900000000000002`}}, {{22.5, 29, 2}, {
       22.5, 29, 20.900000000000002`}}, {{22.5, 32, 2}, {22.5, 32, 21.2}}, {{
       22.5, 10, 2}, {22.5, 10, 21.2}}, {{6.5, 24, 2}, {6.5, 24, 21.5}}, {{
       10.5, 22, 2}, {10.5, 22, 21.5}}, {{14.5, 2, 2}, {14.5, 2, 21.8}}, {{
       6.5, 26, 2}, {6.5, 26, 21.8}}}, 0.06]}, 
   {GrayLevel[0], 
    CylinderBox[{{{1, 30.5, -0.8999999999999999}, {
       1, 2.5, -0.8999999999999999}}, {{20, 22.5, -1.2}, {13, 6.5, -1.2}}, {{
       11, 30.5, -1.5}, {12, 18.5, -1.5}}, {{
       16, 18.5, -1.7999999999999998`}, {26, 6.5, -1.7999999999999998`}}, {{
       11, 2.5, -2.1}, {11, 18.5, -2.1}}, {{10, 30.5, -2.4}, {
       8, 10.5, -2.4}}, {{1, 18.5, -2.7}, {22, 2.5, -2.7}}, {{4, 26.5, -3.}, {
       4, 18.5, -3.}}, {{23, 6.5, -3.3}, {1, 22.5, -3.3}}, {{24, 2.5, -3.6}, {
       15, 14.5, -3.6}}, {{20, 2.5, -3.9}, {20, 14.5, -3.9}}, {{
       29, 10.5, -4.199999999999999}, {27, 14.5, -4.199999999999999}}, {{
       2, 14.5, -4.5}, {7, 14.5, -4.5}}, {{16, 26.5, -4.8}, {
       2, 22.5, -4.8}}, {{7, 26.5, -5.1}, {16, 30.5, -5.1}}, {{
       31, 26.5, -5.3999999999999995`}, {5, 6.5, -5.3999999999999995`}}, {{
       8, 22.5, -5.699999999999999}, {6, 14.5, -5.699999999999999}}, {{
       17, 2.5, -5.999999999999999}, {24, 6.5, -5.999999999999999}}, {{
       13, 2.5, -6.3}, {3, 30.5, -6.3}}, {{28, 10.5, -6.6}, {
       11, 10.5, -6.6}}, {{6, 22.5, -6.8999999999999995`}, {
       22, 30.5, -6.8999999999999995`}}, {{15, 18.5, -7.199999999999999}, {
       10, 14.5, -7.199999999999999}}, {{6, 2.5, -7.499999999999999}, {
       29, 18.5, -7.499999999999999}}, {{4, 14.5, -7.799999999999999}, {
       14, 10.5, -7.799999999999999}}, {{13, 26.5, -8.1}, {
       27, 26.5, -8.1}}, {{12, 10.5, -8.4}, {28, 2.5, -8.4}}, {{
       1, 26.5, -8.7}, {15, 2.5, -8.7}}, {{13, 18.5, -9.}, {8, 26.5, -9.}}, {{
       25, 30.5, -9.299999999999999}, {26, 26.5, -9.299999999999999}}, {{
       14, 22.5, -9.6}, {24, 10.5, -9.6}}, {{27, 18.5, -9.899999999999999}, {
       20, 10.5, -9.899999999999999}}, {{7, 30.5, -10.2}, {
       16, 2.5, -10.2}}, {{9, 10.5, -10.5}, {18, 10.5, -10.5}}, {{
       13, 10.5, -10.799999999999999`}, {22, 10.5, -10.799999999999999`}}, {{
       25, 18.5, -11.1}, {6, 26.5, -11.1}}, {{
       9, 22.5, -11.399999999999999`}, {1, 10.5, -11.399999999999999`}}, {{
       1, 14.5, -11.7}, {22, 6.5, -11.7}}, {{5, 26.5, -12.}, {
       25, 14.5, -12.}}, {{27, 30.5, -12.299999999999999`}, {
       32, 18.5, -12.299999999999999`}}, {{6, 6.5, -12.6}, {
       7, 18.5, -12.6}}, {{19, 14.5, -12.899999999999999`}, {
       30, 10.5, -12.899999999999999`}}, {{12, 22.5, -13.2}, {
       16, 22.5, -13.2}}, {{17, 6.5, -13.5}, {28, 30.5, -13.5}}, {{
       9, 26.5, -13.799999999999999`}, {12, 14.5, -13.799999999999999`}}, {{
       25, 26.5, -14.1}, {11, 14.5, -14.1}}, {{
       30, 2.5, -14.399999999999999`}, {12, 26.5, -14.399999999999999`}}, {{
       31, 18.5, -14.7}, {6, 30.5, -14.7}}, {{
       30, 18.5, -14.999999999999998`}, {24, 22.5, -14.999999999999998`}}, {{
       21, 14.5, -15.299999999999999`}, {14, 6.5, -15.299999999999999`}}, {{
       27, 22.5, -15.6}, {23, 30.5, -15.6}}, {{
       13, 14.5, -15.899999999999999`}, {32, 14.5, -15.899999999999999`}}, {{
       10, 10.5, -16.2}, {28, 18.5, -16.2}}, {{14, 18.5, -16.5}, {
       17, 14.5, -16.5}}, {{8, 14.5, -16.8}, {26, 10.5, -16.8}}, {{
       5, 18.5, -17.1}, {3, 18.5, -17.1}}, {{
       22, 14.5, -17.400000000000002`}, {19, 26.5, -17.400000000000002`}}, {{
       29, 26.5, -17.7}, {30, 26.5, -17.7}}, {{17, 26.5, -18.}, {
       26, 2.5, -18.}}, {{3, 6.5, -18.3}, {2, 30.5, -18.3}}, {{
       32, 22.5, -18.6}, {8, 18.5, -18.6}}, {{
       4, 22.5, -18.900000000000002`}, {28, 26.5, -18.900000000000002`}}, {{
       6, 10.5, -19.2}, {24, 30.5, -19.2}}, {{32, 30.5, -19.5}, {
       2, 2.5, -19.5}}, {{32, 26.5, -19.8}, {9, 14.5, -19.8}}}, 0.16], 
    CylinderBox[{{{1, 30.5, 0}, {1, 30.5, -0.8999999999999999}}, {{
       1, 2.5, 0}, {1, 2.5, -0.8999999999999999}}, {{20, 22.5, 0}, {
       20, 22.5, -1.2}}, {{13, 6.5, 0}, {13, 6.5, -1.2}}, {{11, 30.5, 0}, {
       11, 30.5, -1.5}}, {{12, 18.5, 0}, {12, 18.5, -1.5}}, {{16, 18.5, 0}, {
       16, 18.5, -1.7999999999999998`}}, {{26, 6.5, 0}, {
       26, 6.5, -1.7999999999999998`}}, {{11, 2.5, 0}, {11, 2.5, -2.1}}, {{
       11, 18.5, 0}, {11, 18.5, -2.1}}, {{10, 30.5, 0}, {10, 30.5, -2.4}}, {{
       8, 10.5, 0}, {8, 10.5, -2.4}}, {{1, 18.5, 0}, {1, 18.5, -2.7}}, {{
       22, 2.5, 0}, {22, 2.5, -2.7}}, {{4, 26.5, 0}, {4, 26.5, -3.}}, {{
       4, 18.5, 0}, {4, 18.5, -3.}}, {{23, 6.5, 0}, {23, 6.5, -3.3}}, {{
       1, 22.5, 0}, {1, 22.5, -3.3}}, {{24, 2.5, 0}, {24, 2.5, -3.6}}, {{
       15, 14.5, 0}, {15, 14.5, -3.6}}, {{20, 2.5, 0}, {20, 2.5, -3.9}}, {{
       20, 14.5, 0}, {20, 14.5, -3.9}}, {{29, 10.5, 0}, {
       29, 10.5, -4.199999999999999}}, {{27, 14.5, 0}, {
       27, 14.5, -4.199999999999999}}, {{2, 14.5, 0}, {2, 14.5, -4.5}}, {{
       7, 14.5, 0}, {7, 14.5, -4.5}}, {{16, 26.5, 0}, {16, 26.5, -4.8}}, {{
       2, 22.5, 0}, {2, 22.5, -4.8}}, {{7, 26.5, 0}, {7, 26.5, -5.1}}, {{
       16, 30.5, 0}, {16, 30.5, -5.1}}, {{31, 26.5, 0}, {
       31, 26.5, -5.3999999999999995`}}, {{5, 6.5, 0}, {
       5, 6.5, -5.3999999999999995`}}, {{8, 22.5, 0}, {
       8, 22.5, -5.699999999999999}}, {{6, 14.5, 0}, {
       6, 14.5, -5.699999999999999}}, {{17, 2.5, 0}, {
       17, 2.5, -5.999999999999999}}, {{24, 6.5, 0}, {
       24, 6.5, -5.999999999999999}}, {{13, 2.5, 0}, {13, 2.5, -6.3}}, {{
       3, 30.5, 0}, {3, 30.5, -6.3}}, {{28, 10.5, 0}, {28, 10.5, -6.6}}, {{
       11, 10.5, 0}, {11, 10.5, -6.6}}, {{6, 22.5, 0}, {
       6, 22.5, -6.8999999999999995`}}, {{22, 30.5, 0}, {
       22, 30.5, -6.8999999999999995`}}, {{15, 18.5, 0}, {
       15, 18.5, -7.199999999999999}}, {{10, 14.5, 0}, {
       10, 14.5, -7.199999999999999}}, {{6, 2.5, 0}, {
       6, 2.5, -7.499999999999999}}, {{29, 18.5, 0}, {
       29, 18.5, -7.499999999999999}}, {{4, 14.5, 0}, {
       4, 14.5, -7.799999999999999}}, {{14, 10.5, 0}, {
       14, 10.5, -7.799999999999999}}, {{13, 26.5, 0}, {13, 26.5, -8.1}}, {{
       27, 26.5, 0}, {27, 26.5, -8.1}}, {{12, 10.5, 0}, {12, 10.5, -8.4}}, {{
       28, 2.5, 0}, {28, 2.5, -8.4}}, {{1, 26.5, 0}, {1, 26.5, -8.7}}, {{
       15, 2.5, 0}, {15, 2.5, -8.7}}, {{13, 18.5, 0}, {13, 18.5, -9.}}, {{
       8, 26.5, 0}, {8, 26.5, -9.}}, {{25, 30.5, 0}, {
       25, 30.5, -9.299999999999999}}, {{26, 26.5, 0}, {
       26, 26.5, -9.299999999999999}}, {{14, 22.5, 0}, {14, 22.5, -9.6}}, {{
       24, 10.5, 0}, {24, 10.5, -9.6}}, {{27, 18.5, 0}, {
       27, 18.5, -9.899999999999999}}, {{20, 10.5, 0}, {
       20, 10.5, -9.899999999999999}}, {{7, 30.5, 0}, {7, 30.5, -10.2}}, {{
       16, 2.5, 0}, {16, 2.5, -10.2}}, {{9, 10.5, 0}, {9, 10.5, -10.5}}, {{
       18, 10.5, 0}, {18, 10.5, -10.5}}, {{13, 10.5, 0}, {
       13, 10.5, -10.799999999999999`}}, {{22, 10.5, 0}, {
       22, 10.5, -10.799999999999999`}}, {{25, 18.5, 0}, {
       25, 18.5, -11.1}}, {{6, 26.5, 0}, {6, 26.5, -11.1}}, {{9, 22.5, 0}, {
       9, 22.5, -11.399999999999999`}}, {{1, 10.5, 0}, {
       1, 10.5, -11.399999999999999`}}, {{1, 14.5, 0}, {1, 14.5, -11.7}}, {{
       22, 6.5, 0}, {22, 6.5, -11.7}}, {{5, 26.5, 0}, {5, 26.5, -12.}}, {{
       25, 14.5, 0}, {25, 14.5, -12.}}, {{27, 30.5, 0}, {
       27, 30.5, -12.299999999999999`}}, {{32, 18.5, 0}, {
       32, 18.5, -12.299999999999999`}}, {{6, 6.5, 0}, {6, 6.5, -12.6}}, {{
       7, 18.5, 0}, {7, 18.5, -12.6}}, {{19, 14.5, 0}, {
       19, 14.5, -12.899999999999999`}}, {{30, 10.5, 0}, {
       30, 10.5, -12.899999999999999`}}, {{12, 22.5, 0}, {
       12, 22.5, -13.2}}, {{16, 22.5, 0}, {16, 22.5, -13.2}}, {{17, 6.5, 0}, {
       17, 6.5, -13.5}}, {{28, 30.5, 0}, {28, 30.5, -13.5}}, {{9, 26.5, 0}, {
       9, 26.5, -13.799999999999999`}}, {{12, 14.5, 0}, {
       12, 14.5, -13.799999999999999`}}, {{25, 26.5, 0}, {
       25, 26.5, -14.1}}, {{11, 14.5, 0}, {11, 14.5, -14.1}}, {{30, 2.5, 0}, {
       30, 2.5, -14.399999999999999`}}, {{12, 26.5, 0}, {
       12, 26.5, -14.399999999999999`}}, {{31, 18.5, 0}, {
       31, 18.5, -14.7}}, {{6, 30.5, 0}, {6, 30.5, -14.7}}, {{30, 18.5, 0}, {
       30, 18.5, -14.999999999999998`}}, {{24, 22.5, 0}, {
       24, 22.5, -14.999999999999998`}}, {{21, 14.5, 0}, {
       21, 14.5, -15.299999999999999`}}, {{14, 6.5, 0}, {
       14, 6.5, -15.299999999999999`}}, {{27, 22.5, 0}, {27, 22.5, -15.6}}, {{
       23, 30.5, 0}, {23, 30.5, -15.6}}, {{13, 14.5, 0}, {
       13, 14.5, -15.899999999999999`}}, {{32, 14.5, 0}, {
       32, 14.5, -15.899999999999999`}}, {{10, 10.5, 0}, {
       10, 10.5, -16.2}}, {{28, 18.5, 0}, {28, 18.5, -16.2}}, {{
       14, 18.5, 0}, {14, 18.5, -16.5}}, {{17, 14.5, 0}, {
       17, 14.5, -16.5}}, {{8, 14.5, 0}, {8, 14.5, -16.8}}, {{26, 10.5, 0}, {
       26, 10.5, -16.8}}, {{5, 18.5, 0}, {5, 18.5, -17.1}}, {{3, 18.5, 0}, {
       3, 18.5, -17.1}}, {{22, 14.5, 0}, {22, 14.5, -17.400000000000002`}}, {{
       19, 26.5, 0}, {19, 26.5, -17.400000000000002`}}, {{29, 26.5, 0}, {
       29, 26.5, -17.7}}, {{30, 26.5, 0}, {30, 26.5, -17.7}}, {{
       17, 26.5, 0}, {17, 26.5, -18.}}, {{26, 2.5, 0}, {26, 2.5, -18.}}, {{
       3, 6.5, 0}, {3, 6.5, -18.3}}, {{2, 30.5, 0}, {2, 30.5, -18.3}}, {{
       32, 22.5, 0}, {32, 22.5, -18.6}}, {{8, 18.5, 0}, {8, 18.5, -18.6}}, {{
       4, 22.5, 0}, {4, 22.5, -18.900000000000002`}}, {{28, 26.5, 0}, {
       28, 26.5, -18.900000000000002`}}, {{6, 10.5, 0}, {6, 10.5, -19.2}}, {{
       24, 30.5, 0}, {24, 30.5, -19.2}}, {{32, 30.5, 0}, {
       32, 30.5, -19.5}}, {{2, 2.5, 0}, {2, 2.5, -19.5}}, {{32, 26.5, 0}, {
       32, 26.5, -19.8}}, {{9, 14.5, 0}, {9, 14.5, -19.8}}}, 0.06]}},
  ImageSize->{584.3958502681638, 575.6699030102991},
  ImageSizeRaw->Automatic,
  PreserveImageOptions->False,
  ViewPoint->{-5.482279024087123, 7.991701259172559, 2.465223658452535},
  ViewVertical->{1.080470346757441, 0.5879937631960609, 0.3743880308405576}]]]
},
WindowSize->{808, 755},
WindowMargins->{{302, Automatic}, {Automatic, 50}},
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (July 28, \
2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[1464, 33, 73497, 1060, 70, InheritFromParent]
}
]
*)

(* End of internal cache information *)
(* NotebookSignature YwDRrWqYhxzoYD106LjsXmTu *)


==> anc/QAPU_Fig06_Chimera_L=20_SW_l4.cdf <==
(* Content-type: application/vnd.wolfram.cdf.text *)

(*** Wolfram CDF File ***)
(* http://www.wolfram.com/cdf *)

(* CreatedBy='Mathematica 11.0' *)

(*************************************************************************)
(*                                                                       *)
(*  The Mathematica License under which this file was created prohibits  *)
(*  restricting third parties in receipt of this file from republishing  *)
(*  or redistributing it by any means, including but not limited to      *)
(*  rights management or terms of use, without the express consent of    *)
(*  Wolfram Research, Inc. For additional information concerning CDF     *)
(*  licensing and redistribution see:                                    *)
(*                                                                       *)
(*        www.wolfram.com/cdf/adopting-cdf/licensing-options.html        *)
(*                                                                       *)
(*************************************************************************)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[      1064,         20]
NotebookDataLength[    820419,      11547]
NotebookOptionsPosition[    821057,      11546]
NotebookOutlinePosition[    821412,      11562]
CellTagsIndexPosition[    821369,      11559]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 Graphics3DBox[{
   {RGBColor[1, 0, 0], 
    SphereBox[{{{2.5, 80, 2}, {2.5, 79, 2}, {2.5, 78, 2}, {2.5, 77, 2}, {
       6.5, 80, 2}, {6.5, 79, 2}, {6.5, 78, 2}, {6.5, 77, 2}, {10.5, 80, 2}, {
       10.5, 79, 2}, {10.5, 78, 2}, {10.5, 77, 2}, {14.5, 80, 2}, {
       14.5, 79, 2}, {14.5, 78, 2}, {14.5, 77, 2}, {18.5, 80, 2}, {
       18.5, 79, 2}, {18.5, 78, 2}, {18.5, 77, 2}, {22.5, 80, 2}, {
       22.5, 79, 2}, {22.5, 78, 2}, {22.5, 77, 2}, {26.5, 80, 2}, {
       26.5, 79, 2}, {26.5, 78, 2}, {26.5, 77, 2}, {30.5, 80, 2}, {
       30.5, 79, 2}, {30.5, 78, 2}, {30.5, 77, 2}, {34.5, 80, 2}, {
       34.5, 79, 2}, {34.5, 78, 2}, {34.5, 77, 2}, {38.5, 80, 2}, {
       38.5, 79, 2}, {38.5, 78, 2}, {38.5, 77, 2}, {42.5, 80, 2}, {
       42.5, 79, 2}, {42.5, 78, 2}, {42.5, 77, 2}, {46.5, 80, 2}, {
       46.5, 79, 2}, {46.5, 78, 2}, {46.5, 77, 2}, {50.5, 80, 2}, {
       50.5, 79, 2}, {50.5, 78, 2}, {50.5, 77, 2}, {54.5, 80, 2}, {
       54.5, 79, 2}, {54.5, 78, 2}, {54.5, 77, 2}, {58.5, 80, 2}, {
       58.5, 79, 2}, {58.5, 78, 2}, {58.5, 77, 2}, {62.5, 80, 2}, {
       62.5, 79, 2}, {62.5, 78, 2}, {62.5, 77, 2}, {66.5, 80, 2}, {
       66.5, 79, 2}, {66.5, 78, 2}, {66.5, 77, 2}, {70.5, 80, 2}, {
       70.5, 79, 2}, {70.5, 78, 2}, {70.5, 77, 2}, {74.5, 80, 2}, {
       74.5, 79, 2}, {74.5, 78, 2}, {74.5, 77, 2}, {78.5, 80, 2}, {
       78.5, 79, 2}, {78.5, 78, 2}, {78.5, 77, 2}, {2.5, 76, 2}, {
       2.5, 75, 2}, {2.5, 74, 2}, {2.5, 73, 2}, {6.5, 76, 2}, {6.5, 75, 2}, {
       6.5, 74, 2}, {6.5, 73, 2}, {10.5, 76, 2}, {10.5, 75, 2}, {
       10.5, 74, 2}, {10.5, 73, 2}, {14.5, 76, 2}, {14.5, 75, 2}, {
       14.5, 74, 2}, {14.5, 73, 2}, {18.5, 76, 2}, {18.5, 75, 2}, {
       18.5, 74, 2}, {18.5, 73, 2}, {22.5, 76, 2}, {22.5, 75, 2}, {
       22.5, 74, 2}, {22.5, 73, 2}, {26.5, 76, 2}, {26.5, 75, 2}, {
       26.5, 74, 2}, {26.5, 73, 2}, {30.5, 76, 2}, {30.5, 75, 2}, {
       30.5, 74, 2}, {30.5, 73, 2}, {34.5, 76, 2}, {34.5, 75, 2}, {
       34.5, 74, 2}, {34.5, 73, 2}, {38.5, 76, 2}, {38.5, 75, 2}, {
       38.5, 74, 2}, {38.5, 73, 2}, {42.5, 76, 2}, {42.5, 75, 2}, {
       42.5, 74, 2}, {42.5, 73, 2}, {46.5, 76, 2}, {46.5, 75, 2}, {
       46.5, 74, 2}, {46.5, 73, 2}, {50.5, 76, 2}, {50.5, 75, 2}, {
       50.5, 74, 2}, {50.5, 73, 2}, {54.5, 76, 2}, {54.5, 75, 2}, {
       54.5, 74, 2}, {54.5, 73, 2}, {58.5, 76, 2}, {58.5, 75, 2}, {
       58.5, 74, 2}, {58.5, 73, 2}, {62.5, 76, 2}, {62.5, 75, 2}, {
       62.5, 74, 2}, {62.5, 73, 2}, {66.5, 76, 2}, {66.5, 75, 2}, {
       66.5, 74, 2}, {66.5, 73, 2}, {70.5, 76, 2}, {70.5, 75, 2}, {
       70.5, 74, 2}, {70.5, 73, 2}, {74.5, 76, 2}, {74.5, 75, 2}, {
       74.5, 74, 2}, {74.5, 73, 2}, {78.5, 76, 2}, {78.5, 75, 2}, {
       78.5, 74, 2}, {78.5, 73, 2}, {2.5, 72, 2}, {2.5, 71, 2}, {
       2.5, 70, 2}, {2.5, 69, 2}, {6.5, 72, 2}, {6.5, 71, 2}, {6.5, 70, 2}, {
       6.5, 69, 2}, {10.5, 72, 2}, {10.5, 71, 2}, {10.5, 70, 2}, {
       10.5, 69, 2}, {14.5, 72, 2}, {14.5, 71, 2}, {14.5, 70, 2}, {
       14.5, 69, 2}, {18.5, 72, 2}, {18.5, 71, 2}, {18.5, 70, 2}, {
       18.5, 69, 2}, {22.5, 72, 2}, {22.5, 71, 2}, {22.5, 70, 2}, {
       22.5, 69, 2}, {26.5, 72, 2}, {26.5, 71, 2}, {26.5, 70, 2}, {
       26.5, 69, 2}, {30.5, 72, 2}, {30.5, 71, 2}, {30.5, 70, 2}, {
       30.5, 69, 2}, {34.5, 72, 2}, {34.5, 71, 2}, {34.5, 70, 2}, {
       34.5, 69, 2}, {38.5, 72, 2}, {38.5, 71, 2}, {38.5, 70, 2}, {
       38.5, 69, 2}, {42.5, 72, 2}, {42.5, 71, 2}, {42.5, 70, 2}, {
       42.5, 69, 2}, {46.5, 72, 2}, {46.5, 71, 2}, {46.5, 70, 2}, {
       46.5, 69, 2}, {50.5, 72, 2}, {50.5, 71, 2}, {50.5, 70, 2}, {
       50.5, 69, 2}, {54.5, 72, 2}, {54.5, 71, 2}, {54.5, 70, 2}, {
       54.5, 69, 2}, {58.5, 72, 2}, {58.5, 71, 2}, {58.5, 70, 2}, {
       58.5, 69, 2}, {62.5, 72, 2}, {62.5, 71, 2}, {62.5, 70, 2}, {
       62.5, 69, 2}, {66.5, 72, 2}, {66.5, 71, 2}, {66.5, 70, 2}, {
       66.5, 69, 2}, {70.5, 72, 2}, {70.5, 71, 2}, {70.5, 70, 2}, {
       70.5, 69, 2}, {74.5, 72, 2}, {74.5, 71, 2}, {74.5, 70, 2}, {
       74.5, 69, 2}, {78.5, 72, 2}, {78.5, 71, 2}, {78.5, 70, 2}, {
       78.5, 69, 2}, {2.5, 68, 2}, {2.5, 67, 2}, {2.5, 66, 2}, {2.5, 65, 2}, {
       6.5, 68, 2}, {6.5, 67, 2}, {6.5, 66, 2}, {6.5, 65, 2}, {10.5, 68, 2}, {
       10.5, 67, 2}, {10.5, 66, 2}, {10.5, 65, 2}, {14.5, 68, 2}, {
       14.5, 67, 2}, {14.5, 66, 2}, {14.5, 65, 2}, {18.5, 68, 2}, {
       18.5, 67, 2}, {18.5, 66, 2}, {18.5, 65, 2}, {22.5, 68, 2}, {
       22.5, 67, 2}, {22.5, 66, 2}, {22.5, 65, 2}, {26.5, 68, 2}, {
       26.5, 67, 2}, {26.5, 66, 2}, {26.5, 65, 2}, {30.5, 68, 2}, {
       30.5, 67, 2}, {30.5, 66, 2}, {30.5, 65, 2}, {34.5, 68, 2}, {
       34.5, 67, 2}, {34.5, 66, 2}, {34.5, 65, 2}, {38.5, 68, 2}, {
       38.5, 67, 2}, {38.5, 66, 2}, {38.5, 65, 2}, {42.5, 68, 2}, {
       42.5, 67, 2}, {42.5, 66, 2}, {42.5, 65, 2}, {46.5, 68, 2}, {
       46.5, 67, 2}, {46.5, 66, 2}, {46.5, 65, 2}, {50.5, 68, 2}, {
       50.5, 67, 2}, {50.5, 66, 2}, {50.5, 65, 2}, {54.5, 68, 2}, {
       54.5, 67, 2}, {54.5, 66, 2}, {54.5, 65, 2}, {58.5, 68, 2}, {
       58.5, 67, 2}, {58.5, 66, 2}, {58.5, 65, 2}, {62.5, 68, 2}, {
       62.5, 67, 2}, {62.5, 66, 2}, {62.5, 65, 2}, {66.5, 68, 2}, {
       66.5, 67, 2}, {66.5, 66, 2}, {66.5, 65, 2}, {70.5, 68, 2}, {
       70.5, 67, 2}, {70.5, 66, 2}, {70.5, 65, 2}, {74.5, 68, 2}, {
       74.5, 67, 2}, {74.5, 66, 2}, {74.5, 65, 2}, {78.5, 68, 2}, {
       78.5, 67, 2}, {78.5, 66, 2}, {78.5, 65, 2}, {2.5, 64, 2}, {
       2.5, 63, 2}, {2.5, 62, 2}, {2.5, 61, 2}, {6.5, 64, 2}, {6.5, 63, 2}, {
       6.5, 62, 2}, {6.5, 61, 2}, {10.5, 64, 2}, {10.5, 63, 2}, {
       10.5, 62, 2}, {10.5, 61, 2}, {14.5, 64, 2}, {14.5, 63, 2}, {
       14.5, 62, 2}, {14.5, 61, 2}, {18.5, 64, 2}, {18.5, 63, 2}, {
       18.5, 62, 2}, {18.5, 61, 2}, {22.5, 64, 2}, {22.5, 63, 2}, {
       22.5, 62, 2}, {22.5, 61, 2}, {26.5, 64, 2}, {26.5, 63, 2}, {
       26.5, 62, 2}, {26.5, 61, 2}, {30.5, 64, 2}, {30.5, 63, 2}, {
       30.5, 62, 2}, {30.5, 61, 2}, {34.5, 64, 2}, {34.5, 63, 2}, {
       34.5, 62, 2}, {34.5, 61, 2}, {38.5, 64, 2}, {38.5, 63, 2}, {
       38.5, 62, 2}, {38.5, 61, 2}, {42.5, 64, 2}, {42.5, 63, 2}, {
       42.5, 62, 2}, {42.5, 61, 2}, {46.5, 64, 2}, {46.5, 63, 2}, {
       46.5, 62, 2}, {46.5, 61, 2}, {50.5, 64, 2}, {50.5, 63, 2}, {
       50.5, 62, 2}, {50.5, 61, 2}, {54.5, 64, 2}, {54.5, 63, 2}, {
       54.5, 62, 2}, {54.5, 61, 2}, {58.5, 64, 2}, {58.5, 63, 2}, {
       58.5, 62, 2}, {58.5, 61, 2}, {62.5, 64, 2}, {62.5, 63, 2}, {
       62.5, 62, 2}, {62.5, 61, 2}, {66.5, 64, 2}, {66.5, 63, 2}, {
       66.5, 62, 2}, {66.5, 61, 2}, {70.5, 64, 2}, {70.5, 63, 2}, {
       70.5, 62, 2}, {70.5, 61, 2}, {74.5, 64, 2}, {74.5, 63, 2}, {
       74.5, 62, 2}, {74.5, 61, 2}, {78.5, 64, 2}, {78.5, 63, 2}, {
       78.5, 62, 2}, {78.5, 61, 2}, {2.5, 60, 2}, {2.5, 59, 2}, {
       2.5, 58, 2}, {2.5, 57, 2}, {6.5, 60, 2}, {6.5, 59, 2}, {6.5, 58, 2}, {
       6.5, 57, 2}, {10.5, 60, 2}, {10.5, 59, 2}, {10.5, 58, 2}, {
       10.5, 57, 2}, {14.5, 60, 2}, {14.5, 59, 2}, {14.5, 58, 2}, {
       14.5, 57, 2}, {18.5, 60, 2}, {18.5, 59, 2}, {18.5, 58, 2}, {
       18.5, 57, 2}, {22.5, 60, 2}, {22.5, 59, 2}, {22.5, 58, 2}, {
       22.5, 57, 2}, {26.5, 60, 2}, {26.5, 59, 2}, {26.5, 58, 2}, {
       26.5, 57, 2}, {30.5, 60, 2}, {30.5, 59, 2}, {30.5, 58, 2}, {
       30.5, 57, 2}, {34.5, 60, 2}, {34.5, 59, 2}, {34.5, 58, 2}, {
       34.5, 57, 2}, {38.5, 60, 2}, {38.5, 59, 2}, {38.5, 58, 2}, {
       38.5, 57, 2}, {42.5, 60, 2}, {42.5, 59, 2}, {42.5, 58, 2}, {
       42.5, 57, 2}, {46.5, 60, 2}, {46.5, 59, 2}, {46.5, 58, 2}, {
       46.5, 57, 2}, {50.5, 60, 2}, {50.5, 59, 2}, {50.5, 58, 2}, {
       50.5, 57, 2}, {54.5, 60, 2}, {54.5, 59, 2}, {54.5, 58, 2}, {
       54.5, 57, 2}, {58.5, 60, 2}, {58.5, 59, 2}, {58.5, 58, 2}, {
       58.5, 57, 2}, {62.5, 60, 2}, {62.5, 59, 2}, {62.5, 58, 2}, {
       62.5, 57, 2}, {66.5, 60, 2}, {66.5, 59, 2}, {66.5, 58, 2}, {
       66.5, 57, 2}, {70.5, 60, 2}, {70.5, 59, 2}, {70.5, 58, 2}, {
       70.5, 57, 2}, {74.5, 60, 2}, {74.5, 59, 2}, {74.5, 58, 2}, {
       74.5, 57, 2}, {78.5, 60, 2}, {78.5, 59, 2}, {78.5, 58, 2}, {
       78.5, 57, 2}, {2.5, 56, 2}, {2.5, 55, 2}, {2.5, 54, 2}, {2.5, 53, 2}, {
       6.5, 56, 2}, {6.5, 55, 2}, {6.5, 54, 2}, {6.5, 53, 2}, {10.5, 56, 2}, {
       10.5, 55, 2}, {10.5, 54, 2}, {10.5, 53, 2}, {14.5, 56, 2}, {
       14.5, 55, 2}, {14.5, 54, 2}, {14.5, 53, 2}, {18.5, 56, 2}, {
       18.5, 55, 2}, {18.5, 54, 2}, {18.5, 53, 2}, {22.5, 56, 2}, {
       22.5, 55, 2}, {22.5, 54, 2}, {22.5, 53, 2}, {26.5, 56, 2}, {
       26.5, 55, 2}, {26.5, 54, 2}, {26.5, 53, 2}, {30.5, 56, 2}, {
       30.5, 55, 2}, {30.5, 54, 2}, {30.5, 53, 2}, {34.5, 56, 2}, {
       34.5, 55, 2}, {34.5, 54, 2}, {34.5, 53, 2}, {38.5, 56, 2}, {
       38.5, 55, 2}, {38.5, 54, 2}, {38.5, 53, 2}, {42.5, 56, 2}, {
       42.5, 55, 2}, {42.5, 54, 2}, {42.5, 53, 2}, {46.5, 56, 2}, {
       46.5, 55, 2}, {46.5, 54, 2}, {46.5, 53, 2}, {50.5, 56, 2}, {
       50.5, 55, 2}, {50.5, 54, 2}, {50.5, 53, 2}, {54.5, 56, 2}, {
       54.5, 55, 2}, {54.5, 54, 2}, {54.5, 53, 2}, {58.5, 56, 2}, {
       58.5, 55, 2}, {58.5, 54, 2}, {58.5, 53, 2}, {62.5, 56, 2}, {
       62.5, 55, 2}, {62.5, 54, 2}, {62.5, 53, 2}, {66.5, 56, 2}, {
       66.5, 55, 2}, {66.5, 54, 2}, {66.5, 53, 2}, {70.5, 56, 2}, {
       70.5, 55, 2}, {70.5, 54, 2}, {70.5, 53, 2}, {74.5, 56, 2}, {
       74.5, 55, 2}, {74.5, 54, 2}, {74.5, 53, 2}, {78.5, 56, 2}, {
       78.5, 55, 2}, {78.5, 54, 2}, {78.5, 53, 2}, {2.5, 52, 2}, {
       2.5, 51, 2}, {2.5, 50, 2}, {2.5, 49, 2}, {6.5, 52, 2}, {6.5, 51, 2}, {
       6.5, 50, 2}, {6.5, 49, 2}, {10.5, 52, 2}, {10.5, 51, 2}, {
       10.5, 50, 2}, {10.5, 49, 2}, {14.5, 52, 2}, {14.5, 51, 2}, {
       14.5, 50, 2}, {14.5, 49, 2}, {18.5, 52, 2}, {18.5, 51, 2}, {
       18.5, 50, 2}, {18.5, 49, 2}, {22.5, 52, 2}, {22.5, 51, 2}, {
       22.5, 50, 2}, {22.5, 49, 2}, {26.5, 52, 2}, {26.5, 51, 2}, {
       26.5, 50, 2}, {26.5, 49, 2}, {30.5, 52, 2}, {30.5, 51, 2}, {
       30.5, 50, 2}, {30.5, 49, 2}, {34.5, 52, 2}, {34.5, 51, 2}, {
       34.5, 50, 2}, {34.5, 49, 2}, {38.5, 52, 2}, {38.5, 51, 2}, {
       38.5, 50, 2}, {38.5, 49, 2}, {42.5, 52, 2}, {42.5, 51, 2}, {
       42.5, 50, 2}, {42.5, 49, 2}, {46.5, 52, 2}, {46.5, 51, 2}, {
       46.5, 50, 2}, {46.5, 49, 2}, {50.5, 52, 2}, {50.5, 51, 2}, {
       50.5, 50, 2}, {50.5, 49, 2}, {54.5, 52, 2}, {54.5, 51, 2}, {
       54.5, 50, 2}, {54.5, 49, 2}, {58.5, 52, 2}, {58.5, 51, 2}, {
       58.5, 50, 2}, {58.5, 49, 2}, {62.5, 52, 2}, {62.5, 51, 2}, {
       62.5, 50, 2}, {62.5, 49, 2}, {66.5, 52, 2}, {66.5, 51, 2}, {
       66.5, 50, 2}, {66.5, 49, 2}, {70.5, 52, 2}, {70.5, 51, 2}, {
       70.5, 50, 2}, {70.5, 49, 2}, {74.5, 52, 2}, {74.5, 51, 2}, {
       74.5, 50, 2}, {74.5, 49, 2}, {78.5, 52, 2}, {78.5, 51, 2}, {
       78.5, 50, 2}, {78.5, 49, 2}, {2.5, 48, 2}, {2.5, 47, 2}, {
       2.5, 46, 2}, {2.5, 45, 2}, {6.5, 48, 2}, {6.5, 47, 2}, {6.5, 46, 2}, {
       6.5, 45, 2}, {10.5, 48, 2}, {10.5, 47, 2}, {10.5, 46, 2}, {
       10.5, 45, 2}, {14.5, 48, 2}, {14.5, 47, 2}, {14.5, 46, 2}, {
       14.5, 45, 2}, {18.5, 48, 2}, {18.5, 47, 2}, {18.5, 46, 2}, {
       18.5, 45, 2}, {22.5, 48, 2}, {22.5, 47, 2}, {22.5, 46, 2}, {
       22.5, 45, 2}, {26.5, 48, 2}, {26.5, 47, 2}, {26.5, 46, 2}, {
       26.5, 45, 2}, {30.5, 48, 2}, {30.5, 47, 2}, {30.5, 46, 2}, {
       30.5, 45, 2}, {34.5, 48, 2}, {34.5, 47, 2}, {34.5, 46, 2}, {
       34.5, 45, 2}, {38.5, 48, 2}, {38.5, 47, 2}, {38.5, 46, 2}, {
       38.5, 45, 2}, {42.5, 48, 2}, {42.5, 47, 2}, {42.5, 46, 2}, {
       42.5, 45, 2}, {46.5, 48, 2}, {46.5, 47, 2}, {46.5, 46, 2}, {
       46.5, 45, 2}, {50.5, 48, 2}, {50.5, 47, 2}, {50.5, 46, 2}, {
       50.5, 45, 2}, {54.5, 48, 2}, {54.5, 47, 2}, {54.5, 46, 2}, {
       54.5, 45, 2}, {58.5, 48, 2}, {58.5, 47, 2}, {58.5, 46, 2}, {
       58.5, 45, 2}, {62.5, 48, 2}, {62.5, 47, 2}, {62.5, 46, 2}, {
       62.5, 45, 2}, {66.5, 48, 2}, {66.5, 47, 2}, {66.5, 46, 2}, {
       66.5, 45, 2}, {70.5, 48, 2}, {70.5, 47, 2}, {70.5, 46, 2}, {
       70.5, 45, 2}, {74.5, 48, 2}, {74.5, 47, 2}, {74.5, 46, 2}, {
       74.5, 45, 2}, {78.5, 48, 2}, {78.5, 47, 2}, {78.5, 46, 2}, {
       78.5, 45, 2}, {2.5, 44, 2}, {2.5, 43, 2}, {2.5, 42, 2}, {2.5, 41, 2}, {
       6.5, 44, 2}, {6.5, 43, 2}, {6.5, 42, 2}, {6.5, 41, 2}, {10.5, 44, 2}, {
       10.5, 43, 2}, {10.5, 42, 2}, {10.5, 41, 2}, {14.5, 44, 2}, {
       14.5, 43, 2}, {14.5, 42, 2}, {14.5, 41, 2}, {18.5, 44, 2}, {
       18.5, 43, 2}, {18.5, 42, 2}, {18.5, 41, 2}, {22.5, 44, 2}, {
       22.5, 43, 2}, {22.5, 42, 2}, {22.5, 41, 2}, {26.5, 44, 2}, {
       26.5, 43, 2}, {26.5, 42, 2}, {26.5, 41, 2}, {30.5, 44, 2}, {
       30.5, 43, 2}, {30.5, 42, 2}, {30.5, 41, 2}, {34.5, 44, 2}, {
       34.5, 43, 2}, {34.5, 42, 2}, {34.5, 41, 2}, {38.5, 44, 2}, {
       38.5, 43, 2}, {38.5, 42, 2}, {38.5, 41, 2}, {42.5, 44, 2}, {
       42.5, 43, 2}, {42.5, 42, 2}, {42.5, 41, 2}, {46.5, 44, 2}, {
       46.5, 43, 2}, {46.5, 42, 2}, {46.5, 41, 2}, {50.5, 44, 2}, {
       50.5, 43, 2}, {50.5, 42, 2}, {50.5, 41, 2}, {54.5, 44, 2}, {
       54.5, 43, 2}, {54.5, 42, 2}, {54.5, 41, 2}, {58.5, 44, 2}, {
       58.5, 43, 2}, {58.5, 42, 2}, {58.5, 41, 2}, {62.5, 44, 2}, {
       62.5, 43, 2}, {62.5, 42, 2}, {62.5, 41, 2}, {66.5, 44, 2}, {
       66.5, 43, 2}, {66.5, 42, 2}, {66.5, 41, 2}, {70.5, 44, 2}, {
       70.5, 43, 2}, {70.5, 42, 2}, {70.5, 41, 2}, {74.5, 44, 2}, {
       74.5, 43, 2}, {74.5, 42, 2}, {74.5, 41, 2}, {78.5, 44, 2}, {
       78.5, 43, 2}, {78.5, 42, 2}, {78.5, 41, 2}, {2.5, 40, 2}, {
       2.5, 39, 2}, {2.5, 38, 2}, {2.5, 37, 2}, {6.5, 40, 2}, {6.5, 39, 2}, {
       6.5, 38, 2}, {6.5, 37, 2}, {10.5, 40, 2}, {10.5, 39, 2}, {
       10.5, 38, 2}, {10.5, 37, 2}, {14.5, 40, 2}, {14.5, 39, 2}, {
       14.5, 38, 2}, {14.5, 37, 2}, {18.5, 40, 2}, {18.5, 39, 2}, {
       18.5, 38, 2}, {18.5, 37, 2}, {22.5, 40, 2}, {22.5, 39, 2}, {
       22.5, 38, 2}, {22.5, 37, 2}, {26.5, 40, 2}, {26.5, 39, 2}, {
       26.5, 38, 2}, {26.5, 37, 2}, {30.5, 40, 2}, {30.5, 39, 2}, {
       30.5, 38, 2}, {30.5, 37, 2}, {34.5, 40, 2}, {34.5, 39, 2}, {
       34.5, 38, 2}, {34.5, 37, 2}, {38.5, 40, 2}, {38.5, 39, 2}, {
       38.5, 38, 2}, {38.5, 37, 2}, {42.5, 40, 2}, {42.5, 39, 2}, {
       42.5, 38, 2}, {42.5, 37, 2}, {46.5, 40, 2}, {46.5, 39, 2}, {
       46.5, 38, 2}, {46.5, 37, 2}, {50.5, 40, 2}, {50.5, 39, 2}, {
       50.5, 38, 2}, {50.5, 37, 2}, {54.5, 40, 2}, {54.5, 39, 2}, {
       54.5, 38, 2}, {54.5, 37, 2}, {58.5, 40, 2}, {58.5, 39, 2}, {
       58.5, 38, 2}, {58.5, 37, 2}, {62.5, 40, 2}, {62.5, 39, 2}, {
       62.5, 38, 2}, {62.5, 37, 2}, {66.5, 40, 2}, {66.5, 39, 2}, {
       66.5, 38, 2}, {66.5, 37, 2}, {70.5, 40, 2}, {70.5, 39, 2}, {
       70.5, 38, 2}, {70.5, 37, 2}, {74.5, 40, 2}, {74.5, 39, 2}, {
       74.5, 38, 2}, {74.5, 37, 2}, {78.5, 40, 2}, {78.5, 39, 2}, {
       78.5, 38, 2}, {78.5, 37, 2}, {2.5, 36, 2}, {2.5, 35, 2}, {
       2.5, 34, 2}, {2.5, 33, 2}, {6.5, 36, 2}, {6.5, 35, 2}, {6.5, 34, 2}, {
       6.5, 33, 2}, {10.5, 36, 2}, {10.5, 35, 2}, {10.5, 34, 2}, {
       10.5, 33, 2}, {14.5, 36, 2}, {14.5, 35, 2}, {14.5, 34, 2}, {
       14.5, 33, 2}, {18.5, 36, 2}, {18.5, 35, 2}, {18.5, 34, 2}, {
       18.5, 33, 2}, {22.5, 36, 2}, {22.5, 35, 2}, {22.5, 34, 2}, {
       22.5, 33, 2}, {26.5, 36, 2}, {26.5, 35, 2}, {26.5, 34, 2}, {
       26.5, 33, 2}, {30.5, 36, 2}, {30.5, 35, 2}, {30.5, 34, 2}, {
       30.5, 33, 2}, {34.5, 36, 2}, {34.5, 35, 2}, {34.5, 34, 2}, {
       34.5, 33, 2}, {38.5, 36, 2}, {38.5, 35, 2}, {38.5, 34, 2}, {
       38.5, 33, 2}, {42.5, 36, 2}, {42.5, 35, 2}, {42.5, 34, 2}, {
       42.5, 33, 2}, {46.5, 36, 2}, {46.5, 35, 2}, {46.5, 34, 2}, {
       46.5, 33, 2}, {50.5, 36, 2}, {50.5, 35, 2}, {50.5, 34, 2}, {
       50.5, 33, 2}, {54.5, 36, 2}, {54.5, 35, 2}, {54.5, 34, 2}, {
       54.5, 33, 2}, {58.5, 36, 2}, {58.5, 35, 2}, {58.5, 34, 2}, {
       58.5, 33, 2}, {62.5, 36, 2}, {62.5, 35, 2}, {62.5, 34, 2}, {
       62.5, 33, 2}, {66.5, 36, 2}, {66.5, 35, 2}, {66.5, 34, 2}, {
       66.5, 33, 2}, {70.5, 36, 2}, {70.5, 35, 2}, {70.5, 34, 2}, {
       70.5, 33, 2}, {74.5, 36, 2}, {74.5, 35, 2}, {74.5, 34, 2}, {
       74.5, 33, 2}, {78.5, 36, 2}, {78.5, 35, 2}, {78.5, 34, 2}, {
       78.5, 33, 2}, {2.5, 32, 2}, {2.5, 31, 2}, {2.5, 30, 2}, {2.5, 29, 2}, {
       6.5, 32, 2}, {6.5, 31, 2}, {6.5, 30, 2}, {6.5, 29, 2}, {10.5, 32, 2}, {
       10.5, 31, 2}, {10.5, 30, 2}, {10.5, 29, 2}, {14.5, 32, 2}, {
       14.5, 31, 2}, {14.5, 30, 2}, {14.5, 29, 2}, {18.5, 32, 2}, {
       18.5, 31, 2}, {18.5, 30, 2}, {18.5, 29, 2}, {22.5, 32, 2}, {
       22.5, 31, 2}, {22.5, 30, 2}, {22.5, 29, 2}, {26.5, 32, 2}, {
       26.5, 31, 2}, {26.5, 30, 2}, {26.5, 29, 2}, {30.5, 32, 2}, {
       30.5, 31, 2}, {30.5, 30, 2}, {30.5, 29, 2}, {34.5, 32, 2}, {
       34.5, 31, 2}, {34.5, 30, 2}, {34.5, 29, 2}, {38.5, 32, 2}, {
       38.5, 31, 2}, {38.5, 30, 2}, {38.5, 29, 2}, {42.5, 32, 2}, {
       42.5, 31, 2}, {42.5, 30, 2}, {42.5, 29, 2}, {46.5, 32, 2}, {
       46.5, 31, 2}, {46.5, 30, 2}, {46.5, 29, 2}, {50.5, 32, 2}, {
       50.5, 31, 2}, {50.5, 30, 2}, {50.5, 29, 2}, {54.5, 32, 2}, {
       54.5, 31, 2}, {54.5, 30, 2}, {54.5, 29, 2}, {58.5, 32, 2}, {
       58.5, 31, 2}, {58.5, 30, 2}, {58.5, 29, 2}, {62.5, 32, 2}, {
       62.5, 31, 2}, {62.5, 30, 2}, {62.5, 29, 2}, {66.5, 32, 2}, {
       66.5, 31, 2}, {66.5, 30, 2}, {66.5, 29, 2}, {70.5, 32, 2}, {
       70.5, 31, 2}, {70.5, 30, 2}, {70.5, 29, 2}, {74.5, 32, 2}, {
       74.5, 31, 2}, {74.5, 30, 2}, {74.5, 29, 2}, {78.5, 32, 2}, {
       78.5, 31, 2}, {78.5, 30, 2}, {78.5, 29, 2}, {2.5, 28, 2}, {
       2.5, 27, 2}, {2.5, 26, 2}, {2.5, 25, 2}, {6.5, 28, 2}, {6.5, 27, 2}, {
       6.5, 26, 2}, {6.5, 25, 2}, {10.5, 28, 2}, {10.5, 27, 2}, {
       10.5, 26, 2}, {10.5, 25, 2}, {14.5, 28, 2}, {14.5, 27, 2}, {
       14.5, 26, 2}, {14.5, 25, 2}, {18.5, 28, 2}, {18.5, 27, 2}, {
       18.5, 26, 2}, {18.5, 25, 2}, {22.5, 28, 2}, {22.5, 27, 2}, {
       22.5, 26, 2}, {22.5, 25, 2}, {26.5, 28, 2}, {26.5, 27, 2}, {
       26.5, 26, 2}, {26.5, 25, 2}, {30.5, 28, 2}, {30.5, 27, 2}, {
       30.5, 26, 2}, {30.5, 25, 2}, {34.5, 28, 2}, {34.5, 27, 2}, {
       34.5, 26, 2}, {34.5, 25, 2}, {38.5, 28, 2}, {38.5, 27, 2}, {
       38.5, 26, 2}, {38.5, 25, 2}, {42.5, 28, 2}, {42.5, 27, 2}, {
       42.5, 26, 2}, {42.5, 25, 2}, {46.5, 28, 2}, {46.5, 27, 2}, {
       46.5, 26, 2}, {46.5, 25, 2}, {50.5, 28, 2}, {50.5, 27, 2}, {
       50.5, 26, 2}, {50.5, 25, 2}, {54.5, 28, 2}, {54.5, 27, 2}, {
       54.5, 26, 2}, {54.5, 25, 2}, {58.5, 28, 2}, {58.5, 27, 2}, {
       58.5, 26, 2}, {58.5, 25, 2}, {62.5, 28, 2}, {62.5, 27, 2}, {
       62.5, 26, 2}, {62.5, 25, 2}, {66.5, 28, 2}, {66.5, 27, 2}, {
       66.5, 26, 2}, {66.5, 25, 2}, {70.5, 28, 2}, {70.5, 27, 2}, {
       70.5, 26, 2}, {70.5, 25, 2}, {74.5, 28, 2}, {74.5, 27, 2}, {
       74.5, 26, 2}, {74.5, 25, 2}, {78.5, 28, 2}, {78.5, 27, 2}, {
       78.5, 26, 2}, {78.5, 25, 2}, {2.5, 24, 2}, {2.5, 23, 2}, {
       2.5, 22, 2}, {2.5, 21, 2}, {6.5, 24, 2}, {6.5, 23, 2}, {6.5, 22, 2}, {
       6.5, 21, 2}, {10.5, 24, 2}, {10.5, 23, 2}, {10.5, 22, 2}, {
       10.5, 21, 2}, {14.5, 24, 2}, {14.5, 23, 2}, {14.5, 22, 2}, {
       14.5, 21, 2}, {18.5, 24, 2}, {18.5, 23, 2}, {18.5, 22, 2}, {
       18.5, 21, 2}, {22.5, 24, 2}, {22.5, 23, 2}, {22.5, 22, 2}, {
       22.5, 21, 2}, {26.5, 24, 2}, {26.5, 23, 2}, {26.5, 22, 2}, {
       26.5, 21, 2}, {30.5, 24, 2}, {30.5, 23, 2}, {30.5, 22, 2}, {
       30.5, 21, 2}, {34.5, 24, 2}, {34.5, 23, 2}, {34.5, 22, 2}, {
       34.5, 21, 2}, {38.5, 24, 2}, {38.5, 23, 2}, {38.5, 22, 2}, {
       38.5, 21, 2}, {42.5, 24, 2}, {42.5, 23, 2}, {42.5, 22, 2}, {
       42.5, 21, 2}, {46.5, 24, 2}, {46.5, 23, 2}, {46.5, 22, 2}, {
       46.5, 21, 2}, {50.5, 24, 2}, {50.5, 23, 2}, {50.5, 22, 2}, {
       50.5, 21, 2}, {54.5, 24, 2}, {54.5, 23, 2}, {54.5, 22, 2}, {
       54.5, 21, 2}, {58.5, 24, 2}, {58.5, 23, 2}, {58.5, 22, 2}, {
       58.5, 21, 2}, {62.5, 24, 2}, {62.5, 23, 2}, {62.5, 22, 2}, {
       62.5, 21, 2}, {66.5, 24, 2}, {66.5, 23, 2}, {66.5, 22, 2}, {
       66.5, 21, 2}, {70.5, 24, 2}, {70.5, 23, 2}, {70.5, 22, 2}, {
       70.5, 21, 2}, {74.5, 24, 2}, {74.5, 23, 2}, {74.5, 22, 2}, {
       74.5, 21, 2}, {78.5, 24, 2}, {78.5, 23, 2}, {78.5, 22, 2}, {
       78.5, 21, 2}, {2.5, 20, 2}, {2.5, 19, 2}, {2.5, 18, 2}, {2.5, 17, 2}, {
       6.5, 20, 2}, {6.5, 19, 2}, {6.5, 18, 2}, {6.5, 17, 2}, {10.5, 20, 2}, {
       10.5, 19, 2}, {10.5, 18, 2}, {10.5, 17, 2}, {14.5, 20, 2}, {
       14.5, 19, 2}, {14.5, 18, 2}, {14.5, 17, 2}, {18.5, 20, 2}, {
       18.5, 19, 2}, {18.5, 18, 2}, {18.5, 17, 2}, {22.5, 20, 2}, {
       22.5, 19, 2}, {22.5, 18, 2}, {22.5, 17, 2}, {26.5, 20, 2}, {
       26.5, 19, 2}, {26.5, 18, 2}, {26.5, 17, 2}, {30.5, 20, 2}, {
       30.5, 19, 2}, {30.5, 18, 2}, {30.5, 17, 2}, {34.5, 20, 2}, {
       34.5, 19, 2}, {34.5, 18, 2}, {34.5, 17, 2}, {38.5, 20, 2}, {
       38.5, 19, 2}, {38.5, 18, 2}, {38.5, 17, 2}, {42.5, 20, 2}, {
       42.5, 19, 2}, {42.5, 18, 2}, {42.5, 17, 2}, {46.5, 20, 2}, {
       46.5, 19, 2}, {46.5, 18, 2}, {46.5, 17, 2}, {50.5, 20, 2}, {
       50.5, 19, 2}, {50.5, 18, 2}, {50.5, 17, 2}, {54.5, 20, 2}, {
       54.5, 19, 2}, {54.5, 18, 2}, {54.5, 17, 2}, {58.5, 20, 2}, {
       58.5, 19, 2}, {58.5, 18, 2}, {58.5, 17, 2}, {62.5, 20, 2}, {
       62.5, 19, 2}, {62.5, 18, 2}, {62.5, 17, 2}, {66.5, 20, 2}, {
       66.5, 19, 2}, {66.5, 18, 2}, {66.5, 17, 2}, {70.5, 20, 2}, {
       70.5, 19, 2}, {70.5, 18, 2}, {70.5, 17, 2}, {74.5, 20, 2}, {
       74.5, 19, 2}, {74.5, 18, 2}, {74.5, 17, 2}, {78.5, 20, 2}, {
       78.5, 19, 2}, {78.5, 18, 2}, {78.5, 17, 2}, {2.5, 16, 2}, {
       2.5, 15, 2}, {2.5, 14, 2}, {2.5, 13, 2}, {6.5, 16, 2}, {6.5, 15, 2}, {
       6.5, 14, 2}, {6.5, 13, 2}, {10.5, 16, 2}, {10.5, 15, 2}, {
       10.5, 14, 2}, {10.5, 13, 2}, {14.5, 16, 2}, {14.5, 15, 2}, {
       14.5, 14, 2}, {14.5, 13, 2}, {18.5, 16, 2}, {18.5, 15, 2}, {
       18.5, 14, 2}, {18.5, 13, 2}, {22.5, 16, 2}, {22.5, 15, 2}, {
       22.5, 14, 2}, {22.5, 13, 2}, {26.5, 16, 2}, {26.5, 15, 2}, {
       26.5, 14, 2}, {26.5, 13, 2}, {30.5, 16, 2}, {30.5, 15, 2}, {
       30.5, 14, 2}, {30.5, 13, 2}, {34.5, 16, 2}, {34.5, 15, 2}, {
       34.5, 14, 2}, {34.5, 13, 2}, {38.5, 16, 2}, {38.5, 15, 2}, {
       38.5, 14, 2}, {38.5, 13, 2}, {42.5, 16, 2}, {42.5, 15, 2}, {
       42.5, 14, 2}, {42.5, 13, 2}, {46.5, 16, 2}, {46.5, 15, 2}, {
       46.5, 14, 2}, {46.5, 13, 2}, {50.5, 16, 2}, {50.5, 15, 2}, {
       50.5, 14, 2}, {50.5, 13, 2}, {54.5, 16, 2}, {54.5, 15, 2}, {
       54.5, 14, 2}, {54.5, 13, 2}, {58.5, 16, 2}, {58.5, 15, 2}, {
       58.5, 14, 2}, {58.5, 13, 2}, {62.5, 16, 2}, {62.5, 15, 2}, {
       62.5, 14, 2}, {62.5, 13, 2}, {66.5, 16, 2}, {66.5, 15, 2}, {
       66.5, 14, 2}, {66.5, 13, 2}, {70.5, 16, 2}, {70.5, 15, 2}, {
       70.5, 14, 2}, {70.5, 13, 2}, {74.5, 16, 2}, {74.5, 15, 2}, {
       74.5, 14, 2}, {74.5, 13, 2}, {78.5, 16, 2}, {78.5, 15, 2}, {
       78.5, 14, 2}, {78.5, 13, 2}, {2.5, 12, 2}, {2.5, 11, 2}, {
       2.5, 10, 2}, {2.5, 9, 2}, {6.5, 12, 2}, {6.5, 11, 2}, {6.5, 10, 2}, {
       6.5, 9, 2}, {10.5, 12, 2}, {10.5, 11, 2}, {10.5, 10, 2}, {
       10.5, 9, 2}, {14.5, 12, 2}, {14.5, 11, 2}, {14.5, 10, 2}, {
       14.5, 9, 2}, {18.5, 12, 2}, {18.5, 11, 2}, {18.5, 10, 2}, {
       18.5, 9, 2}, {22.5, 12, 2}, {22.5, 11, 2}, {22.5, 10, 2}, {
       22.5, 9, 2}, {26.5, 12, 2}, {26.5, 11, 2}, {26.5, 10, 2}, {
       26.5, 9, 2}, {30.5, 12, 2}, {30.5, 11, 2}, {30.5, 10, 2}, {
       30.5, 9, 2}, {34.5, 12, 2}, {34.5, 11, 2}, {34.5, 10, 2}, {
       34.5, 9, 2}, {38.5, 12, 2}, {38.5, 11, 2}, {38.5, 10, 2}, {
       38.5, 9, 2}, {42.5, 12, 2}, {42.5, 11, 2}, {42.5, 10, 2}, {
       42.5, 9, 2}, {46.5, 12, 2}, {46.5, 11, 2}, {46.5, 10, 2}, {
       46.5, 9, 2}, {50.5, 12, 2}, {50.5, 11, 2}, {50.5, 10, 2}, {
       50.5, 9, 2}, {54.5, 12, 2}, {54.5, 11, 2}, {54.5, 10, 2}, {
       54.5, 9, 2}, {58.5, 12, 2}, {58.5, 11, 2}, {58.5, 10, 2}, {
       58.5, 9, 2}, {62.5, 12, 2}, {62.5, 11, 2}, {62.5, 10, 2}, {
       62.5, 9, 2}, {66.5, 12, 2}, {66.5, 11, 2}, {66.5, 10, 2}, {
       66.5, 9, 2}, {70.5, 12, 2}, {70.5, 11, 2}, {70.5, 10, 2}, {
       70.5, 9, 2}, {74.5, 12, 2}, {74.5, 11, 2}, {74.5, 10, 2}, {
       74.5, 9, 2}, {78.5, 12, 2}, {78.5, 11, 2}, {78.5, 10, 2}, {
       78.5, 9, 2}, {2.5, 8, 2}, {2.5, 7, 2}, {2.5, 6, 2}, {2.5, 5, 2}, {
       6.5, 8, 2}, {6.5, 7, 2}, {6.5, 6, 2}, {6.5, 5, 2}, {10.5, 8, 2}, {
       10.5, 7, 2}, {10.5, 6, 2}, {10.5, 5, 2}, {14.5, 8, 2}, {14.5, 7, 2}, {
       14.5, 6, 2}, {14.5, 5, 2}, {18.5, 8, 2}, {18.5, 7, 2}, {18.5, 6, 2}, {
       18.5, 5, 2}, {22.5, 8, 2}, {22.5, 7, 2}, {22.5, 6, 2}, {22.5, 5, 2}, {
       26.5, 8, 2}, {26.5, 7, 2}, {26.5, 6, 2}, {26.5, 5, 2}, {30.5, 8, 2}, {
       30.5, 7, 2}, {30.5, 6, 2}, {30.5, 5, 2}, {34.5, 8, 2}, {34.5, 7, 2}, {
       34.5, 6, 2}, {34.5, 5, 2}, {38.5, 8, 2}, {38.5, 7, 2}, {38.5, 6, 2}, {
       38.5, 5, 2}, {42.5, 8, 2}, {42.5, 7, 2}, {42.5, 6, 2}, {42.5, 5, 2}, {
       46.5, 8, 2}, {46.5, 7, 2}, {46.5, 6, 2}, {46.5, 5, 2}, {50.5, 8, 2}, {
       50.5, 7, 2}, {50.5, 6, 2}, {50.5, 5, 2}, {54.5, 8, 2}, {54.5, 7, 2}, {
       54.5, 6, 2}, {54.5, 5, 2}, {58.5, 8, 2}, {58.5, 7, 2}, {58.5, 6, 2}, {
       58.5, 5, 2}, {62.5, 8, 2}, {62.5, 7, 2}, {62.5, 6, 2}, {62.5, 5, 2}, {
       66.5, 8, 2}, {66.5, 7, 2}, {66.5, 6, 2}, {66.5, 5, 2}, {70.5, 8, 2}, {
       70.5, 7, 2}, {70.5, 6, 2}, {70.5, 5, 2}, {74.5, 8, 2}, {74.5, 7, 2}, {
       74.5, 6, 2}, {74.5, 5, 2}, {78.5, 8, 2}, {78.5, 7, 2}, {78.5, 6, 2}, {
       78.5, 5, 2}, {2.5, 4, 2}, {2.5, 3, 2}, {2.5, 2, 2}, {2.5, 1, 2}, {
       6.5, 4, 2}, {6.5, 3, 2}, {6.5, 2, 2}, {6.5, 1, 2}, {10.5, 4, 2}, {
       10.5, 3, 2}, {10.5, 2, 2}, {10.5, 1, 2}, {14.5, 4, 2}, {14.5, 3, 2}, {
       14.5, 2, 2}, {14.5, 1, 2}, {18.5, 4, 2}, {18.5, 3, 2}, {18.5, 2, 2}, {
       18.5, 1, 2}, {22.5, 4, 2}, {22.5, 3, 2}, {22.5, 2, 2}, {22.5, 1, 2}, {
       26.5, 4, 2}, {26.5, 3, 2}, {26.5, 2, 2}, {26.5, 1, 2}, {30.5, 4, 2}, {
       30.5, 3, 2}, {30.5, 2, 2}, {30.5, 1, 2}, {34.5, 4, 2}, {34.5, 3, 2}, {
       34.5, 2, 2}, {34.5, 1, 2}, {38.5, 4, 2}, {38.5, 3, 2}, {38.5, 2, 2}, {
       38.5, 1, 2}, {42.5, 4, 2}, {42.5, 3, 2}, {42.5, 2, 2}, {42.5, 1, 2}, {
       46.5, 4, 2}, {46.5, 3, 2}, {46.5, 2, 2}, {46.5, 1, 2}, {50.5, 4, 2}, {
       50.5, 3, 2}, {50.5, 2, 2}, {50.5, 1, 2}, {54.5, 4, 2}, {54.5, 3, 2}, {
       54.5, 2, 2}, {54.5, 1, 2}, {58.5, 4, 2}, {58.5, 3, 2}, {58.5, 2, 2}, {
       58.5, 1, 2}, {62.5, 4, 2}, {62.5, 3, 2}, {62.5, 2, 2}, {62.5, 1, 2}, {
       66.5, 4, 2}, {66.5, 3, 2}, {66.5, 2, 2}, {66.5, 1, 2}, {70.5, 4, 2}, {
       70.5, 3, 2}, {70.5, 2, 2}, {70.5, 1, 2}, {74.5, 4, 2}, {74.5, 3, 2}, {
       74.5, 2, 2}, {74.5, 1, 2}, {78.5, 4, 2}, {78.5, 3, 2}, {78.5, 2, 2}, {
       78.5, 1, 2}}}, 0.3]}, 
   {RGBColor[0, 0, 1], 
    SphereBox[{{{1, 78.5, 0}, {2, 78.5, 0}, {3, 78.5, 0}, {4, 78.5, 0}, {
       5, 78.5, 0}, {6, 78.5, 0}, {7, 78.5, 0}, {8, 78.5, 0}, {9, 78.5, 0}, {
       10, 78.5, 0}, {11, 78.5, 0}, {12, 78.5, 0}, {13, 78.5, 0}, {
       14, 78.5, 0}, {15, 78.5, 0}, {16, 78.5, 0}, {17, 78.5, 0}, {
       18, 78.5, 0}, {19, 78.5, 0}, {20, 78.5, 0}, {21, 78.5, 0}, {
       22, 78.5, 0}, {23, 78.5, 0}, {24, 78.5, 0}, {25, 78.5, 0}, {
       26, 78.5, 0}, {27, 78.5, 0}, {28, 78.5, 0}, {29, 78.5, 0}, {
       30, 78.5, 0}, {31, 78.5, 0}, {32, 78.5, 0}, {33, 78.5, 0}, {
       34, 78.5, 0}, {35, 78.5, 0}, {36, 78.5, 0}, {37, 78.5, 0}, {
       38, 78.5, 0}, {39, 78.5, 0}, {40, 78.5, 0}, {41, 78.5, 0}, {
       42, 78.5, 0}, {43, 78.5, 0}, {44, 78.5, 0}, {45, 78.5, 0}, {
       46, 78.5, 0}, {47, 78.5, 0}, {48, 78.5, 0}, {49, 78.5, 0}, {
       50, 78.5, 0}, {51, 78.5, 0}, {52, 78.5, 0}, {53, 78.5, 0}, {
       54, 78.5, 0}, {55, 78.5, 0}, {56, 78.5, 0}, {57, 78.5, 0}, {
       58, 78.5, 0}, {59, 78.5, 0}, {60, 78.5, 0}, {61, 78.5, 0}, {
       62, 78.5, 0}, {63, 78.5, 0}, {64, 78.5, 0}, {65, 78.5, 0}, {
       66, 78.5, 0}, {67, 78.5, 0}, {68, 78.5, 0}, {69, 78.5, 0}, {
       70, 78.5, 0}, {71, 78.5, 0}, {72, 78.5, 0}, {73, 78.5, 0}, {
       74, 78.5, 0}, {75, 78.5, 0}, {76, 78.5, 0}, {77, 78.5, 0}, {
       78, 78.5, 0}, {79, 78.5, 0}, {80, 78.5, 0}, {1, 74.5, 0}, {
       2, 74.5, 0}, {3, 74.5, 0}, {4, 74.5, 0}, {5, 74.5, 0}, {6, 74.5, 0}, {
       7, 74.5, 0}, {8, 74.5, 0}, {9, 74.5, 0}, {10, 74.5, 0}, {
       11, 74.5, 0}, {12, 74.5, 0}, {13, 74.5, 0}, {14, 74.5, 0}, {
       15, 74.5, 0}, {16, 74.5, 0}, {17, 74.5, 0}, {18, 74.5, 0}, {
       19, 74.5, 0}, {20, 74.5, 0}, {21, 74.5, 0}, {22, 74.5, 0}, {
       23, 74.5, 0}, {24, 74.5, 0}, {25, 74.5, 0}, {26, 74.5, 0}, {
       27, 74.5, 0}, {28, 74.5, 0}, {29, 74.5, 0}, {30, 74.5, 0}, {
       31, 74.5, 0}, {32, 74.5, 0}, {33, 74.5, 0}, {34, 74.5, 0}, {
       35, 74.5, 0}, {36, 74.5, 0}, {37, 74.5, 0}, {38, 74.5, 0}, {
       39, 74.5, 0}, {40, 74.5, 0}, {41, 74.5, 0}, {42, 74.5, 0}, {
       43, 74.5, 0}, {44, 74.5, 0}, {45, 74.5, 0}, {46, 74.5, 0}, {
       47, 74.5, 0}, {48, 74.5, 0}, {49, 74.5, 0}, {50, 74.5, 0}, {
       51, 74.5, 0}, {52, 74.5, 0}, {53, 74.5, 0}, {54, 74.5, 0}, {
       55, 74.5, 0}, {56, 74.5, 0}, {57, 74.5, 0}, {58, 74.5, 0}, {
       59, 74.5, 0}, {60, 74.5, 0}, {61, 74.5, 0}, {62, 74.5, 0}, {
       63, 74.5, 0}, {64, 74.5, 0}, {65, 74.5, 0}, {66, 74.5, 0}, {
       67, 74.5, 0}, {68, 74.5, 0}, {69, 74.5, 0}, {70, 74.5, 0}, {
       71, 74.5, 0}, {72, 74.5, 0}, {73, 74.5, 0}, {74, 74.5, 0}, {
       75, 74.5, 0}, {76, 74.5, 0}, {77, 74.5, 0}, {78, 74.5, 0}, {
       79, 74.5, 0}, {80, 74.5, 0}, {1, 70.5, 0}, {2, 70.5, 0}, {
       3, 70.5, 0}, {4, 70.5, 0}, {5, 70.5, 0}, {6, 70.5, 0}, {7, 70.5, 0}, {
       8, 70.5, 0}, {9, 70.5, 0}, {10, 70.5, 0}, {11, 70.5, 0}, {
       12, 70.5, 0}, {13, 70.5, 0}, {14, 70.5, 0}, {15, 70.5, 0}, {
       16, 70.5, 0}, {17, 70.5, 0}, {18, 70.5, 0}, {19, 70.5, 0}, {
       20, 70.5, 0}, {21, 70.5, 0}, {22, 70.5, 0}, {23, 70.5, 0}, {
       24, 70.5, 0}, {25, 70.5, 0}, {26, 70.5, 0}, {27, 70.5, 0}, {
       28, 70.5, 0}, {29, 70.5, 0}, {30, 70.5, 0}, {31, 70.5, 0}, {
       32, 70.5, 0}, {33, 70.5, 0}, {34, 70.5, 0}, {35, 70.5, 0}, {
       36, 70.5, 0}, {37, 70.5, 0}, {38, 70.5, 0}, {39, 70.5, 0}, {
       40, 70.5, 0}, {41, 70.5, 0}, {42, 70.5, 0}, {43, 70.5, 0}, {
       44, 70.5, 0}, {45, 70.5, 0}, {46, 70.5, 0}, {47, 70.5, 0}, {
       48, 70.5, 0}, {49, 70.5, 0}, {50, 70.5, 0}, {51, 70.5, 0}, {
       52, 70.5, 0}, {53, 70.5, 0}, {54, 70.5, 0}, {55, 70.5, 0}, {
       56, 70.5, 0}, {57, 70.5, 0}, {58, 70.5, 0}, {59, 70.5, 0}, {
       60, 70.5, 0}, {61, 70.5, 0}, {62, 70.5, 0}, {63, 70.5, 0}, {
       64, 70.5, 0}, {65, 70.5, 0}, {66, 70.5, 0}, {67, 70.5, 0}, {
       68, 70.5, 0}, {69, 70.5, 0}, {70, 70.5, 0}, {71, 70.5, 0}, {
       72, 70.5, 0}, {73, 70.5, 0}, {74, 70.5, 0}, {75, 70.5, 0}, {
       76, 70.5, 0}, {77, 70.5, 0}, {78, 70.5, 0}, {79, 70.5, 0}, {
       80, 70.5, 0}, {1, 66.5, 0}, {2, 66.5, 0}, {3, 66.5, 0}, {4, 66.5, 0}, {
       5, 66.5, 0}, {6, 66.5, 0}, {7, 66.5, 0}, {8, 66.5, 0}, {9, 66.5, 0}, {
       10, 66.5, 0}, {11, 66.5, 0}, {12, 66.5, 0}, {13, 66.5, 0}, {
       14, 66.5, 0}, {15, 66.5, 0}, {16, 66.5, 0}, {17, 66.5, 0}, {
       18, 66.5, 0}, {19, 66.5, 0}, {20, 66.5, 0}, {21, 66.5, 0}, {
       22, 66.5, 0}, {23, 66.5, 0}, {24, 66.5, 0}, {25, 66.5, 0}, {
       26, 66.5, 0}, {27, 66.5, 0}, {28, 66.5, 0}, {29, 66.5, 0}, {
       30, 66.5, 0}, {31, 66.5, 0}, {32, 66.5, 0}, {33, 66.5, 0}, {
       34, 66.5, 0}, {35, 66.5, 0}, {36, 66.5, 0}, {37, 66.5, 0}, {
       38, 66.5, 0}, {39, 66.5, 0}, {40, 66.5, 0}, {41, 66.5, 0}, {
       42, 66.5, 0}, {43, 66.5, 0}, {44, 66.5, 0}, {45, 66.5, 0}, {
       46, 66.5, 0}, {47, 66.5, 0}, {48, 66.5, 0}, {49, 66.5, 0}, {
       50, 66.5, 0}, {51, 66.5, 0}, {52, 66.5, 0}, {53, 66.5, 0}, {
       54, 66.5, 0}, {55, 66.5, 0}, {56, 66.5, 0}, {57, 66.5, 0}, {
       58, 66.5, 0}, {59, 66.5, 0}, {60, 66.5, 0}, {61, 66.5, 0}, {
       62, 66.5, 0}, {63, 66.5, 0}, {64, 66.5, 0}, {65, 66.5, 0}, {
       66, 66.5, 0}, {67, 66.5, 0}, {68, 66.5, 0}, {69, 66.5, 0}, {
       70, 66.5, 0}, {71, 66.5, 0}, {72, 66.5, 0}, {73, 66.5, 0}, {
       74, 66.5, 0}, {75, 66.5, 0}, {76, 66.5, 0}, {77, 66.5, 0}, {
       78, 66.5, 0}, {79, 66.5, 0}, {80, 66.5, 0}, {1, 62.5, 0}, {
       2, 62.5, 0}, {3, 62.5, 0}, {4, 62.5, 0}, {5, 62.5, 0}, {6, 62.5, 0}, {
       7, 62.5, 0}, {8, 62.5, 0}, {9, 62.5, 0}, {10, 62.5, 0}, {
       11, 62.5, 0}, {12, 62.5, 0}, {13, 62.5, 0}, {14, 62.5, 0}, {
       15, 62.5, 0}, {16, 62.5, 0}, {17, 62.5, 0}, {18, 62.5, 0}, {
       19, 62.5, 0}, {20, 62.5, 0}, {21, 62.5, 0}, {22, 62.5, 0}, {
       23, 62.5, 0}, {24, 62.5, 0}, {25, 62.5, 0}, {26, 62.5, 0}, {
       27, 62.5, 0}, {28, 62.5, 0}, {29, 62.5, 0}, {30, 62.5, 0}, {
       31, 62.5, 0}, {32, 62.5, 0}, {33, 62.5, 0}, {34, 62.5, 0}, {
       35, 62.5, 0}, {36, 62.5, 0}, {37, 62.5, 0}, {38, 62.5, 0}, {
       39, 62.5, 0}, {40, 62.5, 0}, {41, 62.5, 0}, {42, 62.5, 0}, {
       43, 62.5, 0}, {44, 62.5, 0}, {45, 62.5, 0}, {46, 62.5, 0}, {
       47, 62.5, 0}, {48, 62.5, 0}, {49, 62.5, 0}, {50, 62.5, 0}, {
       51, 62.5, 0}, {52, 62.5, 0}, {53, 62.5, 0}, {54, 62.5, 0}, {
       55, 62.5, 0}, {56, 62.5, 0}, {57, 62.5, 0}, {58, 62.5, 0}, {
       59, 62.5, 0}, {60, 62.5, 0}, {61, 62.5, 0}, {62, 62.5, 0}, {
       63, 62.5, 0}, {64, 62.5, 0}, {65, 62.5, 0}, {66, 62.5, 0}, {
       67, 62.5, 0}, {68, 62.5, 0}, {69, 62.5, 0}, {70, 62.5, 0}, {
       71, 62.5, 0}, {72, 62.5, 0}, {73, 62.5, 0}, {74, 62.5, 0}, {
       75, 62.5, 0}, {76, 62.5, 0}, {77, 62.5, 0}, {78, 62.5, 0}, {
       79, 62.5, 0}, {80, 62.5, 0}, {1, 58.5, 0}, {2, 58.5, 0}, {
       3, 58.5, 0}, {4, 58.5, 0}, {5, 58.5, 0}, {6, 58.5, 0}, {7, 58.5, 0}, {
       8, 58.5, 0}, {9, 58.5, 0}, {10, 58.5, 0}, {11, 58.5, 0}, {
       12, 58.5, 0}, {13, 58.5, 0}, {14, 58.5, 0}, {15, 58.5, 0}, {
       16, 58.5, 0}, {17, 58.5, 0}, {18, 58.5, 0}, {19, 58.5, 0}, {
       20, 58.5, 0}, {21, 58.5, 0}, {22, 58.5, 0}, {23, 58.5, 0}, {
       24, 58.5, 0}, {25, 58.5, 0}, {26, 58.5, 0}, {27, 58.5, 0}, {
       28, 58.5, 0}, {29, 58.5, 0}, {30, 58.5, 0}, {31, 58.5, 0}, {
       32, 58.5, 0}, {33, 58.5, 0}, {34, 58.5, 0}, {35, 58.5, 0}, {
       36, 58.5, 0}, {37, 58.5, 0}, {38, 58.5, 0}, {39, 58.5, 0}, {
       40, 58.5, 0}, {41, 58.5, 0}, {42, 58.5, 0}, {43, 58.5, 0}, {
       44, 58.5, 0}, {45, 58.5, 0}, {46, 58.5, 0}, {47, 58.5, 0}, {
       48, 58.5, 0}, {49, 58.5, 0}, {50, 58.5, 0}, {51, 58.5, 0}, {
       52, 58.5, 0}, {53, 58.5, 0}, {54, 58.5, 0}, {55, 58.5, 0}, {
       56, 58.5, 0}, {57, 58.5, 0}, {58, 58.5, 0}, {59, 58.5, 0}, {
       60, 58.5, 0}, {61, 58.5, 0}, {62, 58.5, 0}, {63, 58.5, 0}, {
       64, 58.5, 0}, {65, 58.5, 0}, {66, 58.5, 0}, {67, 58.5, 0}, {
       68, 58.5, 0}, {69, 58.5, 0}, {70, 58.5, 0}, {71, 58.5, 0}, {
       72, 58.5, 0}, {73, 58.5, 0}, {74, 58.5, 0}, {75, 58.5, 0}, {
       76, 58.5, 0}, {77, 58.5, 0}, {78, 58.5, 0}, {79, 58.5, 0}, {
       80, 58.5, 0}, {1, 54.5, 0}, {2, 54.5, 0}, {3, 54.5, 0}, {4, 54.5, 0}, {
       5, 54.5, 0}, {6, 54.5, 0}, {7, 54.5, 0}, {8, 54.5, 0}, {9, 54.5, 0}, {
       10, 54.5, 0}, {11, 54.5, 0}, {12, 54.5, 0}, {13, 54.5, 0}, {
       14, 54.5, 0}, {15, 54.5, 0}, {16, 54.5, 0}, {17, 54.5, 0}, {
       18, 54.5, 0}, {19, 54.5, 0}, {20, 54.5, 0}, {21, 54.5, 0}, {
       22, 54.5, 0}, {23, 54.5, 0}, {24, 54.5, 0}, {25, 54.5, 0}, {
       26, 54.5, 0}, {27, 54.5, 0}, {28, 54.5, 0}, {29, 54.5, 0}, {
       30, 54.5, 0}, {31, 54.5, 0}, {32, 54.5, 0}, {33, 54.5, 0}, {
       34, 54.5, 0}, {35, 54.5, 0}, {36, 54.5, 0}, {37, 54.5, 0}, {
       38, 54.5, 0}, {39, 54.5, 0}, {40, 54.5, 0}, {41, 54.5, 0}, {
       42, 54.5, 0}, {43, 54.5, 0}, {44, 54.5, 0}, {45, 54.5, 0}, {
       46, 54.5, 0}, {47, 54.5, 0}, {48, 54.5, 0}, {49, 54.5, 0}, {
       50, 54.5, 0}, {51, 54.5, 0}, {52, 54.5, 0}, {53, 54.5, 0}, {
       54, 54.5, 0}, {55, 54.5, 0}, {56, 54.5, 0}, {57, 54.5, 0}, {
       58, 54.5, 0}, {59, 54.5, 0}, {60, 54.5, 0}, {61, 54.5, 0}, {
       62, 54.5, 0}, {63, 54.5, 0}, {64, 54.5, 0}, {65, 54.5, 0}, {
       66, 54.5, 0}, {67, 54.5, 0}, {68, 54.5, 0}, {69, 54.5, 0}, {
       70, 54.5, 0}, {71, 54.5, 0}, {72, 54.5, 0}, {73, 54.5, 0}, {
       74, 54.5, 0}, {75, 54.5, 0}, {76, 54.5, 0}, {77, 54.5, 0}, {
       78, 54.5, 0}, {79, 54.5, 0}, {80, 54.5, 0}, {1, 50.5, 0}, {
       2, 50.5, 0}, {3, 50.5, 0}, {4, 50.5, 0}, {5, 50.5, 0}, {6, 50.5, 0}, {
       7, 50.5, 0}, {8, 50.5, 0}, {9, 50.5, 0}, {10, 50.5, 0}, {
       11, 50.5, 0}, {12, 50.5, 0}, {13, 50.5, 0}, {14, 50.5, 0}, {
       15, 50.5, 0}, {16, 50.5, 0}, {17, 50.5, 0}, {18, 50.5, 0}, {
       19, 50.5, 0}, {20, 50.5, 0}, {21, 50.5, 0}, {22, 50.5, 0}, {
       23, 50.5, 0}, {24, 50.5, 0}, {25, 50.5, 0}, {26, 50.5, 0}, {
       27, 50.5, 0}, {28, 50.5, 0}, {29, 50.5, 0}, {30, 50.5, 0}, {
       31, 50.5, 0}, {32, 50.5, 0}, {33, 50.5, 0}, {34, 50.5, 0}, {
       35, 50.5, 0}, {36, 50.5, 0}, {37, 50.5, 0}, {38, 50.5, 0}, {
       39, 50.5, 0}, {40, 50.5, 0}, {41, 50.5, 0}, {42, 50.5, 0}, {
       43, 50.5, 0}, {44, 50.5, 0}, {45, 50.5, 0}, {46, 50.5, 0}, {
       47, 50.5, 0}, {48, 50.5, 0}, {49, 50.5, 0}, {50, 50.5, 0}, {
       51, 50.5, 0}, {52, 50.5, 0}, {53, 50.5, 0}, {54, 50.5, 0}, {
       55, 50.5, 0}, {56, 50.5, 0}, {57, 50.5, 0}, {58, 50.5, 0}, {
       59, 50.5, 0}, {60, 50.5, 0}, {61, 50.5, 0}, {62, 50.5, 0}, {
       63, 50.5, 0}, {64, 50.5, 0}, {65, 50.5, 0}, {66, 50.5, 0}, {
       67, 50.5, 0}, {68, 50.5, 0}, {69, 50.5, 0}, {70, 50.5, 0}, {
       71, 50.5, 0}, {72, 50.5, 0}, {73, 50.5, 0}, {74, 50.5, 0}, {
       75, 50.5, 0}, {76, 50.5, 0}, {77, 50.5, 0}, {78, 50.5, 0}, {
       79, 50.5, 0}, {80, 50.5, 0}, {1, 46.5, 0}, {2, 46.5, 0}, {
       3, 46.5, 0}, {4, 46.5, 0}, {5, 46.5, 0}, {6, 46.5, 0}, {7, 46.5, 0}, {
       8, 46.5, 0}, {9, 46.5, 0}, {10, 46.5, 0}, {11, 46.5, 0}, {
       12, 46.5, 0}, {13, 46.5, 0}, {14, 46.5, 0}, {15, 46.5, 0}, {
       16, 46.5, 0}, {17, 46.5, 0}, {18, 46.5, 0}, {19, 46.5, 0}, {
       20, 46.5, 0}, {21, 46.5, 0}, {22, 46.5, 0}, {23, 46.5, 0}, {
       24, 46.5, 0}, {25, 46.5, 0}, {26, 46.5, 0}, {27, 46.5, 0}, {
       28, 46.5, 0}, {29, 46.5, 0}, {30, 46.5, 0}, {31, 46.5, 0}, {
       32, 46.5, 0}, {33, 46.5, 0}, {34, 46.5, 0}, {35, 46.5, 0}, {
       36, 46.5, 0}, {37, 46.5, 0}, {38, 46.5, 0}, {39, 46.5, 0}, {
       40, 46.5, 0}, {41, 46.5, 0}, {42, 46.5, 0}, {43, 46.5, 0}, {
       44, 46.5, 0}, {45, 46.5, 0}, {46, 46.5, 0}, {47, 46.5, 0}, {
       48, 46.5, 0}, {49, 46.5, 0}, {50, 46.5, 0}, {51, 46.5, 0}, {
       52, 46.5, 0}, {53, 46.5, 0}, {54, 46.5, 0}, {55, 46.5, 0}, {
       56, 46.5, 0}, {57, 46.5, 0}, {58, 46.5, 0}, {59, 46.5, 0}, {
       60, 46.5, 0}, {61, 46.5, 0}, {62, 46.5, 0}, {63, 46.5, 0}, {
       64, 46.5, 0}, {65, 46.5, 0}, {66, 46.5, 0}, {67, 46.5, 0}, {
       68, 46.5, 0}, {69, 46.5, 0}, {70, 46.5, 0}, {71, 46.5, 0}, {
       72, 46.5, 0}, {73, 46.5, 0}, {74, 46.5, 0}, {75, 46.5, 0}, {
       76, 46.5, 0}, {77, 46.5, 0}, {78, 46.5, 0}, {79, 46.5, 0}, {
       80, 46.5, 0}, {1, 42.5, 0}, {2, 42.5, 0}, {3, 42.5, 0}, {4, 42.5, 0}, {
       5, 42.5, 0}, {6, 42.5, 0}, {7, 42.5, 0}, {8, 42.5, 0}, {9, 42.5, 0}, {
       10, 42.5, 0}, {11, 42.5, 0}, {12, 42.5, 0}, {13, 42.5, 0}, {
       14, 42.5, 0}, {15, 42.5, 0}, {16, 42.5, 0}, {17, 42.5, 0}, {
       18, 42.5, 0}, {19, 42.5, 0}, {20, 42.5, 0}, {21, 42.5, 0}, {
       22, 42.5, 0}, {23, 42.5, 0}, {24, 42.5, 0}, {25, 42.5, 0}, {
       26, 42.5, 0}, {27, 42.5, 0}, {28, 42.5, 0}, {29, 42.5, 0}, {
       30, 42.5, 0}, {31, 42.5, 0}, {32, 42.5, 0}, {33, 42.5, 0}, {
       34, 42.5, 0}, {35, 42.5, 0}, {36, 42.5, 0}, {37, 42.5, 0}, {
       38, 42.5, 0}, {39, 42.5, 0}, {40, 42.5, 0}, {41, 42.5, 0}, {
       42, 42.5, 0}, {43, 42.5, 0}, {44, 42.5, 0}, {45, 42.5, 0}, {
       46, 42.5, 0}, {47, 42.5, 0}, {48, 42.5, 0}, {49, 42.5, 0}, {
       50, 42.5, 0}, {51, 42.5, 0}, {52, 42.5, 0}, {53, 42.5, 0}, {
       54, 42.5, 0}, {55, 42.5, 0}, {56, 42.5, 0}, {57, 42.5, 0}, {
       58, 42.5, 0}, {59, 42.5, 0}, {60, 42.5, 0}, {61, 42.5, 0}, {
       62, 42.5, 0}, {63, 42.5, 0}, {64, 42.5, 0}, {65, 42.5, 0}, {
       66, 42.5, 0}, {67, 42.5, 0}, {68, 42.5, 0}, {69, 42.5, 0}, {
       70, 42.5, 0}, {71, 42.5, 0}, {72, 42.5, 0}, {73, 42.5, 0}, {
       74, 42.5, 0}, {75, 42.5, 0}, {76, 42.5, 0}, {77, 42.5, 0}, {
       78, 42.5, 0}, {79, 42.5, 0}, {80, 42.5, 0}, {1, 38.5, 0}, {
       2, 38.5, 0}, {3, 38.5, 0}, {4, 38.5, 0}, {5, 38.5, 0}, {6, 38.5, 0}, {
       7, 38.5, 0}, {8, 38.5, 0}, {9, 38.5, 0}, {10, 38.5, 0}, {
       11, 38.5, 0}, {12, 38.5, 0}, {13, 38.5, 0}, {14, 38.5, 0}, {
       15, 38.5, 0}, {16, 38.5, 0}, {17, 38.5, 0}, {18, 38.5, 0}, {
       19, 38.5, 0}, {20, 38.5, 0}, {21, 38.5, 0}, {22, 38.5, 0}, {
       23, 38.5, 0}, {24, 38.5, 0}, {25, 38.5, 0}, {26, 38.5, 0}, {
       27, 38.5, 0}, {28, 38.5, 0}, {29, 38.5, 0}, {30, 38.5, 0}, {
       31, 38.5, 0}, {32, 38.5, 0}, {33, 38.5, 0}, {34, 38.5, 0}, {
       35, 38.5, 0}, {36, 38.5, 0}, {37, 38.5, 0}, {38, 38.5, 0}, {
       39, 38.5, 0}, {40, 38.5, 0}, {41, 38.5, 0}, {42, 38.5, 0}, {
       43, 38.5, 0}, {44, 38.5, 0}, {45, 38.5, 0}, {46, 38.5, 0}, {
       47, 38.5, 0}, {48, 38.5, 0}, {49, 38.5, 0}, {50, 38.5, 0}, {
       51, 38.5, 0}, {52, 38.5, 0}, {53, 38.5, 0}, {54, 38.5, 0}, {
       55, 38.5, 0}, {56, 38.5, 0}, {57, 38.5, 0}, {58, 38.5, 0}, {
       59, 38.5, 0}, {60, 38.5, 0}, {61, 38.5, 0}, {62, 38.5, 0}, {
       63, 38.5, 0}, {64, 38.5, 0}, {65, 38.5, 0}, {66, 38.5, 0}, {
       67, 38.5, 0}, {68, 38.5, 0}, {69, 38.5, 0}, {70, 38.5, 0}, {
       71, 38.5, 0}, {72, 38.5, 0}, {73, 38.5, 0}, {74, 38.5, 0}, {
       75, 38.5, 0}, {76, 38.5, 0}, {77, 38.5, 0}, {78, 38.5, 0}, {
       79, 38.5, 0}, {80, 38.5, 0}, {1, 34.5, 0}, {2, 34.5, 0}, {
       3, 34.5, 0}, {4, 34.5, 0}, {5, 34.5, 0}, {6, 34.5, 0}, {7, 34.5, 0}, {
       8, 34.5, 0}, {9, 34.5, 0}, {10, 34.5, 0}, {11, 34.5, 0}, {
       12, 34.5, 0}, {13, 34.5, 0}, {14, 34.5, 0}, {15, 34.5, 0}, {
       16, 34.5, 0}, {17, 34.5, 0}, {18, 34.5, 0}, {19, 34.5, 0}, {
       20, 34.5, 0}, {21, 34.5, 0}, {22, 34.5, 0}, {23, 34.5, 0}, {
       24, 34.5, 0}, {25, 34.5, 0}, {26, 34.5, 0}, {27, 34.5, 0}, {
       28, 34.5, 0}, {29, 34.5, 0}, {30, 34.5, 0}, {31, 34.5, 0}, {
       32, 34.5, 0}, {33, 34.5, 0}, {34, 34.5, 0}, {35, 34.5, 0}, {
       36, 34.5, 0}, {37, 34.5, 0}, {38, 34.5, 0}, {39, 34.5, 0}, {
       40, 34.5, 0}, {41, 34.5, 0}, {42, 34.5, 0}, {43, 34.5, 0}, {
       44, 34.5, 0}, {45, 34.5, 0}, {46, 34.5, 0}, {47, 34.5, 0}, {
       48, 34.5, 0}, {49, 34.5, 0}, {50, 34.5, 0}, {51, 34.5, 0}, {
       52, 34.5, 0}, {53, 34.5, 0}, {54, 34.5, 0}, {55, 34.5, 0}, {
       56, 34.5, 0}, {57, 34.5, 0}, {58, 34.5, 0}, {59, 34.5, 0}, {
       60, 34.5, 0}, {61, 34.5, 0}, {62, 34.5, 0}, {63, 34.5, 0}, {
       64, 34.5, 0}, {65, 34.5, 0}, {66, 34.5, 0}, {67, 34.5, 0}, {
       68, 34.5, 0}, {69, 34.5, 0}, {70, 34.5, 0}, {71, 34.5, 0}, {
       72, 34.5, 0}, {73, 34.5, 0}, {74, 34.5, 0}, {75, 34.5, 0}, {
       76, 34.5, 0}, {77, 34.5, 0}, {78, 34.5, 0}, {79, 34.5, 0}, {
       80, 34.5, 0}, {1, 30.5, 0}, {2, 30.5, 0}, {3, 30.5, 0}, {4, 30.5, 0}, {
       5, 30.5, 0}, {6, 30.5, 0}, {7, 30.5, 0}, {8, 30.5, 0}, {9, 30.5, 0}, {
       10, 30.5, 0}, {11, 30.5, 0}, {12, 30.5, 0}, {13, 30.5, 0}, {
       14, 30.5, 0}, {15, 30.5, 0}, {16, 30.5, 0}, {17, 30.5, 0}, {
       18, 30.5, 0}, {19, 30.5, 0}, {20, 30.5, 0}, {21, 30.5, 0}, {
       22, 30.5, 0}, {23, 30.5, 0}, {24, 30.5, 0}, {25, 30.5, 0}, {
       26, 30.5, 0}, {27, 30.5, 0}, {28, 30.5, 0}, {29, 30.5, 0}, {
       30, 30.5, 0}, {31, 30.5, 0}, {32, 30.5, 0}, {33, 30.5, 0}, {
       34, 30.5, 0}, {35, 30.5, 0}, {36, 30.5, 0}, {37, 30.5, 0}, {
       38, 30.5, 0}, {39, 30.5, 0}, {40, 30.5, 0}, {41, 30.5, 0}, {
       42, 30.5, 0}, {43, 30.5, 0}, {44, 30.5, 0}, {45, 30.5, 0}, {
       46, 30.5, 0}, {47, 30.5, 0}, {48, 30.5, 0}, {49, 30.5, 0}, {
       50, 30.5, 0}, {51, 30.5, 0}, {52, 30.5, 0}, {53, 30.5, 0}, {
       54, 30.5, 0}, {55, 30.5, 0}, {56, 30.5, 0}, {57, 30.5, 0}, {
       58, 30.5, 0}, {59, 30.5, 0}, {60, 30.5, 0}, {61, 30.5, 0}, {
       62, 30.5, 0}, {63, 30.5, 0}, {64, 30.5, 0}, {65, 30.5, 0}, {
       66, 30.5, 0}, {67, 30.5, 0}, {68, 30.5, 0}, {69, 30.5, 0}, {
       70, 30.5, 0}, {71, 30.5, 0}, {72, 30.5, 0}, {73, 30.5, 0}, {
       74, 30.5, 0}, {75, 30.5, 0}, {76, 30.5, 0}, {77, 30.5, 0}, {
       78, 30.5, 0}, {79, 30.5, 0}, {80, 30.5, 0}, {1, 26.5, 0}, {
       2, 26.5, 0}, {3, 26.5, 0}, {4, 26.5, 0}, {5, 26.5, 0}, {6, 26.5, 0}, {
       7, 26.5, 0}, {8, 26.5, 0}, {9, 26.5, 0}, {10, 26.5, 0}, {
       11, 26.5, 0}, {12, 26.5, 0}, {13, 26.5, 0}, {14, 26.5, 0}, {
       15, 26.5, 0}, {16, 26.5, 0}, {17, 26.5, 0}, {18, 26.5, 0}, {
       19, 26.5, 0}, {20, 26.5, 0}, {21, 26.5, 0}, {22, 26.5, 0}, {
       23, 26.5, 0}, {24, 26.5, 0}, {25, 26.5, 0}, {26, 26.5, 0}, {
       27, 26.5, 0}, {28, 26.5, 0}, {29, 26.5, 0}, {30, 26.5, 0}, {
       31, 26.5, 0}, {32, 26.5, 0}, {33, 26.5, 0}, {34, 26.5, 0}, {
       35, 26.5, 0}, {36, 26.5, 0}, {37, 26.5, 0}, {38, 26.5, 0}, {
       39, 26.5, 0}, {40, 26.5, 0}, {41, 26.5, 0}, {42, 26.5, 0}, {
       43, 26.5, 0}, {44, 26.5, 0}, {45, 26.5, 0}, {46, 26.5, 0}, {
       47, 26.5, 0}, {48, 26.5, 0}, {49, 26.5, 0}, {50, 26.5, 0}, {
       51, 26.5, 0}, {52, 26.5, 0}, {53, 26.5, 0}, {54, 26.5, 0}, {
       55, 26.5, 0}, {56, 26.5, 0}, {57, 26.5, 0}, {58, 26.5, 0}, {
       59, 26.5, 0}, {60, 26.5, 0}, {61, 26.5, 0}, {62, 26.5, 0}, {
       63, 26.5, 0}, {64, 26.5, 0}, {65, 26.5, 0}, {66, 26.5, 0}, {
       67, 26.5, 0}, {68, 26.5, 0}, {69, 26.5, 0}, {70, 26.5, 0}, {
       71, 26.5, 0}, {72, 26.5, 0}, {73, 26.5, 0}, {74, 26.5, 0}, {
       75, 26.5, 0}, {76, 26.5, 0}, {77, 26.5, 0}, {78, 26.5, 0}, {
       79, 26.5, 0}, {80, 26.5, 0}, {1, 22.5, 0}, {2, 22.5, 0}, {
       3, 22.5, 0}, {4, 22.5, 0}, {5, 22.5, 0}, {6, 22.5, 0}, {7, 22.5, 0}, {
       8, 22.5, 0}, {9, 22.5, 0}, {10, 22.5, 0}, {11, 22.5, 0}, {
       12, 22.5, 0}, {13, 22.5, 0}, {14, 22.5, 0}, {15, 22.5, 0}, {
       16, 22.5, 0}, {17, 22.5, 0}, {18, 22.5, 0}, {19, 22.5, 0}, {
       20, 22.5, 0}, {21, 22.5, 0}, {22, 22.5, 0}, {23, 22.5, 0}, {
       24, 22.5, 0}, {25, 22.5, 0}, {26, 22.5, 0}, {27, 22.5, 0}, {
       28, 22.5, 0}, {29, 22.5, 0}, {30, 22.5, 0}, {31, 22.5, 0}, {
       32, 22.5, 0}, {33, 22.5, 0}, {34, 22.5, 0}, {35, 22.5, 0}, {
       36, 22.5, 0}, {37, 22.5, 0}, {38, 22.5, 0}, {39, 22.5, 0}, {
       40, 22.5, 0}, {41, 22.5, 0}, {42, 22.5, 0}, {43, 22.5, 0}, {
       44, 22.5, 0}, {45, 22.5, 0}, {46, 22.5, 0}, {47, 22.5, 0}, {
       48, 22.5, 0}, {49, 22.5, 0}, {50, 22.5, 0}, {51, 22.5, 0}, {
       52, 22.5, 0}, {53, 22.5, 0}, {54, 22.5, 0}, {55, 22.5, 0}, {
       56, 22.5, 0}, {57, 22.5, 0}, {58, 22.5, 0}, {59, 22.5, 0}, {
       60, 22.5, 0}, {61, 22.5, 0}, {62, 22.5, 0}, {63, 22.5, 0}, {
       64, 22.5, 0}, {65, 22.5, 0}, {66, 22.5, 0}, {67, 22.5, 0}, {
       68, 22.5, 0}, {69, 22.5, 0}, {70, 22.5, 0}, {71, 22.5, 0}, {
       72, 22.5, 0}, {73, 22.5, 0}, {74, 22.5, 0}, {75, 22.5, 0}, {
       76, 22.5, 0}, {77, 22.5, 0}, {78, 22.5, 0}, {79, 22.5, 0}, {
       80, 22.5, 0}, {1, 18.5, 0}, {2, 18.5, 0}, {3, 18.5, 0}, {4, 18.5, 0}, {
       5, 18.5, 0}, {6, 18.5, 0}, {7, 18.5, 0}, {8, 18.5, 0}, {9, 18.5, 0}, {
       10, 18.5, 0}, {11, 18.5, 0}, {12, 18.5, 0}, {13, 18.5, 0}, {
       14, 18.5, 0}, {15, 18.5, 0}, {16, 18.5, 0}, {17, 18.5, 0}, {
       18, 18.5, 0}, {19, 18.5, 0}, {20, 18.5, 0}, {21, 18.5, 0}, {
       22, 18.5, 0}, {23, 18.5, 0}, {24, 18.5, 0}, {25, 18.5, 0}, {
       26, 18.5, 0}, {27, 18.5, 0}, {28, 18.5, 0}, {29, 18.5, 0}, {
       30, 18.5, 0}, {31, 18.5, 0}, {32, 18.5, 0}, {33, 18.5, 0}, {
       34, 18.5, 0}, {35, 18.5, 0}, {36, 18.5, 0}, {37, 18.5, 0}, {
       38, 18.5, 0}, {39, 18.5, 0}, {40, 18.5, 0}, {41, 18.5, 0}, {
       42, 18.5, 0}, {43, 18.5, 0}, {44, 18.5, 0}, {45, 18.5, 0}, {
       46, 18.5, 0}, {47, 18.5, 0}, {48, 18.5, 0}, {49, 18.5, 0}, {
       50, 18.5, 0}, {51, 18.5, 0}, {52, 18.5, 0}, {53, 18.5, 0}, {
       54, 18.5, 0}, {55, 18.5, 0}, {56, 18.5, 0}, {57, 18.5, 0}, {
       58, 18.5, 0}, {59, 18.5, 0}, {60, 18.5, 0}, {61, 18.5, 0}, {
       62, 18.5, 0}, {63, 18.5, 0}, {64, 18.5, 0}, {65, 18.5, 0}, {
       66, 18.5, 0}, {67, 18.5, 0}, {68, 18.5, 0}, {69, 18.5, 0}, {
       70, 18.5, 0}, {71, 18.5, 0}, {72, 18.5, 0}, {73, 18.5, 0}, {
       74, 18.5, 0}, {75, 18.5, 0}, {76, 18.5, 0}, {77, 18.5, 0}, {
       78, 18.5, 0}, {79, 18.5, 0}, {80, 18.5, 0}, {1, 14.5, 0}, {
       2, 14.5, 0}, {3, 14.5, 0}, {4, 14.5, 0}, {5, 14.5, 0}, {6, 14.5, 0}, {
       7, 14.5, 0}, {8, 14.5, 0}, {9, 14.5, 0}, {10, 14.5, 0}, {
       11, 14.5, 0}, {12, 14.5, 0}, {13, 14.5, 0}, {14, 14.5, 0}, {
       15, 14.5, 0}, {16, 14.5, 0}, {17, 14.5, 0}, {18, 14.5, 0}, {
       19, 14.5, 0}, {20, 14.5, 0}, {21, 14.5, 0}, {22, 14.5, 0}, {
       23, 14.5, 0}, {24, 14.5, 0}, {25, 14.5, 0}, {26, 14.5, 0}, {
       27, 14.5, 0}, {28, 14.5, 0}, {29, 14.5, 0}, {30, 14.5, 0}, {
       31, 14.5, 0}, {32, 14.5, 0}, {33, 14.5, 0}, {34, 14.5, 0}, {
       35, 14.5, 0}, {36, 14.5, 0}, {37, 14.5, 0}, {38, 14.5, 0}, {
       39, 14.5, 0}, {40, 14.5, 0}, {41, 14.5, 0}, {42, 14.5, 0}, {
       43, 14.5, 0}, {44, 14.5, 0}, {45, 14.5, 0}, {46, 14.5, 0}, {
       47, 14.5, 0}, {48, 14.5, 0}, {49, 14.5, 0}, {50, 14.5, 0}, {
       51, 14.5, 0}, {52, 14.5, 0}, {53, 14.5, 0}, {54, 14.5, 0}, {
       55, 14.5, 0}, {56, 14.5, 0}, {57, 14.5, 0}, {58, 14.5, 0}, {
       59, 14.5, 0}, {60, 14.5, 0}, {61, 14.5, 0}, {62, 14.5, 0}, {
       63, 14.5, 0}, {64, 14.5, 0}, {65, 14.5, 0}, {66, 14.5, 0}, {
       67, 14.5, 0}, {68, 14.5, 0}, {69, 14.5, 0}, {70, 14.5, 0}, {
       71, 14.5, 0}, {72, 14.5, 0}, {73, 14.5, 0}, {74, 14.5, 0}, {
       75, 14.5, 0}, {76, 14.5, 0}, {77, 14.5, 0}, {78, 14.5, 0}, {
       79, 14.5, 0}, {80, 14.5, 0}, {1, 10.5, 0}, {2, 10.5, 0}, {
       3, 10.5, 0}, {4, 10.5, 0}, {5, 10.5, 0}, {6, 10.5, 0}, {7, 10.5, 0}, {
       8, 10.5, 0}, {9, 10.5, 0}, {10, 10.5, 0}, {11, 10.5, 0}, {
       12, 10.5, 0}, {13, 10.5, 0}, {14, 10.5, 0}, {15, 10.5, 0}, {
       16, 10.5, 0}, {17, 10.5, 0}, {18, 10.5, 0}, {19, 10.5, 0}, {
       20, 10.5, 0}, {21, 10.5, 0}, {22, 10.5, 0}, {23, 10.5, 0}, {
       24, 10.5, 0}, {25, 10.5, 0}, {26, 10.5, 0}, {27, 10.5, 0}, {
       28, 10.5, 0}, {29, 10.5, 0}, {30, 10.5, 0}, {31, 10.5, 0}, {
       32, 10.5, 0}, {33, 10.5, 0}, {34, 10.5, 0}, {35, 10.5, 0}, {
       36, 10.5, 0}, {37, 10.5, 0}, {38, 10.5, 0}, {39, 10.5, 0}, {
       40, 10.5, 0}, {41, 10.5, 0}, {42, 10.5, 0}, {43, 10.5, 0}, {
       44, 10.5, 0}, {45, 10.5, 0}, {46, 10.5, 0}, {47, 10.5, 0}, {
       48, 10.5, 0}, {49, 10.5, 0}, {50, 10.5, 0}, {51, 10.5, 0}, {
       52, 10.5, 0}, {53, 10.5, 0}, {54, 10.5, 0}, {55, 10.5, 0}, {
       56, 10.5, 0}, {57, 10.5, 0}, {58, 10.5, 0}, {59, 10.5, 0}, {
       60, 10.5, 0}, {61, 10.5, 0}, {62, 10.5, 0}, {63, 10.5, 0}, {
       64, 10.5, 0}, {65, 10.5, 0}, {66, 10.5, 0}, {67, 10.5, 0}, {
       68, 10.5, 0}, {69, 10.5, 0}, {70, 10.5, 0}, {71, 10.5, 0}, {
       72, 10.5, 0}, {73, 10.5, 0}, {74, 10.5, 0}, {75, 10.5, 0}, {
       76, 10.5, 0}, {77, 10.5, 0}, {78, 10.5, 0}, {79, 10.5, 0}, {
       80, 10.5, 0}, {1, 6.5, 0}, {2, 6.5, 0}, {3, 6.5, 0}, {4, 6.5, 0}, {
       5, 6.5, 0}, {6, 6.5, 0}, {7, 6.5, 0}, {8, 6.5, 0}, {9, 6.5, 0}, {
       10, 6.5, 0}, {11, 6.5, 0}, {12, 6.5, 0}, {13, 6.5, 0}, {14, 6.5, 0}, {
       15, 6.5, 0}, {16, 6.5, 0}, {17, 6.5, 0}, {18, 6.5, 0}, {19, 6.5, 0}, {
       20, 6.5, 0}, {21, 6.5, 0}, {22, 6.5, 0}, {23, 6.5, 0}, {24, 6.5, 0}, {
       25, 6.5, 0}, {26, 6.5, 0}, {27, 6.5, 0}, {28, 6.5, 0}, {29, 6.5, 0}, {
       30, 6.5, 0}, {31, 6.5, 0}, {32, 6.5, 0}, {33, 6.5, 0}, {34, 6.5, 0}, {
       35, 6.5, 0}, {36, 6.5, 0}, {37, 6.5, 0}, {38, 6.5, 0}, {39, 6.5, 0}, {
       40, 6.5, 0}, {41, 6.5, 0}, {42, 6.5, 0}, {43, 6.5, 0}, {44, 6.5, 0}, {
       45, 6.5, 0}, {46, 6.5, 0}, {47, 6.5, 0}, {48, 6.5, 0}, {49, 6.5, 0}, {
       50, 6.5, 0}, {51, 6.5, 0}, {52, 6.5, 0}, {53, 6.5, 0}, {54, 6.5, 0}, {
       55, 6.5, 0}, {56, 6.5, 0}, {57, 6.5, 0}, {58, 6.5, 0}, {59, 6.5, 0}, {
       60, 6.5, 0}, {61, 6.5, 0}, {62, 6.5, 0}, {63, 6.5, 0}, {64, 6.5, 0}, {
       65, 6.5, 0}, {66, 6.5, 0}, {67, 6.5, 0}, {68, 6.5, 0}, {69, 6.5, 0}, {
       70, 6.5, 0}, {71, 6.5, 0}, {72, 6.5, 0}, {73, 6.5, 0}, {74, 6.5, 0}, {
       75, 6.5, 0}, {76, 6.5, 0}, {77, 6.5, 0}, {78, 6.5, 0}, {79, 6.5, 0}, {
       80, 6.5, 0}, {1, 2.5, 0}, {2, 2.5, 0}, {3, 2.5, 0}, {4, 2.5, 0}, {
       5, 2.5, 0}, {6, 2.5, 0}, {7, 2.5, 0}, {8, 2.5, 0}, {9, 2.5, 0}, {
       10, 2.5, 0}, {11, 2.5, 0}, {12, 2.5, 0}, {13, 2.5, 0}, {14, 2.5, 0}, {
       15, 2.5, 0}, {16, 2.5, 0}, {17, 2.5, 0}, {18, 2.5, 0}, {19, 2.5, 0}, {
       20, 2.5, 0}, {21, 2.5, 0}, {22, 2.5, 0}, {23, 2.5, 0}, {24, 2.5, 0}, {
       25, 2.5, 0}, {26, 2.5, 0}, {27, 2.5, 0}, {28, 2.5, 0}, {29, 2.5, 0}, {
       30, 2.5, 0}, {31, 2.5, 0}, {32, 2.5, 0}, {33, 2.5, 0}, {34, 2.5, 0}, {
       35, 2.5, 0}, {36, 2.5, 0}, {37, 2.5, 0}, {38, 2.5, 0}, {39, 2.5, 0}, {
       40, 2.5, 0}, {41, 2.5, 0}, {42, 2.5, 0}, {43, 2.5, 0}, {44, 2.5, 0}, {
       45, 2.5, 0}, {46, 2.5, 0}, {47, 2.5, 0}, {48, 2.5, 0}, {49, 2.5, 0}, {
       50, 2.5, 0}, {51, 2.5, 0}, {52, 2.5, 0}, {53, 2.5, 0}, {54, 2.5, 0}, {
       55, 2.5, 0}, {56, 2.5, 0}, {57, 2.5, 0}, {58, 2.5, 0}, {59, 2.5, 0}, {
       60, 2.5, 0}, {61, 2.5, 0}, {62, 2.5, 0}, {63, 2.5, 0}, {64, 2.5, 0}, {
       65, 2.5, 0}, {66, 2.5, 0}, {67, 2.5, 0}, {68, 2.5, 0}, {69, 2.5, 0}, {
       70, 2.5, 0}, {71, 2.5, 0}, {72, 2.5, 0}, {73, 2.5, 0}, {74, 2.5, 0}, {
       75, 2.5, 0}, {76, 2.5, 0}, {77, 2.5, 0}, {78, 2.5, 0}, {79, 2.5, 0}, {
       80, 2.5, 0}}}, 0.3]}, 
   {RGBColor[1, 1, 0], 
    CylinderBox[{{{2.5, 80, 2}, {6.5, 80, 2}}, {{2.5, 79, 2}, {
       6.5, 79, 2}}, {{2.5, 78, 2}, {6.5, 78, 2}}, {{2.5, 77, 2}, {
       6.5, 77, 2}}, {{6.5, 80, 2}, {10.5, 80, 2}}, {{6.5, 79, 2}, {
       10.5, 79, 2}}, {{6.5, 78, 2}, {10.5, 78, 2}}, {{6.5, 77, 2}, {
       10.5, 77, 2}}, {{10.5, 80, 2}, {14.5, 80, 2}}, {{10.5, 79, 2}, {
       14.5, 79, 2}}, {{10.5, 78, 2}, {14.5, 78, 2}}, {{10.5, 77, 2}, {
       14.5, 77, 2}}, {{14.5, 80, 2}, {18.5, 80, 2}}, {{14.5, 79, 2}, {
       18.5, 79, 2}}, {{14.5, 78, 2}, {18.5, 78, 2}}, {{14.5, 77, 2}, {
       18.5, 77, 2}}, {{18.5, 80, 2}, {22.5, 80, 2}}, {{18.5, 79, 2}, {
       22.5, 79, 2}}, {{18.5, 78, 2}, {22.5, 78, 2}}, {{18.5, 77, 2}, {
       22.5, 77, 2}}, {{22.5, 80, 2}, {26.5, 80, 2}}, {{22.5, 79, 2}, {
       26.5, 79, 2}}, {{22.5, 78, 2}, {26.5, 78, 2}}, {{22.5, 77, 2}, {
       26.5, 77, 2}}, {{26.5, 80, 2}, {30.5, 80, 2}}, {{26.5, 79, 2}, {
       30.5, 79, 2}}, {{26.5, 78, 2}, {30.5, 78, 2}}, {{26.5, 77, 2}, {
       30.5, 77, 2}}, {{30.5, 80, 2}, {34.5, 80, 2}}, {{30.5, 79, 2}, {
       34.5, 79, 2}}, {{30.5, 78, 2}, {34.5, 78, 2}}, {{30.5, 77, 2}, {
       34.5, 77, 2}}, {{34.5, 80, 2}, {38.5, 80, 2}}, {{34.5, 79, 2}, {
       38.5, 79, 2}}, {{34.5, 78, 2}, {38.5, 78, 2}}, {{34.5, 77, 2}, {
       38.5, 77, 2}}, {{38.5, 80, 2}, {42.5, 80, 2}}, {{38.5, 79, 2}, {
       42.5, 79, 2}}, {{38.5, 78, 2}, {42.5, 78, 2}}, {{38.5, 77, 2}, {
       42.5, 77, 2}}, {{42.5, 80, 2}, {46.5, 80, 2}}, {{42.5, 79, 2}, {
       46.5, 79, 2}}, {{42.5, 78, 2}, {46.5, 78, 2}}, {{42.5, 77, 2}, {
       46.5, 77, 2}}, {{46.5, 80, 2}, {50.5, 80, 2}}, {{46.5, 79, 2}, {
       50.5, 79, 2}}, {{46.5, 78, 2}, {50.5, 78, 2}}, {{46.5, 77, 2}, {
       50.5, 77, 2}}, {{50.5, 80, 2}, {54.5, 80, 2}}, {{50.5, 79, 2}, {
       54.5, 79, 2}}, {{50.5, 78, 2}, {54.5, 78, 2}}, {{50.5, 77, 2}, {
       54.5, 77, 2}}, {{54.5, 80, 2}, {58.5, 80, 2}}, {{54.5, 79, 2}, {
       58.5, 79, 2}}, {{54.5, 78, 2}, {58.5, 78, 2}}, {{54.5, 77, 2}, {
       58.5, 77, 2}}, {{58.5, 80, 2}, {62.5, 80, 2}}, {{58.5, 79, 2}, {
       62.5, 79, 2}}, {{58.5, 78, 2}, {62.5, 78, 2}}, {{58.5, 77, 2}, {
       62.5, 77, 2}}, {{62.5, 80, 2}, {66.5, 80, 2}}, {{62.5, 79, 2}, {
       66.5, 79, 2}}, {{62.5, 78, 2}, {66.5, 78, 2}}, {{62.5, 77, 2}, {
       66.5, 77, 2}}, {{66.5, 80, 2}, {70.5, 80, 2}}, {{66.5, 79, 2}, {
       70.5, 79, 2}}, {{66.5, 78, 2}, {70.5, 78, 2}}, {{66.5, 77, 2}, {
       70.5, 77, 2}}, {{70.5, 80, 2}, {74.5, 80, 2}}, {{70.5, 79, 2}, {
       74.5, 79, 2}}, {{70.5, 78, 2}, {74.5, 78, 2}}, {{70.5, 77, 2}, {
       74.5, 77, 2}}, {{74.5, 80, 2}, {78.5, 80, 2}}, {{74.5, 79, 2}, {
       78.5, 79, 2}}, {{74.5, 78, 2}, {78.5, 78, 2}}, {{74.5, 77, 2}, {
       78.5, 77, 2}}, {{2.5, 76, 2}, {6.5, 76, 2}}, {{2.5, 75, 2}, {
       6.5, 75, 2}}, {{2.5, 74, 2}, {6.5, 74, 2}}, {{2.5, 73, 2}, {
       6.5, 73, 2}}, {{6.5, 76, 2}, {10.5, 76, 2}}, {{6.5, 75, 2}, {
       10.5, 75, 2}}, {{6.5, 74, 2}, {10.5, 74, 2}}, {{6.5, 73, 2}, {
       10.5, 73, 2}}, {{10.5, 76, 2}, {14.5, 76, 2}}, {{10.5, 75, 2}, {
       14.5, 75, 2}}, {{10.5, 74, 2}, {14.5, 74, 2}}, {{10.5, 73, 2}, {
       14.5, 73, 2}}, {{14.5, 76, 2}, {18.5, 76, 2}}, {{14.5, 75, 2}, {
       18.5, 75, 2}}, {{14.5, 74, 2}, {18.5, 74, 2}}, {{14.5, 73, 2}, {
       18.5, 73, 2}}, {{18.5, 76, 2}, {22.5, 76, 2}}, {{18.5, 75, 2}, {
       22.5, 75, 2}}, {{18.5, 74, 2}, {22.5, 74, 2}}, {{18.5, 73, 2}, {
       22.5, 73, 2}}, {{22.5, 76, 2}, {26.5, 76, 2}}, {{22.5, 75, 2}, {
       26.5, 75, 2}}, {{22.5, 74, 2}, {26.5, 74, 2}}, {{22.5, 73, 2}, {
       26.5, 73, 2}}, {{26.5, 76, 2}, {30.5, 76, 2}}, {{26.5, 75, 2}, {
       30.5, 75, 2}}, {{26.5, 74, 2}, {30.5, 74, 2}}, {{26.5, 73, 2}, {
       30.5, 73, 2}}, {{30.5, 76, 2}, {34.5, 76, 2}}, {{30.5, 75, 2}, {
       34.5, 75, 2}}, {{30.5, 74, 2}, {34.5, 74, 2}}, {{30.5, 73, 2}, {
       34.5, 73, 2}}, {{34.5, 76, 2}, {38.5, 76, 2}}, {{34.5, 75, 2}, {
       38.5, 75, 2}}, {{34.5, 74, 2}, {38.5, 74, 2}}, {{34.5, 73, 2}, {
       38.5, 73, 2}}, {{38.5, 76, 2}, {42.5, 76, 2}}, {{38.5, 75, 2}, {
       42.5, 75, 2}}, {{38.5, 74, 2}, {42.5, 74, 2}}, {{38.5, 73, 2}, {
       42.5, 73, 2}}, {{42.5, 76, 2}, {46.5, 76, 2}}, {{42.5, 75, 2}, {
       46.5, 75, 2}}, {{42.5, 74, 2}, {46.5, 74, 2}}, {{42.5, 73, 2}, {
       46.5, 73, 2}}, {{46.5, 76, 2}, {50.5, 76, 2}}, {{46.5, 75, 2}, {
       50.5, 75, 2}}, {{46.5, 74, 2}, {50.5, 74, 2}}, {{46.5, 73, 2}, {
       50.5, 73, 2}}, {{50.5, 76, 2}, {54.5, 76, 2}}, {{50.5, 75, 2}, {
       54.5, 75, 2}}, {{50.5, 74, 2}, {54.5, 74, 2}}, {{50.5, 73, 2}, {
       54.5, 73, 2}}, {{54.5, 76, 2}, {58.5, 76, 2}}, {{54.5, 75, 2}, {
       58.5, 75, 2}}, {{54.5, 74, 2}, {58.5, 74, 2}}, {{54.5, 73, 2}, {
       58.5, 73, 2}}, {{58.5, 76, 2}, {62.5, 76, 2}}, {{58.5, 75, 2}, {
       62.5, 75, 2}}, {{58.5, 74, 2}, {62.5, 74, 2}}, {{58.5, 73, 2}, {
       62.5, 73, 2}}, {{62.5, 76, 2}, {66.5, 76, 2}}, {{62.5, 75, 2}, {
       66.5, 75, 2}}, {{62.5, 74, 2}, {66.5, 74, 2}}, {{62.5, 73, 2}, {
       66.5, 73, 2}}, {{66.5, 76, 2}, {70.5, 76, 2}}, {{66.5, 75, 2}, {
       70.5, 75, 2}}, {{66.5, 74, 2}, {70.5, 74, 2}}, {{66.5, 73, 2}, {
       70.5, 73, 2}}, {{70.5, 76, 2}, {74.5, 76, 2}}, {{70.5, 75, 2}, {
       74.5, 75, 2}}, {{70.5, 74, 2}, {74.5, 74, 2}}, {{70.5, 73, 2}, {
       74.5, 73, 2}}, {{74.5, 76, 2}, {78.5, 76, 2}}, {{74.5, 75, 2}, {
       78.5, 75, 2}}, {{74.5, 74, 2}, {78.5, 74, 2}}, {{74.5, 73, 2}, {
       78.5, 73, 2}}, {{2.5, 72, 2}, {6.5, 72, 2}}, {{2.5, 71, 2}, {
       6.5, 71, 2}}, {{2.5, 70, 2}, {6.5, 70, 2}}, {{2.5, 69, 2}, {
       6.5, 69, 2}}, {{6.5, 72, 2}, {10.5, 72, 2}}, {{6.5, 71, 2}, {
       10.5, 71, 2}}, {{6.5, 70, 2}, {10.5, 70, 2}}, {{6.5, 69, 2}, {
       10.5, 69, 2}}, {{10.5, 72, 2}, {14.5, 72, 2}}, {{10.5, 71, 2}, {
       14.5, 71, 2}}, {{10.5, 70, 2}, {14.5, 70, 2}}, {{10.5, 69, 2}, {
       14.5, 69, 2}}, {{14.5, 72, 2}, {18.5, 72, 2}}, {{14.5, 71, 2}, {
       18.5, 71, 2}}, {{14.5, 70, 2}, {18.5, 70, 2}}, {{14.5, 69, 2}, {
       18.5, 69, 2}}, {{18.5, 72, 2}, {22.5, 72, 2}}, {{18.5, 71, 2}, {
       22.5, 71, 2}}, {{18.5, 70, 2}, {22.5, 70, 2}}, {{18.5, 69, 2}, {
       22.5, 69, 2}}, {{22.5, 72, 2}, {26.5, 72, 2}}, {{22.5, 71, 2}, {
       26.5, 71, 2}}, {{22.5, 70, 2}, {26.5, 70, 2}}, {{22.5, 69, 2}, {
       26.5, 69, 2}}, {{26.5, 72, 2}, {30.5, 72, 2}}, {{26.5, 71, 2}, {
       30.5, 71, 2}}, {{26.5, 70, 2}, {30.5, 70, 2}}, {{26.5, 69, 2}, {
       30.5, 69, 2}}, {{30.5, 72, 2}, {34.5, 72, 2}}, {{30.5, 71, 2}, {
       34.5, 71, 2}}, {{30.5, 70, 2}, {34.5, 70, 2}}, {{30.5, 69, 2}, {
       34.5, 69, 2}}, {{34.5, 72, 2}, {38.5, 72, 2}}, {{34.5, 71, 2}, {
       38.5, 71, 2}}, {{34.5, 70, 2}, {38.5, 70, 2}}, {{34.5, 69, 2}, {
       38.5, 69, 2}}, {{38.5, 72, 2}, {42.5, 72, 2}}, {{38.5, 71, 2}, {
       42.5, 71, 2}}, {{38.5, 70, 2}, {42.5, 70, 2}}, {{38.5, 69, 2}, {
       42.5, 69, 2}}, {{42.5, 72, 2}, {46.5, 72, 2}}, {{42.5, 71, 2}, {
       46.5, 71, 2}}, {{42.5, 70, 2}, {46.5, 70, 2}}, {{42.5, 69, 2}, {
       46.5, 69, 2}}, {{46.5, 72, 2}, {50.5, 72, 2}}, {{46.5, 71, 2}, {
       50.5, 71, 2}}, {{46.5, 70, 2}, {50.5, 70, 2}}, {{46.5, 69, 2}, {
       50.5, 69, 2}}, {{50.5, 72, 2}, {54.5, 72, 2}}, {{50.5, 71, 2}, {
       54.5, 71, 2}}, {{50.5, 70, 2}, {54.5, 70, 2}}, {{50.5, 69, 2}, {
       54.5, 69, 2}}, {{54.5, 72, 2}, {58.5, 72, 2}}, {{54.5, 71, 2}, {
       58.5, 71, 2}}, {{54.5, 70, 2}, {58.5, 70, 2}}, {{54.5, 69, 2}, {
       58.5, 69, 2}}, {{58.5, 72, 2}, {62.5, 72, 2}}, {{58.5, 71, 2}, {
       62.5, 71, 2}}, {{58.5, 70, 2}, {62.5, 70, 2}}, {{58.5, 69, 2}, {
       62.5, 69, 2}}, {{62.5, 72, 2}, {66.5, 72, 2}}, {{62.5, 71, 2}, {
       66.5, 71, 2}}, {{62.5, 70, 2}, {66.5, 70, 2}}, {{62.5, 69, 2}, {
       66.5, 69, 2}}, {{66.5, 72, 2}, {70.5, 72, 2}}, {{66.5, 71, 2}, {
       70.5, 71, 2}}, {{66.5, 70, 2}, {70.5, 70, 2}}, {{66.5, 69, 2}, {
       70.5, 69, 2}}, {{70.5, 72, 2}, {74.5, 72, 2}}, {{70.5, 71, 2}, {
       74.5, 71, 2}}, {{70.5, 70, 2}, {74.5, 70, 2}}, {{70.5, 69, 2}, {
       74.5, 69, 2}}, {{74.5, 72, 2}, {78.5, 72, 2}}, {{74.5, 71, 2}, {
       78.5, 71, 2}}, {{74.5, 70, 2}, {78.5, 70, 2}}, {{74.5, 69, 2}, {
       78.5, 69, 2}}, {{2.5, 68, 2}, {6.5, 68, 2}}, {{2.5, 67, 2}, {
       6.5, 67, 2}}, {{2.5, 66, 2}, {6.5, 66, 2}}, {{2.5, 65, 2}, {
       6.5, 65, 2}}, {{6.5, 68, 2}, {10.5, 68, 2}}, {{6.5, 67, 2}, {
       10.5, 67, 2}}, {{6.5, 66, 2}, {10.5, 66, 2}}, {{6.5, 65, 2}, {
       10.5, 65, 2}}, {{10.5, 68, 2}, {14.5, 68, 2}}, {{10.5, 67, 2}, {
       14.5, 67, 2}}, {{10.5, 66, 2}, {14.5, 66, 2}}, {{10.5, 65, 2}, {
       14.5, 65, 2}}, {{14.5, 68, 2}, {18.5, 68, 2}}, {{14.5, 67, 2}, {
       18.5, 67, 2}}, {{14.5, 66, 2}, {18.5, 66, 2}}, {{14.5, 65, 2}, {
       18.5, 65, 2}}, {{18.5, 68, 2}, {22.5, 68, 2}}, {{18.5, 67, 2}, {
       22.5, 67, 2}}, {{18.5, 66, 2}, {22.5, 66, 2}}, {{18.5, 65, 2}, {
       22.5, 65, 2}}, {{22.5, 68, 2}, {26.5, 68, 2}}, {{22.5, 67, 2}, {
       26.5, 67, 2}}, {{22.5, 66, 2}, {26.5, 66, 2}}, {{22.5, 65, 2}, {
       26.5, 65, 2}}, {{26.5, 68, 2}, {30.5, 68, 2}}, {{26.5, 67, 2}, {
       30.5, 67, 2}}, {{26.5, 66, 2}, {30.5, 66, 2}}, {{26.5, 65, 2}, {
       30.5, 65, 2}}, {{30.5, 68, 2}, {34.5, 68, 2}}, {{30.5, 67, 2}, {
       34.5, 67, 2}}, {{30.5, 66, 2}, {34.5, 66, 2}}, {{30.5, 65, 2}, {
       34.5, 65, 2}}, {{34.5, 68, 2}, {38.5, 68, 2}}, {{34.5, 67, 2}, {
       38.5, 67, 2}}, {{34.5, 66, 2}, {38.5, 66, 2}}, {{34.5, 65, 2}, {
       38.5, 65, 2}}, {{38.5, 68, 2}, {42.5, 68, 2}}, {{38.5, 67, 2}, {
       42.5, 67, 2}}, {{38.5, 66, 2}, {42.5, 66, 2}}, {{38.5, 65, 2}, {
       42.5, 65, 2}}, {{42.5, 68, 2}, {46.5, 68, 2}}, {{42.5, 67, 2}, {
       46.5, 67, 2}}, {{42.5, 66, 2}, {46.5, 66, 2}}, {{42.5, 65, 2}, {
       46.5, 65, 2}}, {{46.5, 68, 2}, {50.5, 68, 2}}, {{46.5, 67, 2}, {
       50.5, 67, 2}}, {{46.5, 66, 2}, {50.5, 66, 2}}, {{46.5, 65, 2}, {
       50.5, 65, 2}}, {{50.5, 68, 2}, {54.5, 68, 2}}, {{50.5, 67, 2}, {
       54.5, 67, 2}}, {{50.5, 66, 2}, {54.5, 66, 2}}, {{50.5, 65, 2}, {
       54.5, 65, 2}}, {{54.5, 68, 2}, {58.5, 68, 2}}, {{54.5, 67, 2}, {
       58.5, 67, 2}}, {{54.5, 66, 2}, {58.5, 66, 2}}, {{54.5, 65, 2}, {
       58.5, 65, 2}}, {{58.5, 68, 2}, {62.5, 68, 2}}, {{58.5, 67, 2}, {
       62.5, 67, 2}}, {{58.5, 66, 2}, {62.5, 66, 2}}, {{58.5, 65, 2}, {
       62.5, 65, 2}}, {{62.5, 68, 2}, {66.5, 68, 2}}, {{62.5, 67, 2}, {
       66.5, 67, 2}}, {{62.5, 66, 2}, {66.5, 66, 2}}, {{62.5, 65, 2}, {
       66.5, 65, 2}}, {{66.5, 68, 2}, {70.5, 68, 2}}, {{66.5, 67, 2}, {
       70.5, 67, 2}}, {{66.5, 66, 2}, {70.5, 66, 2}}, {{66.5, 65, 2}, {
       70.5, 65, 2}}, {{70.5, 68, 2}, {74.5, 68, 2}}, {{70.5, 67, 2}, {
       74.5, 67, 2}}, {{70.5, 66, 2}, {74.5, 66, 2}}, {{70.5, 65, 2}, {
       74.5, 65, 2}}, {{74.5, 68, 2}, {78.5, 68, 2}}, {{74.5, 67, 2}, {
       78.5, 67, 2}}, {{74.5, 66, 2}, {78.5, 66, 2}}, {{74.5, 65, 2}, {
       78.5, 65, 2}}, {{2.5, 64, 2}, {6.5, 64, 2}}, {{2.5, 63, 2}, {
       6.5, 63, 2}}, {{2.5, 62, 2}, {6.5, 62, 2}}, {{2.5, 61, 2}, {
       6.5, 61, 2}}, {{6.5, 64, 2}, {10.5, 64, 2}}, {{6.5, 63, 2}, {
       10.5, 63, 2}}, {{6.5, 62, 2}, {10.5, 62, 2}}, {{6.5, 61, 2}, {
       10.5, 61, 2}}, {{10.5, 64, 2}, {14.5, 64, 2}}, {{10.5, 63, 2}, {
       14.5, 63, 2}}, {{10.5, 62, 2}, {14.5, 62, 2}}, {{10.5, 61, 2}, {
       14.5, 61, 2}}, {{14.5, 64, 2}, {18.5, 64, 2}}, {{14.5, 63, 2}, {
       18.5, 63, 2}}, {{14.5, 62, 2}, {18.5, 62, 2}}, {{14.5, 61, 2}, {
       18.5, 61, 2}}, {{18.5, 64, 2}, {22.5, 64, 2}}, {{18.5, 63, 2}, {
       22.5, 63, 2}}, {{18.5, 62, 2}, {22.5, 62, 2}}, {{18.5, 61, 2}, {
       22.5, 61, 2}}, {{22.5, 64, 2}, {26.5, 64, 2}}, {{22.5, 63, 2}, {
       26.5, 63, 2}}, {{22.5, 62, 2}, {26.5, 62, 2}}, {{22.5, 61, 2}, {
       26.5, 61, 2}}, {{26.5, 64, 2}, {30.5, 64, 2}}, {{26.5, 63, 2}, {
       30.5, 63, 2}}, {{26.5, 62, 2}, {30.5, 62, 2}}, {{26.5, 61, 2}, {
       30.5, 61, 2}}, {{30.5, 64, 2}, {34.5, 64, 2}}, {{30.5, 63, 2}, {
       34.5, 63, 2}}, {{30.5, 62, 2}, {34.5, 62, 2}}, {{30.5, 61, 2}, {
       34.5, 61, 2}}, {{34.5, 64, 2}, {38.5, 64, 2}}, {{34.5, 63, 2}, {
       38.5, 63, 2}}, {{34.5, 62, 2}, {38.5, 62, 2}}, {{34.5, 61, 2}, {
       38.5, 61, 2}}, {{38.5, 64, 2}, {42.5, 64, 2}}, {{38.5, 63, 2}, {
       42.5, 63, 2}}, {{38.5, 62, 2}, {42.5, 62, 2}}, {{38.5, 61, 2}, {
       42.5, 61, 2}}, {{42.5, 64, 2}, {46.5, 64, 2}}, {{42.5, 63, 2}, {
       46.5, 63, 2}}, {{42.5, 62, 2}, {46.5, 62, 2}}, {{42.5, 61, 2}, {
       46.5, 61, 2}}, {{46.5, 64, 2}, {50.5, 64, 2}}, {{46.5, 63, 2}, {
       50.5, 63, 2}}, {{46.5, 62, 2}, {50.5, 62, 2}}, {{46.5, 61, 2}, {
       50.5, 61, 2}}, {{50.5, 64, 2}, {54.5, 64, 2}}, {{50.5, 63, 2}, {
       54.5, 63, 2}}, {{50.5, 62, 2}, {54.5, 62, 2}}, {{50.5, 61, 2}, {
       54.5, 61, 2}}, {{54.5, 64, 2}, {58.5, 64, 2}}, {{54.5, 63, 2}, {
       58.5, 63, 2}}, {{54.5, 62, 2}, {58.5, 62, 2}}, {{54.5, 61, 2}, {
       58.5, 61, 2}}, {{58.5, 64, 2}, {62.5, 64, 2}}, {{58.5, 63, 2}, {
       62.5, 63, 2}}, {{58.5, 62, 2}, {62.5, 62, 2}}, {{58.5, 61, 2}, {
       62.5, 61, 2}}, {{62.5, 64, 2}, {66.5, 64, 2}}, {{62.5, 63, 2}, {
       66.5, 63, 2}}, {{62.5, 62, 2}, {66.5, 62, 2}}, {{62.5, 61, 2}, {
       66.5, 61, 2}}, {{66.5, 64, 2}, {70.5, 64, 2}}, {{66.5, 63, 2}, {
       70.5, 63, 2}}, {{66.5, 62, 2}, {70.5, 62, 2}}, {{66.5, 61, 2}, {
       70.5, 61, 2}}, {{70.5, 64, 2}, {74.5, 64, 2}}, {{70.5, 63, 2}, {
       74.5, 63, 2}}, {{70.5, 62, 2}, {74.5, 62, 2}}, {{70.5, 61, 2}, {
       74.5, 61, 2}}, {{74.5, 64, 2}, {78.5, 64, 2}}, {{74.5, 63, 2}, {
       78.5, 63, 2}}, {{74.5, 62, 2}, {78.5, 62, 2}}, {{74.5, 61, 2}, {
       78.5, 61, 2}}, {{2.5, 60, 2}, {6.5, 60, 2}}, {{2.5, 59, 2}, {
       6.5, 59, 2}}, {{2.5, 58, 2}, {6.5, 58, 2}}, {{2.5, 57, 2}, {
       6.5, 57, 2}}, {{6.5, 60, 2}, {10.5, 60, 2}}, {{6.5, 59, 2}, {
       10.5, 59, 2}}, {{6.5, 58, 2}, {10.5, 58, 2}}, {{6.5, 57, 2}, {
       10.5, 57, 2}}, {{10.5, 60, 2}, {14.5, 60, 2}}, {{10.5, 59, 2}, {
       14.5, 59, 2}}, {{10.5, 58, 2}, {14.5, 58, 2}}, {{10.5, 57, 2}, {
       14.5, 57, 2}}, {{14.5, 60, 2}, {18.5, 60, 2}}, {{14.5, 59, 2}, {
       18.5, 59, 2}}, {{14.5, 58, 2}, {18.5, 58, 2}}, {{14.5, 57, 2}, {
       18.5, 57, 2}}, {{18.5, 60, 2}, {22.5, 60, 2}}, {{18.5, 59, 2}, {
       22.5, 59, 2}}, {{18.5, 58, 2}, {22.5, 58, 2}}, {{18.5, 57, 2}, {
       22.5, 57, 2}}, {{22.5, 60, 2}, {26.5, 60, 2}}, {{22.5, 59, 2}, {
       26.5, 59, 2}}, {{22.5, 58, 2}, {26.5, 58, 2}}, {{22.5, 57, 2}, {
       26.5, 57, 2}}, {{26.5, 60, 2}, {30.5, 60, 2}}, {{26.5, 59, 2}, {
       30.5, 59, 2}}, {{26.5, 58, 2}, {30.5, 58, 2}}, {{26.5, 57, 2}, {
       30.5, 57, 2}}, {{30.5, 60, 2}, {34.5, 60, 2}}, {{30.5, 59, 2}, {
       34.5, 59, 2}}, {{30.5, 58, 2}, {34.5, 58, 2}}, {{30.5, 57, 2}, {
       34.5, 57, 2}}, {{34.5, 60, 2}, {38.5, 60, 2}}, {{34.5, 59, 2}, {
       38.5, 59, 2}}, {{34.5, 58, 2}, {38.5, 58, 2}}, {{34.5, 57, 2}, {
       38.5, 57, 2}}, {{38.5, 60, 2}, {42.5, 60, 2}}, {{38.5, 59, 2}, {
       42.5, 59, 2}}, {{38.5, 58, 2}, {42.5, 58, 2}}, {{38.5, 57, 2}, {
       42.5, 57, 2}}, {{42.5, 60, 2}, {46.5, 60, 2}}, {{42.5, 59, 2}, {
       46.5, 59, 2}}, {{42.5, 58, 2}, {46.5, 58, 2}}, {{42.5, 57, 2}, {
       46.5, 57, 2}}, {{46.5, 60, 2}, {50.5, 60, 2}}, {{46.5, 59, 2}, {
       50.5, 59, 2}}, {{46.5, 58, 2}, {50.5, 58, 2}}, {{46.5, 57, 2}, {
       50.5, 57, 2}}, {{50.5, 60, 2}, {54.5, 60, 2}}, {{50.5, 59, 2}, {
       54.5, 59, 2}}, {{50.5, 58, 2}, {54.5, 58, 2}}, {{50.5, 57, 2}, {
       54.5, 57, 2}}, {{54.5, 60, 2}, {58.5, 60, 2}}, {{54.5, 59, 2}, {
       58.5, 59, 2}}, {{54.5, 58, 2}, {58.5, 58, 2}}, {{54.5, 57, 2}, {
       58.5, 57, 2}}, {{58.5, 60, 2}, {62.5, 60, 2}}, {{58.5, 59, 2}, {
       62.5, 59, 2}}, {{58.5, 58, 2}, {62.5, 58, 2}}, {{58.5, 57, 2}, {
       62.5, 57, 2}}, {{62.5, 60, 2}, {66.5, 60, 2}}, {{62.5, 59, 2}, {
       66.5, 59, 2}}, {{62.5, 58, 2}, {66.5, 58, 2}}, {{62.5, 57, 2}, {
       66.5, 57, 2}}, {{66.5, 60, 2}, {70.5, 60, 2}}, {{66.5, 59, 2}, {
       70.5, 59, 2}}, {{66.5, 58, 2}, {70.5, 58, 2}}, {{66.5, 57, 2}, {
       70.5, 57, 2}}, {{70.5, 60, 2}, {74.5, 60, 2}}, {{70.5, 59, 2}, {
       74.5, 59, 2}}, {{70.5, 58, 2}, {74.5, 58, 2}}, {{70.5, 57, 2}, {
       74.5, 57, 2}}, {{74.5, 60, 2}, {78.5, 60, 2}}, {{74.5, 59, 2}, {
       78.5, 59, 2}}, {{74.5, 58, 2}, {78.5, 58, 2}}, {{74.5, 57, 2}, {
       78.5, 57, 2}}, {{2.5, 56, 2}, {6.5, 56, 2}}, {{2.5, 55, 2}, {
       6.5, 55, 2}}, {{2.5, 54, 2}, {6.5, 54, 2}}, {{2.5, 53, 2}, {
       6.5, 53, 2}}, {{6.5, 56, 2}, {10.5, 56, 2}}, {{6.5, 55, 2}, {
       10.5, 55, 2}}, {{6.5, 54, 2}, {10.5, 54, 2}}, {{6.5, 53, 2}, {
       10.5, 53, 2}}, {{10.5, 56, 2}, {14.5, 56, 2}}, {{10.5, 55, 2}, {
       14.5, 55, 2}}, {{10.5, 54, 2}, {14.5, 54, 2}}, {{10.5, 53, 2}, {
       14.5, 53, 2}}, {{14.5, 56, 2}, {18.5, 56, 2}}, {{14.5, 55, 2}, {
       18.5, 55, 2}}, {{14.5, 54, 2}, {18.5, 54, 2}}, {{14.5, 53, 2}, {
       18.5, 53, 2}}, {{18.5, 56, 2}, {22.5, 56, 2}}, {{18.5, 55, 2}, {
       22.5, 55, 2}}, {{18.5, 54, 2}, {22.5, 54, 2}}, {{18.5, 53, 2}, {
       22.5, 53, 2}}, {{22.5, 56, 2}, {26.5, 56, 2}}, {{22.5, 55, 2}, {
       26.5, 55, 2}}, {{22.5, 54, 2}, {26.5, 54, 2}}, {{22.5, 53, 2}, {
       26.5, 53, 2}}, {{26.5, 56, 2}, {30.5, 56, 2}}, {{26.5, 55, 2}, {
       30.5, 55, 2}}, {{26.5, 54, 2}, {30.5, 54, 2}}, {{26.5, 53, 2}, {
       30.5, 53, 2}}, {{30.5, 56, 2}, {34.5, 56, 2}}, {{30.5, 55, 2}, {
       34.5, 55, 2}}, {{30.5, 54, 2}, {34.5, 54, 2}}, {{30.5, 53, 2}, {
       34.5, 53, 2}}, {{34.5, 56, 2}, {38.5, 56, 2}}, {{34.5, 55, 2}, {
       38.5, 55, 2}}, {{34.5, 54, 2}, {38.5, 54, 2}}, {{34.5, 53, 2}, {
       38.5, 53, 2}}, {{38.5, 56, 2}, {42.5, 56, 2}}, {{38.5, 55, 2}, {
       42.5, 55, 2}}, {{38.5, 54, 2}, {42.5, 54, 2}}, {{38.5, 53, 2}, {
       42.5, 53, 2}}, {{42.5, 56, 2}, {46.5, 56, 2}}, {{42.5, 55, 2}, {
       46.5, 55, 2}}, {{42.5, 54, 2}, {46.5, 54, 2}}, {{42.5, 53, 2}, {
       46.5, 53, 2}}, {{46.5, 56, 2}, {50.5, 56, 2}}, {{46.5, 55, 2}, {
       50.5, 55, 2}}, {{46.5, 54, 2}, {50.5, 54, 2}}, {{46.5, 53, 2}, {
       50.5, 53, 2}}, {{50.5, 56, 2}, {54.5, 56, 2}}, {{50.5, 55, 2}, {
       54.5, 55, 2}}, {{50.5, 54, 2}, {54.5, 54, 2}}, {{50.5, 53, 2}, {
       54.5, 53, 2}}, {{54.5, 56, 2}, {58.5, 56, 2}}, {{54.5, 55, 2}, {
       58.5, 55, 2}}, {{54.5, 54, 2}, {58.5, 54, 2}}, {{54.5, 53, 2}, {
       58.5, 53, 2}}, {{58.5, 56, 2}, {62.5, 56, 2}}, {{58.5, 55, 2}, {
       62.5, 55, 2}}, {{58.5, 54, 2}, {62.5, 54, 2}}, {{58.5, 53, 2}, {
       62.5, 53, 2}}, {{62.5, 56, 2}, {66.5, 56, 2}}, {{62.5, 55, 2}, {
       66.5, 55, 2}}, {{62.5, 54, 2}, {66.5, 54, 2}}, {{62.5, 53, 2}, {
       66.5, 53, 2}}, {{66.5, 56, 2}, {70.5, 56, 2}}, {{66.5, 55, 2}, {
       70.5, 55, 2}}, {{66.5, 54, 2}, {70.5, 54, 2}}, {{66.5, 53, 2}, {
       70.5, 53, 2}}, {{70.5, 56, 2}, {74.5, 56, 2}}, {{70.5, 55, 2}, {
       74.5, 55, 2}}, {{70.5, 54, 2}, {74.5, 54, 2}}, {{70.5, 53, 2}, {
       74.5, 53, 2}}, {{74.5, 56, 2}, {78.5, 56, 2}}, {{74.5, 55, 2}, {
       78.5, 55, 2}}, {{74.5, 54, 2}, {78.5, 54, 2}}, {{74.5, 53, 2}, {
       78.5, 53, 2}}, {{2.5, 52, 2}, {6.5, 52, 2}}, {{2.5, 51, 2}, {
       6.5, 51, 2}}, {{2.5, 50, 2}, {6.5, 50, 2}}, {{2.5, 49, 2}, {
       6.5, 49, 2}}, {{6.5, 52, 2}, {10.5, 52, 2}}, {{6.5, 51, 2}, {
       10.5, 51, 2}}, {{6.5, 50, 2}, {10.5, 50, 2}}, {{6.5, 49, 2}, {
       10.5, 49, 2}}, {{10.5, 52, 2}, {14.5, 52, 2}}, {{10.5, 51, 2}, {
       14.5, 51, 2}}, {{10.5, 50, 2}, {14.5, 50, 2}}, {{10.5, 49, 2}, {
       14.5, 49, 2}}, {{14.5, 52, 2}, {18.5, 52, 2}}, {{14.5, 51, 2}, {
       18.5, 51, 2}}, {{14.5, 50, 2}, {18.5, 50, 2}}, {{14.5, 49, 2}, {
       18.5, 49, 2}}, {{18.5, 52, 2}, {22.5, 52, 2}}, {{18.5, 51, 2}, {
       22.5, 51, 2}}, {{18.5, 50, 2}, {22.5, 50, 2}}, {{18.5, 49, 2}, {
       22.5, 49, 2}}, {{22.5, 52, 2}, {26.5, 52, 2}}, {{22.5, 51, 2}, {
       26.5, 51, 2}}, {{22.5, 50, 2}, {26.5, 50, 2}}, {{22.5, 49, 2}, {
       26.5, 49, 2}}, {{26.5, 52, 2}, {30.5, 52, 2}}, {{26.5, 51, 2}, {
       30.5, 51, 2}}, {{26.5, 50, 2}, {30.5, 50, 2}}, {{26.5, 49, 2}, {
       30.5, 49, 2}}, {{30.5, 52, 2}, {34.5, 52, 2}}, {{30.5, 51, 2}, {
       34.5, 51, 2}}, {{30.5, 50, 2}, {34.5, 50, 2}}, {{30.5, 49, 2}, {
       34.5, 49, 2}}, {{34.5, 52, 2}, {38.5, 52, 2}}, {{34.5, 51, 2}, {
       38.5, 51, 2}}, {{34.5, 50, 2}, {38.5, 50, 2}}, {{34.5, 49, 2}, {
       38.5, 49, 2}}, {{38.5, 52, 2}, {42.5, 52, 2}}, {{38.5, 51, 2}, {
       42.5, 51, 2}}, {{38.5, 50, 2}, {42.5, 50, 2}}, {{38.5, 49, 2}, {
       42.5, 49, 2}}, {{42.5, 52, 2}, {46.5, 52, 2}}, {{42.5, 51, 2}, {
       46.5, 51, 2}}, {{42.5, 50, 2}, {46.5, 50, 2}}, {{42.5, 49, 2}, {
       46.5, 49, 2}}, {{46.5, 52, 2}, {50.5, 52, 2}}, {{46.5, 51, 2}, {
       50.5, 51, 2}}, {{46.5, 50, 2}, {50.5, 50, 2}}, {{46.5, 49, 2}, {
       50.5, 49, 2}}, {{50.5, 52, 2}, {54.5, 52, 2}}, {{50.5, 51, 2}, {
       54.5, 51, 2}}, {{50.5, 50, 2}, {54.5, 50, 2}}, {{50.5, 49, 2}, {
       54.5, 49, 2}}, {{54.5, 52, 2}, {58.5, 52, 2}}, {{54.5, 51, 2}, {
       58.5, 51, 2}}, {{54.5, 50, 2}, {58.5, 50, 2}}, {{54.5, 49, 2}, {
       58.5, 49, 2}}, {{58.5, 52, 2}, {62.5, 52, 2}}, {{58.5, 51, 2}, {
       62.5, 51, 2}}, {{58.5, 50, 2}, {62.5, 50, 2}}, {{58.5, 49, 2}, {
       62.5, 49, 2}}, {{62.5, 52, 2}, {66.5, 52, 2}}, {{62.5, 51, 2}, {
       66.5, 51, 2}}, {{62.5, 50, 2}, {66.5, 50, 2}}, {{62.5, 49, 2}, {
       66.5, 49, 2}}, {{66.5, 52, 2}, {70.5, 52, 2}}, {{66.5, 51, 2}, {
       70.5, 51, 2}}, {{66.5, 50, 2}, {70.5, 50, 2}}, {{66.5, 49, 2}, {
       70.5, 49, 2}}, {{70.5, 52, 2}, {74.5, 52, 2}}, {{70.5, 51, 2}, {
       74.5, 51, 2}}, {{70.5, 50, 2}, {74.5, 50, 2}}, {{70.5, 49, 2}, {
       74.5, 49, 2}}, {{74.5, 52, 2}, {78.5, 52, 2}}, {{74.5, 51, 2}, {
       78.5, 51, 2}}, {{74.5, 50, 2}, {78.5, 50, 2}}, {{74.5, 49, 2}, {
       78.5, 49, 2}}, {{2.5, 48, 2}, {6.5, 48, 2}}, {{2.5, 47, 2}, {
       6.5, 47, 2}}, {{2.5, 46, 2}, {6.5, 46, 2}}, {{2.5, 45, 2}, {
       6.5, 45, 2}}, {{6.5, 48, 2}, {10.5, 48, 2}}, {{6.5, 47, 2}, {
       10.5, 47, 2}}, {{6.5, 46, 2}, {10.5, 46, 2}}, {{6.5, 45, 2}, {
       10.5, 45, 2}}, {{10.5, 48, 2}, {14.5, 48, 2}}, {{10.5, 47, 2}, {
       14.5, 47, 2}}, {{10.5, 46, 2}, {14.5, 46, 2}}, {{10.5, 45, 2}, {
       14.5, 45, 2}}, {{14.5, 48, 2}, {18.5, 48, 2}}, {{14.5, 47, 2}, {
       18.5, 47, 2}}, {{14.5, 46, 2}, {18.5, 46, 2}}, {{14.5, 45, 2}, {
       18.5, 45, 2}}, {{18.5, 48, 2}, {22.5, 48, 2}}, {{18.5, 47, 2}, {
       22.5, 47, 2}}, {{18.5, 46, 2}, {22.5, 46, 2}}, {{18.5, 45, 2}, {
       22.5, 45, 2}}, {{22.5, 48, 2}, {26.5, 48, 2}}, {{22.5, 47, 2}, {
       26.5, 47, 2}}, {{22.5, 46, 2}, {26.5, 46, 2}}, {{22.5, 45, 2}, {
       26.5, 45, 2}}, {{26.5, 48, 2}, {30.5, 48, 2}}, {{26.5, 47, 2}, {
       30.5, 47, 2}}, {{26.5, 46, 2}, {30.5, 46, 2}}, {{26.5, 45, 2}, {
       30.5, 45, 2}}, {{30.5, 48, 2}, {34.5, 48, 2}}, {{30.5, 47, 2}, {
       34.5, 47, 2}}, {{30.5, 46, 2}, {34.5, 46, 2}}, {{30.5, 45, 2}, {
       34.5, 45, 2}}, {{34.5, 48, 2}, {38.5, 48, 2}}, {{34.5, 47, 2}, {
       38.5, 47, 2}}, {{34.5, 46, 2}, {38.5, 46, 2}}, {{34.5, 45, 2}, {
       38.5, 45, 2}}, {{38.5, 48, 2}, {42.5, 48, 2}}, {{38.5, 47, 2}, {
       42.5, 47, 2}}, {{38.5, 46, 2}, {42.5, 46, 2}}, {{38.5, 45, 2}, {
       42.5, 45, 2}}, {{42.5, 48, 2}, {46.5, 48, 2}}, {{42.5, 47, 2}, {
       46.5, 47, 2}}, {{42.5, 46, 2}, {46.5, 46, 2}}, {{42.5, 45, 2}, {
       46.5, 45, 2}}, {{46.5, 48, 2}, {50.5, 48, 2}}, {{46.5, 47, 2}, {
       50.5, 47, 2}}, {{46.5, 46, 2}, {50.5, 46, 2}}, {{46.5, 45, 2}, {
       50.5, 45, 2}}, {{50.5, 48, 2}, {54.5, 48, 2}}, {{50.5, 47, 2}, {
       54.5, 47, 2}}, {{50.5, 46, 2}, {54.5, 46, 2}}, {{50.5, 45, 2}, {
       54.5, 45, 2}}, {{54.5, 48, 2}, {58.5, 48, 2}}, {{54.5, 47, 2}, {
       58.5, 47, 2}}, {{54.5, 46, 2}, {58.5, 46, 2}}, {{54.5, 45, 2}, {
       58.5, 45, 2}}, {{58.5, 48, 2}, {62.5, 48, 2}}, {{58.5, 47, 2}, {
       62.5, 47, 2}}, {{58.5, 46, 2}, {62.5, 46, 2}}, {{58.5, 45, 2}, {
       62.5, 45, 2}}, {{62.5, 48, 2}, {66.5, 48, 2}}, {{62.5, 47, 2}, {
       66.5, 47, 2}}, {{62.5, 46, 2}, {66.5, 46, 2}}, {{62.5, 45, 2}, {
       66.5, 45, 2}}, {{66.5, 48, 2}, {70.5, 48, 2}}, {{66.5, 47, 2}, {
       70.5, 47, 2}}, {{66.5, 46, 2}, {70.5, 46, 2}}, {{66.5, 45, 2}, {
       70.5, 45, 2}}, {{70.5, 48, 2}, {74.5, 48, 2}}, {{70.5, 47, 2}, {
       74.5, 47, 2}}, {{70.5, 46, 2}, {74.5, 46, 2}}, {{70.5, 45, 2}, {
       74.5, 45, 2}}, {{74.5, 48, 2}, {78.5, 48, 2}}, {{74.5, 47, 2}, {
       78.5, 47, 2}}, {{74.5, 46, 2}, {78.5, 46, 2}}, {{74.5, 45, 2}, {
       78.5, 45, 2}}, {{2.5, 44, 2}, {6.5, 44, 2}}, {{2.5, 43, 2}, {
       6.5, 43, 2}}, {{2.5, 42, 2}, {6.5, 42, 2}}, {{2.5, 41, 2}, {
       6.5, 41, 2}}, {{6.5, 44, 2}, {10.5, 44, 2}}, {{6.5, 43, 2}, {
       10.5, 43, 2}}, {{6.5, 42, 2}, {10.5, 42, 2}}, {{6.5, 41, 2}, {
       10.5, 41, 2}}, {{10.5, 44, 2}, {14.5, 44, 2}}, {{10.5, 43, 2}, {
       14.5, 43, 2}}, {{10.5, 42, 2}, {14.5, 42, 2}}, {{10.5, 41, 2}, {
       14.5, 41, 2}}, {{14.5, 44, 2}, {18.5, 44, 2}}, {{14.5, 43, 2}, {
       18.5, 43, 2}}, {{14.5, 42, 2}, {18.5, 42, 2}}, {{14.5, 41, 2}, {
       18.5, 41, 2}}, {{18.5, 44, 2}, {22.5, 44, 2}}, {{18.5, 43, 2}, {
       22.5, 43, 2}}, {{18.5, 42, 2}, {22.5, 42, 2}}, {{18.5, 41, 2}, {
       22.5, 41, 2}}, {{22.5, 44, 2}, {26.5, 44, 2}}, {{22.5, 43, 2}, {
       26.5, 43, 2}}, {{22.5, 42, 2}, {26.5, 42, 2}}, {{22.5, 41, 2}, {
       26.5, 41, 2}}, {{26.5, 44, 2}, {30.5, 44, 2}}, {{26.5, 43, 2}, {
       30.5, 43, 2}}, {{26.5, 42, 2}, {30.5, 42, 2}}, {{26.5, 41, 2}, {
       30.5, 41, 2}}, {{30.5, 44, 2}, {34.5, 44, 2}}, {{30.5, 43, 2}, {
       34.5, 43, 2}}, {{30.5, 42, 2}, {34.5, 42, 2}}, {{30.5, 41, 2}, {
       34.5, 41, 2}}, {{34.5, 44, 2}, {38.5, 44, 2}}, {{34.5, 43, 2}, {
       38.5, 43, 2}}, {{34.5, 42, 2}, {38.5, 42, 2}}, {{34.5, 41, 2}, {
       38.5, 41, 2}}, {{38.5, 44, 2}, {42.5, 44, 2}}, {{38.5, 43, 2}, {
       42.5, 43, 2}}, {{38.5, 42, 2}, {42.5, 42, 2}}, {{38.5, 41, 2}, {
       42.5, 41, 2}}, {{42.5, 44, 2}, {46.5, 44, 2}}, {{42.5, 43, 2}, {
       46.5, 43, 2}}, {{42.5, 42, 2}, {46.5, 42, 2}}, {{42.5, 41, 2}, {
       46.5, 41, 2}}, {{46.5, 44, 2}, {50.5, 44, 2}}, {{46.5, 43, 2}, {
       50.5, 43, 2}}, {{46.5, 42, 2}, {50.5, 42, 2}}, {{46.5, 41, 2}, {
       50.5, 41, 2}}, {{50.5, 44, 2}, {54.5, 44, 2}}, {{50.5, 43, 2}, {
       54.5, 43, 2}}, {{50.5, 42, 2}, {54.5, 42, 2}}, {{50.5, 41, 2}, {
       54.5, 41, 2}}, {{54.5, 44, 2}, {58.5, 44, 2}}, {{54.5, 43, 2}, {
       58.5, 43, 2}}, {{54.5, 42, 2}, {58.5, 42, 2}}, {{54.5, 41, 2}, {
       58.5, 41, 2}}, {{58.5, 44, 2}, {62.5, 44, 2}}, {{58.5, 43, 2}, {
       62.5, 43, 2}}, {{58.5, 42, 2}, {62.5, 42, 2}}, {{58.5, 41, 2}, {
       62.5, 41, 2}}, {{62.5, 44, 2}, {66.5, 44, 2}}, {{62.5, 43, 2}, {
       66.5, 43, 2}}, {{62.5, 42, 2}, {66.5, 42, 2}}, {{62.5, 41, 2}, {
       66.5, 41, 2}}, {{66.5, 44, 2}, {70.5, 44, 2}}, {{66.5, 43, 2}, {
       70.5, 43, 2}}, {{66.5, 42, 2}, {70.5, 42, 2}}, {{66.5, 41, 2}, {
       70.5, 41, 2}}, {{70.5, 44, 2}, {74.5, 44, 2}}, {{70.5, 43, 2}, {
       74.5, 43, 2}}, {{70.5, 42, 2}, {74.5, 42, 2}}, {{70.5, 41, 2}, {
       74.5, 41, 2}}, {{74.5, 44, 2}, {78.5, 44, 2}}, {{74.5, 43, 2}, {
       78.5, 43, 2}}, {{74.5, 42, 2}, {78.5, 42, 2}}, {{74.5, 41, 2}, {
       78.5, 41, 2}}, {{2.5, 40, 2}, {6.5, 40, 2}}, {{2.5, 39, 2}, {
       6.5, 39, 2}}, {{2.5, 38, 2}, {6.5, 38, 2}}, {{2.5, 37, 2}, {
       6.5, 37, 2}}, {{6.5, 40, 2}, {10.5, 40, 2}}, {{6.5, 39, 2}, {
       10.5, 39, 2}}, {{6.5, 38, 2}, {10.5, 38, 2}}, {{6.5, 37, 2}, {
       10.5, 37, 2}}, {{10.5, 40, 2}, {14.5, 40, 2}}, {{10.5, 39, 2}, {
       14.5, 39, 2}}, {{10.5, 38, 2}, {14.5, 38, 2}}, {{10.5, 37, 2}, {
       14.5, 37, 2}}, {{14.5, 40, 2}, {18.5, 40, 2}}, {{14.5, 39, 2}, {
       18.5, 39, 2}}, {{14.5, 38, 2}, {18.5, 38, 2}}, {{14.5, 37, 2}, {
       18.5, 37, 2}}, {{18.5, 40, 2}, {22.5, 40, 2}}, {{18.5, 39, 2}, {
       22.5, 39, 2}}, {{18.5, 38, 2}, {22.5, 38, 2}}, {{18.5, 37, 2}, {
       22.5, 37, 2}}, {{22.5, 40, 2}, {26.5, 40, 2}}, {{22.5, 39, 2}, {
       26.5, 39, 2}}, {{22.5, 38, 2}, {26.5, 38, 2}}, {{22.5, 37, 2}, {
       26.5, 37, 2}}, {{26.5, 40, 2}, {30.5, 40, 2}}, {{26.5, 39, 2}, {
       30.5, 39, 2}}, {{26.5, 38, 2}, {30.5, 38, 2}}, {{26.5, 37, 2}, {
       30.5, 37, 2}}, {{30.5, 40, 2}, {34.5, 40, 2}}, {{30.5, 39, 2}, {
       34.5, 39, 2}}, {{30.5, 38, 2}, {34.5, 38, 2}}, {{30.5, 37, 2}, {
       34.5, 37, 2}}, {{34.5, 40, 2}, {38.5, 40, 2}}, {{34.5, 39, 2}, {
       38.5, 39, 2}}, {{34.5, 38, 2}, {38.5, 38, 2}}, {{34.5, 37, 2}, {
       38.5, 37, 2}}, {{38.5, 40, 2}, {42.5, 40, 2}}, {{38.5, 39, 2}, {
       42.5, 39, 2}}, {{38.5, 38, 2}, {42.5, 38, 2}}, {{38.5, 37, 2}, {
       42.5, 37, 2}}, {{42.5, 40, 2}, {46.5, 40, 2}}, {{42.5, 39, 2}, {
       46.5, 39, 2}}, {{42.5, 38, 2}, {46.5, 38, 2}}, {{42.5, 37, 2}, {
       46.5, 37, 2}}, {{46.5, 40, 2}, {50.5, 40, 2}}, {{46.5, 39, 2}, {
       50.5, 39, 2}}, {{46.5, 38, 2}, {50.5, 38, 2}}, {{46.5, 37, 2}, {
       50.5, 37, 2}}, {{50.5, 40, 2}, {54.5, 40, 2}}, {{50.5, 39, 2}, {
       54.5, 39, 2}}, {{50.5, 38, 2}, {54.5, 38, 2}}, {{50.5, 37, 2}, {
       54.5, 37, 2}}, {{54.5, 40, 2}, {58.5, 40, 2}}, {{54.5, 39, 2}, {
       58.5, 39, 2}}, {{54.5, 38, 2}, {58.5, 38, 2}}, {{54.5, 37, 2}, {
       58.5, 37, 2}}, {{58.5, 40, 2}, {62.5, 40, 2}}, {{58.5, 39, 2}, {
       62.5, 39, 2}}, {{58.5, 38, 2}, {62.5, 38, 2}}, {{58.5, 37, 2}, {
       62.5, 37, 2}}, {{62.5, 40, 2}, {66.5, 40, 2}}, {{62.5, 39, 2}, {
       66.5, 39, 2}}, {{62.5, 38, 2}, {66.5, 38, 2}}, {{62.5, 37, 2}, {
       66.5, 37, 2}}, {{66.5, 40, 2}, {70.5, 40, 2}}, {{66.5, 39, 2}, {
       70.5, 39, 2}}, {{66.5, 38, 2}, {70.5, 38, 2}}, {{66.5, 37, 2}, {
       70.5, 37, 2}}, {{70.5, 40, 2}, {74.5, 40, 2}}, {{70.5, 39, 2}, {
       74.5, 39, 2}}, {{70.5, 38, 2}, {74.5, 38, 2}}, {{70.5, 37, 2}, {
       74.5, 37, 2}}, {{74.5, 40, 2}, {78.5, 40, 2}}, {{74.5, 39, 2}, {
       78.5, 39, 2}}, {{74.5, 38, 2}, {78.5, 38, 2}}, {{74.5, 37, 2}, {
       78.5, 37, 2}}, {{2.5, 36, 2}, {6.5, 36, 2}}, {{2.5, 35, 2}, {
       6.5, 35, 2}}, {{2.5, 34, 2}, {6.5, 34, 2}}, {{2.5, 33, 2}, {
       6.5, 33, 2}}, {{6.5, 36, 2}, {10.5, 36, 2}}, {{6.5, 35, 2}, {
       10.5, 35, 2}}, {{6.5, 34, 2}, {10.5, 34, 2}}, {{6.5, 33, 2}, {
       10.5, 33, 2}}, {{10.5, 36, 2}, {14.5, 36, 2}}, {{10.5, 35, 2}, {
       14.5, 35, 2}}, {{10.5, 34, 2}, {14.5, 34, 2}}, {{10.5, 33, 2}, {
       14.5, 33, 2}}, {{14.5, 36, 2}, {18.5, 36, 2}}, {{14.5, 35, 2}, {
       18.5, 35, 2}}, {{14.5, 34, 2}, {18.5, 34, 2}}, {{14.5, 33, 2}, {
       18.5, 33, 2}}, {{18.5, 36, 2}, {22.5, 36, 2}}, {{18.5, 35, 2}, {
       22.5, 35, 2}}, {{18.5, 34, 2}, {22.5, 34, 2}}, {{18.5, 33, 2}, {
       22.5, 33, 2}}, {{22.5, 36, 2}, {26.5, 36, 2}}, {{22.5, 35, 2}, {
       26.5, 35, 2}}, {{22.5, 34, 2}, {26.5, 34, 2}}, {{22.5, 33, 2}, {
       26.5, 33, 2}}, {{26.5, 36, 2}, {30.5, 36, 2}}, {{26.5, 35, 2}, {
       30.5, 35, 2}}, {{26.5, 34, 2}, {30.5, 34, 2}}, {{26.5, 33, 2}, {
       30.5, 33, 2}}, {{30.5, 36, 2}, {34.5, 36, 2}}, {{30.5, 35, 2}, {
       34.5, 35, 2}}, {{30.5, 34, 2}, {34.5, 34, 2}}, {{30.5, 33, 2}, {
       34.5, 33, 2}}, {{34.5, 36, 2}, {38.5, 36, 2}}, {{34.5, 35, 2}, {
       38.5, 35, 2}}, {{34.5, 34, 2}, {38.5, 34, 2}}, {{34.5, 33, 2}, {
       38.5, 33, 2}}, {{38.5, 36, 2}, {42.5, 36, 2}}, {{38.5, 35, 2}, {
       42.5, 35, 2}}, {{38.5, 34, 2}, {42.5, 34, 2}}, {{38.5, 33, 2}, {
       42.5, 33, 2}}, {{42.5, 36, 2}, {46.5, 36, 2}}, {{42.5, 35, 2}, {
       46.5, 35, 2}}, {{42.5, 34, 2}, {46.5, 34, 2}}, {{42.5, 33, 2}, {
       46.5, 33, 2}}, {{46.5, 36, 2}, {50.5, 36, 2}}, {{46.5, 35, 2}, {
       50.5, 35, 2}}, {{46.5, 34, 2}, {50.5, 34, 2}}, {{46.5, 33, 2}, {
       50.5, 33, 2}}, {{50.5, 36, 2}, {54.5, 36, 2}}, {{50.5, 35, 2}, {
       54.5, 35, 2}}, {{50.5, 34, 2}, {54.5, 34, 2}}, {{50.5, 33, 2}, {
       54.5, 33, 2}}, {{54.5, 36, 2}, {58.5, 36, 2}}, {{54.5, 35, 2}, {
       58.5, 35, 2}}, {{54.5, 34, 2}, {58.5, 34, 2}}, {{54.5, 33, 2}, {
       58.5, 33, 2}}, {{58.5, 36, 2}, {62.5, 36, 2}}, {{58.5, 35, 2}, {
       62.5, 35, 2}}, {{58.5, 34, 2}, {62.5, 34, 2}}, {{58.5, 33, 2}, {
       62.5, 33, 2}}, {{62.5, 36, 2}, {66.5, 36, 2}}, {{62.5, 35, 2}, {
       66.5, 35, 2}}, {{62.5, 34, 2}, {66.5, 34, 2}}, {{62.5, 33, 2}, {
       66.5, 33, 2}}, {{66.5, 36, 2}, {70.5, 36, 2}}, {{66.5, 35, 2}, {
       70.5, 35, 2}}, {{66.5, 34, 2}, {70.5, 34, 2}}, {{66.5, 33, 2}, {
       70.5, 33, 2}}, {{70.5, 36, 2}, {74.5, 36, 2}}, {{70.5, 35, 2}, {
       74.5, 35, 2}}, {{70.5, 34, 2}, {74.5, 34, 2}}, {{70.5, 33, 2}, {
       74.5, 33, 2}}, {{74.5, 36, 2}, {78.5, 36, 2}}, {{74.5, 35, 2}, {
       78.5, 35, 2}}, {{74.5, 34, 2}, {78.5, 34, 2}}, {{74.5, 33, 2}, {
       78.5, 33, 2}}, {{2.5, 32, 2}, {6.5, 32, 2}}, {{2.5, 31, 2}, {
       6.5, 31, 2}}, {{2.5, 30, 2}, {6.5, 30, 2}}, {{2.5, 29, 2}, {
       6.5, 29, 2}}, {{6.5, 32, 2}, {10.5, 32, 2}}, {{6.5, 31, 2}, {
       10.5, 31, 2}}, {{6.5, 30, 2}, {10.5, 30, 2}}, {{6.5, 29, 2}, {
       10.5, 29, 2}}, {{10.5, 32, 2}, {14.5, 32, 2}}, {{10.5, 31, 2}, {
       14.5, 31, 2}}, {{10.5, 30, 2}, {14.5, 30, 2}}, {{10.5, 29, 2}, {
       14.5, 29, 2}}, {{14.5, 32, 2}, {18.5, 32, 2}}, {{14.5, 31, 2}, {
       18.5, 31, 2}}, {{14.5, 30, 2}, {18.5, 30, 2}}, {{14.5, 29, 2}, {
       18.5, 29, 2}}, {{18.5, 32, 2}, {22.5, 32, 2}}, {{18.5, 31, 2}, {
       22.5, 31, 2}}, {{18.5, 30, 2}, {22.5, 30, 2}}, {{18.5, 29, 2}, {
       22.5, 29, 2}}, {{22.5, 32, 2}, {26.5, 32, 2}}, {{22.5, 31, 2}, {
       26.5, 31, 2}}, {{22.5, 30, 2}, {26.5, 30, 2}}, {{22.5, 29, 2}, {
       26.5, 29, 2}}, {{26.5, 32, 2}, {30.5, 32, 2}}, {{26.5, 31, 2}, {
       30.5, 31, 2}}, {{26.5, 30, 2}, {30.5, 30, 2}}, {{26.5, 29, 2}, {
       30.5, 29, 2}}, {{30.5, 32, 2}, {34.5, 32, 2}}, {{30.5, 31, 2}, {
       34.5, 31, 2}}, {{30.5, 30, 2}, {34.5, 30, 2}}, {{30.5, 29, 2}, {
       34.5, 29, 2}}, {{34.5, 32, 2}, {38.5, 32, 2}}, {{34.5, 31, 2}, {
       38.5, 31, 2}}, {{34.5, 30, 2}, {38.5, 30, 2}}, {{34.5, 29, 2}, {
       38.5, 29, 2}}, {{38.5, 32, 2}, {42.5, 32, 2}}, {{38.5, 31, 2}, {
       42.5, 31, 2}}, {{38.5, 30, 2}, {42.5, 30, 2}}, {{38.5, 29, 2}, {
       42.5, 29, 2}}, {{42.5, 32, 2}, {46.5, 32, 2}}, {{42.5, 31, 2}, {
       46.5, 31, 2}}, {{42.5, 30, 2}, {46.5, 30, 2}}, {{42.5, 29, 2}, {
       46.5, 29, 2}}, {{46.5, 32, 2}, {50.5, 32, 2}}, {{46.5, 31, 2}, {
       50.5, 31, 2}}, {{46.5, 30, 2}, {50.5, 30, 2}}, {{46.5, 29, 2}, {
       50.5, 29, 2}}, {{50.5, 32, 2}, {54.5, 32, 2}}, {{50.5, 31, 2}, {
       54.5, 31, 2}}, {{50.5, 30, 2}, {54.5, 30, 2}}, {{50.5, 29, 2}, {
       54.5, 29, 2}}, {{54.5, 32, 2}, {58.5, 32, 2}}, {{54.5, 31, 2}, {
       58.5, 31, 2}}, {{54.5, 30, 2}, {58.5, 30, 2}}, {{54.5, 29, 2}, {
       58.5, 29, 2}}, {{58.5, 32, 2}, {62.5, 32, 2}}, {{58.5, 31, 2}, {
       62.5, 31, 2}}, {{58.5, 30, 2}, {62.5, 30, 2}}, {{58.5, 29, 2}, {
       62.5, 29, 2}}, {{62.5, 32, 2}, {66.5, 32, 2}}, {{62.5, 31, 2}, {
       66.5, 31, 2}}, {{62.5, 30, 2}, {66.5, 30, 2}}, {{62.5, 29, 2}, {
       66.5, 29, 2}}, {{66.5, 32, 2}, {70.5, 32, 2}}, {{66.5, 31, 2}, {
       70.5, 31, 2}}, {{66.5, 30, 2}, {70.5, 30, 2}}, {{66.5, 29, 2}, {
       70.5, 29, 2}}, {{70.5, 32, 2}, {74.5, 32, 2}}, {{70.5, 31, 2}, {
       74.5, 31, 2}}, {{70.5, 30, 2}, {74.5, 30, 2}}, {{70.5, 29, 2}, {
       74.5, 29, 2}}, {{74.5, 32, 2}, {78.5, 32, 2}}, {{74.5, 31, 2}, {
       78.5, 31, 2}}, {{74.5, 30, 2}, {78.5, 30, 2}}, {{74.5, 29, 2}, {
       78.5, 29, 2}}, {{2.5, 28, 2}, {6.5, 28, 2}}, {{2.5, 27, 2}, {
       6.5, 27, 2}}, {{2.5, 26, 2}, {6.5, 26, 2}}, {{2.5, 25, 2}, {
       6.5, 25, 2}}, {{6.5, 28, 2}, {10.5, 28, 2}}, {{6.5, 27, 2}, {
       10.5, 27, 2}}, {{6.5, 26, 2}, {10.5, 26, 2}}, {{6.5, 25, 2}, {
       10.5, 25, 2}}, {{10.5, 28, 2}, {14.5, 28, 2}}, {{10.5, 27, 2}, {
       14.5, 27, 2}}, {{10.5, 26, 2}, {14.5, 26, 2}}, {{10.5, 25, 2}, {
       14.5, 25, 2}}, {{14.5, 28, 2}, {18.5, 28, 2}}, {{14.5, 27, 2}, {
       18.5, 27, 2}}, {{14.5, 26, 2}, {18.5, 26, 2}}, {{14.5, 25, 2}, {
       18.5, 25, 2}}, {{18.5, 28, 2}, {22.5, 28, 2}}, {{18.5, 27, 2}, {
       22.5, 27, 2}}, {{18.5, 26, 2}, {22.5, 26, 2}}, {{18.5, 25, 2}, {
       22.5, 25, 2}}, {{22.5, 28, 2}, {26.5, 28, 2}}, {{22.5, 27, 2}, {
       26.5, 27, 2}}, {{22.5, 26, 2}, {26.5, 26, 2}}, {{22.5, 25, 2}, {
       26.5, 25, 2}}, {{26.5, 28, 2}, {30.5, 28, 2}}, {{26.5, 27, 2}, {
       30.5, 27, 2}}, {{26.5, 26, 2}, {30.5, 26, 2}}, {{26.5, 25, 2}, {
       30.5, 25, 2}}, {{30.5, 28, 2}, {34.5, 28, 2}}, {{30.5, 27, 2}, {
       34.5, 27, 2}}, {{30.5, 26, 2}, {34.5, 26, 2}}, {{30.5, 25, 2}, {
       34.5, 25, 2}}, {{34.5, 28, 2}, {38.5, 28, 2}}, {{34.5, 27, 2}, {
       38.5, 27, 2}}, {{34.5, 26, 2}, {38.5, 26, 2}}, {{34.5, 25, 2}, {
       38.5, 25, 2}}, {{38.5, 28, 2}, {42.5, 28, 2}}, {{38.5, 27, 2}, {
       42.5, 27, 2}}, {{38.5, 26, 2}, {42.5, 26, 2}}, {{38.5, 25, 2}, {
       42.5, 25, 2}}, {{42.5, 28, 2}, {46.5, 28, 2}}, {{42.5, 27, 2}, {
       46.5, 27, 2}}, {{42.5, 26, 2}, {46.5, 26, 2}}, {{42.5, 25, 2}, {
       46.5, 25, 2}}, {{46.5, 28, 2}, {50.5, 28, 2}}, {{46.5, 27, 2}, {
       50.5, 27, 2}}, {{46.5, 26, 2}, {50.5, 26, 2}}, {{46.5, 25, 2}, {
       50.5, 25, 2}}, {{50.5, 28, 2}, {54.5, 28, 2}}, {{50.5, 27, 2}, {
       54.5, 27, 2}}, {{50.5, 26, 2}, {54.5, 26, 2}}, {{50.5, 25, 2}, {
       54.5, 25, 2}}, {{54.5, 28, 2}, {58.5, 28, 2}}, {{54.5, 27, 2}, {
       58.5, 27, 2}}, {{54.5, 26, 2}, {58.5, 26, 2}}, {{54.5, 25, 2}, {
       58.5, 25, 2}}, {{58.5, 28, 2}, {62.5, 28, 2}}, {{58.5, 27, 2}, {
       62.5, 27, 2}}, {{58.5, 26, 2}, {62.5, 26, 2}}, {{58.5, 25, 2}, {
       62.5, 25, 2}}, {{62.5, 28, 2}, {66.5, 28, 2}}, {{62.5, 27, 2}, {
       66.5, 27, 2}}, {{62.5, 26, 2}, {66.5, 26, 2}}, {{62.5, 25, 2}, {
       66.5, 25, 2}}, {{66.5, 28, 2}, {70.5, 28, 2}}, {{66.5, 27, 2}, {
       70.5, 27, 2}}, {{66.5, 26, 2}, {70.5, 26, 2}}, {{66.5, 25, 2}, {
       70.5, 25, 2}}, {{70.5, 28, 2}, {74.5, 28, 2}}, {{70.5, 27, 2}, {
       74.5, 27, 2}}, {{70.5, 26, 2}, {74.5, 26, 2}}, {{70.5, 25, 2}, {
       74.5, 25, 2}}, {{74.5, 28, 2}, {78.5, 28, 2}}, {{74.5, 27, 2}, {
       78.5, 27, 2}}, {{74.5, 26, 2}, {78.5, 26, 2}}, {{74.5, 25, 2}, {
       78.5, 25, 2}}, {{2.5, 24, 2}, {6.5, 24, 2}}, {{2.5, 23, 2}, {
       6.5, 23, 2}}, {{2.5, 22, 2}, {6.5, 22, 2}}, {{2.5, 21, 2}, {
       6.5, 21, 2}}, {{6.5, 24, 2}, {10.5, 24, 2}}, {{6.5, 23, 2}, {
       10.5, 23, 2}}, {{6.5, 22, 2}, {10.5, 22, 2}}, {{6.5, 21, 2}, {
       10.5, 21, 2}}, {{10.5, 24, 2}, {14.5, 24, 2}}, {{10.5, 23, 2}, {
       14.5, 23, 2}}, {{10.5, 22, 2}, {14.5, 22, 2}}, {{10.5, 21, 2}, {
       14.5, 21, 2}}, {{14.5, 24, 2}, {18.5, 24, 2}}, {{14.5, 23, 2}, {
       18.5, 23, 2}}, {{14.5, 22, 2}, {18.5, 22, 2}}, {{14.5, 21, 2}, {
       18.5, 21, 2}}, {{18.5, 24, 2}, {22.5, 24, 2}}, {{18.5, 23, 2}, {
       22.5, 23, 2}}, {{18.5, 22, 2}, {22.5, 22, 2}}, {{18.5, 21, 2}, {
       22.5, 21, 2}}, {{22.5, 24, 2}, {26.5, 24, 2}}, {{22.5, 23, 2}, {
       26.5, 23, 2}}, {{22.5, 22, 2}, {26.5, 22, 2}}, {{22.5, 21, 2}, {
       26.5, 21, 2}}, {{26.5, 24, 2}, {30.5, 24, 2}}, {{26.5, 23, 2}, {
       30.5, 23, 2}}, {{26.5, 22, 2}, {30.5, 22, 2}}, {{26.5, 21, 2}, {
       30.5, 21, 2}}, {{30.5, 24, 2}, {34.5, 24, 2}}, {{30.5, 23, 2}, {
       34.5, 23, 2}}, {{30.5, 22, 2}, {34.5, 22, 2}}, {{30.5, 21, 2}, {
       34.5, 21, 2}}, {{34.5, 24, 2}, {38.5, 24, 2}}, {{34.5, 23, 2}, {
       38.5, 23, 2}}, {{34.5, 22, 2}, {38.5, 22, 2}}, {{34.5, 21, 2}, {
       38.5, 21, 2}}, {{38.5, 24, 2}, {42.5, 24, 2}}, {{38.5, 23, 2}, {
       42.5, 23, 2}}, {{38.5, 22, 2}, {42.5, 22, 2}}, {{38.5, 21, 2}, {
       42.5, 21, 2}}, {{42.5, 24, 2}, {46.5, 24, 2}}, {{42.5, 23, 2}, {
       46.5, 23, 2}}, {{42.5, 22, 2}, {46.5, 22, 2}}, {{42.5, 21, 2}, {
       46.5, 21, 2}}, {{46.5, 24, 2}, {50.5, 24, 2}}, {{46.5, 23, 2}, {
       50.5, 23, 2}}, {{46.5, 22, 2}, {50.5, 22, 2}}, {{46.5, 21, 2}, {
       50.5, 21, 2}}, {{50.5, 24, 2}, {54.5, 24, 2}}, {{50.5, 23, 2}, {
       54.5, 23, 2}}, {{50.5, 22, 2}, {54.5, 22, 2}}, {{50.5, 21, 2}, {
       54.5, 21, 2}}, {{54.5, 24, 2}, {58.5, 24, 2}}, {{54.5, 23, 2}, {
       58.5, 23, 2}}, {{54.5, 22, 2}, {58.5, 22, 2}}, {{54.5, 21, 2}, {
       58.5, 21, 2}}, {{58.5, 24, 2}, {62.5, 24, 2}}, {{58.5, 23, 2}, {
       62.5, 23, 2}}, {{58.5, 22, 2}, {62.5, 22, 2}}, {{58.5, 21, 2}, {
       62.5, 21, 2}}, {{62.5, 24, 2}, {66.5, 24, 2}}, {{62.5, 23, 2}, {
       66.5, 23, 2}}, {{62.5, 22, 2}, {66.5, 22, 2}}, {{62.5, 21, 2}, {
       66.5, 21, 2}}, {{66.5, 24, 2}, {70.5, 24, 2}}, {{66.5, 23, 2}, {
       70.5, 23, 2}}, {{66.5, 22, 2}, {70.5, 22, 2}}, {{66.5, 21, 2}, {
       70.5, 21, 2}}, {{70.5, 24, 2}, {74.5, 24, 2}}, {{70.5, 23, 2}, {
       74.5, 23, 2}}, {{70.5, 22, 2}, {74.5, 22, 2}}, {{70.5, 21, 2}, {
       74.5, 21, 2}}, {{74.5, 24, 2}, {78.5, 24, 2}}, {{74.5, 23, 2}, {
       78.5, 23, 2}}, {{74.5, 22, 2}, {78.5, 22, 2}}, {{74.5, 21, 2}, {
       78.5, 21, 2}}, {{2.5, 20, 2}, {6.5, 20, 2}}, {{2.5, 19, 2}, {
       6.5, 19, 2}}, {{2.5, 18, 2}, {6.5, 18, 2}}, {{2.5, 17, 2}, {
       6.5, 17, 2}}, {{6.5, 20, 2}, {10.5, 20, 2}}, {{6.5, 19, 2}, {
       10.5, 19, 2}}, {{6.5, 18, 2}, {10.5, 18, 2}}, {{6.5, 17, 2}, {
       10.5, 17, 2}}, {{10.5, 20, 2}, {14.5, 20, 2}}, {{10.5, 19, 2}, {
       14.5, 19, 2}}, {{10.5, 18, 2}, {14.5, 18, 2}}, {{10.5, 17, 2}, {
       14.5, 17, 2}}, {{14.5, 20, 2}, {18.5, 20, 2}}, {{14.5, 19, 2}, {
       18.5, 19, 2}}, {{14.5, 18, 2}, {18.5, 18, 2}}, {{14.5, 17, 2}, {
       18.5, 17, 2}}, {{18.5, 20, 2}, {22.5, 20, 2}}, {{18.5, 19, 2}, {
       22.5, 19, 2}}, {{18.5, 18, 2}, {22.5, 18, 2}}, {{18.5, 17, 2}, {
       22.5, 17, 2}}, {{22.5, 20, 2}, {26.5, 20, 2}}, {{22.5, 19, 2}, {
       26.5, 19, 2}}, {{22.5, 18, 2}, {26.5, 18, 2}}, {{22.5, 17, 2}, {
       26.5, 17, 2}}, {{26.5, 20, 2}, {30.5, 20, 2}}, {{26.5, 19, 2}, {
       30.5, 19, 2}}, {{26.5, 18, 2}, {30.5, 18, 2}}, {{26.5, 17, 2}, {
       30.5, 17, 2}}, {{30.5, 20, 2}, {34.5, 20, 2}}, {{30.5, 19, 2}, {
       34.5, 19, 2}}, {{30.5, 18, 2}, {34.5, 18, 2}}, {{30.5, 17, 2}, {
       34.5, 17, 2}}, {{34.5, 20, 2}, {38.5, 20, 2}}, {{34.5, 19, 2}, {
       38.5, 19, 2}}, {{34.5, 18, 2}, {38.5, 18, 2}}, {{34.5, 17, 2}, {
       38.5, 17, 2}}, {{38.5, 20, 2}, {42.5, 20, 2}}, {{38.5, 19, 2}, {
       42.5, 19, 2}}, {{38.5, 18, 2}, {42.5, 18, 2}}, {{38.5, 17, 2}, {
       42.5, 17, 2}}, {{42.5, 20, 2}, {46.5, 20, 2}}, {{42.5, 19, 2}, {
       46.5, 19, 2}}, {{42.5, 18, 2}, {46.5, 18, 2}}, {{42.5, 17, 2}, {
       46.5, 17, 2}}, {{46.5, 20, 2}, {50.5, 20, 2}}, {{46.5, 19, 2}, {
       50.5, 19, 2}}, {{46.5, 18, 2}, {50.5, 18, 2}}, {{46.5, 17, 2}, {
       50.5, 17, 2}}, {{50.5, 20, 2}, {54.5, 20, 2}}, {{50.5, 19, 2}, {
       54.5, 19, 2}}, {{50.5, 18, 2}, {54.5, 18, 2}}, {{50.5, 17, 2}, {
       54.5, 17, 2}}, {{54.5, 20, 2}, {58.5, 20, 2}}, {{54.5, 19, 2}, {
       58.5, 19, 2}}, {{54.5, 18, 2}, {58.5, 18, 2}}, {{54.5, 17, 2}, {
       58.5, 17, 2}}, {{58.5, 20, 2}, {62.5, 20, 2}}, {{58.5, 19, 2}, {
       62.5, 19, 2}}, {{58.5, 18, 2}, {62.5, 18, 2}}, {{58.5, 17, 2}, {
       62.5, 17, 2}}, {{62.5, 20, 2}, {66.5, 20, 2}}, {{62.5, 19, 2}, {
       66.5, 19, 2}}, {{62.5, 18, 2}, {66.5, 18, 2}}, {{62.5, 17, 2}, {
       66.5, 17, 2}}, {{66.5, 20, 2}, {70.5, 20, 2}}, {{66.5, 19, 2}, {
       70.5, 19, 2}}, {{66.5, 18, 2}, {70.5, 18, 2}}, {{66.5, 17, 2}, {
       70.5, 17, 2}}, {{70.5, 20, 2}, {74.5, 20, 2}}, {{70.5, 19, 2}, {
       74.5, 19, 2}}, {{70.5, 18, 2}, {74.5, 18, 2}}, {{70.5, 17, 2}, {
       74.5, 17, 2}}, {{74.5, 20, 2}, {78.5, 20, 2}}, {{74.5, 19, 2}, {
       78.5, 19, 2}}, {{74.5, 18, 2}, {78.5, 18, 2}}, {{74.5, 17, 2}, {
       78.5, 17, 2}}, {{2.5, 16, 2}, {6.5, 16, 2}}, {{2.5, 15, 2}, {
       6.5, 15, 2}}, {{2.5, 14, 2}, {6.5, 14, 2}}, {{2.5, 13, 2}, {
       6.5, 13, 2}}, {{6.5, 16, 2}, {10.5, 16, 2}}, {{6.5, 15, 2}, {
       10.5, 15, 2}}, {{6.5, 14, 2}, {10.5, 14, 2}}, {{6.5, 13, 2}, {
       10.5, 13, 2}}, {{10.5, 16, 2}, {14.5, 16, 2}}, {{10.5, 15, 2}, {
       14.5, 15, 2}}, {{10.5, 14, 2}, {14.5, 14, 2}}, {{10.5, 13, 2}, {
       14.5, 13, 2}}, {{14.5, 16, 2}, {18.5, 16, 2}}, {{14.5, 15, 2}, {
       18.5, 15, 2}}, {{14.5, 14, 2}, {18.5, 14, 2}}, {{14.5, 13, 2}, {
       18.5, 13, 2}}, {{18.5, 16, 2}, {22.5, 16, 2}}, {{18.5, 15, 2}, {
       22.5, 15, 2}}, {{18.5, 14, 2}, {22.5, 14, 2}}, {{18.5, 13, 2}, {
       22.5, 13, 2}}, {{22.5, 16, 2}, {26.5, 16, 2}}, {{22.5, 15, 2}, {
       26.5, 15, 2}}, {{22.5, 14, 2}, {26.5, 14, 2}}, {{22.5, 13, 2}, {
       26.5, 13, 2}}, {{26.5, 16, 2}, {30.5, 16, 2}}, {{26.5, 15, 2}, {
       30.5, 15, 2}}, {{26.5, 14, 2}, {30.5, 14, 2}}, {{26.5, 13, 2}, {
       30.5, 13, 2}}, {{30.5, 16, 2}, {34.5, 16, 2}}, {{30.5, 15, 2}, {
       34.5, 15, 2}}, {{30.5, 14, 2}, {34.5, 14, 2}}, {{30.5, 13, 2}, {
       34.5, 13, 2}}, {{34.5, 16, 2}, {38.5, 16, 2}}, {{34.5, 15, 2}, {
       38.5, 15, 2}}, {{34.5, 14, 2}, {38.5, 14, 2}}, {{34.5, 13, 2}, {
       38.5, 13, 2}}, {{38.5, 16, 2}, {42.5, 16, 2}}, {{38.5, 15, 2}, {
       42.5, 15, 2}}, {{38.5, 14, 2}, {42.5, 14, 2}}, {{38.5, 13, 2}, {
       42.5, 13, 2}}, {{42.5, 16, 2}, {46.5, 16, 2}}, {{42.5, 15, 2}, {
       46.5, 15, 2}}, {{42.5, 14, 2}, {46.5, 14, 2}}, {{42.5, 13, 2}, {
       46.5, 13, 2}}, {{46.5, 16, 2}, {50.5, 16, 2}}, {{46.5, 15, 2}, {
       50.5, 15, 2}}, {{46.5, 14, 2}, {50.5, 14, 2}}, {{46.5, 13, 2}, {
       50.5, 13, 2}}, {{50.5, 16, 2}, {54.5, 16, 2}}, {{50.5, 15, 2}, {
       54.5, 15, 2}}, {{50.5, 14, 2}, {54.5, 14, 2}}, {{50.5, 13, 2}, {
       54.5, 13, 2}}, {{54.5, 16, 2}, {58.5, 16, 2}}, {{54.5, 15, 2}, {
       58.5, 15, 2}}, {{54.5, 14, 2}, {58.5, 14, 2}}, {{54.5, 13, 2}, {
       58.5, 13, 2}}, {{58.5, 16, 2}, {62.5, 16, 2}}, {{58.5, 15, 2}, {
       62.5, 15, 2}}, {{58.5, 14, 2}, {62.5, 14, 2}}, {{58.5, 13, 2}, {
       62.5, 13, 2}}, {{62.5, 16, 2}, {66.5, 16, 2}}, {{62.5, 15, 2}, {
       66.5, 15, 2}}, {{62.5, 14, 2}, {66.5, 14, 2}}, {{62.5, 13, 2}, {
       66.5, 13, 2}}, {{66.5, 16, 2}, {70.5, 16, 2}}, {{66.5, 15, 2}, {
       70.5, 15, 2}}, {{66.5, 14, 2}, {70.5, 14, 2}}, {{66.5, 13, 2}, {
       70.5, 13, 2}}, {{70.5, 16, 2}, {74.5, 16, 2}}, {{70.5, 15, 2}, {
       74.5, 15, 2}}, {{70.5, 14, 2}, {74.5, 14, 2}}, {{70.5, 13, 2}, {
       74.5, 13, 2}}, {{74.5, 16, 2}, {78.5, 16, 2}}, {{74.5, 15, 2}, {
       78.5, 15, 2}}, {{74.5, 14, 2}, {78.5, 14, 2}}, {{74.5, 13, 2}, {
       78.5, 13, 2}}, {{2.5, 12, 2}, {6.5, 12, 2}}, {{2.5, 11, 2}, {
       6.5, 11, 2}}, {{2.5, 10, 2}, {6.5, 10, 2}}, {{2.5, 9, 2}, {
       6.5, 9, 2}}, {{6.5, 12, 2}, {10.5, 12, 2}}, {{6.5, 11, 2}, {
       10.5, 11, 2}}, {{6.5, 10, 2}, {10.5, 10, 2}}, {{6.5, 9, 2}, {
       10.5, 9, 2}}, {{10.5, 12, 2}, {14.5, 12, 2}}, {{10.5, 11, 2}, {
       14.5, 11, 2}}, {{10.5, 10, 2}, {14.5, 10, 2}}, {{10.5, 9, 2}, {
       14.5, 9, 2}}, {{14.5, 12, 2}, {18.5, 12, 2}}, {{14.5, 11, 2}, {
       18.5, 11, 2}}, {{14.5, 10, 2}, {18.5, 10, 2}}, {{14.5, 9, 2}, {
       18.5, 9, 2}}, {{18.5, 12, 2}, {22.5, 12, 2}}, {{18.5, 11, 2}, {
       22.5, 11, 2}}, {{18.5, 10, 2}, {22.5, 10, 2}}, {{18.5, 9, 2}, {
       22.5, 9, 2}}, {{22.5, 12, 2}, {26.5, 12, 2}}, {{22.5, 11, 2}, {
       26.5, 11, 2}}, {{22.5, 10, 2}, {26.5, 10, 2}}, {{22.5, 9, 2}, {
       26.5, 9, 2}}, {{26.5, 12, 2}, {30.5, 12, 2}}, {{26.5, 11, 2}, {
       30.5, 11, 2}}, {{26.5, 10, 2}, {30.5, 10, 2}}, {{26.5, 9, 2}, {
       30.5, 9, 2}}, {{30.5, 12, 2}, {34.5, 12, 2}}, {{30.5, 11, 2}, {
       34.5, 11, 2}}, {{30.5, 10, 2}, {34.5, 10, 2}}, {{30.5, 9, 2}, {
       34.5, 9, 2}}, {{34.5, 12, 2}, {38.5, 12, 2}}, {{34.5, 11, 2}, {
       38.5, 11, 2}}, {{34.5, 10, 2}, {38.5, 10, 2}}, {{34.5, 9, 2}, {
       38.5, 9, 2}}, {{38.5, 12, 2}, {42.5, 12, 2}}, {{38.5, 11, 2}, {
       42.5, 11, 2}}, {{38.5, 10, 2}, {42.5, 10, 2}}, {{38.5, 9, 2}, {
       42.5, 9, 2}}, {{42.5, 12, 2}, {46.5, 12, 2}}, {{42.5, 11, 2}, {
       46.5, 11, 2}}, {{42.5, 10, 2}, {46.5, 10, 2}}, {{42.5, 9, 2}, {
       46.5, 9, 2}}, {{46.5, 12, 2}, {50.5, 12, 2}}, {{46.5, 11, 2}, {
       50.5, 11, 2}}, {{46.5, 10, 2}, {50.5, 10, 2}}, {{46.5, 9, 2}, {
       50.5, 9, 2}}, {{50.5, 12, 2}, {54.5, 12, 2}}, {{50.5, 11, 2}, {
       54.5, 11, 2}}, {{50.5, 10, 2}, {54.5, 10, 2}}, {{50.5, 9, 2}, {
       54.5, 9, 2}}, {{54.5, 12, 2}, {58.5, 12, 2}}, {{54.5, 11, 2}, {
       58.5, 11, 2}}, {{54.5, 10, 2}, {58.5, 10, 2}}, {{54.5, 9, 2}, {
       58.5, 9, 2}}, {{58.5, 12, 2}, {62.5, 12, 2}}, {{58.5, 11, 2}, {
       62.5, 11, 2}}, {{58.5, 10, 2}, {62.5, 10, 2}}, {{58.5, 9, 2}, {
       62.5, 9, 2}}, {{62.5, 12, 2}, {66.5, 12, 2}}, {{62.5, 11, 2}, {
       66.5, 11, 2}}, {{62.5, 10, 2}, {66.5, 10, 2}}, {{62.5, 9, 2}, {
       66.5, 9, 2}}, {{66.5, 12, 2}, {70.5, 12, 2}}, {{66.5, 11, 2}, {
       70.5, 11, 2}}, {{66.5, 10, 2}, {70.5, 10, 2}}, {{66.5, 9, 2}, {
       70.5, 9, 2}}, {{70.5, 12, 2}, {74.5, 12, 2}}, {{70.5, 11, 2}, {
       74.5, 11, 2}}, {{70.5, 10, 2}, {74.5, 10, 2}}, {{70.5, 9, 2}, {
       74.5, 9, 2}}, {{74.5, 12, 2}, {78.5, 12, 2}}, {{74.5, 11, 2}, {
       78.5, 11, 2}}, {{74.5, 10, 2}, {78.5, 10, 2}}, {{74.5, 9, 2}, {
       78.5, 9, 2}}, {{2.5, 8, 2}, {6.5, 8, 2}}, {{2.5, 7, 2}, {
       6.5, 7, 2}}, {{2.5, 6, 2}, {6.5, 6, 2}}, {{2.5, 5, 2}, {6.5, 5, 2}}, {{
       6.5, 8, 2}, {10.5, 8, 2}}, {{6.5, 7, 2}, {10.5, 7, 2}}, {{6.5, 6, 2}, {
       10.5, 6, 2}}, {{6.5, 5, 2}, {10.5, 5, 2}}, {{10.5, 8, 2}, {
       14.5, 8, 2}}, {{10.5, 7, 2}, {14.5, 7, 2}}, {{10.5, 6, 2}, {
       14.5, 6, 2}}, {{10.5, 5, 2}, {14.5, 5, 2}}, {{14.5, 8, 2}, {
       18.5, 8, 2}}, {{14.5, 7, 2}, {18.5, 7, 2}}, {{14.5, 6, 2}, {
       18.5, 6, 2}}, {{14.5, 5, 2}, {18.5, 5, 2}}, {{18.5, 8, 2}, {
       22.5, 8, 2}}, {{18.5, 7, 2}, {22.5, 7, 2}}, {{18.5, 6, 2}, {
       22.5, 6, 2}}, {{18.5, 5, 2}, {22.5, 5, 2}}, {{22.5, 8, 2}, {
       26.5, 8, 2}}, {{22.5, 7, 2}, {26.5, 7, 2}}, {{22.5, 6, 2}, {
       26.5, 6, 2}}, {{22.5, 5, 2}, {26.5, 5, 2}}, {{26.5, 8, 2}, {
       30.5, 8, 2}}, {{26.5, 7, 2}, {30.5, 7, 2}}, {{26.5, 6, 2}, {
       30.5, 6, 2}}, {{26.5, 5, 2}, {30.5, 5, 2}}, {{30.5, 8, 2}, {
       34.5, 8, 2}}, {{30.5, 7, 2}, {34.5, 7, 2}}, {{30.5, 6, 2}, {
       34.5, 6, 2}}, {{30.5, 5, 2}, {34.5, 5, 2}}, {{34.5, 8, 2}, {
       38.5, 8, 2}}, {{34.5, 7, 2}, {38.5, 7, 2}}, {{34.5, 6, 2}, {
       38.5, 6, 2}}, {{34.5, 5, 2}, {38.5, 5, 2}}, {{38.5, 8, 2}, {
       42.5, 8, 2}}, {{38.5, 7, 2}, {42.5, 7, 2}}, {{38.5, 6, 2}, {
       42.5, 6, 2}}, {{38.5, 5, 2}, {42.5, 5, 2}}, {{42.5, 8, 2}, {
       46.5, 8, 2}}, {{42.5, 7, 2}, {46.5, 7, 2}}, {{42.5, 6, 2}, {
       46.5, 6, 2}}, {{42.5, 5, 2}, {46.5, 5, 2}}, {{46.5, 8, 2}, {
       50.5, 8, 2}}, {{46.5, 7, 2}, {50.5, 7, 2}}, {{46.5, 6, 2}, {
       50.5, 6, 2}}, {{46.5, 5, 2}, {50.5, 5, 2}}, {{50.5, 8, 2}, {
       54.5, 8, 2}}, {{50.5, 7, 2}, {54.5, 7, 2}}, {{50.5, 6, 2}, {
       54.5, 6, 2}}, {{50.5, 5, 2}, {54.5, 5, 2}}, {{54.5, 8, 2}, {
       58.5, 8, 2}}, {{54.5, 7, 2}, {58.5, 7, 2}}, {{54.5, 6, 2}, {
       58.5, 6, 2}}, {{54.5, 5, 2}, {58.5, 5, 2}}, {{58.5, 8, 2}, {
       62.5, 8, 2}}, {{58.5, 7, 2}, {62.5, 7, 2}}, {{58.5, 6, 2}, {
       62.5, 6, 2}}, {{58.5, 5, 2}, {62.5, 5, 2}}, {{62.5, 8, 2}, {
       66.5, 8, 2}}, {{62.5, 7, 2}, {66.5, 7, 2}}, {{62.5, 6, 2}, {
       66.5, 6, 2}}, {{62.5, 5, 2}, {66.5, 5, 2}}, {{66.5, 8, 2}, {
       70.5, 8, 2}}, {{66.5, 7, 2}, {70.5, 7, 2}}, {{66.5, 6, 2}, {
       70.5, 6, 2}}, {{66.5, 5, 2}, {70.5, 5, 2}}, {{70.5, 8, 2}, {
       74.5, 8, 2}}, {{70.5, 7, 2}, {74.5, 7, 2}}, {{70.5, 6, 2}, {
       74.5, 6, 2}}, {{70.5, 5, 2}, {74.5, 5, 2}}, {{74.5, 8, 2}, {
       78.5, 8, 2}}, {{74.5, 7, 2}, {78.5, 7, 2}}, {{74.5, 6, 2}, {
       78.5, 6, 2}}, {{74.5, 5, 2}, {78.5, 5, 2}}, {{2.5, 4, 2}, {
       6.5, 4, 2}}, {{2.5, 3, 2}, {6.5, 3, 2}}, {{2.5, 2, 2}, {6.5, 2, 2}}, {{
       2.5, 1, 2}, {6.5, 1, 2}}, {{6.5, 4, 2}, {10.5, 4, 2}}, {{6.5, 3, 2}, {
       10.5, 3, 2}}, {{6.5, 2, 2}, {10.5, 2, 2}}, {{6.5, 1, 2}, {
       10.5, 1, 2}}, {{10.5, 4, 2}, {14.5, 4, 2}}, {{10.5, 3, 2}, {
       14.5, 3, 2}}, {{10.5, 2, 2}, {14.5, 2, 2}}, {{10.5, 1, 2}, {
       14.5, 1, 2}}, {{14.5, 4, 2}, {18.5, 4, 2}}, {{14.5, 3, 2}, {
       18.5, 3, 2}}, {{14.5, 2, 2}, {18.5, 2, 2}}, {{14.5, 1, 2}, {
       18.5, 1, 2}}, {{18.5, 4, 2}, {22.5, 4, 2}}, {{18.5, 3, 2}, {
       22.5, 3, 2}}, {{18.5, 2, 2}, {22.5, 2, 2}}, {{18.5, 1, 2}, {
       22.5, 1, 2}}, {{22.5, 4, 2}, {26.5, 4, 2}}, {{22.5, 3, 2}, {
       26.5, 3, 2}}, {{22.5, 2, 2}, {26.5, 2, 2}}, {{22.5, 1, 2}, {
       26.5, 1, 2}}, {{26.5, 4, 2}, {30.5, 4, 2}}, {{26.5, 3, 2}, {
       30.5, 3, 2}}, {{26.5, 2, 2}, {30.5, 2, 2}}, {{26.5, 1, 2}, {
       30.5, 1, 2}}, {{30.5, 4, 2}, {34.5, 4, 2}}, {{30.5, 3, 2}, {
       34.5, 3, 2}}, {{30.5, 2, 2}, {34.5, 2, 2}}, {{30.5, 1, 2}, {
       34.5, 1, 2}}, {{34.5, 4, 2}, {38.5, 4, 2}}, {{34.5, 3, 2}, {
       38.5, 3, 2}}, {{34.5, 2, 2}, {38.5, 2, 2}}, {{34.5, 1, 2}, {
       38.5, 1, 2}}, {{38.5, 4, 2}, {42.5, 4, 2}}, {{38.5, 3, 2}, {
       42.5, 3, 2}}, {{38.5, 2, 2}, {42.5, 2, 2}}, {{38.5, 1, 2}, {
       42.5, 1, 2}}, {{42.5, 4, 2}, {46.5, 4, 2}}, {{42.5, 3, 2}, {
       46.5, 3, 2}}, {{42.5, 2, 2}, {46.5, 2, 2}}, {{42.5, 1, 2}, {
       46.5, 1, 2}}, {{46.5, 4, 2}, {50.5, 4, 2}}, {{46.5, 3, 2}, {
       50.5, 3, 2}}, {{46.5, 2, 2}, {50.5, 2, 2}}, {{46.5, 1, 2}, {
       50.5, 1, 2}}, {{50.5, 4, 2}, {54.5, 4, 2}}, {{50.5, 3, 2}, {
       54.5, 3, 2}}, {{50.5, 2, 2}, {54.5, 2, 2}}, {{50.5, 1, 2}, {
       54.5, 1, 2}}, {{54.5, 4, 2}, {58.5, 4, 2}}, {{54.5, 3, 2}, {
       58.5, 3, 2}}, {{54.5, 2, 2}, {58.5, 2, 2}}, {{54.5, 1, 2}, {
       58.5, 1, 2}}, {{58.5, 4, 2}, {62.5, 4, 2}}, {{58.5, 3, 2}, {
       62.5, 3, 2}}, {{58.5, 2, 2}, {62.5, 2, 2}}, {{58.5, 1, 2}, {
       62.5, 1, 2}}, {{62.5, 4, 2}, {66.5, 4, 2}}, {{62.5, 3, 2}, {
       66.5, 3, 2}}, {{62.5, 2, 2}, {66.5, 2, 2}}, {{62.5, 1, 2}, {
       66.5, 1, 2}}, {{66.5, 4, 2}, {70.5, 4, 2}}, {{66.5, 3, 2}, {
       70.5, 3, 2}}, {{66.5, 2, 2}, {70.5, 2, 2}}, {{66.5, 1, 2}, {
       70.5, 1, 2}}, {{70.5, 4, 2}, {74.5, 4, 2}}, {{70.5, 3, 2}, {
       74.5, 3, 2}}, {{70.5, 2, 2}, {74.5, 2, 2}}, {{70.5, 1, 2}, {
       74.5, 1, 2}}, {{74.5, 4, 2}, {78.5, 4, 2}}, {{74.5, 3, 2}, {
       78.5, 3, 2}}, {{74.5, 2, 2}, {78.5, 2, 2}}, {{74.5, 1, 2}, {
       78.5, 1, 2}}, {{2.5, 80, 2}, {6.5, 80, 2}}, {{2.5, 79, 2}, {
       6.5, 79, 2}}, {{2.5, 78, 2}, {6.5, 78, 2}}, {{2.5, 77, 2}, {
       6.5, 77, 2}}, {{6.5, 80, 2}, {10.5, 80, 2}}, {{6.5, 79, 2}, {
       10.5, 79, 2}}, {{6.5, 78, 2}, {10.5, 78, 2}}, {{6.5, 77, 2}, {
       10.5, 77, 2}}, {{10.5, 80, 2}, {14.5, 80, 2}}, {{10.5, 79, 2}, {
       14.5, 79, 2}}, {{10.5, 78, 2}, {14.5, 78, 2}}, {{10.5, 77, 2}, {
       14.5, 77, 2}}, {{14.5, 80, 2}, {18.5, 80, 2}}, {{14.5, 79, 2}, {
       18.5, 79, 2}}, {{14.5, 78, 2}, {18.5, 78, 2}}, {{14.5, 77, 2}, {
       18.5, 77, 2}}, {{18.5, 80, 2}, {22.5, 80, 2}}, {{18.5, 79, 2}, {
       22.5, 79, 2}}, {{18.5, 78, 2}, {22.5, 78, 2}}, {{18.5, 77, 2}, {
       22.5, 77, 2}}, {{22.5, 80, 2}, {26.5, 80, 2}}, {{22.5, 79, 2}, {
       26.5, 79, 2}}, {{22.5, 78, 2}, {26.5, 78, 2}}, {{22.5, 77, 2}, {
       26.5, 77, 2}}, {{26.5, 80, 2}, {30.5, 80, 2}}, {{26.5, 79, 2}, {
       30.5, 79, 2}}, {{26.5, 78, 2}, {30.5, 78, 2}}, {{26.5, 77, 2}, {
       30.5, 77, 2}}, {{30.5, 80, 2}, {34.5, 80, 2}}, {{30.5, 79, 2}, {
       34.5, 79, 2}}, {{30.5, 78, 2}, {34.5, 78, 2}}, {{30.5, 77, 2}, {
       34.5, 77, 2}}, {{34.5, 80, 2}, {38.5, 80, 2}}, {{34.5, 79, 2}, {
       38.5, 79, 2}}, {{34.5, 78, 2}, {38.5, 78, 2}}, {{34.5, 77, 2}, {
       38.5, 77, 2}}, {{38.5, 80, 2}, {42.5, 80, 2}}, {{38.5, 79, 2}, {
       42.5, 79, 2}}, {{38.5, 78, 2}, {42.5, 78, 2}}, {{38.5, 77, 2}, {
       42.5, 77, 2}}, {{42.5, 80, 2}, {46.5, 80, 2}}, {{42.5, 79, 2}, {
       46.5, 79, 2}}, {{42.5, 78, 2}, {46.5, 78, 2}}, {{42.5, 77, 2}, {
       46.5, 77, 2}}, {{46.5, 80, 2}, {50.5, 80, 2}}, {{46.5, 79, 2}, {
       50.5, 79, 2}}, {{46.5, 78, 2}, {50.5, 78, 2}}, {{46.5, 77, 2}, {
       50.5, 77, 2}}, {{50.5, 80, 2}, {54.5, 80, 2}}, {{50.5, 79, 2}, {
       54.5, 79, 2}}, {{50.5, 78, 2}, {54.5, 78, 2}}, {{50.5, 77, 2}, {
       54.5, 77, 2}}, {{54.5, 80, 2}, {58.5, 80, 2}}, {{54.5, 79, 2}, {
       58.5, 79, 2}}, {{54.5, 78, 2}, {58.5, 78, 2}}, {{54.5, 77, 2}, {
       58.5, 77, 2}}, {{58.5, 80, 2}, {62.5, 80, 2}}, {{58.5, 79, 2}, {
       62.5, 79, 2}}, {{58.5, 78, 2}, {62.5, 78, 2}}, {{58.5, 77, 2}, {
       62.5, 77, 2}}, {{62.5, 80, 2}, {66.5, 80, 2}}, {{62.5, 79, 2}, {
       66.5, 79, 2}}, {{62.5, 78, 2}, {66.5, 78, 2}}, {{62.5, 77, 2}, {
       66.5, 77, 2}}, {{66.5, 80, 2}, {70.5, 80, 2}}, {{66.5, 79, 2}, {
       70.5, 79, 2}}, {{66.5, 78, 2}, {70.5, 78, 2}}, {{66.5, 77, 2}, {
       70.5, 77, 2}}, {{70.5, 80, 2}, {74.5, 80, 2}}, {{70.5, 79, 2}, {
       74.5, 79, 2}}, {{70.5, 78, 2}, {74.5, 78, 2}}, {{70.5, 77, 2}, {
       74.5, 77, 2}}, {{74.5, 80, 2}, {78.5, 80, 2}}, {{74.5, 79, 2}, {
       78.5, 79, 2}}, {{74.5, 78, 2}, {78.5, 78, 2}}, {{74.5, 77, 2}, {
       78.5, 77, 2}}, {{2.5, 76, 2}, {6.5, 76, 2}}, {{2.5, 75, 2}, {
       6.5, 75, 2}}, {{2.5, 74, 2}, {6.5, 74, 2}}, {{2.5, 73, 2}, {
       6.5, 73, 2}}, {{6.5, 76, 2}, {10.5, 76, 2}}, {{6.5, 75, 2}, {
       10.5, 75, 2}}, {{6.5, 74, 2}, {10.5, 74, 2}}, {{6.5, 73, 2}, {
       10.5, 73, 2}}, {{10.5, 76, 2}, {14.5, 76, 2}}, {{10.5, 75, 2}, {
       14.5, 75, 2}}, {{10.5, 74, 2}, {14.5, 74, 2}}, {{10.5, 73, 2}, {
       14.5, 73, 2}}, {{14.5, 76, 2}, {18.5, 76, 2}}, {{14.5, 75, 2}, {
       18.5, 75, 2}}, {{14.5, 74, 2}, {18.5, 74, 2}}, {{14.5, 73, 2}, {
       18.5, 73, 2}}, {{18.5, 76, 2}, {22.5, 76, 2}}, {{18.5, 75, 2}, {
       22.5, 75, 2}}, {{18.5, 74, 2}, {22.5, 74, 2}}, {{18.5, 73, 2}, {
       22.5, 73, 2}}, {{22.5, 76, 2}, {26.5, 76, 2}}, {{22.5, 75, 2}, {
       26.5, 75, 2}}, {{22.5, 74, 2}, {26.5, 74, 2}}, {{22.5, 73, 2}, {
       26.5, 73, 2}}, {{26.5, 76, 2}, {30.5, 76, 2}}, {{26.5, 75, 2}, {
       30.5, 75, 2}}, {{26.5, 74, 2}, {30.5, 74, 2}}, {{26.5, 73, 2}, {
       30.5, 73, 2}}, {{30.5, 76, 2}, {34.5, 76, 2}}, {{30.5, 75, 2}, {
       34.5, 75, 2}}, {{30.5, 74, 2}, {34.5, 74, 2}}, {{30.5, 73, 2}, {
       34.5, 73, 2}}, {{34.5, 76, 2}, {38.5, 76, 2}}, {{34.5, 75, 2}, {
       38.5, 75, 2}}, {{34.5, 74, 2}, {38.5, 74, 2}}, {{34.5, 73, 2}, {
       38.5, 73, 2}}, {{38.5, 76, 2}, {42.5, 76, 2}}, {{38.5, 75, 2}, {
       42.5, 75, 2}}, {{38.5, 74, 2}, {42.5, 74, 2}}, {{38.5, 73, 2}, {
       42.5, 73, 2}}, {{42.5, 76, 2}, {46.5, 76, 2}}, {{42.5, 75, 2}, {
       46.5, 75, 2}}, {{42.5, 74, 2}, {46.5, 74, 2}}, {{42.5, 73, 2}, {
       46.5, 73, 2}}, {{46.5, 76, 2}, {50.5, 76, 2}}, {{46.5, 75, 2}, {
       50.5, 75, 2}}, {{46.5, 74, 2}, {50.5, 74, 2}}, {{46.5, 73, 2}, {
       50.5, 73, 2}}, {{50.5, 76, 2}, {54.5, 76, 2}}, {{50.5, 75, 2}, {
       54.5, 75, 2}}, {{50.5, 74, 2}, {54.5, 74, 2}}, {{50.5, 73, 2}, {
       54.5, 73, 2}}, {{54.5, 76, 2}, {58.5, 76, 2}}, {{54.5, 75, 2}, {
       58.5, 75, 2}}, {{54.5, 74, 2}, {58.5, 74, 2}}, {{54.5, 73, 2}, {
       58.5, 73, 2}}, {{58.5, 76, 2}, {62.5, 76, 2}}, {{58.5, 75, 2}, {
       62.5, 75, 2}}, {{58.5, 74, 2}, {62.5, 74, 2}}, {{58.5, 73, 2}, {
       62.5, 73, 2}}, {{62.5, 76, 2}, {66.5, 76, 2}}, {{62.5, 75, 2}, {
       66.5, 75, 2}}, {{62.5, 74, 2}, {66.5, 74, 2}}, {{62.5, 73, 2}, {
       66.5, 73, 2}}, {{66.5, 76, 2}, {70.5, 76, 2}}, {{66.5, 75, 2}, {
       70.5, 75, 2}}, {{66.5, 74, 2}, {70.5, 74, 2}}, {{66.5, 73, 2}, {
       70.5, 73, 2}}, {{70.5, 76, 2}, {74.5, 76, 2}}, {{70.5, 75, 2}, {
       74.5, 75, 2}}, {{70.5, 74, 2}, {74.5, 74, 2}}, {{70.5, 73, 2}, {
       74.5, 73, 2}}, {{74.5, 76, 2}, {78.5, 76, 2}}, {{74.5, 75, 2}, {
       78.5, 75, 2}}, {{74.5, 74, 2}, {78.5, 74, 2}}, {{74.5, 73, 2}, {
       78.5, 73, 2}}, {{2.5, 72, 2}, {6.5, 72, 2}}, {{2.5, 71, 2}, {
       6.5, 71, 2}}, {{2.5, 70, 2}, {6.5, 70, 2}}, {{2.5, 69, 2}, {
       6.5, 69, 2}}, {{6.5, 72, 2}, {10.5, 72, 2}}, {{6.5, 71, 2}, {
       10.5, 71, 2}}, {{6.5, 70, 2}, {10.5, 70, 2}}, {{6.5, 69, 2}, {
       10.5, 69, 2}}, {{10.5, 72, 2}, {14.5, 72, 2}}, {{10.5, 71, 2}, {
       14.5, 71, 2}}, {{10.5, 70, 2}, {14.5, 70, 2}}, {{10.5, 69, 2}, {
       14.5, 69, 2}}, {{14.5, 72, 2}, {18.5, 72, 2}}, {{14.5, 71, 2}, {
       18.5, 71, 2}}, {{14.5, 70, 2}, {18.5, 70, 2}}, {{14.5, 69, 2}, {
       18.5, 69, 2}}, {{18.5, 72, 2}, {22.5, 72, 2}}, {{18.5, 71, 2}, {
       22.5, 71, 2}}, {{18.5, 70, 2}, {22.5, 70, 2}}, {{18.5, 69, 2}, {
       22.5, 69, 2}}, {{22.5, 72, 2}, {26.5, 72, 2}}, {{22.5, 71, 2}, {
       26.5, 71, 2}}, {{22.5, 70, 2}, {26.5, 70, 2}}, {{22.5, 69, 2}, {
       26.5, 69, 2}}, {{26.5, 72, 2}, {30.5, 72, 2}}, {{26.5, 71, 2}, {
       30.5, 71, 2}}, {{26.5, 70, 2}, {30.5, 70, 2}}, {{26.5, 69, 2}, {
       30.5, 69, 2}}, {{30.5, 72, 2}, {34.5, 72, 2}}, {{30.5, 71, 2}, {
       34.5, 71, 2}}, {{30.5, 70, 2}, {34.5, 70, 2}}, {{30.5, 69, 2}, {
       34.5, 69, 2}}, {{34.5, 72, 2}, {38.5, 72, 2}}, {{34.5, 71, 2}, {
       38.5, 71, 2}}, {{34.5, 70, 2}, {38.5, 70, 2}}, {{34.5, 69, 2}, {
       38.5, 69, 2}}, {{38.5, 72, 2}, {42.5, 72, 2}}, {{38.5, 71, 2}, {
       42.5, 71, 2}}, {{38.5, 70, 2}, {42.5, 70, 2}}, {{38.5, 69, 2}, {
       42.5, 69, 2}}, {{42.5, 72, 2}, {46.5, 72, 2}}, {{42.5, 71, 2}, {
       46.5, 71, 2}}, {{42.5, 70, 2}, {46.5, 70, 2}}, {{42.5, 69, 2}, {
       46.5, 69, 2}}, {{46.5, 72, 2}, {50.5, 72, 2}}, {{46.5, 71, 2}, {
       50.5, 71, 2}}, {{46.5, 70, 2}, {50.5, 70, 2}}, {{46.5, 69, 2}, {
       50.5, 69, 2}}, {{50.5, 72, 2}, {54.5, 72, 2}}, {{50.5, 71, 2}, {
       54.5, 71, 2}}, {{50.5, 70, 2}, {54.5, 70, 2}}, {{50.5, 69, 2}, {
       54.5, 69, 2}}, {{54.5, 72, 2}, {58.5, 72, 2}}, {{54.5, 71, 2}, {
       58.5, 71, 2}}, {{54.5, 70, 2}, {58.5, 70, 2}}, {{54.5, 69, 2}, {
       58.5, 69, 2}}, {{58.5, 72, 2}, {62.5, 72, 2}}, {{58.5, 71, 2}, {
       62.5, 71, 2}}, {{58.5, 70, 2}, {62.5, 70, 2}}, {{58.5, 69, 2}, {
       62.5, 69, 2}}, {{62.5, 72, 2}, {66.5, 72, 2}}, {{62.5, 71, 2}, {
       66.5, 71, 2}}, {{62.5, 70, 2}, {66.5, 70, 2}}, {{62.5, 69, 2}, {
       66.5, 69, 2}}, {{66.5, 72, 2}, {70.5, 72, 2}}, {{66.5, 71, 2}, {
       70.5, 71, 2}}, {{66.5, 70, 2}, {70.5, 70, 2}}, {{66.5, 69, 2}, {
       70.5, 69, 2}}, {{70.5, 72, 2}, {74.5, 72, 2}}, {{70.5, 71, 2}, {
       74.5, 71, 2}}, {{70.5, 70, 2}, {74.5, 70, 2}}, {{70.5, 69, 2}, {
       74.5, 69, 2}}, {{74.5, 72, 2}, {78.5, 72, 2}}, {{74.5, 71, 2}, {
       78.5, 71, 2}}, {{74.5, 70, 2}, {78.5, 70, 2}}, {{74.5, 69, 2}, {
       78.5, 69, 2}}, {{2.5, 68, 2}, {6.5, 68, 2}}, {{2.5, 67, 2}, {
       6.5, 67, 2}}, {{2.5, 66, 2}, {6.5, 66, 2}}, {{2.5, 65, 2}, {
       6.5, 65, 2}}, {{6.5, 68, 2}, {10.5, 68, 2}}, {{6.5, 67, 2}, {
       10.5, 67, 2}}, {{6.5, 66, 2}, {10.5, 66, 2}}, {{6.5, 65, 2}, {
       10.5, 65, 2}}, {{10.5, 68, 2}, {14.5, 68, 2}}, {{10.5, 67, 2}, {
       14.5, 67, 2}}, {{10.5, 66, 2}, {14.5, 66, 2}}, {{10.5, 65, 2}, {
       14.5, 65, 2}}, {{14.5, 68, 2}, {18.5, 68, 2}}, {{14.5, 67, 2}, {
       18.5, 67, 2}}, {{14.5, 66, 2}, {18.5, 66, 2}}, {{14.5, 65, 2}, {
       18.5, 65, 2}}, {{18.5, 68, 2}, {22.5, 68, 2}}, {{18.5, 67, 2}, {
       22.5, 67, 2}}, {{18.5, 66, 2}, {22.5, 66, 2}}, {{18.5, 65, 2}, {
       22.5, 65, 2}}, {{22.5, 68, 2}, {26.5, 68, 2}}, {{22.5, 67, 2}, {
       26.5, 67, 2}}, {{22.5, 66, 2}, {26.5, 66, 2}}, {{22.5, 65, 2}, {
       26.5, 65, 2}}, {{26.5, 68, 2}, {30.5, 68, 2}}, {{26.5, 67, 2}, {
       30.5, 67, 2}}, {{26.5, 66, 2}, {30.5, 66, 2}}, {{26.5, 65, 2}, {
       30.5, 65, 2}}, {{30.5, 68, 2}, {34.5, 68, 2}}, {{30.5, 67, 2}, {
       34.5, 67, 2}}, {{30.5, 66, 2}, {34.5, 66, 2}}, {{30.5, 65, 2}, {
       34.5, 65, 2}}, {{34.5, 68, 2}, {38.5, 68, 2}}, {{34.5, 67, 2}, {
       38.5, 67, 2}}, {{34.5, 66, 2}, {38.5, 66, 2}}, {{34.5, 65, 2}, {
       38.5, 65, 2}}, {{38.5, 68, 2}, {42.5, 68, 2}}, {{38.5, 67, 2}, {
       42.5, 67, 2}}, {{38.5, 66, 2}, {42.5, 66, 2}}, {{38.5, 65, 2}, {
       42.5, 65, 2}}, {{42.5, 68, 2}, {46.5, 68, 2}}, {{42.5, 67, 2}, {
       46.5, 67, 2}}, {{42.5, 66, 2}, {46.5, 66, 2}}, {{42.5, 65, 2}, {
       46.5, 65, 2}}, {{46.5, 68, 2}, {50.5, 68, 2}}, {{46.5, 67, 2}, {
       50.5, 67, 2}}, {{46.5, 66, 2}, {50.5, 66, 2}}, {{46.5, 65, 2}, {
       50.5, 65, 2}}, {{50.5, 68, 2}, {54.5, 68, 2}}, {{50.5, 67, 2}, {
       54.5, 67, 2}}, {{50.5, 66, 2}, {54.5, 66, 2}}, {{50.5, 65, 2}, {
       54.5, 65, 2}}, {{54.5, 68, 2}, {58.5, 68, 2}}, {{54.5, 67, 2}, {
       58.5, 67, 2}}, {{54.5, 66, 2}, {58.5, 66, 2}}, {{54.5, 65, 2}, {
       58.5, 65, 2}}, {{58.5, 68, 2}, {62.5, 68, 2}}, {{58.5, 67, 2}, {
       62.5, 67, 2}}, {{58.5, 66, 2}, {62.5, 66, 2}}, {{58.5, 65, 2}, {
       62.5, 65, 2}}, {{62.5, 68, 2}, {66.5, 68, 2}}, {{62.5, 67, 2}, {
       66.5, 67, 2}}, {{62.5, 66, 2}, {66.5, 66, 2}}, {{62.5, 65, 2}, {
       66.5, 65, 2}}, {{66.5, 68, 2}, {70.5, 68, 2}}, {{66.5, 67, 2}, {
       70.5, 67, 2}}, {{66.5, 66, 2}, {70.5, 66, 2}}, {{66.5, 65, 2}, {
       70.5, 65, 2}}, {{70.5, 68, 2}, {74.5, 68, 2}}, {{70.5, 67, 2}, {
       74.5, 67, 2}}, {{70.5, 66, 2}, {74.5, 66, 2}}, {{70.5, 65, 2}, {
       74.5, 65, 2}}, {{74.5, 68, 2}, {78.5, 68, 2}}, {{74.5, 67, 2}, {
       78.5, 67, 2}}, {{74.5, 66, 2}, {78.5, 66, 2}}, {{74.5, 65, 2}, {
       78.5, 65, 2}}, {{2.5, 64, 2}, {6.5, 64, 2}}, {{2.5, 63, 2}, {
       6.5, 63, 2}}, {{2.5, 62, 2}, {6.5, 62, 2}}, {{2.5, 61, 2}, {
       6.5, 61, 2}}, {{6.5, 64, 2}, {10.5, 64, 2}}, {{6.5, 63, 2}, {
       10.5, 63, 2}}, {{6.5, 62, 2}, {10.5, 62, 2}}, {{6.5, 61, 2}, {
       10.5, 61, 2}}, {{10.5, 64, 2}, {14.5, 64, 2}}, {{10.5, 63, 2}, {
       14.5, 63, 2}}, {{10.5, 62, 2}, {14.5, 62, 2}}, {{10.5, 61, 2}, {
       14.5, 61, 2}}, {{14.5, 64, 2}, {18.5, 64, 2}}, {{14.5, 63, 2}, {
       18.5, 63, 2}}, {{14.5, 62, 2}, {18.5, 62, 2}}, {{14.5, 61, 2}, {
       18.5, 61, 2}}, {{18.5, 64, 2}, {22.5, 64, 2}}, {{18.5, 63, 2}, {
       22.5, 63, 2}}, {{18.5, 62, 2}, {22.5, 62, 2}}, {{18.5, 61, 2}, {
       22.5, 61, 2}}, {{22.5, 64, 2}, {26.5, 64, 2}}, {{22.5, 63, 2}, {
       26.5, 63, 2}}, {{22.5, 62, 2}, {26.5, 62, 2}}, {{22.5, 61, 2}, {
       26.5, 61, 2}}, {{26.5, 64, 2}, {30.5, 64, 2}}, {{26.5, 63, 2}, {
       30.5, 63, 2}}, {{26.5, 62, 2}, {30.5, 62, 2}}, {{26.5, 61, 2}, {
       30.5, 61, 2}}, {{30.5, 64, 2}, {34.5, 64, 2}}, {{30.5, 63, 2}, {
       34.5, 63, 2}}, {{30.5, 62, 2}, {34.5, 62, 2}}, {{30.5, 61, 2}, {
       34.5, 61, 2}}, {{34.5, 64, 2}, {38.5, 64, 2}}, {{34.5, 63, 2}, {
       38.5, 63, 2}}, {{34.5, 62, 2}, {38.5, 62, 2}}, {{34.5, 61, 2}, {
       38.5, 61, 2}}, {{38.5, 64, 2}, {42.5, 64, 2}}, {{38.5, 63, 2}, {
       42.5, 63, 2}}, {{38.5, 62, 2}, {42.5, 62, 2}}, {{38.5, 61, 2}, {
       42.5, 61, 2}}, {{42.5, 64, 2}, {46.5, 64, 2}}, {{42.5, 63, 2}, {
       46.5, 63, 2}}, {{42.5, 62, 2}, {46.5, 62, 2}}, {{42.5, 61, 2}, {
       46.5, 61, 2}}, {{46.5, 64, 2}, {50.5, 64, 2}}, {{46.5, 63, 2}, {
       50.5, 63, 2}}, {{46.5, 62, 2}, {50.5, 62, 2}}, {{46.5, 61, 2}, {
       50.5, 61, 2}}, {{50.5, 64, 2}, {54.5, 64, 2}}, {{50.5, 63, 2}, {
       54.5, 63, 2}}, {{50.5, 62, 2}, {54.5, 62, 2}}, {{50.5, 61, 2}, {
       54.5, 61, 2}}, {{54.5, 64, 2}, {58.5, 64, 2}}, {{54.5, 63, 2}, {
       58.5, 63, 2}}, {{54.5, 62, 2}, {58.5, 62, 2}}, {{54.5, 61, 2}, {
       58.5, 61, 2}}, {{58.5, 64, 2}, {62.5, 64, 2}}, {{58.5, 63, 2}, {
       62.5, 63, 2}}, {{58.5, 62, 2}, {62.5, 62, 2}}, {{58.5, 61, 2}, {
       62.5, 61, 2}}, {{62.5, 64, 2}, {66.5, 64, 2}}, {{62.5, 63, 2}, {
       66.5, 63, 2}}, {{62.5, 62, 2}, {66.5, 62, 2}}, {{62.5, 61, 2}, {
       66.5, 61, 2}}, {{66.5, 64, 2}, {70.5, 64, 2}}, {{66.5, 63, 2}, {
       70.5, 63, 2}}, {{66.5, 62, 2}, {70.5, 62, 2}}, {{66.5, 61, 2}, {
       70.5, 61, 2}}, {{70.5, 64, 2}, {74.5, 64, 2}}, {{70.5, 63, 2}, {
       74.5, 63, 2}}, {{70.5, 62, 2}, {74.5, 62, 2}}, {{70.5, 61, 2}, {
       74.5, 61, 2}}, {{74.5, 64, 2}, {78.5, 64, 2}}, {{74.5, 63, 2}, {
       78.5, 63, 2}}, {{74.5, 62, 2}, {78.5, 62, 2}}, {{74.5, 61, 2}, {
       78.5, 61, 2}}, {{2.5, 60, 2}, {6.5, 60, 2}}, {{2.5, 59, 2}, {
       6.5, 59, 2}}, {{2.5, 58, 2}, {6.5, 58, 2}}, {{2.5, 57, 2}, {
       6.5, 57, 2}}, {{6.5, 60, 2}, {10.5, 60, 2}}, {{6.5, 59, 2}, {
       10.5, 59, 2}}, {{6.5, 58, 2}, {10.5, 58, 2}}, {{6.5, 57, 2}, {
       10.5, 57, 2}}, {{10.5, 60, 2}, {14.5, 60, 2}}, {{10.5, 59, 2}, {
       14.5, 59, 2}}, {{10.5, 58, 2}, {14.5, 58, 2}}, {{10.5, 57, 2}, {
       14.5, 57, 2}}, {{14.5, 60, 2}, {18.5, 60, 2}}, {{14.5, 59, 2}, {
       18.5, 59, 2}}, {{14.5, 58, 2}, {18.5, 58, 2}}, {{14.5, 57, 2}, {
       18.5, 57, 2}}, {{18.5, 60, 2}, {22.5, 60, 2}}, {{18.5, 59, 2}, {
       22.5, 59, 2}}, {{18.5, 58, 2}, {22.5, 58, 2}}, {{18.5, 57, 2}, {
       22.5, 57, 2}}, {{22.5, 60, 2}, {26.5, 60, 2}}, {{22.5, 59, 2}, {
       26.5, 59, 2}}, {{22.5, 58, 2}, {26.5, 58, 2}}, {{22.5, 57, 2}, {
       26.5, 57, 2}}, {{26.5, 60, 2}, {30.5, 60, 2}}, {{26.5, 59, 2}, {
       30.5, 59, 2}}, {{26.5, 58, 2}, {30.5, 58, 2}}, {{26.5, 57, 2}, {
       30.5, 57, 2}}, {{30.5, 60, 2}, {34.5, 60, 2}}, {{30.5, 59, 2}, {
       34.5, 59, 2}}, {{30.5, 58, 2}, {34.5, 58, 2}}, {{30.5, 57, 2}, {
       34.5, 57, 2}}, {{34.5, 60, 2}, {38.5, 60, 2}}, {{34.5, 59, 2}, {
       38.5, 59, 2}}, {{34.5, 58, 2}, {38.5, 58, 2}}, {{34.5, 57, 2}, {
       38.5, 57, 2}}, {{38.5, 60, 2}, {42.5, 60, 2}}, {{38.5, 59, 2}, {
       42.5, 59, 2}}, {{38.5, 58, 2}, {42.5, 58, 2}}, {{38.5, 57, 2}, {
       42.5, 57, 2}}, {{42.5, 60, 2}, {46.5, 60, 2}}, {{42.5, 59, 2}, {
       46.5, 59, 2}}, {{42.5, 58, 2}, {46.5, 58, 2}}, {{42.5, 57, 2}, {
       46.5, 57, 2}}, {{46.5, 60, 2}, {50.5, 60, 2}}, {{46.5, 59, 2}, {
       50.5, 59, 2}}, {{46.5, 58, 2}, {50.5, 58, 2}}, {{46.5, 57, 2}, {
       50.5, 57, 2}}, {{50.5, 60, 2}, {54.5, 60, 2}}, {{50.5, 59, 2}, {
       54.5, 59, 2}}, {{50.5, 58, 2}, {54.5, 58, 2}}, {{50.5, 57, 2}, {
       54.5, 57, 2}}, {{54.5, 60, 2}, {58.5, 60, 2}}, {{54.5, 59, 2}, {
       58.5, 59, 2}}, {{54.5, 58, 2}, {58.5, 58, 2}}, {{54.5, 57, 2}, {
       58.5, 57, 2}}, {{58.5, 60, 2}, {62.5, 60, 2}}, {{58.5, 59, 2}, {
       62.5, 59, 2}}, {{58.5, 58, 2}, {62.5, 58, 2}}, {{58.5, 57, 2}, {
       62.5, 57, 2}}, {{62.5, 60, 2}, {66.5, 60, 2}}, {{62.5, 59, 2}, {
       66.5, 59, 2}}, {{62.5, 58, 2}, {66.5, 58, 2}}, {{62.5, 57, 2}, {
       66.5, 57, 2}}, {{66.5, 60, 2}, {70.5, 60, 2}}, {{66.5, 59, 2}, {
       70.5, 59, 2}}, {{66.5, 58, 2}, {70.5, 58, 2}}, {{66.5, 57, 2}, {
       70.5, 57, 2}}, {{70.5, 60, 2}, {74.5, 60, 2}}, {{70.5, 59, 2}, {
       74.5, 59, 2}}, {{70.5, 58, 2}, {74.5, 58, 2}}, {{70.5, 57, 2}, {
       74.5, 57, 2}}, {{74.5, 60, 2}, {78.5, 60, 2}}, {{74.5, 59, 2}, {
       78.5, 59, 2}}, {{74.5, 58, 2}, {78.5, 58, 2}}, {{74.5, 57, 2}, {
       78.5, 57, 2}}, {{2.5, 56, 2}, {6.5, 56, 2}}, {{2.5, 55, 2}, {
       6.5, 55, 2}}, {{2.5, 54, 2}, {6.5, 54, 2}}, {{2.5, 53, 2}, {
       6.5, 53, 2}}, {{6.5, 56, 2}, {10.5, 56, 2}}, {{6.5, 55, 2}, {
       10.5, 55, 2}}, {{6.5, 54, 2}, {10.5, 54, 2}}, {{6.5, 53, 2}, {
       10.5, 53, 2}}, {{10.5, 56, 2}, {14.5, 56, 2}}, {{10.5, 55, 2}, {
       14.5, 55, 2}}, {{10.5, 54, 2}, {14.5, 54, 2}}, {{10.5, 53, 2}, {
       14.5, 53, 2}}, {{14.5, 56, 2}, {18.5, 56, 2}}, {{14.5, 55, 2}, {
       18.5, 55, 2}}, {{14.5, 54, 2}, {18.5, 54, 2}}, {{14.5, 53, 2}, {
       18.5, 53, 2}}, {{18.5, 56, 2}, {22.5, 56, 2}}, {{18.5, 55, 2}, {
       22.5, 55, 2}}, {{18.5, 54, 2}, {22.5, 54, 2}}, {{18.5, 53, 2}, {
       22.5, 53, 2}}, {{22.5, 56, 2}, {26.5, 56, 2}}, {{22.5, 55, 2}, {
       26.5, 55, 2}}, {{22.5, 54, 2}, {26.5, 54, 2}}, {{22.5, 53, 2}, {
       26.5, 53, 2}}, {{26.5, 56, 2}, {30.5, 56, 2}}, {{26.5, 55, 2}, {
       30.5, 55, 2}}, {{26.5, 54, 2}, {30.5, 54, 2}}, {{26.5, 53, 2}, {
       30.5, 53, 2}}, {{30.5, 56, 2}, {34.5, 56, 2}}, {{30.5, 55, 2}, {
       34.5, 55, 2}}, {{30.5, 54, 2}, {34.5, 54, 2}}, {{30.5, 53, 2}, {
       34.5, 53, 2}}, {{34.5, 56, 2}, {38.5, 56, 2}}, {{34.5, 55, 2}, {
       38.5, 55, 2}}, {{34.5, 54, 2}, {38.5, 54, 2}}, {{34.5, 53, 2}, {
       38.5, 53, 2}}, {{38.5, 56, 2}, {42.5, 56, 2}}, {{38.5, 55, 2}, {
       42.5, 55, 2}}, {{38.5, 54, 2}, {42.5, 54, 2}}, {{38.5, 53, 2}, {
       42.5, 53, 2}}, {{42.5, 56, 2}, {46.5, 56, 2}}, {{42.5, 55, 2}, {
       46.5, 55, 2}}, {{42.5, 54, 2}, {46.5, 54, 2}}, {{42.5, 53, 2}, {
       46.5, 53, 2}}, {{46.5, 56, 2}, {50.5, 56, 2}}, {{46.5, 55, 2}, {
       50.5, 55, 2}}, {{46.5, 54, 2}, {50.5, 54, 2}}, {{46.5, 53, 2}, {
       50.5, 53, 2}}, {{50.5, 56, 2}, {54.5, 56, 2}}, {{50.5, 55, 2}, {
       54.5, 55, 2}}, {{50.5, 54, 2}, {54.5, 54, 2}}, {{50.5, 53, 2}, {
       54.5, 53, 2}}, {{54.5, 56, 2}, {58.5, 56, 2}}, {{54.5, 55, 2}, {
       58.5, 55, 2}}, {{54.5, 54, 2}, {58.5, 54, 2}}, {{54.5, 53, 2}, {
       58.5, 53, 2}}, {{58.5, 56, 2}, {62.5, 56, 2}}, {{58.5, 55, 2}, {
       62.5, 55, 2}}, {{58.5, 54, 2}, {62.5, 54, 2}}, {{58.5, 53, 2}, {
       62.5, 53, 2}}, {{62.5, 56, 2}, {66.5, 56, 2}}, {{62.5, 55, 2}, {
       66.5, 55, 2}}, {{62.5, 54, 2}, {66.5, 54, 2}}, {{62.5, 53, 2}, {
       66.5, 53, 2}}, {{66.5, 56, 2}, {70.5, 56, 2}}, {{66.5, 55, 2}, {
       70.5, 55, 2}}, {{66.5, 54, 2}, {70.5, 54, 2}}, {{66.5, 53, 2}, {
       70.5, 53, 2}}, {{70.5, 56, 2}, {74.5, 56, 2}}, {{70.5, 55, 2}, {
       74.5, 55, 2}}, {{70.5, 54, 2}, {74.5, 54, 2}}, {{70.5, 53, 2}, {
       74.5, 53, 2}}, {{74.5, 56, 2}, {78.5, 56, 2}}, {{74.5, 55, 2}, {
       78.5, 55, 2}}, {{74.5, 54, 2}, {78.5, 54, 2}}, {{74.5, 53, 2}, {
       78.5, 53, 2}}, {{2.5, 52, 2}, {6.5, 52, 2}}, {{2.5, 51, 2}, {
       6.5, 51, 2}}, {{2.5, 50, 2}, {6.5, 50, 2}}, {{2.5, 49, 2}, {
       6.5, 49, 2}}, {{6.5, 52, 2}, {10.5, 52, 2}}, {{6.5, 51, 2}, {
       10.5, 51, 2}}, {{6.5, 50, 2}, {10.5, 50, 2}}, {{6.5, 49, 2}, {
       10.5, 49, 2}}, {{10.5, 52, 2}, {14.5, 52, 2}}, {{10.5, 51, 2}, {
       14.5, 51, 2}}, {{10.5, 50, 2}, {14.5, 50, 2}}, {{10.5, 49, 2}, {
       14.5, 49, 2}}, {{14.5, 52, 2}, {18.5, 52, 2}}, {{14.5, 51, 2}, {
       18.5, 51, 2}}, {{14.5, 50, 2}, {18.5, 50, 2}}, {{14.5, 49, 2}, {
       18.5, 49, 2}}, {{18.5, 52, 2}, {22.5, 52, 2}}, {{18.5, 51, 2}, {
       22.5, 51, 2}}, {{18.5, 50, 2}, {22.5, 50, 2}}, {{18.5, 49, 2}, {
       22.5, 49, 2}}, {{22.5, 52, 2}, {26.5, 52, 2}}, {{22.5, 51, 2}, {
       26.5, 51, 2}}, {{22.5, 50, 2}, {26.5, 50, 2}}, {{22.5, 49, 2}, {
       26.5, 49, 2}}, {{26.5, 52, 2}, {30.5, 52, 2}}, {{26.5, 51, 2}, {
       30.5, 51, 2}}, {{26.5, 50, 2}, {30.5, 50, 2}}, {{26.5, 49, 2}, {
       30.5, 49, 2}}, {{30.5, 52, 2}, {34.5, 52, 2}}, {{30.5, 51, 2}, {
       34.5, 51, 2}}, {{30.5, 50, 2}, {34.5, 50, 2}}, {{30.5, 49, 2}, {
       34.5, 49, 2}}, {{34.5, 52, 2}, {38.5, 52, 2}}, {{34.5, 51, 2}, {
       38.5, 51, 2}}, {{34.5, 50, 2}, {38.5, 50, 2}}, {{34.5, 49, 2}, {
       38.5, 49, 2}}, {{38.5, 52, 2}, {42.5, 52, 2}}, {{38.5, 51, 2}, {
       42.5, 51, 2}}, {{38.5, 50, 2}, {42.5, 50, 2}}, {{38.5, 49, 2}, {
       42.5, 49, 2}}, {{42.5, 52, 2}, {46.5, 52, 2}}, {{42.5, 51, 2}, {
       46.5, 51, 2}}, {{42.5, 50, 2}, {46.5, 50, 2}}, {{42.5, 49, 2}, {
       46.5, 49, 2}}, {{46.5, 52, 2}, {50.5, 52, 2}}, {{46.5, 51, 2}, {
       50.5, 51, 2}}, {{46.5, 50, 2}, {50.5, 50, 2}}, {{46.5, 49, 2}, {
       50.5, 49, 2}}, {{50.5, 52, 2}, {54.5, 52, 2}}, {{50.5, 51, 2}, {
       54.5, 51, 2}}, {{50.5, 50, 2}, {54.5, 50, 2}}, {{50.5, 49, 2}, {
       54.5, 49, 2}}, {{54.5, 52, 2}, {58.5, 52, 2}}, {{54.5, 51, 2}, {
       58.5, 51, 2}}, {{54.5, 50, 2}, {58.5, 50, 2}}, {{54.5, 49, 2}, {
       58.5, 49, 2}}, {{58.5, 52, 2}, {62.5, 52, 2}}, {{58.5, 51, 2}, {
       62.5, 51, 2}}, {{58.5, 50, 2}, {62.5, 50, 2}}, {{58.5, 49, 2}, {
       62.5, 49, 2}}, {{62.5, 52, 2}, {66.5, 52, 2}}, {{62.5, 51, 2}, {
       66.5, 51, 2}}, {{62.5, 50, 2}, {66.5, 50, 2}}, {{62.5, 49, 2}, {
       66.5, 49, 2}}, {{66.5, 52, 2}, {70.5, 52, 2}}, {{66.5, 51, 2}, {
       70.5, 51, 2}}, {{66.5, 50, 2}, {70.5, 50, 2}}, {{66.5, 49, 2}, {
       70.5, 49, 2}}, {{70.5, 52, 2}, {74.5, 52, 2}}, {{70.5, 51, 2}, {
       74.5, 51, 2}}, {{70.5, 50, 2}, {74.5, 50, 2}}, {{70.5, 49, 2}, {
       74.5, 49, 2}}, {{74.5, 52, 2}, {78.5, 52, 2}}, {{74.5, 51, 2}, {
       78.5, 51, 2}}, {{74.5, 50, 2}, {78.5, 50, 2}}, {{74.5, 49, 2}, {
       78.5, 49, 2}}, {{2.5, 48, 2}, {6.5, 48, 2}}, {{2.5, 47, 2}, {
       6.5, 47, 2}}, {{2.5, 46, 2}, {6.5, 46, 2}}, {{2.5, 45, 2}, {
       6.5, 45, 2}}, {{6.5, 48, 2}, {10.5, 48, 2}}, {{6.5, 47, 2}, {
       10.5, 47, 2}}, {{6.5, 46, 2}, {10.5, 46, 2}}, {{6.5, 45, 2}, {
       10.5, 45, 2}}, {{10.5, 48, 2}, {14.5, 48, 2}}, {{10.5, 47, 2}, {
       14.5, 47, 2}}, {{10.5, 46, 2}, {14.5, 46, 2}}, {{10.5, 45, 2}, {
       14.5, 45, 2}}, {{14.5, 48, 2}, {18.5, 48, 2}}, {{14.5, 47, 2}, {
       18.5, 47, 2}}, {{14.5, 46, 2}, {18.5, 46, 2}}, {{14.5, 45, 2}, {
       18.5, 45, 2}}, {{18.5, 48, 2}, {22.5, 48, 2}}, {{18.5, 47, 2}, {
       22.5, 47, 2}}, {{18.5, 46, 2}, {22.5, 46, 2}}, {{18.5, 45, 2}, {
       22.5, 45, 2}}, {{22.5, 48, 2}, {26.5, 48, 2}}, {{22.5, 47, 2}, {
       26.5, 47, 2}}, {{22.5, 46, 2}, {26.5, 46, 2}}, {{22.5, 45, 2}, {
       26.5, 45, 2}}, {{26.5, 48, 2}, {30.5, 48, 2}}, {{26.5, 47, 2}, {
       30.5, 47, 2}}, {{26.5, 46, 2}, {30.5, 46, 2}}, {{26.5, 45, 2}, {
       30.5, 45, 2}}, {{30.5, 48, 2}, {34.5, 48, 2}}, {{30.5, 47, 2}, {
       34.5, 47, 2}}, {{30.5, 46, 2}, {34.5, 46, 2}}, {{30.5, 45, 2}, {
       34.5, 45, 2}}, {{34.5, 48, 2}, {38.5, 48, 2}}, {{34.5, 47, 2}, {
       38.5, 47, 2}}, {{34.5, 46, 2}, {38.5, 46, 2}}, {{34.5, 45, 2}, {
       38.5, 45, 2}}, {{38.5, 48, 2}, {42.5, 48, 2}}, {{38.5, 47, 2}, {
       42.5, 47, 2}}, {{38.5, 46, 2}, {42.5, 46, 2}}, {{38.5, 45, 2}, {
       42.5, 45, 2}}, {{42.5, 48, 2}, {46.5, 48, 2}}, {{42.5, 47, 2}, {
       46.5, 47, 2}}, {{42.5, 46, 2}, {46.5, 46, 2}}, {{42.5, 45, 2}, {
       46.5, 45, 2}}, {{46.5, 48, 2}, {50.5, 48, 2}}, {{46.5, 47, 2}, {
       50.5, 47, 2}}, {{46.5, 46, 2}, {50.5, 46, 2}}, {{46.5, 45, 2}, {
       50.5, 45, 2}}, {{50.5, 48, 2}, {54.5, 48, 2}}, {{50.5, 47, 2}, {
       54.5, 47, 2}}, {{50.5, 46, 2}, {54.5, 46, 2}}, {{50.5, 45, 2}, {
       54.5, 45, 2}}, {{54.5, 48, 2}, {58.5, 48, 2}}, {{54.5, 47, 2}, {
       58.5, 47, 2}}, {{54.5, 46, 2}, {58.5, 46, 2}}, {{54.5, 45, 2}, {
       58.5, 45, 2}}, {{58.5, 48, 2}, {62.5, 48, 2}}, {{58.5, 47, 2}, {
       62.5, 47, 2}}, {{58.5, 46, 2}, {62.5, 46, 2}}, {{58.5, 45, 2}, {
       62.5, 45, 2}}, {{62.5, 48, 2}, {66.5, 48, 2}}, {{62.5, 47, 2}, {
       66.5, 47, 2}}, {{62.5, 46, 2}, {66.5, 46, 2}}, {{62.5, 45, 2}, {
       66.5, 45, 2}}, {{66.5, 48, 2}, {70.5, 48, 2}}, {{66.5, 47, 2}, {
       70.5, 47, 2}}, {{66.5, 46, 2}, {70.5, 46, 2}}, {{66.5, 45, 2}, {
       70.5, 45, 2}}, {{70.5, 48, 2}, {74.5, 48, 2}}, {{70.5, 47, 2}, {
       74.5, 47, 2}}, {{70.5, 46, 2}, {74.5, 46, 2}}, {{70.5, 45, 2}, {
       74.5, 45, 2}}, {{74.5, 48, 2}, {78.5, 48, 2}}, {{74.5, 47, 2}, {
       78.5, 47, 2}}, {{74.5, 46, 2}, {78.5, 46, 2}}, {{74.5, 45, 2}, {
       78.5, 45, 2}}, {{2.5, 44, 2}, {6.5, 44, 2}}, {{2.5, 43, 2}, {
       6.5, 43, 2}}, {{2.5, 42, 2}, {6.5, 42, 2}}, {{2.5, 41, 2}, {
       6.5, 41, 2}}, {{6.5, 44, 2}, {10.5, 44, 2}}, {{6.5, 43, 2}, {
       10.5, 43, 2}}, {{6.5, 42, 2}, {10.5, 42, 2}}, {{6.5, 41, 2}, {
       10.5, 41, 2}}, {{10.5, 44, 2}, {14.5, 44, 2}}, {{10.5, 43, 2}, {
       14.5, 43, 2}}, {{10.5, 42, 2}, {14.5, 42, 2}}, {{10.5, 41, 2}, {
       14.5, 41, 2}}, {{14.5, 44, 2}, {18.5, 44, 2}}, {{14.5, 43, 2}, {
       18.5, 43, 2}}, {{14.5, 42, 2}, {18.5, 42, 2}}, {{14.5, 41, 2}, {
       18.5, 41, 2}}, {{18.5, 44, 2}, {22.5, 44, 2}}, {{18.5, 43, 2}, {
       22.5, 43, 2}}, {{18.5, 42, 2}, {22.5, 42, 2}}, {{18.5, 41, 2}, {
       22.5, 41, 2}}, {{22.5, 44, 2}, {26.5, 44, 2}}, {{22.5, 43, 2}, {
       26.5, 43, 2}}, {{22.5, 42, 2}, {26.5, 42, 2}}, {{22.5, 41, 2}, {
       26.5, 41, 2}}, {{26.5, 44, 2}, {30.5, 44, 2}}, {{26.5, 43, 2}, {
       30.5, 43, 2}}, {{26.5, 42, 2}, {30.5, 42, 2}}, {{26.5, 41, 2}, {
       30.5, 41, 2}}, {{30.5, 44, 2}, {34.5, 44, 2}}, {{30.5, 43, 2}, {
       34.5, 43, 2}}, {{30.5, 42, 2}, {34.5, 42, 2}}, {{30.5, 41, 2}, {
       34.5, 41, 2}}, {{34.5, 44, 2}, {38.5, 44, 2}}, {{34.5, 43, 2}, {
       38.5, 43, 2}}, {{34.5, 42, 2}, {38.5, 42, 2}}, {{34.5, 41, 2}, {
       38.5, 41, 2}}, {{38.5, 44, 2}, {42.5, 44, 2}}, {{38.5, 43, 2}, {
       42.5, 43, 2}}, {{38.5, 42, 2}, {42.5, 42, 2}}, {{38.5, 41, 2}, {
       42.5, 41, 2}}, {{42.5, 44, 2}, {46.5, 44, 2}}, {{42.5, 43, 2}, {
       46.5, 43, 2}}, {{42.5, 42, 2}, {46.5, 42, 2}}, {{42.5, 41, 2}, {
       46.5, 41, 2}}, {{46.5, 44, 2}, {50.5, 44, 2}}, {{46.5, 43, 2}, {
       50.5, 43, 2}}, {{46.5, 42, 2}, {50.5, 42, 2}}, {{46.5, 41, 2}, {
       50.5, 41, 2}}, {{50.5, 44, 2}, {54.5, 44, 2}}, {{50.5, 43, 2}, {
       54.5, 43, 2}}, {{50.5, 42, 2}, {54.5, 42, 2}}, {{50.5, 41, 2}, {
       54.5, 41, 2}}, {{54.5, 44, 2}, {58.5, 44, 2}}, {{54.5, 43, 2}, {
       58.5, 43, 2}}, {{54.5, 42, 2}, {58.5, 42, 2}}, {{54.5, 41, 2}, {
       58.5, 41, 2}}, {{58.5, 44, 2}, {62.5, 44, 2}}, {{58.5, 43, 2}, {
       62.5, 43, 2}}, {{58.5, 42, 2}, {62.5, 42, 2}}, {{58.5, 41, 2}, {
       62.5, 41, 2}}, {{62.5, 44, 2}, {66.5, 44, 2}}, {{62.5, 43, 2}, {
       66.5, 43, 2}}, {{62.5, 42, 2}, {66.5, 42, 2}}, {{62.5, 41, 2}, {
       66.5, 41, 2}}, {{66.5, 44, 2}, {70.5, 44, 2}}, {{66.5, 43, 2}, {
       70.5, 43, 2}}, {{66.5, 42, 2}, {70.5, 42, 2}}, {{66.5, 41, 2}, {
       70.5, 41, 2}}, {{70.5, 44, 2}, {74.5, 44, 2}}, {{70.5, 43, 2}, {
       74.5, 43, 2}}, {{70.5, 42, 2}, {74.5, 42, 2}}, {{70.5, 41, 2}, {
       74.5, 41, 2}}, {{74.5, 44, 2}, {78.5, 44, 2}}, {{74.5, 43, 2}, {
       78.5, 43, 2}}, {{74.5, 42, 2}, {78.5, 42, 2}}, {{74.5, 41, 2}, {
       78.5, 41, 2}}, {{2.5, 40, 2}, {6.5, 40, 2}}, {{2.5, 39, 2}, {
       6.5, 39, 2}}, {{2.5, 38, 2}, {6.5, 38, 2}}, {{2.5, 37, 2}, {
       6.5, 37, 2}}, {{6.5, 40, 2}, {10.5, 40, 2}}, {{6.5, 39, 2}, {
       10.5, 39, 2}}, {{6.5, 38, 2}, {10.5, 38, 2}}, {{6.5, 37, 2}, {
       10.5, 37, 2}}, {{10.5, 40, 2}, {14.5, 40, 2}}, {{10.5, 39, 2}, {
       14.5, 39, 2}}, {{10.5, 38, 2}, {14.5, 38, 2}}, {{10.5, 37, 2}, {
       14.5, 37, 2}}, {{14.5, 40, 2}, {18.5, 40, 2}}, {{14.5, 39, 2}, {
       18.5, 39, 2}}, {{14.5, 38, 2}, {18.5, 38, 2}}, {{14.5, 37, 2}, {
       18.5, 37, 2}}, {{18.5, 40, 2}, {22.5, 40, 2}}, {{18.5, 39, 2}, {
       22.5, 39, 2}}, {{18.5, 38, 2}, {22.5, 38, 2}}, {{18.5, 37, 2}, {
       22.5, 37, 2}}, {{22.5, 40, 2}, {26.5, 40, 2}}, {{22.5, 39, 2}, {
       26.5, 39, 2}}, {{22.5, 38, 2}, {26.5, 38, 2}}, {{22.5, 37, 2}, {
       26.5, 37, 2}}, {{26.5, 40, 2}, {30.5, 40, 2}}, {{26.5, 39, 2}, {
       30.5, 39, 2}}, {{26.5, 38, 2}, {30.5, 38, 2}}, {{26.5, 37, 2}, {
       30.5, 37, 2}}, {{30.5, 40, 2}, {34.5, 40, 2}}, {{30.5, 39, 2}, {
       34.5, 39, 2}}, {{30.5, 38, 2}, {34.5, 38, 2}}, {{30.5, 37, 2}, {
       34.5, 37, 2}}, {{34.5, 40, 2}, {38.5, 40, 2}}, {{34.5, 39, 2}, {
       38.5, 39, 2}}, {{34.5, 38, 2}, {38.5, 38, 2}}, {{34.5, 37, 2}, {
       38.5, 37, 2}}, {{38.5, 40, 2}, {42.5, 40, 2}}, {{38.5, 39, 2}, {
       42.5, 39, 2}}, {{38.5, 38, 2}, {42.5, 38, 2}}, {{38.5, 37, 2}, {
       42.5, 37, 2}}, {{42.5, 40, 2}, {46.5, 40, 2}}, {{42.5, 39, 2}, {
       46.5, 39, 2}}, {{42.5, 38, 2}, {46.5, 38, 2}}, {{42.5, 37, 2}, {
       46.5, 37, 2}}, {{46.5, 40, 2}, {50.5, 40, 2}}, {{46.5, 39, 2}, {
       50.5, 39, 2}}, {{46.5, 38, 2}, {50.5, 38, 2}}, {{46.5, 37, 2}, {
       50.5, 37, 2}}, {{50.5, 40, 2}, {54.5, 40, 2}}, {{50.5, 39, 2}, {
       54.5, 39, 2}}, {{50.5, 38, 2}, {54.5, 38, 2}}, {{50.5, 37, 2}, {
       54.5, 37, 2}}, {{54.5, 40, 2}, {58.5, 40, 2}}, {{54.5, 39, 2}, {
       58.5, 39, 2}}, {{54.5, 38, 2}, {58.5, 38, 2}}, {{54.5, 37, 2}, {
       58.5, 37, 2}}, {{58.5, 40, 2}, {62.5, 40, 2}}, {{58.5, 39, 2}, {
       62.5, 39, 2}}, {{58.5, 38, 2}, {62.5, 38, 2}}, {{58.5, 37, 2}, {
       62.5, 37, 2}}, {{62.5, 40, 2}, {66.5, 40, 2}}, {{62.5, 39, 2}, {
       66.5, 39, 2}}, {{62.5, 38, 2}, {66.5, 38, 2}}, {{62.5, 37, 2}, {
       66.5, 37, 2}}, {{66.5, 40, 2}, {70.5, 40, 2}}, {{66.5, 39, 2}, {
       70.5, 39, 2}}, {{66.5, 38, 2}, {70.5, 38, 2}}, {{66.5, 37, 2}, {
       70.5, 37, 2}}, {{70.5, 40, 2}, {74.5, 40, 2}}, {{70.5, 39, 2}, {
       74.5, 39, 2}}, {{70.5, 38, 2}, {74.5, 38, 2}}, {{70.5, 37, 2}, {
       74.5, 37, 2}}, {{74.5, 40, 2}, {78.5, 40, 2}}, {{74.5, 39, 2}, {
       78.5, 39, 2}}, {{74.5, 38, 2}, {78.5, 38, 2}}, {{74.5, 37, 2}, {
       78.5, 37, 2}}, {{2.5, 36, 2}, {6.5, 36, 2}}, {{2.5, 35, 2}, {
       6.5, 35, 2}}, {{2.5, 34, 2}, {6.5, 34, 2}}, {{2.5, 33, 2}, {
       6.5, 33, 2}}, {{6.5, 36, 2}, {10.5, 36, 2}}, {{6.5, 35, 2}, {
       10.5, 35, 2}}, {{6.5, 34, 2}, {10.5, 34, 2}}, {{6.5, 33, 2}, {
       10.5, 33, 2}}, {{10.5, 36, 2}, {14.5, 36, 2}}, {{10.5, 35, 2}, {
       14.5, 35, 2}}, {{10.5, 34, 2}, {14.5, 34, 2}}, {{10.5, 33, 2}, {
       14.5, 33, 2}}, {{14.5, 36, 2}, {18.5, 36, 2}}, {{14.5, 35, 2}, {
       18.5, 35, 2}}, {{14.5, 34, 2}, {18.5, 34, 2}}, {{14.5, 33, 2}, {
       18.5, 33, 2}}, {{18.5, 36, 2}, {22.5, 36, 2}}, {{18.5, 35, 2}, {
       22.5, 35, 2}}, {{18.5, 34, 2}, {22.5, 34, 2}}, {{18.5, 33, 2}, {
       22.5, 33, 2}}, {{22.5, 36, 2}, {26.5, 36, 2}}, {{22.5, 35, 2}, {
       26.5, 35, 2}}, {{22.5, 34, 2}, {26.5, 34, 2}}, {{22.5, 33, 2}, {
       26.5, 33, 2}}, {{26.5, 36, 2}, {30.5, 36, 2}}, {{26.5, 35, 2}, {
       30.5, 35, 2}}, {{26.5, 34, 2}, {30.5, 34, 2}}, {{26.5, 33, 2}, {
       30.5, 33, 2}}, {{30.5, 36, 2}, {34.5, 36, 2}}, {{30.5, 35, 2}, {
       34.5, 35, 2}}, {{30.5, 34, 2}, {34.5, 34, 2}}, {{30.5, 33, 2}, {
       34.5, 33, 2}}, {{34.5, 36, 2}, {38.5, 36, 2}}, {{34.5, 35, 2}, {
       38.5, 35, 2}}, {{34.5, 34, 2}, {38.5, 34, 2}}, {{34.5, 33, 2}, {
       38.5, 33, 2}}, {{38.5, 36, 2}, {42.5, 36, 2}}, {{38.5, 35, 2}, {
       42.5, 35, 2}}, {{38.5, 34, 2}, {42.5, 34, 2}}, {{38.5, 33, 2}, {
       42.5, 33, 2}}, {{42.5, 36, 2}, {46.5, 36, 2}}, {{42.5, 35, 2}, {
       46.5, 35, 2}}, {{42.5, 34, 2}, {46.5, 34, 2}}, {{42.5, 33, 2}, {
       46.5, 33, 2}}, {{46.5, 36, 2}, {50.5, 36, 2}}, {{46.5, 35, 2}, {
       50.5, 35, 2}}, {{46.5, 34, 2}, {50.5, 34, 2}}, {{46.5, 33, 2}, {
       50.5, 33, 2}}, {{50.5, 36, 2}, {54.5, 36, 2}}, {{50.5, 35, 2}, {
       54.5, 35, 2}}, {{50.5, 34, 2}, {54.5, 34, 2}}, {{50.5, 33, 2}, {
       54.5, 33, 2}}, {{54.5, 36, 2}, {58.5, 36, 2}}, {{54.5, 35, 2}, {
       58.5, 35, 2}}, {{54.5, 34, 2}, {58.5, 34, 2}}, {{54.5, 33, 2}, {
       58.5, 33, 2}}, {{58.5, 36, 2}, {62.5, 36, 2}}, {{58.5, 35, 2}, {
       62.5, 35, 2}}, {{58.5, 34, 2}, {62.5, 34, 2}}, {{58.5, 33, 2}, {
       62.5, 33, 2}}, {{62.5, 36, 2}, {66.5, 36, 2}}, {{62.5, 35, 2}, {
       66.5, 35, 2}}, {{62.5, 34, 2}, {66.5, 34, 2}}, {{62.5, 33, 2}, {
       66.5, 33, 2}}, {{66.5, 36, 2}, {70.5, 36, 2}}, {{66.5, 35, 2}, {
       70.5, 35, 2}}, {{66.5, 34, 2}, {70.5, 34, 2}}, {{66.5, 33, 2}, {
       70.5, 33, 2}}, {{70.5, 36, 2}, {74.5, 36, 2}}, {{70.5, 35, 2}, {
       74.5, 35, 2}}, {{70.5, 34, 2}, {74.5, 34, 2}}, {{70.5, 33, 2}, {
       74.5, 33, 2}}, {{74.5, 36, 2}, {78.5, 36, 2}}, {{74.5, 35, 2}, {
       78.5, 35, 2}}, {{74.5, 34, 2}, {78.5, 34, 2}}, {{74.5, 33, 2}, {
       78.5, 33, 2}}, {{2.5, 32, 2}, {6.5, 32, 2}}, {{2.5, 31, 2}, {
       6.5, 31, 2}}, {{2.5, 30, 2}, {6.5, 30, 2}}, {{2.5, 29, 2}, {
       6.5, 29, 2}}, {{6.5, 32, 2}, {10.5, 32, 2}}, {{6.5, 31, 2}, {
       10.5, 31, 2}}, {{6.5, 30, 2}, {10.5, 30, 2}}, {{6.5, 29, 2}, {
       10.5, 29, 2}}, {{10.5, 32, 2}, {14.5, 32, 2}}, {{10.5, 31, 2}, {
       14.5, 31, 2}}, {{10.5, 30, 2}, {14.5, 30, 2}}, {{10.5, 29, 2}, {
       14.5, 29, 2}}, {{14.5, 32, 2}, {18.5, 32, 2}}, {{14.5, 31, 2}, {
       18.5, 31, 2}}, {{14.5, 30, 2}, {18.5, 30, 2}}, {{14.5, 29, 2}, {
       18.5, 29, 2}}, {{18.5, 32, 2}, {22.5, 32, 2}}, {{18.5, 31, 2}, {
       22.5, 31, 2}}, {{18.5, 30, 2}, {22.5, 30, 2}}, {{18.5, 29, 2}, {
       22.5, 29, 2}}, {{22.5, 32, 2}, {26.5, 32, 2}}, {{22.5, 31, 2}, {
       26.5, 31, 2}}, {{22.5, 30, 2}, {26.5, 30, 2}}, {{22.5, 29, 2}, {
       26.5, 29, 2}}, {{26.5, 32, 2}, {30.5, 32, 2}}, {{26.5, 31, 2}, {
       30.5, 31, 2}}, {{26.5, 30, 2}, {30.5, 30, 2}}, {{26.5, 29, 2}, {
       30.5, 29, 2}}, {{30.5, 32, 2}, {34.5, 32, 2}}, {{30.5, 31, 2}, {
       34.5, 31, 2}}, {{30.5, 30, 2}, {34.5, 30, 2}}, {{30.5, 29, 2}, {
       34.5, 29, 2}}, {{34.5, 32, 2}, {38.5, 32, 2}}, {{34.5, 31, 2}, {
       38.5, 31, 2}}, {{34.5, 30, 2}, {38.5, 30, 2}}, {{34.5, 29, 2}, {
       38.5, 29, 2}}, {{38.5, 32, 2}, {42.5, 32, 2}}, {{38.5, 31, 2}, {
       42.5, 31, 2}}, {{38.5, 30, 2}, {42.5, 30, 2}}, {{38.5, 29, 2}, {
       42.5, 29, 2}}, {{42.5, 32, 2}, {46.5, 32, 2}}, {{42.5, 31, 2}, {
       46.5, 31, 2}}, {{42.5, 30, 2}, {46.5, 30, 2}}, {{42.5, 29, 2}, {
       46.5, 29, 2}}, {{46.5, 32, 2}, {50.5, 32, 2}}, {{46.5, 31, 2}, {
       50.5, 31, 2}}, {{46.5, 30, 2}, {50.5, 30, 2}}, {{46.5, 29, 2}, {
       50.5, 29, 2}}, {{50.5, 32, 2}, {54.5, 32, 2}}, {{50.5, 31, 2}, {
       54.5, 31, 2}}, {{50.5, 30, 2}, {54.5, 30, 2}}, {{50.5, 29, 2}, {
       54.5, 29, 2}}, {{54.5, 32, 2}, {58.5, 32, 2}}, {{54.5, 31, 2}, {
       58.5, 31, 2}}, {{54.5, 30, 2}, {58.5, 30, 2}}, {{54.5, 29, 2}, {
       58.5, 29, 2}}, {{58.5, 32, 2}, {62.5, 32, 2}}, {{58.5, 31, 2}, {
       62.5, 31, 2}}, {{58.5, 30, 2}, {62.5, 30, 2}}, {{58.5, 29, 2}, {
       62.5, 29, 2}}, {{62.5, 32, 2}, {66.5, 32, 2}}, {{62.5, 31, 2}, {
       66.5, 31, 2}}, {{62.5, 30, 2}, {66.5, 30, 2}}, {{62.5, 29, 2}, {
       66.5, 29, 2}}, {{66.5, 32, 2}, {70.5, 32, 2}}, {{66.5, 31, 2}, {
       70.5, 31, 2}}, {{66.5, 30, 2}, {70.5, 30, 2}}, {{66.5, 29, 2}, {
       70.5, 29, 2}}, {{70.5, 32, 2}, {74.5, 32, 2}}, {{70.5, 31, 2}, {
       74.5, 31, 2}}, {{70.5, 30, 2}, {74.5, 30, 2}}, {{70.5, 29, 2}, {
       74.5, 29, 2}}, {{74.5, 32, 2}, {78.5, 32, 2}}, {{74.5, 31, 2}, {
       78.5, 31, 2}}, {{74.5, 30, 2}, {78.5, 30, 2}}, {{74.5, 29, 2}, {
       78.5, 29, 2}}, {{2.5, 28, 2}, {6.5, 28, 2}}, {{2.5, 27, 2}, {
       6.5, 27, 2}}, {{2.5, 26, 2}, {6.5, 26, 2}}, {{2.5, 25, 2}, {
       6.5, 25, 2}}, {{6.5, 28, 2}, {10.5, 28, 2}}, {{6.5, 27, 2}, {
       10.5, 27, 2}}, {{6.5, 26, 2}, {10.5, 26, 2}}, {{6.5, 25, 2}, {
       10.5, 25, 2}}, {{10.5, 28, 2}, {14.5, 28, 2}}, {{10.5, 27, 2}, {
       14.5, 27, 2}}, {{10.5, 26, 2}, {14.5, 26, 2}}, {{10.5, 25, 2}, {
       14.5, 25, 2}}, {{14.5, 28, 2}, {18.5, 28, 2}}, {{14.5, 27, 2}, {
       18.5, 27, 2}}, {{14.5, 26, 2}, {18.5, 26, 2}}, {{14.5, 25, 2}, {
       18.5, 25, 2}}, {{18.5, 28, 2}, {22.5, 28, 2}}, {{18.5, 27, 2}, {
       22.5, 27, 2}}, {{18.5, 26, 2}, {22.5, 26, 2}}, {{18.5, 25, 2}, {
       22.5, 25, 2}}, {{22.5, 28, 2}, {26.5, 28, 2}}, {{22.5, 27, 2}, {
       26.5, 27, 2}}, {{22.5, 26, 2}, {26.5, 26, 2}}, {{22.5, 25, 2}, {
       26.5, 25, 2}}, {{26.5, 28, 2}, {30.5, 28, 2}}, {{26.5, 27, 2}, {
       30.5, 27, 2}}, {{26.5, 26, 2}, {30.5, 26, 2}}, {{26.5, 25, 2}, {
       30.5, 25, 2}}, {{30.5, 28, 2}, {34.5, 28, 2}}, {{30.5, 27, 2}, {
       34.5, 27, 2}}, {{30.5, 26, 2}, {34.5, 26, 2}}, {{30.5, 25, 2}, {
       34.5, 25, 2}}, {{34.5, 28, 2}, {38.5, 28, 2}}, {{34.5, 27, 2}, {
       38.5, 27, 2}}, {{34.5, 26, 2}, {38.5, 26, 2}}, {{34.5, 25, 2}, {
       38.5, 25, 2}}, {{38.5, 28, 2}, {42.5, 28, 2}}, {{38.5, 27, 2}, {
       42.5, 27, 2}}, {{38.5, 26, 2}, {42.5, 26, 2}}, {{38.5, 25, 2}, {
       42.5, 25, 2}}, {{42.5, 28, 2}, {46.5, 28, 2}}, {{42.5, 27, 2}, {
       46.5, 27, 2}}, {{42.5, 26, 2}, {46.5, 26, 2}}, {{42.5, 25, 2}, {
       46.5, 25, 2}}, {{46.5, 28, 2}, {50.5, 28, 2}}, {{46.5, 27, 2}, {
       50.5, 27, 2}}, {{46.5, 26, 2}, {50.5, 26, 2}}, {{46.5, 25, 2}, {
       50.5, 25, 2}}, {{50.5, 28, 2}, {54.5, 28, 2}}, {{50.5, 27, 2}, {
       54.5, 27, 2}}, {{50.5, 26, 2}, {54.5, 26, 2}}, {{50.5, 25, 2}, {
       54.5, 25, 2}}, {{54.5, 28, 2}, {58.5, 28, 2}}, {{54.5, 27, 2}, {
       58.5, 27, 2}}, {{54.5, 26, 2}, {58.5, 26, 2}}, {{54.5, 25, 2}, {
       58.5, 25, 2}}, {{58.5, 28, 2}, {62.5, 28, 2}}, {{58.5, 27, 2}, {
       62.5, 27, 2}}, {{58.5, 26, 2}, {62.5, 26, 2}}, {{58.5, 25, 2}, {
       62.5, 25, 2}}, {{62.5, 28, 2}, {66.5, 28, 2}}, {{62.5, 27, 2}, {
       66.5, 27, 2}}, {{62.5, 26, 2}, {66.5, 26, 2}}, {{62.5, 25, 2}, {
       66.5, 25, 2}}, {{66.5, 28, 2}, {70.5, 28, 2}}, {{66.5, 27, 2}, {
       70.5, 27, 2}}, {{66.5, 26, 2}, {70.5, 26, 2}}, {{66.5, 25, 2}, {
       70.5, 25, 2}}, {{70.5, 28, 2}, {74.5, 28, 2}}, {{70.5, 27, 2}, {
       74.5, 27, 2}}, {{70.5, 26, 2}, {74.5, 26, 2}}, {{70.5, 25, 2}, {
       74.5, 25, 2}}, {{74.5, 28, 2}, {78.5, 28, 2}}, {{74.5, 27, 2}, {
       78.5, 27, 2}}, {{74.5, 26, 2}, {78.5, 26, 2}}, {{74.5, 25, 2}, {
       78.5, 25, 2}}, {{2.5, 24, 2}, {6.5, 24, 2}}, {{2.5, 23, 2}, {
       6.5, 23, 2}}, {{2.5, 22, 2}, {6.5, 22, 2}}, {{2.5, 21, 2}, {
       6.5, 21, 2}}, {{6.5, 24, 2}, {10.5, 24, 2}}, {{6.5, 23, 2}, {
       10.5, 23, 2}}, {{6.5, 22, 2}, {10.5, 22, 2}}, {{6.5, 21, 2}, {
       10.5, 21, 2}}, {{10.5, 24, 2}, {14.5, 24, 2}}, {{10.5, 23, 2}, {
       14.5, 23, 2}}, {{10.5, 22, 2}, {14.5, 22, 2}}, {{10.5, 21, 2}, {
       14.5, 21, 2}}, {{14.5, 24, 2}, {18.5, 24, 2}}, {{14.5, 23, 2}, {
       18.5, 23, 2}}, {{14.5, 22, 2}, {18.5, 22, 2}}, {{14.5, 21, 2}, {
       18.5, 21, 2}}, {{18.5, 24, 2}, {22.5, 24, 2}}, {{18.5, 23, 2}, {
       22.5, 23, 2}}, {{18.5, 22, 2}, {22.5, 22, 2}}, {{18.5, 21, 2}, {
       22.5, 21, 2}}, {{22.5, 24, 2}, {26.5, 24, 2}}, {{22.5, 23, 2}, {
       26.5, 23, 2}}, {{22.5, 22, 2}, {26.5, 22, 2}}, {{22.5, 21, 2}, {
       26.5, 21, 2}}, {{26.5, 24, 2}, {30.5, 24, 2}}, {{26.5, 23, 2}, {
       30.5, 23, 2}}, {{26.5, 22, 2}, {30.5, 22, 2}}, {{26.5, 21, 2}, {
       30.5, 21, 2}}, {{30.5, 24, 2}, {34.5, 24, 2}}, {{30.5, 23, 2}, {
       34.5, 23, 2}}, {{30.5, 22, 2}, {34.5, 22, 2}}, {{30.5, 21, 2}, {
       34.5, 21, 2}}, {{34.5, 24, 2}, {38.5, 24, 2}}, {{34.5, 23, 2}, {
       38.5, 23, 2}}, {{34.5, 22, 2}, {38.5, 22, 2}}, {{34.5, 21, 2}, {
       38.5, 21, 2}}, {{38.5, 24, 2}, {42.5, 24, 2}}, {{38.5, 23, 2}, {
       42.5, 23, 2}}, {{38.5, 22, 2}, {42.5, 22, 2}}, {{38.5, 21, 2}, {
       42.5, 21, 2}}, {{42.5, 24, 2}, {46.5, 24, 2}}, {{42.5, 23, 2}, {
       46.5, 23, 2}}, {{42.5, 22, 2}, {46.5, 22, 2}}, {{42.5, 21, 2}, {
       46.5, 21, 2}}, {{46.5, 24, 2}, {50.5, 24, 2}}, {{46.5, 23, 2}, {
       50.5, 23, 2}}, {{46.5, 22, 2}, {50.5, 22, 2}}, {{46.5, 21, 2}, {
       50.5, 21, 2}}, {{50.5, 24, 2}, {54.5, 24, 2}}, {{50.5, 23, 2}, {
       54.5, 23, 2}}, {{50.5, 22, 2}, {54.5, 22, 2}}, {{50.5, 21, 2}, {
       54.5, 21, 2}}, {{54.5, 24, 2}, {58.5, 24, 2}}, {{54.5, 23, 2}, {
       58.5, 23, 2}}, {{54.5, 22, 2}, {58.5, 22, 2}}, {{54.5, 21, 2}, {
       58.5, 21, 2}}, {{58.5, 24, 2}, {62.5, 24, 2}}, {{58.5, 23, 2}, {
       62.5, 23, 2}}, {{58.5, 22, 2}, {62.5, 22, 2}}, {{58.5, 21, 2}, {
       62.5, 21, 2}}, {{62.5, 24, 2}, {66.5, 24, 2}}, {{62.5, 23, 2}, {
       66.5, 23, 2}}, {{62.5, 22, 2}, {66.5, 22, 2}}, {{62.5, 21, 2}, {
       66.5, 21, 2}}, {{66.5, 24, 2}, {70.5, 24, 2}}, {{66.5, 23, 2}, {
       70.5, 23, 2}}, {{66.5, 22, 2}, {70.5, 22, 2}}, {{66.5, 21, 2}, {
       70.5, 21, 2}}, {{70.5, 24, 2}, {74.5, 24, 2}}, {{70.5, 23, 2}, {
       74.5, 23, 2}}, {{70.5, 22, 2}, {74.5, 22, 2}}, {{70.5, 21, 2}, {
       74.5, 21, 2}}, {{74.5, 24, 2}, {78.5, 24, 2}}, {{74.5, 23, 2}, {
       78.5, 23, 2}}, {{74.5, 22, 2}, {78.5, 22, 2}}, {{74.5, 21, 2}, {
       78.5, 21, 2}}, {{2.5, 20, 2}, {6.5, 20, 2}}, {{2.5, 19, 2}, {
       6.5, 19, 2}}, {{2.5, 18, 2}, {6.5, 18, 2}}, {{2.5, 17, 2}, {
       6.5, 17, 2}}, {{6.5, 20, 2}, {10.5, 20, 2}}, {{6.5, 19, 2}, {
       10.5, 19, 2}}, {{6.5, 18, 2}, {10.5, 18, 2}}, {{6.5, 17, 2}, {
       10.5, 17, 2}}, {{10.5, 20, 2}, {14.5, 20, 2}}, {{10.5, 19, 2}, {
       14.5, 19, 2}}, {{10.5, 18, 2}, {14.5, 18, 2}}, {{10.5, 17, 2}, {
       14.5, 17, 2}}, {{14.5, 20, 2}, {18.5, 20, 2}}, {{14.5, 19, 2}, {
       18.5, 19, 2}}, {{14.5, 18, 2}, {18.5, 18, 2}}, {{14.5, 17, 2}, {
       18.5, 17, 2}}, {{18.5, 20, 2}, {22.5, 20, 2}}, {{18.5, 19, 2}, {
       22.5, 19, 2}}, {{18.5, 18, 2}, {22.5, 18, 2}}, {{18.5, 17, 2}, {
       22.5, 17, 2}}, {{22.5, 20, 2}, {26.5, 20, 2}}, {{22.5, 19, 2}, {
       26.5, 19, 2}}, {{22.5, 18, 2}, {26.5, 18, 2}}, {{22.5, 17, 2}, {
       26.5, 17, 2}}, {{26.5, 20, 2}, {30.5, 20, 2}}, {{26.5, 19, 2}, {
       30.5, 19, 2}}, {{26.5, 18, 2}, {30.5, 18, 2}}, {{26.5, 17, 2}, {
       30.5, 17, 2}}, {{30.5, 20, 2}, {34.5, 20, 2}}, {{30.5, 19, 2}, {
       34.5, 19, 2}}, {{30.5, 18, 2}, {34.5, 18, 2}}, {{30.5, 17, 2}, {
       34.5, 17, 2}}, {{34.5, 20, 2}, {38.5, 20, 2}}, {{34.5, 19, 2}, {
       38.5, 19, 2}}, {{34.5, 18, 2}, {38.5, 18, 2}}, {{34.5, 17, 2}, {
       38.5, 17, 2}}, {{38.5, 20, 2}, {42.5, 20, 2}}, {{38.5, 19, 2}, {
       42.5, 19, 2}}, {{38.5, 18, 2}, {42.5, 18, 2}}, {{38.5, 17, 2}, {
       42.5, 17, 2}}, {{42.5, 20, 2}, {46.5, 20, 2}}, {{42.5, 19, 2}, {
       46.5, 19, 2}}, {{42.5, 18, 2}, {46.5, 18, 2}}, {{42.5, 17, 2}, {
       46.5, 17, 2}}, {{46.5, 20, 2}, {50.5, 20, 2}}, {{46.5, 19, 2}, {
       50.5, 19, 2}}, {{46.5, 18, 2}, {50.5, 18, 2}}, {{46.5, 17, 2}, {
       50.5, 17, 2}}, {{50.5, 20, 2}, {54.5, 20, 2}}, {{50.5, 19, 2}, {
       54.5, 19, 2}}, {{50.5, 18, 2}, {54.5, 18, 2}}, {{50.5, 17, 2}, {
       54.5, 17, 2}}, {{54.5, 20, 2}, {58.5, 20, 2}}, {{54.5, 19, 2}, {
       58.5, 19, 2}}, {{54.5, 18, 2}, {58.5, 18, 2}}, {{54.5, 17, 2}, {
       58.5, 17, 2}}, {{58.5, 20, 2}, {62.5, 20, 2}}, {{58.5, 19, 2}, {
       62.5, 19, 2}}, {{58.5, 18, 2}, {62.5, 18, 2}}, {{58.5, 17, 2}, {
       62.5, 17, 2}}, {{62.5, 20, 2}, {66.5, 20, 2}}, {{62.5, 19, 2}, {
       66.5, 19, 2}}, {{62.5, 18, 2}, {66.5, 18, 2}}, {{62.5, 17, 2}, {
       66.5, 17, 2}}, {{66.5, 20, 2}, {70.5, 20, 2}}, {{66.5, 19, 2}, {
       70.5, 19, 2}}, {{66.5, 18, 2}, {70.5, 18, 2}}, {{66.5, 17, 2}, {
       70.5, 17, 2}}, {{70.5, 20, 2}, {74.5, 20, 2}}, {{70.5, 19, 2}, {
       74.5, 19, 2}}, {{70.5, 18, 2}, {74.5, 18, 2}}, {{70.5, 17, 2}, {
       74.5, 17, 2}}, {{74.5, 20, 2}, {78.5, 20, 2}}, {{74.5, 19, 2}, {
       78.5, 19, 2}}, {{74.5, 18, 2}, {78.5, 18, 2}}, {{74.5, 17, 2}, {
       78.5, 17, 2}}, {{2.5, 16, 2}, {6.5, 16, 2}}, {{2.5, 15, 2}, {
       6.5, 15, 2}}, {{2.5, 14, 2}, {6.5, 14, 2}}, {{2.5, 13, 2}, {
       6.5, 13, 2}}, {{6.5, 16, 2}, {10.5, 16, 2}}, {{6.5, 15, 2}, {
       10.5, 15, 2}}, {{6.5, 14, 2}, {10.5, 14, 2}}, {{6.5, 13, 2}, {
       10.5, 13, 2}}, {{10.5, 16, 2}, {14.5, 16, 2}}, {{10.5, 15, 2}, {
       14.5, 15, 2}}, {{10.5, 14, 2}, {14.5, 14, 2}}, {{10.5, 13, 2}, {
       14.5, 13, 2}}, {{14.5, 16, 2}, {18.5, 16, 2}}, {{14.5, 15, 2}, {
       18.5, 15, 2}}, {{14.5, 14, 2}, {18.5, 14, 2}}, {{14.5, 13, 2}, {
       18.5, 13, 2}}, {{18.5, 16, 2}, {22.5, 16, 2}}, {{18.5, 15, 2}, {
       22.5, 15, 2}}, {{18.5, 14, 2}, {22.5, 14, 2}}, {{18.5, 13, 2}, {
       22.5, 13, 2}}, {{22.5, 16, 2}, {26.5, 16, 2}}, {{22.5, 15, 2}, {
       26.5, 15, 2}}, {{22.5, 14, 2}, {26.5, 14, 2}}, {{22.5, 13, 2}, {
       26.5, 13, 2}}, {{26.5, 16, 2}, {30.5, 16, 2}}, {{26.5, 15, 2}, {
       30.5, 15, 2}}, {{26.5, 14, 2}, {30.5, 14, 2}}, {{26.5, 13, 2}, {
       30.5, 13, 2}}, {{30.5, 16, 2}, {34.5, 16, 2}}, {{30.5, 15, 2}, {
       34.5, 15, 2}}, {{30.5, 14, 2}, {34.5, 14, 2}}, {{30.5, 13, 2}, {
       34.5, 13, 2}}, {{34.5, 16, 2}, {38.5, 16, 2}}, {{34.5, 15, 2}, {
       38.5, 15, 2}}, {{34.5, 14, 2}, {38.5, 14, 2}}, {{34.5, 13, 2}, {
       38.5, 13, 2}}, {{38.5, 16, 2}, {42.5, 16, 2}}, {{38.5, 15, 2}, {
       42.5, 15, 2}}, {{38.5, 14, 2}, {42.5, 14, 2}}, {{38.5, 13, 2}, {
       42.5, 13, 2}}, {{42.5, 16, 2}, {46.5, 16, 2}}, {{42.5, 15, 2}, {
       46.5, 15, 2}}, {{42.5, 14, 2}, {46.5, 14, 2}}, {{42.5, 13, 2}, {
       46.5, 13, 2}}, {{46.5, 16, 2}, {50.5, 16, 2}}, {{46.5, 15, 2}, {
       50.5, 15, 2}}, {{46.5, 14, 2}, {50.5, 14, 2}}, {{46.5, 13, 2}, {
       50.5, 13, 2}}, {{50.5, 16, 2}, {54.5, 16, 2}}, {{50.5, 15, 2}, {
       54.5, 15, 2}}, {{50.5, 14, 2}, {54.5, 14, 2}}, {{50.5, 13, 2}, {
       54.5, 13, 2}}, {{54.5, 16, 2}, {58.5, 16, 2}}, {{54.5, 15, 2}, {
       58.5, 15, 2}}, {{54.5, 14, 2}, {58.5, 14, 2}}, {{54.5, 13, 2}, {
       58.5, 13, 2}}, {{58.5, 16, 2}, {62.5, 16, 2}}, {{58.5, 15, 2}, {
       62.5, 15, 2}}, {{58.5, 14, 2}, {62.5, 14, 2}}, {{58.5, 13, 2}, {
       62.5, 13, 2}}, {{62.5, 16, 2}, {66.5, 16, 2}}, {{62.5, 15, 2}, {
       66.5, 15, 2}}, {{62.5, 14, 2}, {66.5, 14, 2}}, {{62.5, 13, 2}, {
       66.5, 13, 2}}, {{66.5, 16, 2}, {70.5, 16, 2}}, {{66.5, 15, 2}, {
       70.5, 15, 2}}, {{66.5, 14, 2}, {70.5, 14, 2}}, {{66.5, 13, 2}, {
       70.5, 13, 2}}, {{70.5, 16, 2}, {74.5, 16, 2}}, {{70.5, 15, 2}, {
       74.5, 15, 2}}, {{70.5, 14, 2}, {74.5, 14, 2}}, {{70.5, 13, 2}, {
       74.5, 13, 2}}, {{74.5, 16, 2}, {78.5, 16, 2}}, {{74.5, 15, 2}, {
       78.5, 15, 2}}, {{74.5, 14, 2}, {78.5, 14, 2}}, {{74.5, 13, 2}, {
       78.5, 13, 2}}, {{2.5, 12, 2}, {6.5, 12, 2}}, {{2.5, 11, 2}, {
       6.5, 11, 2}}, {{2.5, 10, 2}, {6.5, 10, 2}}, {{2.5, 9, 2}, {
       6.5, 9, 2}}, {{6.5, 12, 2}, {10.5, 12, 2}}, {{6.5, 11, 2}, {
       10.5, 11, 2}}, {{6.5, 10, 2}, {10.5, 10, 2}}, {{6.5, 9, 2}, {
       10.5, 9, 2}}, {{10.5, 12, 2}, {14.5, 12, 2}}, {{10.5, 11, 2}, {
       14.5, 11, 2}}, {{10.5, 10, 2}, {14.5, 10, 2}}, {{10.5, 9, 2}, {
       14.5, 9, 2}}, {{14.5, 12, 2}, {18.5, 12, 2}}, {{14.5, 11, 2}, {
       18.5, 11, 2}}, {{14.5, 10, 2}, {18.5, 10, 2}}, {{14.5, 9, 2}, {
       18.5, 9, 2}}, {{18.5, 12, 2}, {22.5, 12, 2}}, {{18.5, 11, 2}, {
       22.5, 11, 2}}, {{18.5, 10, 2}, {22.5, 10, 2}}, {{18.5, 9, 2}, {
       22.5, 9, 2}}, {{22.5, 12, 2}, {26.5, 12, 2}}, {{22.5, 11, 2}, {
       26.5, 11, 2}}, {{22.5, 10, 2}, {26.5, 10, 2}}, {{22.5, 9, 2}, {
       26.5, 9, 2}}, {{26.5, 12, 2}, {30.5, 12, 2}}, {{26.5, 11, 2}, {
       30.5, 11, 2}}, {{26.5, 10, 2}, {30.5, 10, 2}}, {{26.5, 9, 2}, {
       30.5, 9, 2}}, {{30.5, 12, 2}, {34.5, 12, 2}}, {{30.5, 11, 2}, {
       34.5, 11, 2}}, {{30.5, 10, 2}, {34.5, 10, 2}}, {{30.5, 9, 2}, {
       34.5, 9, 2}}, {{34.5, 12, 2}, {38.5, 12, 2}}, {{34.5, 11, 2}, {
       38.5, 11, 2}}, {{34.5, 10, 2}, {38.5, 10, 2}}, {{34.5, 9, 2}, {
       38.5, 9, 2}}, {{38.5, 12, 2}, {42.5, 12, 2}}, {{38.5, 11, 2}, {
       42.5, 11, 2}}, {{38.5, 10, 2}, {42.5, 10, 2}}, {{38.5, 9, 2}, {
       42.5, 9, 2}}, {{42.5, 12, 2}, {46.5, 12, 2}}, {{42.5, 11, 2}, {
       46.5, 11, 2}}, {{42.5, 10, 2}, {46.5, 10, 2}}, {{42.5, 9, 2}, {
       46.5, 9, 2}}, {{46.5, 12, 2}, {50.5, 12, 2}}, {{46.5, 11, 2}, {
       50.5, 11, 2}}, {{46.5, 10, 2}, {50.5, 10, 2}}, {{46.5, 9, 2}, {
       50.5, 9, 2}}, {{50.5, 12, 2}, {54.5, 12, 2}}, {{50.5, 11, 2}, {
       54.5, 11, 2}}, {{50.5, 10, 2}, {54.5, 10, 2}}, {{50.5, 9, 2}, {
       54.5, 9, 2}}, {{54.5, 12, 2}, {58.5, 12, 2}}, {{54.5, 11, 2}, {
       58.5, 11, 2}}, {{54.5, 10, 2}, {58.5, 10, 2}}, {{54.5, 9, 2}, {
       58.5, 9, 2}}, {{58.5, 12, 2}, {62.5, 12, 2}}, {{58.5, 11, 2}, {
       62.5, 11, 2}}, {{58.5, 10, 2}, {62.5, 10, 2}}, {{58.5, 9, 2}, {
       62.5, 9, 2}}, {{62.5, 12, 2}, {66.5, 12, 2}}, {{62.5, 11, 2}, {
       66.5, 11, 2}}, {{62.5, 10, 2}, {66.5, 10, 2}}, {{62.5, 9, 2}, {
       66.5, 9, 2}}, {{66.5, 12, 2}, {70.5, 12, 2}}, {{66.5, 11, 2}, {
       70.5, 11, 2}}, {{66.5, 10, 2}, {70.5, 10, 2}}, {{66.5, 9, 2}, {
       70.5, 9, 2}}, {{70.5, 12, 2}, {74.5, 12, 2}}, {{70.5, 11, 2}, {
       74.5, 11, 2}}, {{70.5, 10, 2}, {74.5, 10, 2}}, {{70.5, 9, 2}, {
       74.5, 9, 2}}, {{74.5, 12, 2}, {78.5, 12, 2}}, {{74.5, 11, 2}, {
       78.5, 11, 2}}, {{74.5, 10, 2}, {78.5, 10, 2}}, {{74.5, 9, 2}, {
       78.5, 9, 2}}, {{2.5, 8, 2}, {6.5, 8, 2}}, {{2.5, 7, 2}, {
       6.5, 7, 2}}, {{2.5, 6, 2}, {6.5, 6, 2}}, {{2.5, 5, 2}, {6.5, 5, 2}}, {{
       6.5, 8, 2}, {10.5, 8, 2}}, {{6.5, 7, 2}, {10.5, 7, 2}}, {{6.5, 6, 2}, {
       10.5, 6, 2}}, {{6.5, 5, 2}, {10.5, 5, 2}}, {{10.5, 8, 2}, {
       14.5, 8, 2}}, {{10.5, 7, 2}, {14.5, 7, 2}}, {{10.5, 6, 2}, {
       14.5, 6, 2}}, {{10.5, 5, 2}, {14.5, 5, 2}}, {{14.5, 8, 2}, {
       18.5, 8, 2}}, {{14.5, 7, 2}, {18.5, 7, 2}}, {{14.5, 6, 2}, {
       18.5, 6, 2}}, {{14.5, 5, 2}, {18.5, 5, 2}}, {{18.5, 8, 2}, {
       22.5, 8, 2}}, {{18.5, 7, 2}, {22.5, 7, 2}}, {{18.5, 6, 2}, {
       22.5, 6, 2}}, {{18.5, 5, 2}, {22.5, 5, 2}}, {{22.5, 8, 2}, {
       26.5, 8, 2}}, {{22.5, 7, 2}, {26.5, 7, 2}}, {{22.5, 6, 2}, {
       26.5, 6, 2}}, {{22.5, 5, 2}, {26.5, 5, 2}}, {{26.5, 8, 2}, {
       30.5, 8, 2}}, {{26.5, 7, 2}, {30.5, 7, 2}}, {{26.5, 6, 2}, {
       30.5, 6, 2}}, {{26.5, 5, 2}, {30.5, 5, 2}}, {{30.5, 8, 2}, {
       34.5, 8, 2}}, {{30.5, 7, 2}, {34.5, 7, 2}}, {{30.5, 6, 2}, {
       34.5, 6, 2}}, {{30.5, 5, 2}, {34.5, 5, 2}}, {{34.5, 8, 2}, {
       38.5, 8, 2}}, {{34.5, 7, 2}, {38.5, 7, 2}}, {{34.5, 6, 2}, {
       38.5, 6, 2}}, {{34.5, 5, 2}, {38.5, 5, 2}}, {{38.5, 8, 2}, {
       42.5, 8, 2}}, {{38.5, 7, 2}, {42.5, 7, 2}}, {{38.5, 6, 2}, {
       42.5, 6, 2}}, {{38.5, 5, 2}, {42.5, 5, 2}}, {{42.5, 8, 2}, {
       46.5, 8, 2}}, {{42.5, 7, 2}, {46.5, 7, 2}}, {{42.5, 6, 2}, {
       46.5, 6, 2}}, {{42.5, 5, 2}, {46.5, 5, 2}}, {{46.5, 8, 2}, {
       50.5, 8, 2}}, {{46.5, 7, 2}, {50.5, 7, 2}}, {{46.5, 6, 2}, {
       50.5, 6, 2}}, {{46.5, 5, 2}, {50.5, 5, 2}}, {{50.5, 8, 2}, {
       54.5, 8, 2}}, {{50.5, 7, 2}, {54.5, 7, 2}}, {{50.5, 6, 2}, {
       54.5, 6, 2}}, {{50.5, 5, 2}, {54.5, 5, 2}}, {{54.5, 8, 2}, {
       58.5, 8, 2}}, {{54.5, 7, 2}, {58.5, 7, 2}}, {{54.5, 6, 2}, {
       58.5, 6, 2}}, {{54.5, 5, 2}, {58.5, 5, 2}}, {{58.5, 8, 2}, {
       62.5, 8, 2}}, {{58.5, 7, 2}, {62.5, 7, 2}}, {{58.5, 6, 2}, {
       62.5, 6, 2}}, {{58.5, 5, 2}, {62.5, 5, 2}}, {{62.5, 8, 2}, {
       66.5, 8, 2}}, {{62.5, 7, 2}, {66.5, 7, 2}}, {{62.5, 6, 2}, {
       66.5, 6, 2}}, {{62.5, 5, 2}, {66.5, 5, 2}}, {{66.5, 8, 2}, {
       70.5, 8, 2}}, {{66.5, 7, 2}, {70.5, 7, 2}}, {{66.5, 6, 2}, {
       70.5, 6, 2}}, {{66.5, 5, 2}, {70.5, 5, 2}}, {{70.5, 8, 2}, {
       74.5, 8, 2}}, {{70.5, 7, 2}, {74.5, 7, 2}}, {{70.5, 6, 2}, {
       74.5, 6, 2}}, {{70.5, 5, 2}, {74.5, 5, 2}}, {{74.5, 8, 2}, {
       78.5, 8, 2}}, {{74.5, 7, 2}, {78.5, 7, 2}}, {{74.5, 6, 2}, {
       78.5, 6, 2}}, {{74.5, 5, 2}, {78.5, 5, 2}}, {{2.5, 4, 2}, {
       6.5, 4, 2}}, {{2.5, 3, 2}, {6.5, 3, 2}}, {{2.5, 2, 2}, {6.5, 2, 2}}, {{
       2.5, 1, 2}, {6.5, 1, 2}}, {{6.5, 4, 2}, {10.5, 4, 2}}, {{6.5, 3, 2}, {
       10.5, 3, 2}}, {{6.5, 2, 2}, {10.5, 2, 2}}, {{6.5, 1, 2}, {
       10.5, 1, 2}}, {{10.5, 4, 2}, {14.5, 4, 2}}, {{10.5, 3, 2}, {
       14.5, 3, 2}}, {{10.5, 2, 2}, {14.5, 2, 2}}, {{10.5, 1, 2}, {
       14.5, 1, 2}}, {{14.5, 4, 2}, {18.5, 4, 2}}, {{14.5, 3, 2}, {
       18.5, 3, 2}}, {{14.5, 2, 2}, {18.5, 2, 2}}, {{14.5, 1, 2}, {
       18.5, 1, 2}}, {{18.5, 4, 2}, {22.5, 4, 2}}, {{18.5, 3, 2}, {
       22.5, 3, 2}}, {{18.5, 2, 2}, {22.5, 2, 2}}, {{18.5, 1, 2}, {
       22.5, 1, 2}}, {{22.5, 4, 2}, {26.5, 4, 2}}, {{22.5, 3, 2}, {
       26.5, 3, 2}}, {{22.5, 2, 2}, {26.5, 2, 2}}, {{22.5, 1, 2}, {
       26.5, 1, 2}}, {{26.5, 4, 2}, {30.5, 4, 2}}, {{26.5, 3, 2}, {
       30.5, 3, 2}}, {{26.5, 2, 2}, {30.5, 2, 2}}, {{26.5, 1, 2}, {
       30.5, 1, 2}}, {{30.5, 4, 2}, {34.5, 4, 2}}, {{30.5, 3, 2}, {
       34.5, 3, 2}}, {{30.5, 2, 2}, {34.5, 2, 2}}, {{30.5, 1, 2}, {
       34.5, 1, 2}}, {{34.5, 4, 2}, {38.5, 4, 2}}, {{34.5, 3, 2}, {
       38.5, 3, 2}}, {{34.5, 2, 2}, {38.5, 2, 2}}, {{34.5, 1, 2}, {
       38.5, 1, 2}}, {{38.5, 4, 2}, {42.5, 4, 2}}, {{38.5, 3, 2}, {
       42.5, 3, 2}}, {{38.5, 2, 2}, {42.5, 2, 2}}, {{38.5, 1, 2}, {
       42.5, 1, 2}}, {{42.5, 4, 2}, {46.5, 4, 2}}, {{42.5, 3, 2}, {
       46.5, 3, 2}}, {{42.5, 2, 2}, {46.5, 2, 2}}, {{42.5, 1, 2}, {
       46.5, 1, 2}}, {{46.5, 4, 2}, {50.5, 4, 2}}, {{46.5, 3, 2}, {
       50.5, 3, 2}}, {{46.5, 2, 2}, {50.5, 2, 2}}, {{46.5, 1, 2}, {
       50.5, 1, 2}}, {{50.5, 4, 2}, {54.5, 4, 2}}, {{50.5, 3, 2}, {
       54.5, 3, 2}}, {{50.5, 2, 2}, {54.5, 2, 2}}, {{50.5, 1, 2}, {
       54.5, 1, 2}}, {{54.5, 4, 2}, {58.5, 4, 2}}, {{54.5, 3, 2}, {
       58.5, 3, 2}}, {{54.5, 2, 2}, {58.5, 2, 2}}, {{54.5, 1, 2}, {
       58.5, 1, 2}}, {{58.5, 4, 2}, {62.5, 4, 2}}, {{58.5, 3, 2}, {
       62.5, 3, 2}}, {{58.5, 2, 2}, {62.5, 2, 2}}, {{58.5, 1, 2}, {
       62.5, 1, 2}}, {{62.5, 4, 2}, {66.5, 4, 2}}, {{62.5, 3, 2}, {
       66.5, 3, 2}}, {{62.5, 2, 2}, {66.5, 2, 2}}, {{62.5, 1, 2}, {
       66.5, 1, 2}}, {{66.5, 4, 2}, {70.5, 4, 2}}, {{66.5, 3, 2}, {
       70.5, 3, 2}}, {{66.5, 2, 2}, {70.5, 2, 2}}, {{66.5, 1, 2}, {
       70.5, 1, 2}}, {{70.5, 4, 2}, {74.5, 4, 2}}, {{70.5, 3, 2}, {
       74.5, 3, 2}}, {{70.5, 2, 2}, {74.5, 2, 2}}, {{70.5, 1, 2}, {
       74.5, 1, 2}}, {{74.5, 4, 2}, {78.5, 4, 2}}, {{74.5, 3, 2}, {
       78.5, 3, 2}}, {{74.5, 2, 2}, {78.5, 2, 2}}, {{74.5, 1, 2}, {
       78.5, 1, 2}}}, 0.08]}, 
   {GrayLevel[0.5], 
    CylinderBox[{{{1, 78.5, 0}, {1, 74.5, 0}}, {{2, 78.5, 0}, {
       2, 74.5, 0}}, {{3, 78.5, 0}, {3, 74.5, 0}}, {{4, 78.5, 0}, {
       4, 74.5, 0}}, {{5, 78.5, 0}, {5, 74.5, 0}}, {{6, 78.5, 0}, {
       6, 74.5, 0}}, {{7, 78.5, 0}, {7, 74.5, 0}}, {{8, 78.5, 0}, {
       8, 74.5, 0}}, {{9, 78.5, 0}, {9, 74.5, 0}}, {{10, 78.5, 0}, {
       10, 74.5, 0}}, {{11, 78.5, 0}, {11, 74.5, 0}}, {{12, 78.5, 0}, {
       12, 74.5, 0}}, {{13, 78.5, 0}, {13, 74.5, 0}}, {{14, 78.5, 0}, {
       14, 74.5, 0}}, {{15, 78.5, 0}, {15, 74.5, 0}}, {{16, 78.5, 0}, {
       16, 74.5, 0}}, {{17, 78.5, 0}, {17, 74.5, 0}}, {{18, 78.5, 0}, {
       18, 74.5, 0}}, {{19, 78.5, 0}, {19, 74.5, 0}}, {{20, 78.5, 0}, {
       20, 74.5, 0}}, {{21, 78.5, 0}, {21, 74.5, 0}}, {{22, 78.5, 0}, {
       22, 74.5, 0}}, {{23, 78.5, 0}, {23, 74.5, 0}}, {{24, 78.5, 0}, {
       24, 74.5, 0}}, {{25, 78.5, 0}, {25, 74.5, 0}}, {{26, 78.5, 0}, {
       26, 74.5, 0}}, {{27, 78.5, 0}, {27, 74.5, 0}}, {{28, 78.5, 0}, {
       28, 74.5, 0}}, {{29, 78.5, 0}, {29, 74.5, 0}}, {{30, 78.5, 0}, {
       30, 74.5, 0}}, {{31, 78.5, 0}, {31, 74.5, 0}}, {{32, 78.5, 0}, {
       32, 74.5, 0}}, {{33, 78.5, 0}, {33, 74.5, 0}}, {{34, 78.5, 0}, {
       34, 74.5, 0}}, {{35, 78.5, 0}, {35, 74.5, 0}}, {{36, 78.5, 0}, {
       36, 74.5, 0}}, {{37, 78.5, 0}, {37, 74.5, 0}}, {{38, 78.5, 0}, {
       38, 74.5, 0}}, {{39, 78.5, 0}, {39, 74.5, 0}}, {{40, 78.5, 0}, {
       40, 74.5, 0}}, {{41, 78.5, 0}, {41, 74.5, 0}}, {{42, 78.5, 0}, {
       42, 74.5, 0}}, {{43, 78.5, 0}, {43, 74.5, 0}}, {{44, 78.5, 0}, {
       44, 74.5, 0}}, {{45, 78.5, 0}, {45, 74.5, 0}}, {{46, 78.5, 0}, {
       46, 74.5, 0}}, {{47, 78.5, 0}, {47, 74.5, 0}}, {{48, 78.5, 0}, {
       48, 74.5, 0}}, {{49, 78.5, 0}, {49, 74.5, 0}}, {{50, 78.5, 0}, {
       50, 74.5, 0}}, {{51, 78.5, 0}, {51, 74.5, 0}}, {{52, 78.5, 0}, {
       52, 74.5, 0}}, {{53, 78.5, 0}, {53, 74.5, 0}}, {{54, 78.5, 0}, {
       54, 74.5, 0}}, {{55, 78.5, 0}, {55, 74.5, 0}}, {{56, 78.5, 0}, {
       56, 74.5, 0}}, {{57, 78.5, 0}, {57, 74.5, 0}}, {{58, 78.5, 0}, {
       58, 74.5, 0}}, {{59, 78.5, 0}, {59, 74.5, 0}}, {{60, 78.5, 0}, {
       60, 74.5, 0}}, {{61, 78.5, 0}, {61, 74.5, 0}}, {{62, 78.5, 0}, {
       62, 74.5, 0}}, {{63, 78.5, 0}, {63, 74.5, 0}}, {{64, 78.5, 0}, {
       64, 74.5, 0}}, {{65, 78.5, 0}, {65, 74.5, 0}}, {{66, 78.5, 0}, {
       66, 74.5, 0}}, {{67, 78.5, 0}, {67, 74.5, 0}}, {{68, 78.5, 0}, {
       68, 74.5, 0}}, {{69, 78.5, 0}, {69, 74.5, 0}}, {{70, 78.5, 0}, {
       70, 74.5, 0}}, {{71, 78.5, 0}, {71, 74.5, 0}}, {{72, 78.5, 0}, {
       72, 74.5, 0}}, {{73, 78.5, 0}, {73, 74.5, 0}}, {{74, 78.5, 0}, {
       74, 74.5, 0}}, {{75, 78.5, 0}, {75, 74.5, 0}}, {{76, 78.5, 0}, {
       76, 74.5, 0}}, {{77, 78.5, 0}, {77, 74.5, 0}}, {{78, 78.5, 0}, {
       78, 74.5, 0}}, {{79, 78.5, 0}, {79, 74.5, 0}}, {{80, 78.5, 0}, {
       80, 74.5, 0}}, {{1, 74.5, 0}, {1, 70.5, 0}}, {{2, 74.5, 0}, {
       2, 70.5, 0}}, {{3, 74.5, 0}, {3, 70.5, 0}}, {{4, 74.5, 0}, {
       4, 70.5, 0}}, {{5, 74.5, 0}, {5, 70.5, 0}}, {{6, 74.5, 0}, {
       6, 70.5, 0}}, {{7, 74.5, 0}, {7, 70.5, 0}}, {{8, 74.5, 0}, {
       8, 70.5, 0}}, {{9, 74.5, 0}, {9, 70.5, 0}}, {{10, 74.5, 0}, {
       10, 70.5, 0}}, {{11, 74.5, 0}, {11, 70.5, 0}}, {{12, 74.5, 0}, {
       12, 70.5, 0}}, {{13, 74.5, 0}, {13, 70.5, 0}}, {{14, 74.5, 0}, {
       14, 70.5, 0}}, {{15, 74.5, 0}, {15, 70.5, 0}}, {{16, 74.5, 0}, {
       16, 70.5, 0}}, {{17, 74.5, 0}, {17, 70.5, 0}}, {{18, 74.5, 0}, {
       18, 70.5, 0}}, {{19, 74.5, 0}, {19, 70.5, 0}}, {{20, 74.5, 0}, {
       20, 70.5, 0}}, {{21, 74.5, 0}, {21, 70.5, 0}}, {{22, 74.5, 0}, {
       22, 70.5, 0}}, {{23, 74.5, 0}, {23, 70.5, 0}}, {{24, 74.5, 0}, {
       24, 70.5, 0}}, {{25, 74.5, 0}, {25, 70.5, 0}}, {{26, 74.5, 0}, {
       26, 70.5, 0}}, {{27, 74.5, 0}, {27, 70.5, 0}}, {{28, 74.5, 0}, {
       28, 70.5, 0}}, {{29, 74.5, 0}, {29, 70.5, 0}}, {{30, 74.5, 0}, {
       30, 70.5, 0}}, {{31, 74.5, 0}, {31, 70.5, 0}}, {{32, 74.5, 0}, {
       32, 70.5, 0}}, {{33, 74.5, 0}, {33, 70.5, 0}}, {{34, 74.5, 0}, {
       34, 70.5, 0}}, {{35, 74.5, 0}, {35, 70.5, 0}}, {{36, 74.5, 0}, {
       36, 70.5, 0}}, {{37, 74.5, 0}, {37, 70.5, 0}}, {{38, 74.5, 0}, {
       38, 70.5, 0}}, {{39, 74.5, 0}, {39, 70.5, 0}}, {{40, 74.5, 0}, {
       40, 70.5, 0}}, {{41, 74.5, 0}, {41, 70.5, 0}}, {{42, 74.5, 0}, {
       42, 70.5, 0}}, {{43, 74.5, 0}, {43, 70.5, 0}}, {{44, 74.5, 0}, {
       44, 70.5, 0}}, {{45, 74.5, 0}, {45, 70.5, 0}}, {{46, 74.5, 0}, {
       46, 70.5, 0}}, {{47, 74.5, 0}, {47, 70.5, 0}}, {{48, 74.5, 0}, {
       48, 70.5, 0}}, {{49, 74.5, 0}, {49, 70.5, 0}}, {{50, 74.5, 0}, {
       50, 70.5, 0}}, {{51, 74.5, 0}, {51, 70.5, 0}}, {{52, 74.5, 0}, {
       52, 70.5, 0}}, {{53, 74.5, 0}, {53, 70.5, 0}}, {{54, 74.5, 0}, {
       54, 70.5, 0}}, {{55, 74.5, 0}, {55, 70.5, 0}}, {{56, 74.5, 0}, {
       56, 70.5, 0}}, {{57, 74.5, 0}, {57, 70.5, 0}}, {{58, 74.5, 0}, {
       58, 70.5, 0}}, {{59, 74.5, 0}, {59, 70.5, 0}}, {{60, 74.5, 0}, {
       60, 70.5, 0}}, {{61, 74.5, 0}, {61, 70.5, 0}}, {{62, 74.5, 0}, {
       62, 70.5, 0}}, {{63, 74.5, 0}, {63, 70.5, 0}}, {{64, 74.5, 0}, {
       64, 70.5, 0}}, {{65, 74.5, 0}, {65, 70.5, 0}}, {{66, 74.5, 0}, {
       66, 70.5, 0}}, {{67, 74.5, 0}, {67, 70.5, 0}}, {{68, 74.5, 0}, {
       68, 70.5, 0}}, {{69, 74.5, 0}, {69, 70.5, 0}}, {{70, 74.5, 0}, {
       70, 70.5, 0}}, {{71, 74.5, 0}, {71, 70.5, 0}}, {{72, 74.5, 0}, {
       72, 70.5, 0}}, {{73, 74.5, 0}, {73, 70.5, 0}}, {{74, 74.5, 0}, {
       74, 70.5, 0}}, {{75, 74.5, 0}, {75, 70.5, 0}}, {{76, 74.5, 0}, {
       76, 70.5, 0}}, {{77, 74.5, 0}, {77, 70.5, 0}}, {{78, 74.5, 0}, {
       78, 70.5, 0}}, {{79, 74.5, 0}, {79, 70.5, 0}}, {{80, 74.5, 0}, {
       80, 70.5, 0}}, {{1, 70.5, 0}, {1, 66.5, 0}}, {{2, 70.5, 0}, {
       2, 66.5, 0}}, {{3, 70.5, 0}, {3, 66.5, 0}}, {{4, 70.5, 0}, {
       4, 66.5, 0}}, {{5, 70.5, 0}, {5, 66.5, 0}}, {{6, 70.5, 0}, {
       6, 66.5, 0}}, {{7, 70.5, 0}, {7, 66.5, 0}}, {{8, 70.5, 0}, {
       8, 66.5, 0}}, {{9, 70.5, 0}, {9, 66.5, 0}}, {{10, 70.5, 0}, {
       10, 66.5, 0}}, {{11, 70.5, 0}, {11, 66.5, 0}}, {{12, 70.5, 0}, {
       12, 66.5, 0}}, {{13, 70.5, 0}, {13, 66.5, 0}}, {{14, 70.5, 0}, {
       14, 66.5, 0}}, {{15, 70.5, 0}, {15, 66.5, 0}}, {{16, 70.5, 0}, {
       16, 66.5, 0}}, {{17, 70.5, 0}, {17, 66.5, 0}}, {{18, 70.5, 0}, {
       18, 66.5, 0}}, {{19, 70.5, 0}, {19, 66.5, 0}}, {{20, 70.5, 0}, {
       20, 66.5, 0}}, {{21, 70.5, 0}, {21, 66.5, 0}}, {{22, 70.5, 0}, {
       22, 66.5, 0}}, {{23, 70.5, 0}, {23, 66.5, 0}}, {{24, 70.5, 0}, {
       24, 66.5, 0}}, {{25, 70.5, 0}, {25, 66.5, 0}}, {{26, 70.5, 0}, {
       26, 66.5, 0}}, {{27, 70.5, 0}, {27, 66.5, 0}}, {{28, 70.5, 0}, {
       28, 66.5, 0}}, {{29, 70.5, 0}, {29, 66.5, 0}}, {{30, 70.5, 0}, {
       30, 66.5, 0}}, {{31, 70.5, 0}, {31, 66.5, 0}}, {{32, 70.5, 0}, {
       32, 66.5, 0}}, {{33, 70.5, 0}, {33, 66.5, 0}}, {{34, 70.5, 0}, {
       34, 66.5, 0}}, {{35, 70.5, 0}, {35, 66.5, 0}}, {{36, 70.5, 0}, {
       36, 66.5, 0}}, {{37, 70.5, 0}, {37, 66.5, 0}}, {{38, 70.5, 0}, {
       38, 66.5, 0}}, {{39, 70.5, 0}, {39, 66.5, 0}}, {{40, 70.5, 0}, {
       40, 66.5, 0}}, {{41, 70.5, 0}, {41, 66.5, 0}}, {{42, 70.5, 0}, {
       42, 66.5, 0}}, {{43, 70.5, 0}, {43, 66.5, 0}}, {{44, 70.5, 0}, {
       44, 66.5, 0}}, {{45, 70.5, 0}, {45, 66.5, 0}}, {{46, 70.5, 0}, {
       46, 66.5, 0}}, {{47, 70.5, 0}, {47, 66.5, 0}}, {{48, 70.5, 0}, {
       48, 66.5, 0}}, {{49, 70.5, 0}, {49, 66.5, 0}}, {{50, 70.5, 0}, {
       50, 66.5, 0}}, {{51, 70.5, 0}, {51, 66.5, 0}}, {{52, 70.5, 0}, {
       52, 66.5, 0}}, {{53, 70.5, 0}, {53, 66.5, 0}}, {{54, 70.5, 0}, {
       54, 66.5, 0}}, {{55, 70.5, 0}, {55, 66.5, 0}}, {{56, 70.5, 0}, {
       56, 66.5, 0}}, {{57, 70.5, 0}, {57, 66.5, 0}}, {{58, 70.5, 0}, {
       58, 66.5, 0}}, {{59, 70.5, 0}, {59, 66.5, 0}}, {{60, 70.5, 0}, {
       60, 66.5, 0}}, {{61, 70.5, 0}, {61, 66.5, 0}}, {{62, 70.5, 0}, {
       62, 66.5, 0}}, {{63, 70.5, 0}, {63, 66.5, 0}}, {{64, 70.5, 0}, {
       64, 66.5, 0}}, {{65, 70.5, 0}, {65, 66.5, 0}}, {{66, 70.5, 0}, {
       66, 66.5, 0}}, {{67, 70.5, 0}, {67, 66.5, 0}}, {{68, 70.5, 0}, {
       68, 66.5, 0}}, {{69, 70.5, 0}, {69, 66.5, 0}}, {{70, 70.5, 0}, {
       70, 66.5, 0}}, {{71, 70.5, 0}, {71, 66.5, 0}}, {{72, 70.5, 0}, {
       72, 66.5, 0}}, {{73, 70.5, 0}, {73, 66.5, 0}}, {{74, 70.5, 0}, {
       74, 66.5, 0}}, {{75, 70.5, 0}, {75, 66.5, 0}}, {{76, 70.5, 0}, {
       76, 66.5, 0}}, {{77, 70.5, 0}, {77, 66.5, 0}}, {{78, 70.5, 0}, {
       78, 66.5, 0}}, {{79, 70.5, 0}, {79, 66.5, 0}}, {{80, 70.5, 0}, {
       80, 66.5, 0}}, {{1, 66.5, 0}, {1, 62.5, 0}}, {{2, 66.5, 0}, {
       2, 62.5, 0}}, {{3, 66.5, 0}, {3, 62.5, 0}}, {{4, 66.5, 0}, {
       4, 62.5, 0}}, {{5, 66.5, 0}, {5, 62.5, 0}}, {{6, 66.5, 0}, {
       6, 62.5, 0}}, {{7, 66.5, 0}, {7, 62.5, 0}}, {{8, 66.5, 0}, {
       8, 62.5, 0}}, {{9, 66.5, 0}, {9, 62.5, 0}}, {{10, 66.5, 0}, {
       10, 62.5, 0}}, {{11, 66.5, 0}, {11, 62.5, 0}}, {{12, 66.5, 0}, {
       12, 62.5, 0}}, {{13, 66.5, 0}, {13, 62.5, 0}}, {{14, 66.5, 0}, {
       14, 62.5, 0}}, {{15, 66.5, 0}, {15, 62.5, 0}}, {{16, 66.5, 0}, {
       16, 62.5, 0}}, {{17, 66.5, 0}, {17, 62.5, 0}}, {{18, 66.5, 0}, {
       18, 62.5, 0}}, {{19, 66.5, 0}, {19, 62.5, 0}}, {{20, 66.5, 0}, {
       20, 62.5, 0}}, {{21, 66.5, 0}, {21, 62.5, 0}}, {{22, 66.5, 0}, {
       22, 62.5, 0}}, {{23, 66.5, 0}, {23, 62.5, 0}}, {{24, 66.5, 0}, {
       24, 62.5, 0}}, {{25, 66.5, 0}, {25, 62.5, 0}}, {{26, 66.5, 0}, {
       26, 62.5, 0}}, {{27, 66.5, 0}, {27, 62.5, 0}}, {{28, 66.5, 0}, {
       28, 62.5, 0}}, {{29, 66.5, 0}, {29, 62.5, 0}}, {{30, 66.5, 0}, {
       30, 62.5, 0}}, {{31, 66.5, 0}, {31, 62.5, 0}}, {{32, 66.5, 0}, {
       32, 62.5, 0}}, {{33, 66.5, 0}, {33, 62.5, 0}}, {{34, 66.5, 0}, {
       34, 62.5, 0}}, {{35, 66.5, 0}, {35, 62.5, 0}}, {{36, 66.5, 0}, {
       36, 62.5, 0}}, {{37, 66.5, 0}, {37, 62.5, 0}}, {{38, 66.5, 0}, {
       38, 62.5, 0}}, {{39, 66.5, 0}, {39, 62.5, 0}}, {{40, 66.5, 0}, {
       40, 62.5, 0}}, {{41, 66.5, 0}, {41, 62.5, 0}}, {{42, 66.5, 0}, {
       42, 62.5, 0}}, {{43, 66.5, 0}, {43, 62.5, 0}}, {{44, 66.5, 0}, {
       44, 62.5, 0}}, {{45, 66.5, 0}, {45, 62.5, 0}}, {{46, 66.5, 0}, {
       46, 62.5, 0}}, {{47, 66.5, 0}, {47, 62.5, 0}}, {{48, 66.5, 0}, {
       48, 62.5, 0}}, {{49, 66.5, 0}, {49, 62.5, 0}}, {{50, 66.5, 0}, {
       50, 62.5, 0}}, {{51, 66.5, 0}, {51, 62.5, 0}}, {{52, 66.5, 0}, {
       52, 62.5, 0}}, {{53, 66.5, 0}, {53, 62.5, 0}}, {{54, 66.5, 0}, {
       54, 62.5, 0}}, {{55, 66.5, 0}, {55, 62.5, 0}}, {{56, 66.5, 0}, {
       56, 62.5, 0}}, {{57, 66.5, 0}, {57, 62.5, 0}}, {{58, 66.5, 0}, {
       58, 62.5, 0}}, {{59, 66.5, 0}, {59, 62.5, 0}}, {{60, 66.5, 0}, {
       60, 62.5, 0}}, {{61, 66.5, 0}, {61, 62.5, 0}}, {{62, 66.5, 0}, {
       62, 62.5, 0}}, {{63, 66.5, 0}, {63, 62.5, 0}}, {{64, 66.5, 0}, {
       64, 62.5, 0}}, {{65, 66.5, 0}, {65, 62.5, 0}}, {{66, 66.5, 0}, {
       66, 62.5, 0}}, {{67, 66.5, 0}, {67, 62.5, 0}}, {{68, 66.5, 0}, {
       68, 62.5, 0}}, {{69, 66.5, 0}, {69, 62.5, 0}}, {{70, 66.5, 0}, {
       70, 62.5, 0}}, {{71, 66.5, 0}, {71, 62.5, 0}}, {{72, 66.5, 0}, {
       72, 62.5, 0}}, {{73, 66.5, 0}, {73, 62.5, 0}}, {{74, 66.5, 0}, {
       74, 62.5, 0}}, {{75, 66.5, 0}, {75, 62.5, 0}}, {{76, 66.5, 0}, {
       76, 62.5, 0}}, {{77, 66.5, 0}, {77, 62.5, 0}}, {{78, 66.5, 0}, {
       78, 62.5, 0}}, {{79, 66.5, 0}, {79, 62.5, 0}}, {{80, 66.5, 0}, {
       80, 62.5, 0}}, {{1, 62.5, 0}, {1, 58.5, 0}}, {{2, 62.5, 0}, {
       2, 58.5, 0}}, {{3, 62.5, 0}, {3, 58.5, 0}}, {{4, 62.5, 0}, {
       4, 58.5, 0}}, {{5, 62.5, 0}, {5, 58.5, 0}}, {{6, 62.5, 0}, {
       6, 58.5, 0}}, {{7, 62.5, 0}, {7, 58.5, 0}}, {{8, 62.5, 0}, {
       8, 58.5, 0}}, {{9, 62.5, 0}, {9, 58.5, 0}}, {{10, 62.5, 0}, {
       10, 58.5, 0}}, {{11, 62.5, 0}, {11, 58.5, 0}}, {{12, 62.5, 0}, {
       12, 58.5, 0}}, {{13, 62.5, 0}, {13, 58.5, 0}}, {{14, 62.5, 0}, {
       14, 58.5, 0}}, {{15, 62.5, 0}, {15, 58.5, 0}}, {{16, 62.5, 0}, {
       16, 58.5, 0}}, {{17, 62.5, 0}, {17, 58.5, 0}}, {{18, 62.5, 0}, {
       18, 58.5, 0}}, {{19, 62.5, 0}, {19, 58.5, 0}}, {{20, 62.5, 0}, {
       20, 58.5, 0}}, {{21, 62.5, 0}, {21, 58.5, 0}}, {{22, 62.5, 0}, {
       22, 58.5, 0}}, {{23, 62.5, 0}, {23, 58.5, 0}}, {{24, 62.5, 0}, {
       24, 58.5, 0}}, {{25, 62.5, 0}, {25, 58.5, 0}}, {{26, 62.5, 0}, {
       26, 58.5, 0}}, {{27, 62.5, 0}, {27, 58.5, 0}}, {{28, 62.5, 0}, {
       28, 58.5, 0}}, {{29, 62.5, 0}, {29, 58.5, 0}}, {{30, 62.5, 0}, {
       30, 58.5, 0}}, {{31, 62.5, 0}, {31, 58.5, 0}}, {{32, 62.5, 0}, {
       32, 58.5, 0}}, {{33, 62.5, 0}, {33, 58.5, 0}}, {{34, 62.5, 0}, {
       34, 58.5, 0}}, {{35, 62.5, 0}, {35, 58.5, 0}}, {{36, 62.5, 0}, {
       36, 58.5, 0}}, {{37, 62.5, 0}, {37, 58.5, 0}}, {{38, 62.5, 0}, {
       38, 58.5, 0}}, {{39, 62.5, 0}, {39, 58.5, 0}}, {{40, 62.5, 0}, {
       40, 58.5, 0}}, {{41, 62.5, 0}, {41, 58.5, 0}}, {{42, 62.5, 0}, {
       42, 58.5, 0}}, {{43, 62.5, 0}, {43, 58.5, 0}}, {{44, 62.5, 0}, {
       44, 58.5, 0}}, {{45, 62.5, 0}, {45, 58.5, 0}}, {{46, 62.5, 0}, {
       46, 58.5, 0}}, {{47, 62.5, 0}, {47, 58.5, 0}}, {{48, 62.5, 0}, {
       48, 58.5, 0}}, {{49, 62.5, 0}, {49, 58.5, 0}}, {{50, 62.5, 0}, {
       50, 58.5, 0}}, {{51, 62.5, 0}, {51, 58.5, 0}}, {{52, 62.5, 0}, {
       52, 58.5, 0}}, {{53, 62.5, 0}, {53, 58.5, 0}}, {{54, 62.5, 0}, {
       54, 58.5, 0}}, {{55, 62.5, 0}, {55, 58.5, 0}}, {{56, 62.5, 0}, {
       56, 58.5, 0}}, {{57, 62.5, 0}, {57, 58.5, 0}}, {{58, 62.5, 0}, {
       58, 58.5, 0}}, {{59, 62.5, 0}, {59, 58.5, 0}}, {{60, 62.5, 0}, {
       60, 58.5, 0}}, {{61, 62.5, 0}, {61, 58.5, 0}}, {{62, 62.5, 0}, {
       62, 58.5, 0}}, {{63, 62.5, 0}, {63, 58.5, 0}}, {{64, 62.5, 0}, {
       64, 58.5, 0}}, {{65, 62.5, 0}, {65, 58.5, 0}}, {{66, 62.5, 0}, {
       66, 58.5, 0}}, {{67, 62.5, 0}, {67, 58.5, 0}}, {{68, 62.5, 0}, {
       68, 58.5, 0}}, {{69, 62.5, 0}, {69, 58.5, 0}}, {{70, 62.5, 0}, {
       70, 58.5, 0}}, {{71, 62.5, 0}, {71, 58.5, 0}}, {{72, 62.5, 0}, {
       72, 58.5, 0}}, {{73, 62.5, 0}, {73, 58.5, 0}}, {{74, 62.5, 0}, {
       74, 58.5, 0}}, {{75, 62.5, 0}, {75, 58.5, 0}}, {{76, 62.5, 0}, {
       76, 58.5, 0}}, {{77, 62.5, 0}, {77, 58.5, 0}}, {{78, 62.5, 0}, {
       78, 58.5, 0}}, {{79, 62.5, 0}, {79, 58.5, 0}}, {{80, 62.5, 0}, {
       80, 58.5, 0}}, {{1, 58.5, 0}, {1, 54.5, 0}}, {{2, 58.5, 0}, {
       2, 54.5, 0}}, {{3, 58.5, 0}, {3, 54.5, 0}}, {{4, 58.5, 0}, {
       4, 54.5, 0}}, {{5, 58.5, 0}, {5, 54.5, 0}}, {{6, 58.5, 0}, {
       6, 54.5, 0}}, {{7, 58.5, 0}, {7, 54.5, 0}}, {{8, 58.5, 0}, {
       8, 54.5, 0}}, {{9, 58.5, 0}, {9, 54.5, 0}}, {{10, 58.5, 0}, {
       10, 54.5, 0}}, {{11, 58.5, 0}, {11, 54.5, 0}}, {{12, 58.5, 0}, {
       12, 54.5, 0}}, {{13, 58.5, 0}, {13, 54.5, 0}}, {{14, 58.5, 0}, {
       14, 54.5, 0}}, {{15, 58.5, 0}, {15, 54.5, 0}}, {{16, 58.5, 0}, {
       16, 54.5, 0}}, {{17, 58.5, 0}, {17, 54.5, 0}}, {{18, 58.5, 0}, {
       18, 54.5, 0}}, {{19, 58.5, 0}, {19, 54.5, 0}}, {{20, 58.5, 0}, {
       20, 54.5, 0}}, {{21, 58.5, 0}, {21, 54.5, 0}}, {{22, 58.5, 0}, {
       22, 54.5, 0}}, {{23, 58.5, 0}, {23, 54.5, 0}}, {{24, 58.5, 0}, {
       24, 54.5, 0}}, {{25, 58.5, 0}, {25, 54.5, 0}}, {{26, 58.5, 0}, {
       26, 54.5, 0}}, {{27, 58.5, 0}, {27, 54.5, 0}}, {{28, 58.5, 0}, {
       28, 54.5, 0}}, {{29, 58.5, 0}, {29, 54.5, 0}}, {{30, 58.5, 0}, {
       30, 54.5, 0}}, {{31, 58.5, 0}, {31, 54.5, 0}}, {{32, 58.5, 0}, {
       32, 54.5, 0}}, {{33, 58.5, 0}, {33, 54.5, 0}}, {{34, 58.5, 0}, {
       34, 54.5, 0}}, {{35, 58.5, 0}, {35, 54.5, 0}}, {{36, 58.5, 0}, {
       36, 54.5, 0}}, {{37, 58.5, 0}, {37, 54.5, 0}}, {{38, 58.5, 0}, {
       38, 54.5, 0}}, {{39, 58.5, 0}, {39, 54.5, 0}}, {{40, 58.5, 0}, {
       40, 54.5, 0}}, {{41, 58.5, 0}, {41, 54.5, 0}}, {{42, 58.5, 0}, {
       42, 54.5, 0}}, {{43, 58.5, 0}, {43, 54.5, 0}}, {{44, 58.5, 0}, {
       44, 54.5, 0}}, {{45, 58.5, 0}, {45, 54.5, 0}}, {{46, 58.5, 0}, {
       46, 54.5, 0}}, {{47, 58.5, 0}, {47, 54.5, 0}}, {{48, 58.5, 0}, {
       48, 54.5, 0}}, {{49, 58.5, 0}, {49, 54.5, 0}}, {{50, 58.5, 0}, {
       50, 54.5, 0}}, {{51, 58.5, 0}, {51, 54.5, 0}}, {{52, 58.5, 0}, {
       52, 54.5, 0}}, {{53, 58.5, 0}, {53, 54.5, 0}}, {{54, 58.5, 0}, {
       54, 54.5, 0}}, {{55, 58.5, 0}, {55, 54.5, 0}}, {{56, 58.5, 0}, {
       56, 54.5, 0}}, {{57, 58.5, 0}, {57, 54.5, 0}}, {{58, 58.5, 0}, {
       58, 54.5, 0}}, {{59, 58.5, 0}, {59, 54.5, 0}}, {{60, 58.5, 0}, {
       60, 54.5, 0}}, {{61, 58.5, 0}, {61, 54.5, 0}}, {{62, 58.5, 0}, {
       62, 54.5, 0}}, {{63, 58.5, 0}, {63, 54.5, 0}}, {{64, 58.5, 0}, {
       64, 54.5, 0}}, {{65, 58.5, 0}, {65, 54.5, 0}}, {{66, 58.5, 0}, {
       66, 54.5, 0}}, {{67, 58.5, 0}, {67, 54.5, 0}}, {{68, 58.5, 0}, {
       68, 54.5, 0}}, {{69, 58.5, 0}, {69, 54.5, 0}}, {{70, 58.5, 0}, {
       70, 54.5, 0}}, {{71, 58.5, 0}, {71, 54.5, 0}}, {{72, 58.5, 0}, {
       72, 54.5, 0}}, {{73, 58.5, 0}, {73, 54.5, 0}}, {{74, 58.5, 0}, {
       74, 54.5, 0}}, {{75, 58.5, 0}, {75, 54.5, 0}}, {{76, 58.5, 0}, {
       76, 54.5, 0}}, {{77, 58.5, 0}, {77, 54.5, 0}}, {{78, 58.5, 0}, {
       78, 54.5, 0}}, {{79, 58.5, 0}, {79, 54.5, 0}}, {{80, 58.5, 0}, {
       80, 54.5, 0}}, {{1, 54.5, 0}, {1, 50.5, 0}}, {{2, 54.5, 0}, {
       2, 50.5, 0}}, {{3, 54.5, 0}, {3, 50.5, 0}}, {{4, 54.5, 0}, {
       4, 50.5, 0}}, {{5, 54.5, 0}, {5, 50.5, 0}}, {{6, 54.5, 0}, {
       6, 50.5, 0}}, {{7, 54.5, 0}, {7, 50.5, 0}}, {{8, 54.5, 0}, {
       8, 50.5, 0}}, {{9, 54.5, 0}, {9, 50.5, 0}}, {{10, 54.5, 0}, {
       10, 50.5, 0}}, {{11, 54.5, 0}, {11, 50.5, 0}}, {{12, 54.5, 0}, {
       12, 50.5, 0}}, {{13, 54.5, 0}, {13, 50.5, 0}}, {{14, 54.5, 0}, {
       14, 50.5, 0}}, {{15, 54.5, 0}, {15, 50.5, 0}}, {{16, 54.5, 0}, {
       16, 50.5, 0}}, {{17, 54.5, 0}, {17, 50.5, 0}}, {{18, 54.5, 0}, {
       18, 50.5, 0}}, {{19, 54.5, 0}, {19, 50.5, 0}}, {{20, 54.5, 0}, {
       20, 50.5, 0}}, {{21, 54.5, 0}, {21, 50.5, 0}}, {{22, 54.5, 0}, {
       22, 50.5, 0}}, {{23, 54.5, 0}, {23, 50.5, 0}}, {{24, 54.5, 0}, {
       24, 50.5, 0}}, {{25, 54.5, 0}, {25, 50.5, 0}}, {{26, 54.5, 0}, {
       26, 50.5, 0}}, {{27, 54.5, 0}, {27, 50.5, 0}}, {{28, 54.5, 0}, {
       28, 50.5, 0}}, {{29, 54.5, 0}, {29, 50.5, 0}}, {{30, 54.5, 0}, {
       30, 50.5, 0}}, {{31, 54.5, 0}, {31, 50.5, 0}}, {{32, 54.5, 0}, {
       32, 50.5, 0}}, {{33, 54.5, 0}, {33, 50.5, 0}}, {{34, 54.5, 0}, {
       34, 50.5, 0}}, {{35, 54.5, 0}, {35, 50.5, 0}}, {{36, 54.5, 0}, {
       36, 50.5, 0}}, {{37, 54.5, 0}, {37, 50.5, 0}}, {{38, 54.5, 0}, {
       38, 50.5, 0}}, {{39, 54.5, 0}, {39, 50.5, 0}}, {{40, 54.5, 0}, {
       40, 50.5, 0}}, {{41, 54.5, 0}, {41, 50.5, 0}}, {{42, 54.5, 0}, {
       42, 50.5, 0}}, {{43, 54.5, 0}, {43, 50.5, 0}}, {{44, 54.5, 0}, {
       44, 50.5, 0}}, {{45, 54.5, 0}, {45, 50.5, 0}}, {{46, 54.5, 0}, {
       46, 50.5, 0}}, {{47, 54.5, 0}, {47, 50.5, 0}}, {{48, 54.5, 0}, {
       48, 50.5, 0}}, {{49, 54.5, 0}, {49, 50.5, 0}}, {{50, 54.5, 0}, {
       50, 50.5, 0}}, {{51, 54.5, 0}, {51, 50.5, 0}}, {{52, 54.5, 0}, {
       52, 50.5, 0}}, {{53, 54.5, 0}, {53, 50.5, 0}}, {{54, 54.5, 0}, {
       54, 50.5, 0}}, {{55, 54.5, 0}, {55, 50.5, 0}}, {{56, 54.5, 0}, {
       56, 50.5, 0}}, {{57, 54.5, 0}, {57, 50.5, 0}}, {{58, 54.5, 0}, {
       58, 50.5, 0}}, {{59, 54.5, 0}, {59, 50.5, 0}}, {{60, 54.5, 0}, {
       60, 50.5, 0}}, {{61, 54.5, 0}, {61, 50.5, 0}}, {{62, 54.5, 0}, {
       62, 50.5, 0}}, {{63, 54.5, 0}, {63, 50.5, 0}}, {{64, 54.5, 0}, {
       64, 50.5, 0}}, {{65, 54.5, 0}, {65, 50.5, 0}}, {{66, 54.5, 0}, {
       66, 50.5, 0}}, {{67, 54.5, 0}, {67, 50.5, 0}}, {{68, 54.5, 0}, {
       68, 50.5, 0}}, {{69, 54.5, 0}, {69, 50.5, 0}}, {{70, 54.5, 0}, {
       70, 50.5, 0}}, {{71, 54.5, 0}, {71, 50.5, 0}}, {{72, 54.5, 0}, {
       72, 50.5, 0}}, {{73, 54.5, 0}, {73, 50.5, 0}}, {{74, 54.5, 0}, {
       74, 50.5, 0}}, {{75, 54.5, 0}, {75, 50.5, 0}}, {{76, 54.5, 0}, {
       76, 50.5, 0}}, {{77, 54.5, 0}, {77, 50.5, 0}}, {{78, 54.5, 0}, {
       78, 50.5, 0}}, {{79, 54.5, 0}, {79, 50.5, 0}}, {{80, 54.5, 0}, {
       80, 50.5, 0}}, {{1, 50.5, 0}, {1, 46.5, 0}}, {{2, 50.5, 0}, {
       2, 46.5, 0}}, {{3, 50.5, 0}, {3, 46.5, 0}}, {{4, 50.5, 0}, {
       4, 46.5, 0}}, {{5, 50.5, 0}, {5, 46.5, 0}}, {{6, 50.5, 0}, {
       6, 46.5, 0}}, {{7, 50.5, 0}, {7, 46.5, 0}}, {{8, 50.5, 0}, {
       8, 46.5, 0}}, {{9, 50.5, 0}, {9, 46.5, 0}}, {{10, 50.5, 0}, {
       10, 46.5, 0}}, {{11, 50.5, 0}, {11, 46.5, 0}}, {{12, 50.5, 0}, {
       12, 46.5, 0}}, {{13, 50.5, 0}, {13, 46.5, 0}}, {{14, 50.5, 0}, {
       14, 46.5, 0}}, {{15, 50.5, 0}, {15, 46.5, 0}}, {{16, 50.5, 0}, {
       16, 46.5, 0}}, {{17, 50.5, 0}, {17, 46.5, 0}}, {{18, 50.5, 0}, {
       18, 46.5, 0}}, {{19, 50.5, 0}, {19, 46.5, 0}}, {{20, 50.5, 0}, {
       20, 46.5, 0}}, {{21, 50.5, 0}, {21, 46.5, 0}}, {{22, 50.5, 0}, {
       22, 46.5, 0}}, {{23, 50.5, 0}, {23, 46.5, 0}}, {{24, 50.5, 0}, {
       24, 46.5, 0}}, {{25, 50.5, 0}, {25, 46.5, 0}}, {{26, 50.5, 0}, {
       26, 46.5, 0}}, {{27, 50.5, 0}, {27, 46.5, 0}}, {{28, 50.5, 0}, {
       28, 46.5, 0}}, {{29, 50.5, 0}, {29, 46.5, 0}}, {{30, 50.5, 0}, {
       30, 46.5, 0}}, {{31, 50.5, 0}, {31, 46.5, 0}}, {{32, 50.5, 0}, {
       32, 46.5, 0}}, {{33, 50.5, 0}, {33, 46.5, 0}}, {{34, 50.5, 0}, {
       34, 46.5, 0}}, {{35, 50.5, 0}, {35, 46.5, 0}}, {{36, 50.5, 0}, {
       36, 46.5, 0}}, {{37, 50.5, 0}, {37, 46.5, 0}}, {{38, 50.5, 0}, {
       38, 46.5, 0}}, {{39, 50.5, 0}, {39, 46.5, 0}}, {{40, 50.5, 0}, {
       40, 46.5, 0}}, {{41, 50.5, 0}, {41, 46.5, 0}}, {{42, 50.5, 0}, {
       42, 46.5, 0}}, {{43, 50.5, 0}, {43, 46.5, 0}}, {{44, 50.5, 0}, {
       44, 46.5, 0}}, {{45, 50.5, 0}, {45, 46.5, 0}}, {{46, 50.5, 0}, {
       46, 46.5, 0}}, {{47, 50.5, 0}, {47, 46.5, 0}}, {{48, 50.5, 0}, {
       48, 46.5, 0}}, {{49, 50.5, 0}, {49, 46.5, 0}}, {{50, 50.5, 0}, {
       50, 46.5, 0}}, {{51, 50.5, 0}, {51, 46.5, 0}}, {{52, 50.5, 0}, {
       52, 46.5, 0}}, {{53, 50.5, 0}, {53, 46.5, 0}}, {{54, 50.5, 0}, {
       54, 46.5, 0}}, {{55, 50.5, 0}, {55, 46.5, 0}}, {{56, 50.5, 0}, {
       56, 46.5, 0}}, {{57, 50.5, 0}, {57, 46.5, 0}}, {{58, 50.5, 0}, {
       58, 46.5, 0}}, {{59, 50.5, 0}, {59, 46.5, 0}}, {{60, 50.5, 0}, {
       60, 46.5, 0}}, {{61, 50.5, 0}, {61, 46.5, 0}}, {{62, 50.5, 0}, {
       62, 46.5, 0}}, {{63, 50.5, 0}, {63, 46.5, 0}}, {{64, 50.5, 0}, {
       64, 46.5, 0}}, {{65, 50.5, 0}, {65, 46.5, 0}}, {{66, 50.5, 0}, {
       66, 46.5, 0}}, {{67, 50.5, 0}, {67, 46.5, 0}}, {{68, 50.5, 0}, {
       68, 46.5, 0}}, {{69, 50.5, 0}, {69, 46.5, 0}}, {{70, 50.5, 0}, {
       70, 46.5, 0}}, {{71, 50.5, 0}, {71, 46.5, 0}}, {{72, 50.5, 0}, {
       72, 46.5, 0}}, {{73, 50.5, 0}, {73, 46.5, 0}}, {{74, 50.5, 0}, {
       74, 46.5, 0}}, {{75, 50.5, 0}, {75, 46.5, 0}}, {{76, 50.5, 0}, {
       76, 46.5, 0}}, {{77, 50.5, 0}, {77, 46.5, 0}}, {{78, 50.5, 0}, {
       78, 46.5, 0}}, {{79, 50.5, 0}, {79, 46.5, 0}}, {{80, 50.5, 0}, {
       80, 46.5, 0}}, {{1, 46.5, 0}, {1, 42.5, 0}}, {{2, 46.5, 0}, {
       2, 42.5, 0}}, {{3, 46.5, 0}, {3, 42.5, 0}}, {{4, 46.5, 0}, {
       4, 42.5, 0}}, {{5, 46.5, 0}, {5, 42.5, 0}}, {{6, 46.5, 0}, {
       6, 42.5, 0}}, {{7, 46.5, 0}, {7, 42.5, 0}}, {{8, 46.5, 0}, {
       8, 42.5, 0}}, {{9, 46.5, 0}, {9, 42.5, 0}}, {{10, 46.5, 0}, {
       10, 42.5, 0}}, {{11, 46.5, 0}, {11, 42.5, 0}}, {{12, 46.5, 0}, {
       12, 42.5, 0}}, {{13, 46.5, 0}, {13, 42.5, 0}}, {{14, 46.5, 0}, {
       14, 42.5, 0}}, {{15, 46.5, 0}, {15, 42.5, 0}}, {{16, 46.5, 0}, {
       16, 42.5, 0}}, {{17, 46.5, 0}, {17, 42.5, 0}}, {{18, 46.5, 0}, {
       18, 42.5, 0}}, {{19, 46.5, 0}, {19, 42.5, 0}}, {{20, 46.5, 0}, {
       20, 42.5, 0}}, {{21, 46.5, 0}, {21, 42.5, 0}}, {{22, 46.5, 0}, {
       22, 42.5, 0}}, {{23, 46.5, 0}, {23, 42.5, 0}}, {{24, 46.5, 0}, {
       24, 42.5, 0}}, {{25, 46.5, 0}, {25, 42.5, 0}}, {{26, 46.5, 0}, {
       26, 42.5, 0}}, {{27, 46.5, 0}, {27, 42.5, 0}}, {{28, 46.5, 0}, {
       28, 42.5, 0}}, {{29, 46.5, 0}, {29, 42.5, 0}}, {{30, 46.5, 0}, {
       30, 42.5, 0}}, {{31, 46.5, 0}, {31, 42.5, 0}}, {{32, 46.5, 0}, {
       32, 42.5, 0}}, {{33, 46.5, 0}, {33, 42.5, 0}}, {{34, 46.5, 0}, {
       34, 42.5, 0}}, {{35, 46.5, 0}, {35, 42.5, 0}}, {{36, 46.5, 0}, {
       36, 42.5, 0}}, {{37, 46.5, 0}, {37, 42.5, 0}}, {{38, 46.5, 0}, {
       38, 42.5, 0}}, {{39, 46.5, 0}, {39, 42.5, 0}}, {{40, 46.5, 0}, {
       40, 42.5, 0}}, {{41, 46.5, 0}, {41, 42.5, 0}}, {{42, 46.5, 0}, {
       42, 42.5, 0}}, {{43, 46.5, 0}, {43, 42.5, 0}}, {{44, 46.5, 0}, {
       44, 42.5, 0}}, {{45, 46.5, 0}, {45, 42.5, 0}}, {{46, 46.5, 0}, {
       46, 42.5, 0}}, {{47, 46.5, 0}, {47, 42.5, 0}}, {{48, 46.5, 0}, {
       48, 42.5, 0}}, {{49, 46.5, 0}, {49, 42.5, 0}}, {{50, 46.5, 0}, {
       50, 42.5, 0}}, {{51, 46.5, 0}, {51, 42.5, 0}}, {{52, 46.5, 0}, {
       52, 42.5, 0}}, {{53, 46.5, 0}, {53, 42.5, 0}}, {{54, 46.5, 0}, {
       54, 42.5, 0}}, {{55, 46.5, 0}, {55, 42.5, 0}}, {{56, 46.5, 0}, {
       56, 42.5, 0}}, {{57, 46.5, 0}, {57, 42.5, 0}}, {{58, 46.5, 0}, {
       58, 42.5, 0}}, {{59, 46.5, 0}, {59, 42.5, 0}}, {{60, 46.5, 0}, {
       60, 42.5, 0}}, {{61, 46.5, 0}, {61, 42.5, 0}}, {{62, 46.5, 0}, {
       62, 42.5, 0}}, {{63, 46.5, 0}, {63, 42.5, 0}}, {{64, 46.5, 0}, {
       64, 42.5, 0}}, {{65, 46.5, 0}, {65, 42.5, 0}}, {{66, 46.5, 0}, {
       66, 42.5, 0}}, {{67, 46.5, 0}, {67, 42.5, 0}}, {{68, 46.5, 0}, {
       68, 42.5, 0}}, {{69, 46.5, 0}, {69, 42.5, 0}}, {{70, 46.5, 0}, {
       70, 42.5, 0}}, {{71, 46.5, 0}, {71, 42.5, 0}}, {{72, 46.5, 0}, {
       72, 42.5, 0}}, {{73, 46.5, 0}, {73, 42.5, 0}}, {{74, 46.5, 0}, {
       74, 42.5, 0}}, {{75, 46.5, 0}, {75, 42.5, 0}}, {{76, 46.5, 0}, {
       76, 42.5, 0}}, {{77, 46.5, 0}, {77, 42.5, 0}}, {{78, 46.5, 0}, {
       78, 42.5, 0}}, {{79, 46.5, 0}, {79, 42.5, 0}}, {{80, 46.5, 0}, {
       80, 42.5, 0}}, {{1, 42.5, 0}, {1, 38.5, 0}}, {{2, 42.5, 0}, {
       2, 38.5, 0}}, {{3, 42.5, 0}, {3, 38.5, 0}}, {{4, 42.5, 0}, {
       4, 38.5, 0}}, {{5, 42.5, 0}, {5, 38.5, 0}}, {{6, 42.5, 0}, {
       6, 38.5, 0}}, {{7, 42.5, 0}, {7, 38.5, 0}}, {{8, 42.5, 0}, {
       8, 38.5, 0}}, {{9, 42.5, 0}, {9, 38.5, 0}}, {{10, 42.5, 0}, {
       10, 38.5, 0}}, {{11, 42.5, 0}, {11, 38.5, 0}}, {{12, 42.5, 0}, {
       12, 38.5, 0}}, {{13, 42.5, 0}, {13, 38.5, 0}}, {{14, 42.5, 0}, {
       14, 38.5, 0}}, {{15, 42.5, 0}, {15, 38.5, 0}}, {{16, 42.5, 0}, {
       16, 38.5, 0}}, {{17, 42.5, 0}, {17, 38.5, 0}}, {{18, 42.5, 0}, {
       18, 38.5, 0}}, {{19, 42.5, 0}, {19, 38.5, 0}}, {{20, 42.5, 0}, {
       20, 38.5, 0}}, {{21, 42.5, 0}, {21, 38.5, 0}}, {{22, 42.5, 0}, {
       22, 38.5, 0}}, {{23, 42.5, 0}, {23, 38.5, 0}}, {{24, 42.5, 0}, {
       24, 38.5, 0}}, {{25, 42.5, 0}, {25, 38.5, 0}}, {{26, 42.5, 0}, {
       26, 38.5, 0}}, {{27, 42.5, 0}, {27, 38.5, 0}}, {{28, 42.5, 0}, {
       28, 38.5, 0}}, {{29, 42.5, 0}, {29, 38.5, 0}}, {{30, 42.5, 0}, {
       30, 38.5, 0}}, {{31, 42.5, 0}, {31, 38.5, 0}}, {{32, 42.5, 0}, {
       32, 38.5, 0}}, {{33, 42.5, 0}, {33, 38.5, 0}}, {{34, 42.5, 0}, {
       34, 38.5, 0}}, {{35, 42.5, 0}, {35, 38.5, 0}}, {{36, 42.5, 0}, {
       36, 38.5, 0}}, {{37, 42.5, 0}, {37, 38.5, 0}}, {{38, 42.5, 0}, {
       38, 38.5, 0}}, {{39, 42.5, 0}, {39, 38.5, 0}}, {{40, 42.5, 0}, {
       40, 38.5, 0}}, {{41, 42.5, 0}, {41, 38.5, 0}}, {{42, 42.5, 0}, {
       42, 38.5, 0}}, {{43, 42.5, 0}, {43, 38.5, 0}}, {{44, 42.5, 0}, {
       44, 38.5, 0}}, {{45, 42.5, 0}, {45, 38.5, 0}}, {{46, 42.5, 0}, {
       46, 38.5, 0}}, {{47, 42.5, 0}, {47, 38.5, 0}}, {{48, 42.5, 0}, {
       48, 38.5, 0}}, {{49, 42.5, 0}, {49, 38.5, 0}}, {{50, 42.5, 0}, {
       50, 38.5, 0}}, {{51, 42.5, 0}, {51, 38.5, 0}}, {{52, 42.5, 0}, {
       52, 38.5, 0}}, {{53, 42.5, 0}, {53, 38.5, 0}}, {{54, 42.5, 0}, {
       54, 38.5, 0}}, {{55, 42.5, 0}, {55, 38.5, 0}}, {{56, 42.5, 0}, {
       56, 38.5, 0}}, {{57, 42.5, 0}, {57, 38.5, 0}}, {{58, 42.5, 0}, {
       58, 38.5, 0}}, {{59, 42.5, 0}, {59, 38.5, 0}}, {{60, 42.5, 0}, {
       60, 38.5, 0}}, {{61, 42.5, 0}, {61, 38.5, 0}}, {{62, 42.5, 0}, {
       62, 38.5, 0}}, {{63, 42.5, 0}, {63, 38.5, 0}}, {{64, 42.5, 0}, {
       64, 38.5, 0}}, {{65, 42.5, 0}, {65, 38.5, 0}}, {{66, 42.5, 0}, {
       66, 38.5, 0}}, {{67, 42.5, 0}, {67, 38.5, 0}}, {{68, 42.5, 0}, {
       68, 38.5, 0}}, {{69, 42.5, 0}, {69, 38.5, 0}}, {{70, 42.5, 0}, {
       70, 38.5, 0}}, {{71, 42.5, 0}, {71, 38.5, 0}}, {{72, 42.5, 0}, {
       72, 38.5, 0}}, {{73, 42.5, 0}, {73, 38.5, 0}}, {{74, 42.5, 0}, {
       74, 38.5, 0}}, {{75, 42.5, 0}, {75, 38.5, 0}}, {{76, 42.5, 0}, {
       76, 38.5, 0}}, {{77, 42.5, 0}, {77, 38.5, 0}}, {{78, 42.5, 0}, {
       78, 38.5, 0}}, {{79, 42.5, 0}, {79, 38.5, 0}}, {{80, 42.5, 0}, {
       80, 38.5, 0}}, {{1, 38.5, 0}, {1, 34.5, 0}}, {{2, 38.5, 0}, {
       2, 34.5, 0}}, {{3, 38.5, 0}, {3, 34.5, 0}}, {{4, 38.5, 0}, {
       4, 34.5, 0}}, {{5, 38.5, 0}, {5, 34.5, 0}}, {{6, 38.5, 0}, {
       6, 34.5, 0}}, {{7, 38.5, 0}, {7, 34.5, 0}}, {{8, 38.5, 0}, {
       8, 34.5, 0}}, {{9, 38.5, 0}, {9, 34.5, 0}}, {{10, 38.5, 0}, {
       10, 34.5, 0}}, {{11, 38.5, 0}, {11, 34.5, 0}}, {{12, 38.5, 0}, {
       12, 34.5, 0}}, {{13, 38.5, 0}, {13, 34.5, 0}}, {{14, 38.5, 0}, {
       14, 34.5, 0}}, {{15, 38.5, 0}, {15, 34.5, 0}}, {{16, 38.5, 0}, {
       16, 34.5, 0}}, {{17, 38.5, 0}, {17, 34.5, 0}}, {{18, 38.5, 0}, {
       18, 34.5, 0}}, {{19, 38.5, 0}, {19, 34.5, 0}}, {{20, 38.5, 0}, {
       20, 34.5, 0}}, {{21, 38.5, 0}, {21, 34.5, 0}}, {{22, 38.5, 0}, {
       22, 34.5, 0}}, {{23, 38.5, 0}, {23, 34.5, 0}}, {{24, 38.5, 0}, {
       24, 34.5, 0}}, {{25, 38.5, 0}, {25, 34.5, 0}}, {{26, 38.5, 0}, {
       26, 34.5, 0}}, {{27, 38.5, 0}, {27, 34.5, 0}}, {{28, 38.5, 0}, {
       28, 34.5, 0}}, {{29, 38.5, 0}, {29, 34.5, 0}}, {{30, 38.5, 0}, {
       30, 34.5, 0}}, {{31, 38.5, 0}, {31, 34.5, 0}}, {{32, 38.5, 0}, {
       32, 34.5, 0}}, {{33, 38.5, 0}, {33, 34.5, 0}}, {{34, 38.5, 0}, {
       34, 34.5, 0}}, {{35, 38.5, 0}, {35, 34.5, 0}}, {{36, 38.5, 0}, {
       36, 34.5, 0}}, {{37, 38.5, 0}, {37, 34.5, 0}}, {{38, 38.5, 0}, {
       38, 34.5, 0}}, {{39, 38.5, 0}, {39, 34.5, 0}}, {{40, 38.5, 0}, {
       40, 34.5, 0}}, {{41, 38.5, 0}, {41, 34.5, 0}}, {{42, 38.5, 0}, {
       42, 34.5, 0}}, {{43, 38.5, 0}, {43, 34.5, 0}}, {{44, 38.5, 0}, {
       44, 34.5, 0}}, {{45, 38.5, 0}, {45, 34.5, 0}}, {{46, 38.5, 0}, {
       46, 34.5, 0}}, {{47, 38.5, 0}, {47, 34.5, 0}}, {{48, 38.5, 0}, {
       48, 34.5, 0}}, {{49, 38.5, 0}, {49, 34.5, 0}}, {{50, 38.5, 0}, {
       50, 34.5, 0}}, {{51, 38.5, 0}, {51, 34.5, 0}}, {{52, 38.5, 0}, {
       52, 34.5, 0}}, {{53, 38.5, 0}, {53, 34.5, 0}}, {{54, 38.5, 0}, {
       54, 34.5, 0}}, {{55, 38.5, 0}, {55, 34.5, 0}}, {{56, 38.5, 0}, {
       56, 34.5, 0}}, {{57, 38.5, 0}, {57, 34.5, 0}}, {{58, 38.5, 0}, {
       58, 34.5, 0}}, {{59, 38.5, 0}, {59, 34.5, 0}}, {{60, 38.5, 0}, {
       60, 34.5, 0}}, {{61, 38.5, 0}, {61, 34.5, 0}}, {{62, 38.5, 0}, {
       62, 34.5, 0}}, {{63, 38.5, 0}, {63, 34.5, 0}}, {{64, 38.5, 0}, {
       64, 34.5, 0}}, {{65, 38.5, 0}, {65, 34.5, 0}}, {{66, 38.5, 0}, {
       66, 34.5, 0}}, {{67, 38.5, 0}, {67, 34.5, 0}}, {{68, 38.5, 0}, {
       68, 34.5, 0}}, {{69, 38.5, 0}, {69, 34.5, 0}}, {{70, 38.5, 0}, {
       70, 34.5, 0}}, {{71, 38.5, 0}, {71, 34.5, 0}}, {{72, 38.5, 0}, {
       72, 34.5, 0}}, {{73, 38.5, 0}, {73, 34.5, 0}}, {{74, 38.5, 0}, {
       74, 34.5, 0}}, {{75, 38.5, 0}, {75, 34.5, 0}}, {{76, 38.5, 0}, {
       76, 34.5, 0}}, {{77, 38.5, 0}, {77, 34.5, 0}}, {{78, 38.5, 0}, {
       78, 34.5, 0}}, {{79, 38.5, 0}, {79, 34.5, 0}}, {{80, 38.5, 0}, {
       80, 34.5, 0}}, {{1, 34.5, 0}, {1, 30.5, 0}}, {{2, 34.5, 0}, {
       2, 30.5, 0}}, {{3, 34.5, 0}, {3, 30.5, 0}}, {{4, 34.5, 0}, {
       4, 30.5, 0}}, {{5, 34.5, 0}, {5, 30.5, 0}}, {{6, 34.5, 0}, {
       6, 30.5, 0}}, {{7, 34.5, 0}, {7, 30.5, 0}}, {{8, 34.5, 0}, {
       8, 30.5, 0}}, {{9, 34.5, 0}, {9, 30.5, 0}}, {{10, 34.5, 0}, {
       10, 30.5, 0}}, {{11, 34.5, 0}, {11, 30.5, 0}}, {{12, 34.5, 0}, {
       12, 30.5, 0}}, {{13, 34.5, 0}, {13, 30.5, 0}}, {{14, 34.5, 0}, {
       14, 30.5, 0}}, {{15, 34.5, 0}, {15, 30.5, 0}}, {{16, 34.5, 0}, {
       16, 30.5, 0}}, {{17, 34.5, 0}, {17, 30.5, 0}}, {{18, 34.5, 0}, {
       18, 30.5, 0}}, {{19, 34.5, 0}, {19, 30.5, 0}}, {{20, 34.5, 0}, {
       20, 30.5, 0}}, {{21, 34.5, 0}, {21, 30.5, 0}}, {{22, 34.5, 0}, {
       22, 30.5, 0}}, {{23, 34.5, 0}, {23, 30.5, 0}}, {{24, 34.5, 0}, {
       24, 30.5, 0}}, {{25, 34.5, 0}, {25, 30.5, 0}}, {{26, 34.5, 0}, {
       26, 30.5, 0}}, {{27, 34.5, 0}, {27, 30.5, 0}}, {{28, 34.5, 0}, {
       28, 30.5, 0}}, {{29, 34.5, 0}, {29, 30.5, 0}}, {{30, 34.5, 0}, {
       30, 30.5, 0}}, {{31, 34.5, 0}, {31, 30.5, 0}}, {{32, 34.5, 0}, {
       32, 30.5, 0}}, {{33, 34.5, 0}, {33, 30.5, 0}}, {{34, 34.5, 0}, {
       34, 30.5, 0}}, {{35, 34.5, 0}, {35, 30.5, 0}}, {{36, 34.5, 0}, {
       36, 30.5, 0}}, {{37, 34.5, 0}, {37, 30.5, 0}}, {{38, 34.5, 0}, {
       38, 30.5, 0}}, {{39, 34.5, 0}, {39, 30.5, 0}}, {{40, 34.5, 0}, {
       40, 30.5, 0}}, {{41, 34.5, 0}, {41, 30.5, 0}}, {{42, 34.5, 0}, {
       42, 30.5, 0}}, {{43, 34.5, 0}, {43, 30.5, 0}}, {{44, 34.5, 0}, {
       44, 30.5, 0}}, {{45, 34.5, 0}, {45, 30.5, 0}}, {{46, 34.5, 0}, {
       46, 30.5, 0}}, {{47, 34.5, 0}, {47, 30.5, 0}}, {{48, 34.5, 0}, {
       48, 30.5, 0}}, {{49, 34.5, 0}, {49, 30.5, 0}}, {{50, 34.5, 0}, {
       50, 30.5, 0}}, {{51, 34.5, 0}, {51, 30.5, 0}}, {{52, 34.5, 0}, {
       52, 30.5, 0}}, {{53, 34.5, 0}, {53, 30.5, 0}}, {{54, 34.5, 0}, {
       54, 30.5, 0}}, {{55, 34.5, 0}, {55, 30.5, 0}}, {{56, 34.5, 0}, {
       56, 30.5, 0}}, {{57, 34.5, 0}, {57, 30.5, 0}}, {{58, 34.5, 0}, {
       58, 30.5, 0}}, {{59, 34.5, 0}, {59, 30.5, 0}}, {{60, 34.5, 0}, {
       60, 30.5, 0}}, {{61, 34.5, 0}, {61, 30.5, 0}}, {{62, 34.5, 0}, {
       62, 30.5, 0}}, {{63, 34.5, 0}, {63, 30.5, 0}}, {{64, 34.5, 0}, {
       64, 30.5, 0}}, {{65, 34.5, 0}, {65, 30.5, 0}}, {{66, 34.5, 0}, {
       66, 30.5, 0}}, {{67, 34.5, 0}, {67, 30.5, 0}}, {{68, 34.5, 0}, {
       68, 30.5, 0}}, {{69, 34.5, 0}, {69, 30.5, 0}}, {{70, 34.5, 0}, {
       70, 30.5, 0}}, {{71, 34.5, 0}, {71, 30.5, 0}}, {{72, 34.5, 0}, {
       72, 30.5, 0}}, {{73, 34.5, 0}, {73, 30.5, 0}}, {{74, 34.5, 0}, {
       74, 30.5, 0}}, {{75, 34.5, 0}, {75, 30.5, 0}}, {{76, 34.5, 0}, {
       76, 30.5, 0}}, {{77, 34.5, 0}, {77, 30.5, 0}}, {{78, 34.5, 0}, {
       78, 30.5, 0}}, {{79, 34.5, 0}, {79, 30.5, 0}}, {{80, 34.5, 0}, {
       80, 30.5, 0}}, {{1, 30.5, 0}, {1, 26.5, 0}}, {{2, 30.5, 0}, {
       2, 26.5, 0}}, {{3, 30.5, 0}, {3, 26.5, 0}}, {{4, 30.5, 0}, {
       4, 26.5, 0}}, {{5, 30.5, 0}, {5, 26.5, 0}}, {{6, 30.5, 0}, {
       6, 26.5, 0}}, {{7, 30.5, 0}, {7, 26.5, 0}}, {{8, 30.5, 0}, {
       8, 26.5, 0}}, {{9, 30.5, 0}, {9, 26.5, 0}}, {{10, 30.5, 0}, {
       10, 26.5, 0}}, {{11, 30.5, 0}, {11, 26.5, 0}}, {{12, 30.5, 0}, {
       12, 26.5, 0}}, {{13, 30.5, 0}, {13, 26.5, 0}}, {{14, 30.5, 0}, {
       14, 26.5, 0}}, {{15, 30.5, 0}, {15, 26.5, 0}}, {{16, 30.5, 0}, {
       16, 26.5, 0}}, {{17, 30.5, 0}, {17, 26.5, 0}}, {{18, 30.5, 0}, {
       18, 26.5, 0}}, {{19, 30.5, 0}, {19, 26.5, 0}}, {{20, 30.5, 0}, {
       20, 26.5, 0}}, {{21, 30.5, 0}, {21, 26.5, 0}}, {{22, 30.5, 0}, {
       22, 26.5, 0}}, {{23, 30.5, 0}, {23, 26.5, 0}}, {{24, 30.5, 0}, {
       24, 26.5, 0}}, {{25, 30.5, 0}, {25, 26.5, 0}}, {{26, 30.5, 0}, {
       26, 26.5, 0}}, {{27, 30.5, 0}, {27, 26.5, 0}}, {{28, 30.5, 0}, {
       28, 26.5, 0}}, {{29, 30.5, 0}, {29, 26.5, 0}}, {{30, 30.5, 0}, {
       30, 26.5, 0}}, {{31, 30.5, 0}, {31, 26.5, 0}}, {{32, 30.5, 0}, {
       32, 26.5, 0}}, {{33, 30.5, 0}, {33, 26.5, 0}}, {{34, 30.5, 0}, {
       34, 26.5, 0}}, {{35, 30.5, 0}, {35, 26.5, 0}}, {{36, 30.5, 0}, {
       36, 26.5, 0}}, {{37, 30.5, 0}, {37, 26.5, 0}}, {{38, 30.5, 0}, {
       38, 26.5, 0}}, {{39, 30.5, 0}, {39, 26.5, 0}}, {{40, 30.5, 0}, {
       40, 26.5, 0}}, {{41, 30.5, 0}, {41, 26.5, 0}}, {{42, 30.5, 0}, {
       42, 26.5, 0}}, {{43, 30.5, 0}, {43, 26.5, 0}}, {{44, 30.5, 0}, {
       44, 26.5, 0}}, {{45, 30.5, 0}, {45, 26.5, 0}}, {{46, 30.5, 0}, {
       46, 26.5, 0}}, {{47, 30.5, 0}, {47, 26.5, 0}}, {{48, 30.5, 0}, {
       48, 26.5, 0}}, {{49, 30.5, 0}, {49, 26.5, 0}}, {{50, 30.5, 0}, {
       50, 26.5, 0}}, {{51, 30.5, 0}, {51, 26.5, 0}}, {{52, 30.5, 0}, {
       52, 26.5, 0}}, {{53, 30.5, 0}, {53, 26.5, 0}}, {{54, 30.5, 0}, {
       54, 26.5, 0}}, {{55, 30.5, 0}, {55, 26.5, 0}}, {{56, 30.5, 0}, {
       56, 26.5, 0}}, {{57, 30.5, 0}, {57, 26.5, 0}}, {{58, 30.5, 0}, {
       58, 26.5, 0}}, {{59, 30.5, 0}, {59, 26.5, 0}}, {{60, 30.5, 0}, {
       60, 26.5, 0}}, {{61, 30.5, 0}, {61, 26.5, 0}}, {{62, 30.5, 0}, {
       62, 26.5, 0}}, {{63, 30.5, 0}, {63, 26.5, 0}}, {{64, 30.5, 0}, {
       64, 26.5, 0}}, {{65, 30.5, 0}, {65, 26.5, 0}}, {{66, 30.5, 0}, {
       66, 26.5, 0}}, {{67, 30.5, 0}, {67, 26.5, 0}}, {{68, 30.5, 0}, {
       68, 26.5, 0}}, {{69, 30.5, 0}, {69, 26.5, 0}}, {{70, 30.5, 0}, {
       70, 26.5, 0}}, {{71, 30.5, 0}, {71, 26.5, 0}}, {{72, 30.5, 0}, {
       72, 26.5, 0}}, {{73, 30.5, 0}, {73, 26.5, 0}}, {{74, 30.5, 0}, {
       74, 26.5, 0}}, {{75, 30.5, 0}, {75, 26.5, 0}}, {{76, 30.5, 0}, {
       76, 26.5, 0}}, {{77, 30.5, 0}, {77, 26.5, 0}}, {{78, 30.5, 0}, {
       78, 26.5, 0}}, {{79, 30.5, 0}, {79, 26.5, 0}}, {{80, 30.5, 0}, {
       80, 26.5, 0}}, {{1, 26.5, 0}, {1, 22.5, 0}}, {{2, 26.5, 0}, {
       2, 22.5, 0}}, {{3, 26.5, 0}, {3, 22.5, 0}}, {{4, 26.5, 0}, {
       4, 22.5, 0}}, {{5, 26.5, 0}, {5, 22.5, 0}}, {{6, 26.5, 0}, {
       6, 22.5, 0}}, {{7, 26.5, 0}, {7, 22.5, 0}}, {{8, 26.5, 0}, {
       8, 22.5, 0}}, {{9, 26.5, 0}, {9, 22.5, 0}}, {{10, 26.5, 0}, {
       10, 22.5, 0}}, {{11, 26.5, 0}, {11, 22.5, 0}}, {{12, 26.5, 0}, {
       12, 22.5, 0}}, {{13, 26.5, 0}, {13, 22.5, 0}}, {{14, 26.5, 0}, {
       14, 22.5, 0}}, {{15, 26.5, 0}, {15, 22.5, 0}}, {{16, 26.5, 0}, {
       16, 22.5, 0}}, {{17, 26.5, 0}, {17, 22.5, 0}}, {{18, 26.5, 0}, {
       18, 22.5, 0}}, {{19, 26.5, 0}, {19, 22.5, 0}}, {{20, 26.5, 0}, {
       20, 22.5, 0}}, {{21, 26.5, 0}, {21, 22.5, 0}}, {{22, 26.5, 0}, {
       22, 22.5, 0}}, {{23, 26.5, 0}, {23, 22.5, 0}}, {{24, 26.5, 0}, {
       24, 22.5, 0}}, {{25, 26.5, 0}, {25, 22.5, 0}}, {{26, 26.5, 0}, {
       26, 22.5, 0}}, {{27, 26.5, 0}, {27, 22.5, 0}}, {{28, 26.5, 0}, {
       28, 22.5, 0}}, {{29, 26.5, 0}, {29, 22.5, 0}}, {{30, 26.5, 0}, {
       30, 22.5, 0}}, {{31, 26.5, 0}, {31, 22.5, 0}}, {{32, 26.5, 0}, {
       32, 22.5, 0}}, {{33, 26.5, 0}, {33, 22.5, 0}}, {{34, 26.5, 0}, {
       34, 22.5, 0}}, {{35, 26.5, 0}, {35, 22.5, 0}}, {{36, 26.5, 0}, {
       36, 22.5, 0}}, {{37, 26.5, 0}, {37, 22.5, 0}}, {{38, 26.5, 0}, {
       38, 22.5, 0}}, {{39, 26.5, 0}, {39, 22.5, 0}}, {{40, 26.5, 0}, {
       40, 22.5, 0}}, {{41, 26.5, 0}, {41, 22.5, 0}}, {{42, 26.5, 0}, {
       42, 22.5, 0}}, {{43, 26.5, 0}, {43, 22.5, 0}}, {{44, 26.5, 0}, {
       44, 22.5, 0}}, {{45, 26.5, 0}, {45, 22.5, 0}}, {{46, 26.5, 0}, {
       46, 22.5, 0}}, {{47, 26.5, 0}, {47, 22.5, 0}}, {{48, 26.5, 0}, {
       48, 22.5, 0}}, {{49, 26.5, 0}, {49, 22.5, 0}}, {{50, 26.5, 0}, {
       50, 22.5, 0}}, {{51, 26.5, 0}, {51, 22.5, 0}}, {{52, 26.5, 0}, {
       52, 22.5, 0}}, {{53, 26.5, 0}, {53, 22.5, 0}}, {{54, 26.5, 0}, {
       54, 22.5, 0}}, {{55, 26.5, 0}, {55, 22.5, 0}}, {{56, 26.5, 0}, {
       56, 22.5, 0}}, {{57, 26.5, 0}, {57, 22.5, 0}}, {{58, 26.5, 0}, {
       58, 22.5, 0}}, {{59, 26.5, 0}, {59, 22.5, 0}}, {{60, 26.5, 0}, {
       60, 22.5, 0}}, {{61, 26.5, 0}, {61, 22.5, 0}}, {{62, 26.5, 0}, {
       62, 22.5, 0}}, {{63, 26.5, 0}, {63, 22.5, 0}}, {{64, 26.5, 0}, {
       64, 22.5, 0}}, {{65, 26.5, 0}, {65, 22.5, 0}}, {{66, 26.5, 0}, {
       66, 22.5, 0}}, {{67, 26.5, 0}, {67, 22.5, 0}}, {{68, 26.5, 0}, {
       68, 22.5, 0}}, {{69, 26.5, 0}, {69, 22.5, 0}}, {{70, 26.5, 0}, {
       70, 22.5, 0}}, {{71, 26.5, 0}, {71, 22.5, 0}}, {{72, 26.5, 0}, {
       72, 22.5, 0}}, {{73, 26.5, 0}, {73, 22.5, 0}}, {{74, 26.5, 0}, {
       74, 22.5, 0}}, {{75, 26.5, 0}, {75, 22.5, 0}}, {{76, 26.5, 0}, {
       76, 22.5, 0}}, {{77, 26.5, 0}, {77, 22.5, 0}}, {{78, 26.5, 0}, {
       78, 22.5, 0}}, {{79, 26.5, 0}, {79, 22.5, 0}}, {{80, 26.5, 0}, {
       80, 22.5, 0}}, {{1, 22.5, 0}, {1, 18.5, 0}}, {{2, 22.5, 0}, {
       2, 18.5, 0}}, {{3, 22.5, 0}, {3, 18.5, 0}}, {{4, 22.5, 0}, {
       4, 18.5, 0}}, {{5, 22.5, 0}, {5, 18.5, 0}}, {{6, 22.5, 0}, {
       6, 18.5, 0}}, {{7, 22.5, 0}, {7, 18.5, 0}}, {{8, 22.5, 0}, {
       8, 18.5, 0}}, {{9, 22.5, 0}, {9, 18.5, 0}}, {{10, 22.5, 0}, {
       10, 18.5, 0}}, {{11, 22.5, 0}, {11, 18.5, 0}}, {{12, 22.5, 0}, {
       12, 18.5, 0}}, {{13, 22.5, 0}, {13, 18.5, 0}}, {{14, 22.5, 0}, {
       14, 18.5, 0}}, {{15, 22.5, 0}, {15, 18.5, 0}}, {{16, 22.5, 0}, {
       16, 18.5, 0}}, {{17, 22.5, 0}, {17, 18.5, 0}}, {{18, 22.5, 0}, {
       18, 18.5, 0}}, {{19, 22.5, 0}, {19, 18.5, 0}}, {{20, 22.5, 0}, {
       20, 18.5, 0}}, {{21, 22.5, 0}, {21, 18.5, 0}}, {{22, 22.5, 0}, {
       22, 18.5, 0}}, {{23, 22.5, 0}, {23, 18.5, 0}}, {{24, 22.5, 0}, {
       24, 18.5, 0}}, {{25, 22.5, 0}, {25, 18.5, 0}}, {{26, 22.5, 0}, {
       26, 18.5, 0}}, {{27, 22.5, 0}, {27, 18.5, 0}}, {{28, 22.5, 0}, {
       28, 18.5, 0}}, {{29, 22.5, 0}, {29, 18.5, 0}}, {{30, 22.5, 0}, {
       30, 18.5, 0}}, {{31, 22.5, 0}, {31, 18.5, 0}}, {{32, 22.5, 0}, {
       32, 18.5, 0}}, {{33, 22.5, 0}, {33, 18.5, 0}}, {{34, 22.5, 0}, {
       34, 18.5, 0}}, {{35, 22.5, 0}, {35, 18.5, 0}}, {{36, 22.5, 0}, {
       36, 18.5, 0}}, {{37, 22.5, 0}, {37, 18.5, 0}}, {{38, 22.5, 0}, {
       38, 18.5, 0}}, {{39, 22.5, 0}, {39, 18.5, 0}}, {{40, 22.5, 0}, {
       40, 18.5, 0}}, {{41, 22.5, 0}, {41, 18.5, 0}}, {{42, 22.5, 0}, {
       42, 18.5, 0}}, {{43, 22.5, 0}, {43, 18.5, 0}}, {{44, 22.5, 0}, {
       44, 18.5, 0}}, {{45, 22.5, 0}, {45, 18.5, 0}}, {{46, 22.5, 0}, {
       46, 18.5, 0}}, {{47, 22.5, 0}, {47, 18.5, 0}}, {{48, 22.5, 0}, {
       48, 18.5, 0}}, {{49, 22.5, 0}, {49, 18.5, 0}}, {{50, 22.5, 0}, {
       50, 18.5, 0}}, {{51, 22.5, 0}, {51, 18.5, 0}}, {{52, 22.5, 0}, {
       52, 18.5, 0}}, {{53, 22.5, 0}, {53, 18.5, 0}}, {{54, 22.5, 0}, {
       54, 18.5, 0}}, {{55, 22.5, 0}, {55, 18.5, 0}}, {{56, 22.5, 0}, {
       56, 18.5, 0}}, {{57, 22.5, 0}, {57, 18.5, 0}}, {{58, 22.5, 0}, {
       58, 18.5, 0}}, {{59, 22.5, 0}, {59, 18.5, 0}}, {{60, 22.5, 0}, {
       60, 18.5, 0}}, {{61, 22.5, 0}, {61, 18.5, 0}}, {{62, 22.5, 0}, {
       62, 18.5, 0}}, {{63, 22.5, 0}, {63, 18.5, 0}}, {{64, 22.5, 0}, {
       64, 18.5, 0}}, {{65, 22.5, 0}, {65, 18.5, 0}}, {{66, 22.5, 0}, {
       66, 18.5, 0}}, {{67, 22.5, 0}, {67, 18.5, 0}}, {{68, 22.5, 0}, {
       68, 18.5, 0}}, {{69, 22.5, 0}, {69, 18.5, 0}}, {{70, 22.5, 0}, {
       70, 18.5, 0}}, {{71, 22.5, 0}, {71, 18.5, 0}}, {{72, 22.5, 0}, {
       72, 18.5, 0}}, {{73, 22.5, 0}, {73, 18.5, 0}}, {{74, 22.5, 0}, {
       74, 18.5, 0}}, {{75, 22.5, 0}, {75, 18.5, 0}}, {{76, 22.5, 0}, {
       76, 18.5, 0}}, {{77, 22.5, 0}, {77, 18.5, 0}}, {{78, 22.5, 0}, {
       78, 18.5, 0}}, {{79, 22.5, 0}, {79, 18.5, 0}}, {{80, 22.5, 0}, {
       80, 18.5, 0}}, {{1, 18.5, 0}, {1, 14.5, 0}}, {{2, 18.5, 0}, {
       2, 14.5, 0}}, {{3, 18.5, 0}, {3, 14.5, 0}}, {{4, 18.5, 0}, {
       4, 14.5, 0}}, {{5, 18.5, 0}, {5, 14.5, 0}}, {{6, 18.5, 0}, {
       6, 14.5, 0}}, {{7, 18.5, 0}, {7, 14.5, 0}}, {{8, 18.5, 0}, {
       8, 14.5, 0}}, {{9, 18.5, 0}, {9, 14.5, 0}}, {{10, 18.5, 0}, {
       10, 14.5, 0}}, {{11, 18.5, 0}, {11, 14.5, 0}}, {{12, 18.5, 0}, {
       12, 14.5, 0}}, {{13, 18.5, 0}, {13, 14.5, 0}}, {{14, 18.5, 0}, {
       14, 14.5, 0}}, {{15, 18.5, 0}, {15, 14.5, 0}}, {{16, 18.5, 0}, {
       16, 14.5, 0}}, {{17, 18.5, 0}, {17, 14.5, 0}}, {{18, 18.5, 0}, {
       18, 14.5, 0}}, {{19, 18.5, 0}, {19, 14.5, 0}}, {{20, 18.5, 0}, {
       20, 14.5, 0}}, {{21, 18.5, 0}, {21, 14.5, 0}}, {{22, 18.5, 0}, {
       22, 14.5, 0}}, {{23, 18.5, 0}, {23, 14.5, 0}}, {{24, 18.5, 0}, {
       24, 14.5, 0}}, {{25, 18.5, 0}, {25, 14.5, 0}}, {{26, 18.5, 0}, {
       26, 14.5, 0}}, {{27, 18.5, 0}, {27, 14.5, 0}}, {{28, 18.5, 0}, {
       28, 14.5, 0}}, {{29, 18.5, 0}, {29, 14.5, 0}}, {{30, 18.5, 0}, {
       30, 14.5, 0}}, {{31, 18.5, 0}, {31, 14.5, 0}}, {{32, 18.5, 0}, {
       32, 14.5, 0}}, {{33, 18.5, 0}, {33, 14.5, 0}}, {{34, 18.5, 0}, {
       34, 14.5, 0}}, {{35, 18.5, 0}, {35, 14.5, 0}}, {{36, 18.5, 0}, {
       36, 14.5, 0}}, {{37, 18.5, 0}, {37, 14.5, 0}}, {{38, 18.5, 0}, {
       38, 14.5, 0}}, {{39, 18.5, 0}, {39, 14.5, 0}}, {{40, 18.5, 0}, {
       40, 14.5, 0}}, {{41, 18.5, 0}, {41, 14.5, 0}}, {{42, 18.5, 0}, {
       42, 14.5, 0}}, {{43, 18.5, 0}, {43, 14.5, 0}}, {{44, 18.5, 0}, {
       44, 14.5, 0}}, {{45, 18.5, 0}, {45, 14.5, 0}}, {{46, 18.5, 0}, {
       46, 14.5, 0}}, {{47, 18.5, 0}, {47, 14.5, 0}}, {{48, 18.5, 0}, {
       48, 14.5, 0}}, {{49, 18.5, 0}, {49, 14.5, 0}}, {{50, 18.5, 0}, {
       50, 14.5, 0}}, {{51, 18.5, 0}, {51, 14.5, 0}}, {{52, 18.5, 0}, {
       52, 14.5, 0}}, {{53, 18.5, 0}, {53, 14.5, 0}}, {{54, 18.5, 0}, {
       54, 14.5, 0}}, {{55, 18.5, 0}, {55, 14.5, 0}}, {{56, 18.5, 0}, {
       56, 14.5, 0}}, {{57, 18.5, 0}, {57, 14.5, 0}}, {{58, 18.5, 0}, {
       58, 14.5, 0}}, {{59, 18.5, 0}, {59, 14.5, 0}}, {{60, 18.5, 0}, {
       60, 14.5, 0}}, {{61, 18.5, 0}, {61, 14.5, 0}}, {{62, 18.5, 0}, {
       62, 14.5, 0}}, {{63, 18.5, 0}, {63, 14.5, 0}}, {{64, 18.5, 0}, {
       64, 14.5, 0}}, {{65, 18.5, 0}, {65, 14.5, 0}}, {{66, 18.5, 0}, {
       66, 14.5, 0}}, {{67, 18.5, 0}, {67, 14.5, 0}}, {{68, 18.5, 0}, {
       68, 14.5, 0}}, {{69, 18.5, 0}, {69, 14.5, 0}}, {{70, 18.5, 0}, {
       70, 14.5, 0}}, {{71, 18.5, 0}, {71, 14.5, 0}}, {{72, 18.5, 0}, {
       72, 14.5, 0}}, {{73, 18.5, 0}, {73, 14.5, 0}}, {{74, 18.5, 0}, {
       74, 14.5, 0}}, {{75, 18.5, 0}, {75, 14.5, 0}}, {{76, 18.5, 0}, {
       76, 14.5, 0}}, {{77, 18.5, 0}, {77, 14.5, 0}}, {{78, 18.5, 0}, {
       78, 14.5, 0}}, {{79, 18.5, 0}, {79, 14.5, 0}}, {{80, 18.5, 0}, {
       80, 14.5, 0}}, {{1, 14.5, 0}, {1, 10.5, 0}}, {{2, 14.5, 0}, {
       2, 10.5, 0}}, {{3, 14.5, 0}, {3, 10.5, 0}}, {{4, 14.5, 0}, {
       4, 10.5, 0}}, {{5, 14.5, 0}, {5, 10.5, 0}}, {{6, 14.5, 0}, {
       6, 10.5, 0}}, {{7, 14.5, 0}, {7, 10.5, 0}}, {{8, 14.5, 0}, {
       8, 10.5, 0}}, {{9, 14.5, 0}, {9, 10.5, 0}}, {{10, 14.5, 0}, {
       10, 10.5, 0}}, {{11, 14.5, 0}, {11, 10.5, 0}}, {{12, 14.5, 0}, {
       12, 10.5, 0}}, {{13, 14.5, 0}, {13, 10.5, 0}}, {{14, 14.5, 0}, {
       14, 10.5, 0}}, {{15, 14.5, 0}, {15, 10.5, 0}}, {{16, 14.5, 0}, {
       16, 10.5, 0}}, {{17, 14.5, 0}, {17, 10.5, 0}}, {{18, 14.5, 0}, {
       18, 10.5, 0}}, {{19, 14.5, 0}, {19, 10.5, 0}}, {{20, 14.5, 0}, {
       20, 10.5, 0}}, {{21, 14.5, 0}, {21, 10.5, 0}}, {{22, 14.5, 0}, {
       22, 10.5, 0}}, {{23, 14.5, 0}, {23, 10.5, 0}}, {{24, 14.5, 0}, {
       24, 10.5, 0}}, {{25, 14.5, 0}, {25, 10.5, 0}}, {{26, 14.5, 0}, {
       26, 10.5, 0}}, {{27, 14.5, 0}, {27, 10.5, 0}}, {{28, 14.5, 0}, {
       28, 10.5, 0}}, {{29, 14.5, 0}, {29, 10.5, 0}}, {{30, 14.5, 0}, {
       30, 10.5, 0}}, {{31, 14.5, 0}, {31, 10.5, 0}}, {{32, 14.5, 0}, {
       32, 10.5, 0}}, {{33, 14.5, 0}, {33, 10.5, 0}}, {{34, 14.5, 0}, {
       34, 10.5, 0}}, {{35, 14.5, 0}, {35, 10.5, 0}}, {{36, 14.5, 0}, {
       36, 10.5, 0}}, {{37, 14.5, 0}, {37, 10.5, 0}}, {{38, 14.5, 0}, {
       38, 10.5, 0}}, {{39, 14.5, 0}, {39, 10.5, 0}}, {{40, 14.5, 0}, {
       40, 10.5, 0}}, {{41, 14.5, 0}, {41, 10.5, 0}}, {{42, 14.5, 0}, {
       42, 10.5, 0}}, {{43, 14.5, 0}, {43, 10.5, 0}}, {{44, 14.5, 0}, {
       44, 10.5, 0}}, {{45, 14.5, 0}, {45, 10.5, 0}}, {{46, 14.5, 0}, {
       46, 10.5, 0}}, {{47, 14.5, 0}, {47, 10.5, 0}}, {{48, 14.5, 0}, {
       48, 10.5, 0}}, {{49, 14.5, 0}, {49, 10.5, 0}}, {{50, 14.5, 0}, {
       50, 10.5, 0}}, {{51, 14.5, 0}, {51, 10.5, 0}}, {{52, 14.5, 0}, {
       52, 10.5, 0}}, {{53, 14.5, 0}, {53, 10.5, 0}}, {{54, 14.5, 0}, {
       54, 10.5, 0}}, {{55, 14.5, 0}, {55, 10.5, 0}}, {{56, 14.5, 0}, {
       56, 10.5, 0}}, {{57, 14.5, 0}, {57, 10.5, 0}}, {{58, 14.5, 0}, {
       58, 10.5, 0}}, {{59, 14.5, 0}, {59, 10.5, 0}}, {{60, 14.5, 0}, {
       60, 10.5, 0}}, {{61, 14.5, 0}, {61, 10.5, 0}}, {{62, 14.5, 0}, {
       62, 10.5, 0}}, {{63, 14.5, 0}, {63, 10.5, 0}}, {{64, 14.5, 0}, {
       64, 10.5, 0}}, {{65, 14.5, 0}, {65, 10.5, 0}}, {{66, 14.5, 0}, {
       66, 10.5, 0}}, {{67, 14.5, 0}, {67, 10.5, 0}}, {{68, 14.5, 0}, {
       68, 10.5, 0}}, {{69, 14.5, 0}, {69, 10.5, 0}}, {{70, 14.5, 0}, {
       70, 10.5, 0}}, {{71, 14.5, 0}, {71, 10.5, 0}}, {{72, 14.5, 0}, {
       72, 10.5, 0}}, {{73, 14.5, 0}, {73, 10.5, 0}}, {{74, 14.5, 0}, {
       74, 10.5, 0}}, {{75, 14.5, 0}, {75, 10.5, 0}}, {{76, 14.5, 0}, {
       76, 10.5, 0}}, {{77, 14.5, 0}, {77, 10.5, 0}}, {{78, 14.5, 0}, {
       78, 10.5, 0}}, {{79, 14.5, 0}, {79, 10.5, 0}}, {{80, 14.5, 0}, {
       80, 10.5, 0}}, {{1, 10.5, 0}, {1, 6.5, 0}}, {{2, 10.5, 0}, {
       2, 6.5, 0}}, {{3, 10.5, 0}, {3, 6.5, 0}}, {{4, 10.5, 0}, {
       4, 6.5, 0}}, {{5, 10.5, 0}, {5, 6.5, 0}}, {{6, 10.5, 0}, {
       6, 6.5, 0}}, {{7, 10.5, 0}, {7, 6.5, 0}}, {{8, 10.5, 0}, {
       8, 6.5, 0}}, {{9, 10.5, 0}, {9, 6.5, 0}}, {{10, 10.5, 0}, {
       10, 6.5, 0}}, {{11, 10.5, 0}, {11, 6.5, 0}}, {{12, 10.5, 0}, {
       12, 6.5, 0}}, {{13, 10.5, 0}, {13, 6.5, 0}}, {{14, 10.5, 0}, {
       14, 6.5, 0}}, {{15, 10.5, 0}, {15, 6.5, 0}}, {{16, 10.5, 0}, {
       16, 6.5, 0}}, {{17, 10.5, 0}, {17, 6.5, 0}}, {{18, 10.5, 0}, {
       18, 6.5, 0}}, {{19, 10.5, 0}, {19, 6.5, 0}}, {{20, 10.5, 0}, {
       20, 6.5, 0}}, {{21, 10.5, 0}, {21, 6.5, 0}}, {{22, 10.5, 0}, {
       22, 6.5, 0}}, {{23, 10.5, 0}, {23, 6.5, 0}}, {{24, 10.5, 0}, {
       24, 6.5, 0}}, {{25, 10.5, 0}, {25, 6.5, 0}}, {{26, 10.5, 0}, {
       26, 6.5, 0}}, {{27, 10.5, 0}, {27, 6.5, 0}}, {{28, 10.5, 0}, {
       28, 6.5, 0}}, {{29, 10.5, 0}, {29, 6.5, 0}}, {{30, 10.5, 0}, {
       30, 6.5, 0}}, {{31, 10.5, 0}, {31, 6.5, 0}}, {{32, 10.5, 0}, {
       32, 6.5, 0}}, {{33, 10.5, 0}, {33, 6.5, 0}}, {{34, 10.5, 0}, {
       34, 6.5, 0}}, {{35, 10.5, 0}, {35, 6.5, 0}}, {{36, 10.5, 0}, {
       36, 6.5, 0}}, {{37, 10.5, 0}, {37, 6.5, 0}}, {{38, 10.5, 0}, {
       38, 6.5, 0}}, {{39, 10.5, 0}, {39, 6.5, 0}}, {{40, 10.5, 0}, {
       40, 6.5, 0}}, {{41, 10.5, 0}, {41, 6.5, 0}}, {{42, 10.5, 0}, {
       42, 6.5, 0}}, {{43, 10.5, 0}, {43, 6.5, 0}}, {{44, 10.5, 0}, {
       44, 6.5, 0}}, {{45, 10.5, 0}, {45, 6.5, 0}}, {{46, 10.5, 0}, {
       46, 6.5, 0}}, {{47, 10.5, 0}, {47, 6.5, 0}}, {{48, 10.5, 0}, {
       48, 6.5, 0}}, {{49, 10.5, 0}, {49, 6.5, 0}}, {{50, 10.5, 0}, {
       50, 6.5, 0}}, {{51, 10.5, 0}, {51, 6.5, 0}}, {{52, 10.5, 0}, {
       52, 6.5, 0}}, {{53, 10.5, 0}, {53, 6.5, 0}}, {{54, 10.5, 0}, {
       54, 6.5, 0}}, {{55, 10.5, 0}, {55, 6.5, 0}}, {{56, 10.5, 0}, {
       56, 6.5, 0}}, {{57, 10.5, 0}, {57, 6.5, 0}}, {{58, 10.5, 0}, {
       58, 6.5, 0}}, {{59, 10.5, 0}, {59, 6.5, 0}}, {{60, 10.5, 0}, {
       60, 6.5, 0}}, {{61, 10.5, 0}, {61, 6.5, 0}}, {{62, 10.5, 0}, {
       62, 6.5, 0}}, {{63, 10.5, 0}, {63, 6.5, 0}}, {{64, 10.5, 0}, {
       64, 6.5, 0}}, {{65, 10.5, 0}, {65, 6.5, 0}}, {{66, 10.5, 0}, {
       66, 6.5, 0}}, {{67, 10.5, 0}, {67, 6.5, 0}}, {{68, 10.5, 0}, {
       68, 6.5, 0}}, {{69, 10.5, 0}, {69, 6.5, 0}}, {{70, 10.5, 0}, {
       70, 6.5, 0}}, {{71, 10.5, 0}, {71, 6.5, 0}}, {{72, 10.5, 0}, {
       72, 6.5, 0}}, {{73, 10.5, 0}, {73, 6.5, 0}}, {{74, 10.5, 0}, {
       74, 6.5, 0}}, {{75, 10.5, 0}, {75, 6.5, 0}}, {{76, 10.5, 0}, {
       76, 6.5, 0}}, {{77, 10.5, 0}, {77, 6.5, 0}}, {{78, 10.5, 0}, {
       78, 6.5, 0}}, {{79, 10.5, 0}, {79, 6.5, 0}}, {{80, 10.5, 0}, {
       80, 6.5, 0}}, {{1, 6.5, 0}, {1, 2.5, 0}}, {{2, 6.5, 0}, {
       2, 2.5, 0}}, {{3, 6.5, 0}, {3, 2.5, 0}}, {{4, 6.5, 0}, {4, 2.5, 0}}, {{
       5, 6.5, 0}, {5, 2.5, 0}}, {{6, 6.5, 0}, {6, 2.5, 0}}, {{7, 6.5, 0}, {
       7, 2.5, 0}}, {{8, 6.5, 0}, {8, 2.5, 0}}, {{9, 6.5, 0}, {9, 2.5, 0}}, {{
       10, 6.5, 0}, {10, 2.5, 0}}, {{11, 6.5, 0}, {11, 2.5, 0}}, {{
       12, 6.5, 0}, {12, 2.5, 0}}, {{13, 6.5, 0}, {13, 2.5, 0}}, {{
       14, 6.5, 0}, {14, 2.5, 0}}, {{15, 6.5, 0}, {15, 2.5, 0}}, {{
       16, 6.5, 0}, {16, 2.5, 0}}, {{17, 6.5, 0}, {17, 2.5, 0}}, {{
       18, 6.5, 0}, {18, 2.5, 0}}, {{19, 6.5, 0}, {19, 2.5, 0}}, {{
       20, 6.5, 0}, {20, 2.5, 0}}, {{21, 6.5, 0}, {21, 2.5, 0}}, {{
       22, 6.5, 0}, {22, 2.5, 0}}, {{23, 6.5, 0}, {23, 2.5, 0}}, {{
       24, 6.5, 0}, {24, 2.5, 0}}, {{25, 6.5, 0}, {25, 2.5, 0}}, {{
       26, 6.5, 0}, {26, 2.5, 0}}, {{27, 6.5, 0}, {27, 2.5, 0}}, {{
       28, 6.5, 0}, {28, 2.5, 0}}, {{29, 6.5, 0}, {29, 2.5, 0}}, {{
       30, 6.5, 0}, {30, 2.5, 0}}, {{31, 6.5, 0}, {31, 2.5, 0}}, {{
       32, 6.5, 0}, {32, 2.5, 0}}, {{33, 6.5, 0}, {33, 2.5, 0}}, {{
       34, 6.5, 0}, {34, 2.5, 0}}, {{35, 6.5, 0}, {35, 2.5, 0}}, {{
       36, 6.5, 0}, {36, 2.5, 0}}, {{37, 6.5, 0}, {37, 2.5, 0}}, {{
       38, 6.5, 0}, {38, 2.5, 0}}, {{39, 6.5, 0}, {39, 2.5, 0}}, {{
       40, 6.5, 0}, {40, 2.5, 0}}, {{41, 6.5, 0}, {41, 2.5, 0}}, {{
       42, 6.5, 0}, {42, 2.5, 0}}, {{43, 6.5, 0}, {43, 2.5, 0}}, {{
       44, 6.5, 0}, {44, 2.5, 0}}, {{45, 6.5, 0}, {45, 2.5, 0}}, {{
       46, 6.5, 0}, {46, 2.5, 0}}, {{47, 6.5, 0}, {47, 2.5, 0}}, {{
       48, 6.5, 0}, {48, 2.5, 0}}, {{49, 6.5, 0}, {49, 2.5, 0}}, {{
       50, 6.5, 0}, {50, 2.5, 0}}, {{51, 6.5, 0}, {51, 2.5, 0}}, {{
       52, 6.5, 0}, {52, 2.5, 0}}, {{53, 6.5, 0}, {53, 2.5, 0}}, {{
       54, 6.5, 0}, {54, 2.5, 0}}, {{55, 6.5, 0}, {55, 2.5, 0}}, {{
       56, 6.5, 0}, {56, 2.5, 0}}, {{57, 6.5, 0}, {57, 2.5, 0}}, {{
       58, 6.5, 0}, {58, 2.5, 0}}, {{59, 6.5, 0}, {59, 2.5, 0}}, {{
       60, 6.5, 0}, {60, 2.5, 0}}, {{61, 6.5, 0}, {61, 2.5, 0}}, {{
       62, 6.5, 0}, {62, 2.5, 0}}, {{63, 6.5, 0}, {63, 2.5, 0}}, {{
       64, 6.5, 0}, {64, 2.5, 0}}, {{65, 6.5, 0}, {65, 2.5, 0}}, {{
       66, 6.5, 0}, {66, 2.5, 0}}, {{67, 6.5, 0}, {67, 2.5, 0}}, {{
       68, 6.5, 0}, {68, 2.5, 0}}, {{69, 6.5, 0}, {69, 2.5, 0}}, {{
       70, 6.5, 0}, {70, 2.5, 0}}, {{71, 6.5, 0}, {71, 2.5, 0}}, {{
       72, 6.5, 0}, {72, 2.5, 0}}, {{73, 6.5, 0}, {73, 2.5, 0}}, {{
       74, 6.5, 0}, {74, 2.5, 0}}, {{75, 6.5, 0}, {75, 2.5, 0}}, {{
       76, 6.5, 0}, {76, 2.5, 0}}, {{77, 6.5, 0}, {77, 2.5, 0}}, {{
       78, 6.5, 0}, {78, 2.5, 0}}, {{79, 6.5, 0}, {79, 2.5, 0}}, {{
       80, 6.5, 0}, {80, 2.5, 0}}, {{1, 78.5, 0}, {1, 74.5, 0}}, {{
       2, 78.5, 0}, {2, 74.5, 0}}, {{3, 78.5, 0}, {3, 74.5, 0}}, {{
       4, 78.5, 0}, {4, 74.5, 0}}, {{5, 78.5, 0}, {5, 74.5, 0}}, {{
       6, 78.5, 0}, {6, 74.5, 0}}, {{7, 78.5, 0}, {7, 74.5, 0}}, {{
       8, 78.5, 0}, {8, 74.5, 0}}, {{9, 78.5, 0}, {9, 74.5, 0}}, {{
       10, 78.5, 0}, {10, 74.5, 0}}, {{11, 78.5, 0}, {11, 74.5, 0}}, {{
       12, 78.5, 0}, {12, 74.5, 0}}, {{13, 78.5, 0}, {13, 74.5, 0}}, {{
       14, 78.5, 0}, {14, 74.5, 0}}, {{15, 78.5, 0}, {15, 74.5, 0}}, {{
       16, 78.5, 0}, {16, 74.5, 0}}, {{17, 78.5, 0}, {17, 74.5, 0}}, {{
       18, 78.5, 0}, {18, 74.5, 0}}, {{19, 78.5, 0}, {19, 74.5, 0}}, {{
       20, 78.5, 0}, {20, 74.5, 0}}, {{21, 78.5, 0}, {21, 74.5, 0}}, {{
       22, 78.5, 0}, {22, 74.5, 0}}, {{23, 78.5, 0}, {23, 74.5, 0}}, {{
       24, 78.5, 0}, {24, 74.5, 0}}, {{25, 78.5, 0}, {25, 74.5, 0}}, {{
       26, 78.5, 0}, {26, 74.5, 0}}, {{27, 78.5, 0}, {27, 74.5, 0}}, {{
       28, 78.5, 0}, {28, 74.5, 0}}, {{29, 78.5, 0}, {29, 74.5, 0}}, {{
       30, 78.5, 0}, {30, 74.5, 0}}, {{31, 78.5, 0}, {31, 74.5, 0}}, {{
       32, 78.5, 0}, {32, 74.5, 0}}, {{33, 78.5, 0}, {33, 74.5, 0}}, {{
       34, 78.5, 0}, {34, 74.5, 0}}, {{35, 78.5, 0}, {35, 74.5, 0}}, {{
       36, 78.5, 0}, {36, 74.5, 0}}, {{37, 78.5, 0}, {37, 74.5, 0}}, {{
       38, 78.5, 0}, {38, 74.5, 0}}, {{39, 78.5, 0}, {39, 74.5, 0}}, {{
       40, 78.5, 0}, {40, 74.5, 0}}, {{41, 78.5, 0}, {41, 74.5, 0}}, {{
       42, 78.5, 0}, {42, 74.5, 0}}, {{43, 78.5, 0}, {43, 74.5, 0}}, {{
       44, 78.5, 0}, {44, 74.5, 0}}, {{45, 78.5, 0}, {45, 74.5, 0}}, {{
       46, 78.5, 0}, {46, 74.5, 0}}, {{47, 78.5, 0}, {47, 74.5, 0}}, {{
       48, 78.5, 0}, {48, 74.5, 0}}, {{49, 78.5, 0}, {49, 74.5, 0}}, {{
       50, 78.5, 0}, {50, 74.5, 0}}, {{51, 78.5, 0}, {51, 74.5, 0}}, {{
       52, 78.5, 0}, {52, 74.5, 0}}, {{53, 78.5, 0}, {53, 74.5, 0}}, {{
       54, 78.5, 0}, {54, 74.5, 0}}, {{55, 78.5, 0}, {55, 74.5, 0}}, {{
       56, 78.5, 0}, {56, 74.5, 0}}, {{57, 78.5, 0}, {57, 74.5, 0}}, {{
       58, 78.5, 0}, {58, 74.5, 0}}, {{59, 78.5, 0}, {59, 74.5, 0}}, {{
       60, 78.5, 0}, {60, 74.5, 0}}, {{61, 78.5, 0}, {61, 74.5, 0}}, {{
       62, 78.5, 0}, {62, 74.5, 0}}, {{63, 78.5, 0}, {63, 74.5, 0}}, {{
       64, 78.5, 0}, {64, 74.5, 0}}, {{65, 78.5, 0}, {65, 74.5, 0}}, {{
       66, 78.5, 0}, {66, 74.5, 0}}, {{67, 78.5, 0}, {67, 74.5, 0}}, {{
       68, 78.5, 0}, {68, 74.5, 0}}, {{69, 78.5, 0}, {69, 74.5, 0}}, {{
       70, 78.5, 0}, {70, 74.5, 0}}, {{71, 78.5, 0}, {71, 74.5, 0}}, {{
       72, 78.5, 0}, {72, 74.5, 0}}, {{73, 78.5, 0}, {73, 74.5, 0}}, {{
       74, 78.5, 0}, {74, 74.5, 0}}, {{75, 78.5, 0}, {75, 74.5, 0}}, {{
       76, 78.5, 0}, {76, 74.5, 0}}, {{77, 78.5, 0}, {77, 74.5, 0}}, {{
       78, 78.5, 0}, {78, 74.5, 0}}, {{79, 78.5, 0}, {79, 74.5, 0}}, {{
       80, 78.5, 0}, {80, 74.5, 0}}, {{1, 74.5, 0}, {1, 70.5, 0}}, {{
       2, 74.5, 0}, {2, 70.5, 0}}, {{3, 74.5, 0}, {3, 70.5, 0}}, {{
       4, 74.5, 0}, {4, 70.5, 0}}, {{5, 74.5, 0}, {5, 70.5, 0}}, {{
       6, 74.5, 0}, {6, 70.5, 0}}, {{7, 74.5, 0}, {7, 70.5, 0}}, {{
       8, 74.5, 0}, {8, 70.5, 0}}, {{9, 74.5, 0}, {9, 70.5, 0}}, {{
       10, 74.5, 0}, {10, 70.5, 0}}, {{11, 74.5, 0}, {11, 70.5, 0}}, {{
       12, 74.5, 0}, {12, 70.5, 0}}, {{13, 74.5, 0}, {13, 70.5, 0}}, {{
       14, 74.5, 0}, {14, 70.5, 0}}, {{15, 74.5, 0}, {15, 70.5, 0}}, {{
       16, 74.5, 0}, {16, 70.5, 0}}, {{17, 74.5, 0}, {17, 70.5, 0}}, {{
       18, 74.5, 0}, {18, 70.5, 0}}, {{19, 74.5, 0}, {19, 70.5, 0}}, {{
       20, 74.5, 0}, {20, 70.5, 0}}, {{21, 74.5, 0}, {21, 70.5, 0}}, {{
       22, 74.5, 0}, {22, 70.5, 0}}, {{23, 74.5, 0}, {23, 70.5, 0}}, {{
       24, 74.5, 0}, {24, 70.5, 0}}, {{25, 74.5, 0}, {25, 70.5, 0}}, {{
       26, 74.5, 0}, {26, 70.5, 0}}, {{27, 74.5, 0}, {27, 70.5, 0}}, {{
       28, 74.5, 0}, {28, 70.5, 0}}, {{29, 74.5, 0}, {29, 70.5, 0}}, {{
       30, 74.5, 0}, {30, 70.5, 0}}, {{31, 74.5, 0}, {31, 70.5, 0}}, {{
       32, 74.5, 0}, {32, 70.5, 0}}, {{33, 74.5, 0}, {33, 70.5, 0}}, {{
       34, 74.5, 0}, {34, 70.5, 0}}, {{35, 74.5, 0}, {35, 70.5, 0}}, {{
       36, 74.5, 0}, {36, 70.5, 0}}, {{37, 74.5, 0}, {37, 70.5, 0}}, {{
       38, 74.5, 0}, {38, 70.5, 0}}, {{39, 74.5, 0}, {39, 70.5, 0}}, {{
       40, 74.5, 0}, {40, 70.5, 0}}, {{41, 74.5, 0}, {41, 70.5, 0}}, {{
       42, 74.5, 0}, {42, 70.5, 0}}, {{43, 74.5, 0}, {43, 70.5, 0}}, {{
       44, 74.5, 0}, {44, 70.5, 0}}, {{45, 74.5, 0}, {45, 70.5, 0}}, {{
       46, 74.5, 0}, {46, 70.5, 0}}, {{47, 74.5, 0}, {47, 70.5, 0}}, {{
       48, 74.5, 0}, {48, 70.5, 0}}, {{49, 74.5, 0}, {49, 70.5, 0}}, {{
       50, 74.5, 0}, {50, 70.5, 0}}, {{51, 74.5, 0}, {51, 70.5, 0}}, {{
       52, 74.5, 0}, {52, 70.5, 0}}, {{53, 74.5, 0}, {53, 70.5, 0}}, {{
       54, 74.5, 0}, {54, 70.5, 0}}, {{55, 74.5, 0}, {55, 70.5, 0}}, {{
       56, 74.5, 0}, {56, 70.5, 0}}, {{57, 74.5, 0}, {57, 70.5, 0}}, {{
       58, 74.5, 0}, {58, 70.5, 0}}, {{59, 74.5, 0}, {59, 70.5, 0}}, {{
       60, 74.5, 0}, {60, 70.5, 0}}, {{61, 74.5, 0}, {61, 70.5, 0}}, {{
       62, 74.5, 0}, {62, 70.5, 0}}, {{63, 74.5, 0}, {63, 70.5, 0}}, {{
       64, 74.5, 0}, {64, 70.5, 0}}, {{65, 74.5, 0}, {65, 70.5, 0}}, {{
       66, 74.5, 0}, {66, 70.5, 0}}, {{67, 74.5, 0}, {67, 70.5, 0}}, {{
       68, 74.5, 0}, {68, 70.5, 0}}, {{69, 74.5, 0}, {69, 70.5, 0}}, {{
       70, 74.5, 0}, {70, 70.5, 0}}, {{71, 74.5, 0}, {71, 70.5, 0}}, {{
       72, 74.5, 0}, {72, 70.5, 0}}, {{73, 74.5, 0}, {73, 70.5, 0}}, {{
       74, 74.5, 0}, {74, 70.5, 0}}, {{75, 74.5, 0}, {75, 70.5, 0}}, {{
       76, 74.5, 0}, {76, 70.5, 0}}, {{77, 74.5, 0}, {77, 70.5, 0}}, {{
       78, 74.5, 0}, {78, 70.5, 0}}, {{79, 74.5, 0}, {79, 70.5, 0}}, {{
       80, 74.5, 0}, {80, 70.5, 0}}, {{1, 70.5, 0}, {1, 66.5, 0}}, {{
       2, 70.5, 0}, {2, 66.5, 0}}, {{3, 70.5, 0}, {3, 66.5, 0}}, {{
       4, 70.5, 0}, {4, 66.5, 0}}, {{5, 70.5, 0}, {5, 66.5, 0}}, {{
       6, 70.5, 0}, {6, 66.5, 0}}, {{7, 70.5, 0}, {7, 66.5, 0}}, {{
       8, 70.5, 0}, {8, 66.5, 0}}, {{9, 70.5, 0}, {9, 66.5, 0}}, {{
       10, 70.5, 0}, {10, 66.5, 0}}, {{11, 70.5, 0}, {11, 66.5, 0}}, {{
       12, 70.5, 0}, {12, 66.5, 0}}, {{13, 70.5, 0}, {13, 66.5, 0}}, {{
       14, 70.5, 0}, {14, 66.5, 0}}, {{15, 70.5, 0}, {15, 66.5, 0}}, {{
       16, 70.5, 0}, {16, 66.5, 0}}, {{17, 70.5, 0}, {17, 66.5, 0}}, {{
       18, 70.5, 0}, {18, 66.5, 0}}, {{19, 70.5, 0}, {19, 66.5, 0}}, {{
       20, 70.5, 0}, {20, 66.5, 0}}, {{21, 70.5, 0}, {21, 66.5, 0}}, {{
       22, 70.5, 0}, {22, 66.5, 0}}, {{23, 70.5, 0}, {23, 66.5, 0}}, {{
       24, 70.5, 0}, {24, 66.5, 0}}, {{25, 70.5, 0}, {25, 66.5, 0}}, {{
       26, 70.5, 0}, {26, 66.5, 0}}, {{27, 70.5, 0}, {27, 66.5, 0}}, {{
       28, 70.5, 0}, {28, 66.5, 0}}, {{29, 70.5, 0}, {29, 66.5, 0}}, {{
       30, 70.5, 0}, {30, 66.5, 0}}, {{31, 70.5, 0}, {31, 66.5, 0}}, {{
       32, 70.5, 0}, {32, 66.5, 0}}, {{33, 70.5, 0}, {33, 66.5, 0}}, {{
       34, 70.5, 0}, {34, 66.5, 0}}, {{35, 70.5, 0}, {35, 66.5, 0}}, {{
       36, 70.5, 0}, {36, 66.5, 0}}, {{37, 70.5, 0}, {37, 66.5, 0}}, {{
       38, 70.5, 0}, {38, 66.5, 0}}, {{39, 70.5, 0}, {39, 66.5, 0}}, {{
       40, 70.5, 0}, {40, 66.5, 0}}, {{41, 70.5, 0}, {41, 66.5, 0}}, {{
       42, 70.5, 0}, {42, 66.5, 0}}, {{43, 70.5, 0}, {43, 66.5, 0}}, {{
       44, 70.5, 0}, {44, 66.5, 0}}, {{45, 70.5, 0}, {45, 66.5, 0}}, {{
       46, 70.5, 0}, {46, 66.5, 0}}, {{47, 70.5, 0}, {47, 66.5, 0}}, {{
       48, 70.5, 0}, {48, 66.5, 0}}, {{49, 70.5, 0}, {49, 66.5, 0}}, {{
       50, 70.5, 0}, {50, 66.5, 0}}, {{51, 70.5, 0}, {51, 66.5, 0}}, {{
       52, 70.5, 0}, {52, 66.5, 0}}, {{53, 70.5, 0}, {53, 66.5, 0}}, {{
       54, 70.5, 0}, {54, 66.5, 0}}, {{55, 70.5, 0}, {55, 66.5, 0}}, {{
       56, 70.5, 0}, {56, 66.5, 0}}, {{57, 70.5, 0}, {57, 66.5, 0}}, {{
       58, 70.5, 0}, {58, 66.5, 0}}, {{59, 70.5, 0}, {59, 66.5, 0}}, {{
       60, 70.5, 0}, {60, 66.5, 0}}, {{61, 70.5, 0}, {61, 66.5, 0}}, {{
       62, 70.5, 0}, {62, 66.5, 0}}, {{63, 70.5, 0}, {63, 66.5, 0}}, {{
       64, 70.5, 0}, {64, 66.5, 0}}, {{65, 70.5, 0}, {65, 66.5, 0}}, {{
       66, 70.5, 0}, {66, 66.5, 0}}, {{67, 70.5, 0}, {67, 66.5, 0}}, {{
       68, 70.5, 0}, {68, 66.5, 0}}, {{69, 70.5, 0}, {69, 66.5, 0}}, {{
       70, 70.5, 0}, {70, 66.5, 0}}, {{71, 70.5, 0}, {71, 66.5, 0}}, {{
       72, 70.5, 0}, {72, 66.5, 0}}, {{73, 70.5, 0}, {73, 66.5, 0}}, {{
       74, 70.5, 0}, {74, 66.5, 0}}, {{75, 70.5, 0}, {75, 66.5, 0}}, {{
       76, 70.5, 0}, {76, 66.5, 0}}, {{77, 70.5, 0}, {77, 66.5, 0}}, {{
       78, 70.5, 0}, {78, 66.5, 0}}, {{79, 70.5, 0}, {79, 66.5, 0}}, {{
       80, 70.5, 0}, {80, 66.5, 0}}, {{1, 66.5, 0}, {1, 62.5, 0}}, {{
       2, 66.5, 0}, {2, 62.5, 0}}, {{3, 66.5, 0}, {3, 62.5, 0}}, {{
       4, 66.5, 0}, {4, 62.5, 0}}, {{5, 66.5, 0}, {5, 62.5, 0}}, {{
       6, 66.5, 0}, {6, 62.5, 0}}, {{7, 66.5, 0}, {7, 62.5, 0}}, {{
       8, 66.5, 0}, {8, 62.5, 0}}, {{9, 66.5, 0}, {9, 62.5, 0}}, {{
       10, 66.5, 0}, {10, 62.5, 0}}, {{11, 66.5, 0}, {11, 62.5, 0}}, {{
       12, 66.5, 0}, {12, 62.5, 0}}, {{13, 66.5, 0}, {13, 62.5, 0}}, {{
       14, 66.5, 0}, {14, 62.5, 0}}, {{15, 66.5, 0}, {15, 62.5, 0}}, {{
       16, 66.5, 0}, {16, 62.5, 0}}, {{17, 66.5, 0}, {17, 62.5, 0}}, {{
       18, 66.5, 0}, {18, 62.5, 0}}, {{19, 66.5, 0}, {19, 62.5, 0}}, {{
       20, 66.5, 0}, {20, 62.5, 0}}, {{21, 66.5, 0}, {21, 62.5, 0}}, {{
       22, 66.5, 0}, {22, 62.5, 0}}, {{23, 66.5, 0}, {23, 62.5, 0}}, {{
       24, 66.5, 0}, {24, 62.5, 0}}, {{25, 66.5, 0}, {25, 62.5, 0}}, {{
       26, 66.5, 0}, {26, 62.5, 0}}, {{27, 66.5, 0}, {27, 62.5, 0}}, {{
       28, 66.5, 0}, {28, 62.5, 0}}, {{29, 66.5, 0}, {29, 62.5, 0}}, {{
       30, 66.5, 0}, {30, 62.5, 0}}, {{31, 66.5, 0}, {31, 62.5, 0}}, {{
       32, 66.5, 0}, {32, 62.5, 0}}, {{33, 66.5, 0}, {33, 62.5, 0}}, {{
       34, 66.5, 0}, {34, 62.5, 0}}, {{35, 66.5, 0}, {35, 62.5, 0}}, {{
       36, 66.5, 0}, {36, 62.5, 0}}, {{37, 66.5, 0}, {37, 62.5, 0}}, {{
       38, 66.5, 0}, {38, 62.5, 0}}, {{39, 66.5, 0}, {39, 62.5, 0}}, {{
       40, 66.5, 0}, {40, 62.5, 0}}, {{41, 66.5, 0}, {41, 62.5, 0}}, {{
       42, 66.5, 0}, {42, 62.5, 0}}, {{43, 66.5, 0}, {43, 62.5, 0}}, {{
       44, 66.5, 0}, {44, 62.5, 0}}, {{45, 66.5, 0}, {45, 62.5, 0}}, {{
       46, 66.5, 0}, {46, 62.5, 0}}, {{47, 66.5, 0}, {47, 62.5, 0}}, {{
       48, 66.5, 0}, {48, 62.5, 0}}, {{49, 66.5, 0}, {49, 62.5, 0}}, {{
       50, 66.5, 0}, {50, 62.5, 0}}, {{51, 66.5, 0}, {51, 62.5, 0}}, {{
       52, 66.5, 0}, {52, 62.5, 0}}, {{53, 66.5, 0}, {53, 62.5, 0}}, {{
       54, 66.5, 0}, {54, 62.5, 0}}, {{55, 66.5, 0}, {55, 62.5, 0}}, {{
       56, 66.5, 0}, {56, 62.5, 0}}, {{57, 66.5, 0}, {57, 62.5, 0}}, {{
       58, 66.5, 0}, {58, 62.5, 0}}, {{59, 66.5, 0}, {59, 62.5, 0}}, {{
       60, 66.5, 0}, {60, 62.5, 0}}, {{61, 66.5, 0}, {61, 62.5, 0}}, {{
       62, 66.5, 0}, {62, 62.5, 0}}, {{63, 66.5, 0}, {63, 62.5, 0}}, {{
       64, 66.5, 0}, {64, 62.5, 0}}, {{65, 66.5, 0}, {65, 62.5, 0}}, {{
       66, 66.5, 0}, {66, 62.5, 0}}, {{67, 66.5, 0}, {67, 62.5, 0}}, {{
       68, 66.5, 0}, {68, 62.5, 0}}, {{69, 66.5, 0}, {69, 62.5, 0}}, {{
       70, 66.5, 0}, {70, 62.5, 0}}, {{71, 66.5, 0}, {71, 62.5, 0}}, {{
       72, 66.5, 0}, {72, 62.5, 0}}, {{73, 66.5, 0}, {73, 62.5, 0}}, {{
       74, 66.5, 0}, {74, 62.5, 0}}, {{75, 66.5, 0}, {75, 62.5, 0}}, {{
       76, 66.5, 0}, {76, 62.5, 0}}, {{77, 66.5, 0}, {77, 62.5, 0}}, {{
       78, 66.5, 0}, {78, 62.5, 0}}, {{79, 66.5, 0}, {79, 62.5, 0}}, {{
       80, 66.5, 0}, {80, 62.5, 0}}, {{1, 62.5, 0}, {1, 58.5, 0}}, {{
       2, 62.5, 0}, {2, 58.5, 0}}, {{3, 62.5, 0}, {3, 58.5, 0}}, {{
       4, 62.5, 0}, {4, 58.5, 0}}, {{5, 62.5, 0}, {5, 58.5, 0}}, {{
       6, 62.5, 0}, {6, 58.5, 0}}, {{7, 62.5, 0}, {7, 58.5, 0}}, {{
       8, 62.5, 0}, {8, 58.5, 0}}, {{9, 62.5, 0}, {9, 58.5, 0}}, {{
       10, 62.5, 0}, {10, 58.5, 0}}, {{11, 62.5, 0}, {11, 58.5, 0}}, {{
       12, 62.5, 0}, {12, 58.5, 0}}, {{13, 62.5, 0}, {13, 58.5, 0}}, {{
       14, 62.5, 0}, {14, 58.5, 0}}, {{15, 62.5, 0}, {15, 58.5, 0}}, {{
       16, 62.5, 0}, {16, 58.5, 0}}, {{17, 62.5, 0}, {17, 58.5, 0}}, {{
       18, 62.5, 0}, {18, 58.5, 0}}, {{19, 62.5, 0}, {19, 58.5, 0}}, {{
       20, 62.5, 0}, {20, 58.5, 0}}, {{21, 62.5, 0}, {21, 58.5, 0}}, {{
       22, 62.5, 0}, {22, 58.5, 0}}, {{23, 62.5, 0}, {23, 58.5, 0}}, {{
       24, 62.5, 0}, {24, 58.5, 0}}, {{25, 62.5, 0}, {25, 58.5, 0}}, {{
       26, 62.5, 0}, {26, 58.5, 0}}, {{27, 62.5, 0}, {27, 58.5, 0}}, {{
       28, 62.5, 0}, {28, 58.5, 0}}, {{29, 62.5, 0}, {29, 58.5, 0}}, {{
       30, 62.5, 0}, {30, 58.5, 0}}, {{31, 62.5, 0}, {31, 58.5, 0}}, {{
       32, 62.5, 0}, {32, 58.5, 0}}, {{33, 62.5, 0}, {33, 58.5, 0}}, {{
       34, 62.5, 0}, {34, 58.5, 0}}, {{35, 62.5, 0}, {35, 58.5, 0}}, {{
       36, 62.5, 0}, {36, 58.5, 0}}, {{37, 62.5, 0}, {37, 58.5, 0}}, {{
       38, 62.5, 0}, {38, 58.5, 0}}, {{39, 62.5, 0}, {39, 58.5, 0}}, {{
       40, 62.5, 0}, {40, 58.5, 0}}, {{41, 62.5, 0}, {41, 58.5, 0}}, {{
       42, 62.5, 0}, {42, 58.5, 0}}, {{43, 62.5, 0}, {43, 58.5, 0}}, {{
       44, 62.5, 0}, {44, 58.5, 0}}, {{45, 62.5, 0}, {45, 58.5, 0}}, {{
       46, 62.5, 0}, {46, 58.5, 0}}, {{47, 62.5, 0}, {47, 58.5, 0}}, {{
       48, 62.5, 0}, {48, 58.5, 0}}, {{49, 62.5, 0}, {49, 58.5, 0}}, {{
       50, 62.5, 0}, {50, 58.5, 0}}, {{51, 62.5, 0}, {51, 58.5, 0}}, {{
       52, 62.5, 0}, {52, 58.5, 0}}, {{53, 62.5, 0}, {53, 58.5, 0}}, {{
       54, 62.5, 0}, {54, 58.5, 0}}, {{55, 62.5, 0}, {55, 58.5, 0}}, {{
       56, 62.5, 0}, {56, 58.5, 0}}, {{57, 62.5, 0}, {57, 58.5, 0}}, {{
       58, 62.5, 0}, {58, 58.5, 0}}, {{59, 62.5, 0}, {59, 58.5, 0}}, {{
       60, 62.5, 0}, {60, 58.5, 0}}, {{61, 62.5, 0}, {61, 58.5, 0}}, {{
       62, 62.5, 0}, {62, 58.5, 0}}, {{63, 62.5, 0}, {63, 58.5, 0}}, {{
       64, 62.5, 0}, {64, 58.5, 0}}, {{65, 62.5, 0}, {65, 58.5, 0}}, {{
       66, 62.5, 0}, {66, 58.5, 0}}, {{67, 62.5, 0}, {67, 58.5, 0}}, {{
       68, 62.5, 0}, {68, 58.5, 0}}, {{69, 62.5, 0}, {69, 58.5, 0}}, {{
       70, 62.5, 0}, {70, 58.5, 0}}, {{71, 62.5, 0}, {71, 58.5, 0}}, {{
       72, 62.5, 0}, {72, 58.5, 0}}, {{73, 62.5, 0}, {73, 58.5, 0}}, {{
       74, 62.5, 0}, {74, 58.5, 0}}, {{75, 62.5, 0}, {75, 58.5, 0}}, {{
       76, 62.5, 0}, {76, 58.5, 0}}, {{77, 62.5, 0}, {77, 58.5, 0}}, {{
       78, 62.5, 0}, {78, 58.5, 0}}, {{79, 62.5, 0}, {79, 58.5, 0}}, {{
       80, 62.5, 0}, {80, 58.5, 0}}, {{1, 58.5, 0}, {1, 54.5, 0}}, {{
       2, 58.5, 0}, {2, 54.5, 0}}, {{3, 58.5, 0}, {3, 54.5, 0}}, {{
       4, 58.5, 0}, {4, 54.5, 0}}, {{5, 58.5, 0}, {5, 54.5, 0}}, {{
       6, 58.5, 0}, {6, 54.5, 0}}, {{7, 58.5, 0}, {7, 54.5, 0}}, {{
       8, 58.5, 0}, {8, 54.5, 0}}, {{9, 58.5, 0}, {9, 54.5, 0}}, {{
       10, 58.5, 0}, {10, 54.5, 0}}, {{11, 58.5, 0}, {11, 54.5, 0}}, {{
       12, 58.5, 0}, {12, 54.5, 0}}, {{13, 58.5, 0}, {13, 54.5, 0}}, {{
       14, 58.5, 0}, {14, 54.5, 0}}, {{15, 58.5, 0}, {15, 54.5, 0}}, {{
       16, 58.5, 0}, {16, 54.5, 0}}, {{17, 58.5, 0}, {17, 54.5, 0}}, {{
       18, 58.5, 0}, {18, 54.5, 0}}, {{19, 58.5, 0}, {19, 54.5, 0}}, {{
       20, 58.5, 0}, {20, 54.5, 0}}, {{21, 58.5, 0}, {21, 54.5, 0}}, {{
       22, 58.5, 0}, {22, 54.5, 0}}, {{23, 58.5, 0}, {23, 54.5, 0}}, {{
       24, 58.5, 0}, {24, 54.5, 0}}, {{25, 58.5, 0}, {25, 54.5, 0}}, {{
       26, 58.5, 0}, {26, 54.5, 0}}, {{27, 58.5, 0}, {27, 54.5, 0}}, {{
       28, 58.5, 0}, {28, 54.5, 0}}, {{29, 58.5, 0}, {29, 54.5, 0}}, {{
       30, 58.5, 0}, {30, 54.5, 0}}, {{31, 58.5, 0}, {31, 54.5, 0}}, {{
       32, 58.5, 0}, {32, 54.5, 0}}, {{33, 58.5, 0}, {33, 54.5, 0}}, {{
       34, 58.5, 0}, {34, 54.5, 0}}, {{35, 58.5, 0}, {35, 54.5, 0}}, {{
       36, 58.5, 0}, {36, 54.5, 0}}, {{37, 58.5, 0}, {37, 54.5, 0}}, {{
       38, 58.5, 0}, {38, 54.5, 0}}, {{39, 58.5, 0}, {39, 54.5, 0}}, {{
       40, 58.5, 0}, {40, 54.5, 0}}, {{41, 58.5, 0}, {41, 54.5, 0}}, {{
       42, 58.5, 0}, {42, 54.5, 0}}, {{43, 58.5, 0}, {43, 54.5, 0}}, {{
       44, 58.5, 0}, {44, 54.5, 0}}, {{45, 58.5, 0}, {45, 54.5, 0}}, {{
       46, 58.5, 0}, {46, 54.5, 0}}, {{47, 58.5, 0}, {47, 54.5, 0}}, {{
       48, 58.5, 0}, {48, 54.5, 0}}, {{49, 58.5, 0}, {49, 54.5, 0}}, {{
       50, 58.5, 0}, {50, 54.5, 0}}, {{51, 58.5, 0}, {51, 54.5, 0}}, {{
       52, 58.5, 0}, {52, 54.5, 0}}, {{53, 58.5, 0}, {53, 54.5, 0}}, {{
       54, 58.5, 0}, {54, 54.5, 0}}, {{55, 58.5, 0}, {55, 54.5, 0}}, {{
       56, 58.5, 0}, {56, 54.5, 0}}, {{57, 58.5, 0}, {57, 54.5, 0}}, {{
       58, 58.5, 0}, {58, 54.5, 0}}, {{59, 58.5, 0}, {59, 54.5, 0}}, {{
       60, 58.5, 0}, {60, 54.5, 0}}, {{61, 58.5, 0}, {61, 54.5, 0}}, {{
       62, 58.5, 0}, {62, 54.5, 0}}, {{63, 58.5, 0}, {63, 54.5, 0}}, {{
       64, 58.5, 0}, {64, 54.5, 0}}, {{65, 58.5, 0}, {65, 54.5, 0}}, {{
       66, 58.5, 0}, {66, 54.5, 0}}, {{67, 58.5, 0}, {67, 54.5, 0}}, {{
       68, 58.5, 0}, {68, 54.5, 0}}, {{69, 58.5, 0}, {69, 54.5, 0}}, {{
       70, 58.5, 0}, {70, 54.5, 0}}, {{71, 58.5, 0}, {71, 54.5, 0}}, {{
       72, 58.5, 0}, {72, 54.5, 0}}, {{73, 58.5, 0}, {73, 54.5, 0}}, {{
       74, 58.5, 0}, {74, 54.5, 0}}, {{75, 58.5, 0}, {75, 54.5, 0}}, {{
       76, 58.5, 0}, {76, 54.5, 0}}, {{77, 58.5, 0}, {77, 54.5, 0}}, {{
       78, 58.5, 0}, {78, 54.5, 0}}, {{79, 58.5, 0}, {79, 54.5, 0}}, {{
       80, 58.5, 0}, {80, 54.5, 0}}, {{1, 54.5, 0}, {1, 50.5, 0}}, {{
       2, 54.5, 0}, {2, 50.5, 0}}, {{3, 54.5, 0}, {3, 50.5, 0}}, {{
       4, 54.5, 0}, {4, 50.5, 0}}, {{5, 54.5, 0}, {5, 50.5, 0}}, {{
       6, 54.5, 0}, {6, 50.5, 0}}, {{7, 54.5, 0}, {7, 50.5, 0}}, {{
       8, 54.5, 0}, {8, 50.5, 0}}, {{9, 54.5, 0}, {9, 50.5, 0}}, {{
       10, 54.5, 0}, {10, 50.5, 0}}, {{11, 54.5, 0}, {11, 50.5, 0}}, {{
       12, 54.5, 0}, {12, 50.5, 0}}, {{13, 54.5, 0}, {13, 50.5, 0}}, {{
       14, 54.5, 0}, {14, 50.5, 0}}, {{15, 54.5, 0}, {15, 50.5, 0}}, {{
       16, 54.5, 0}, {16, 50.5, 0}}, {{17, 54.5, 0}, {17, 50.5, 0}}, {{
       18, 54.5, 0}, {18, 50.5, 0}}, {{19, 54.5, 0}, {19, 50.5, 0}}, {{
       20, 54.5, 0}, {20, 50.5, 0}}, {{21, 54.5, 0}, {21, 50.5, 0}}, {{
       22, 54.5, 0}, {22, 50.5, 0}}, {{23, 54.5, 0}, {23, 50.5, 0}}, {{
       24, 54.5, 0}, {24, 50.5, 0}}, {{25, 54.5, 0}, {25, 50.5, 0}}, {{
       26, 54.5, 0}, {26, 50.5, 0}}, {{27, 54.5, 0}, {27, 50.5, 0}}, {{
       28, 54.5, 0}, {28, 50.5, 0}}, {{29, 54.5, 0}, {29, 50.5, 0}}, {{
       30, 54.5, 0}, {30, 50.5, 0}}, {{31, 54.5, 0}, {31, 50.5, 0}}, {{
       32, 54.5, 0}, {32, 50.5, 0}}, {{33, 54.5, 0}, {33, 50.5, 0}}, {{
       34, 54.5, 0}, {34, 50.5, 0}}, {{35, 54.5, 0}, {35, 50.5, 0}}, {{
       36, 54.5, 0}, {36, 50.5, 0}}, {{37, 54.5, 0}, {37, 50.5, 0}}, {{
       38, 54.5, 0}, {38, 50.5, 0}}, {{39, 54.5, 0}, {39, 50.5, 0}}, {{
       40, 54.5, 0}, {40, 50.5, 0}}, {{41, 54.5, 0}, {41, 50.5, 0}}, {{
       42, 54.5, 0}, {42, 50.5, 0}}, {{43, 54.5, 0}, {43, 50.5, 0}}, {{
       44, 54.5, 0}, {44, 50.5, 0}}, {{45, 54.5, 0}, {45, 50.5, 0}}, {{
       46, 54.5, 0}, {46, 50.5, 0}}, {{47, 54.5, 0}, {47, 50.5, 0}}, {{
       48, 54.5, 0}, {48, 50.5, 0}}, {{49, 54.5, 0}, {49, 50.5, 0}}, {{
       50, 54.5, 0}, {50, 50.5, 0}}, {{51, 54.5, 0}, {51, 50.5, 0}}, {{
       52, 54.5, 0}, {52, 50.5, 0}}, {{53, 54.5, 0}, {53, 50.5, 0}}, {{
       54, 54.5, 0}, {54, 50.5, 0}}, {{55, 54.5, 0}, {55, 50.5, 0}}, {{
       56, 54.5, 0}, {56, 50.5, 0}}, {{57, 54.5, 0}, {57, 50.5, 0}}, {{
       58, 54.5, 0}, {58, 50.5, 0}}, {{59, 54.5, 0}, {59, 50.5, 0}}, {{
       60, 54.5, 0}, {60, 50.5, 0}}, {{61, 54.5, 0}, {61, 50.5, 0}}, {{
       62, 54.5, 0}, {62, 50.5, 0}}, {{63, 54.5, 0}, {63, 50.5, 0}}, {{
       64, 54.5, 0}, {64, 50.5, 0}}, {{65, 54.5, 0}, {65, 50.5, 0}}, {{
       66, 54.5, 0}, {66, 50.5, 0}}, {{67, 54.5, 0}, {67, 50.5, 0}}, {{
       68, 54.5, 0}, {68, 50.5, 0}}, {{69, 54.5, 0}, {69, 50.5, 0}}, {{
       70, 54.5, 0}, {70, 50.5, 0}}, {{71, 54.5, 0}, {71, 50.5, 0}}, {{
       72, 54.5, 0}, {72, 50.5, 0}}, {{73, 54.5, 0}, {73, 50.5, 0}}, {{
       74, 54.5, 0}, {74, 50.5, 0}}, {{75, 54.5, 0}, {75, 50.5, 0}}, {{
       76, 54.5, 0}, {76, 50.5, 0}}, {{77, 54.5, 0}, {77, 50.5, 0}}, {{
       78, 54.5, 0}, {78, 50.5, 0}}, {{79, 54.5, 0}, {79, 50.5, 0}}, {{
       80, 54.5, 0}, {80, 50.5, 0}}, {{1, 50.5, 0}, {1, 46.5, 0}}, {{
       2, 50.5, 0}, {2, 46.5, 0}}, {{3, 50.5, 0}, {3, 46.5, 0}}, {{
       4, 50.5, 0}, {4, 46.5, 0}}, {{5, 50.5, 0}, {5, 46.5, 0}}, {{
       6, 50.5, 0}, {6, 46.5, 0}}, {{7, 50.5, 0}, {7, 46.5, 0}}, {{
       8, 50.5, 0}, {8, 46.5, 0}}, {{9, 50.5, 0}, {9, 46.5, 0}}, {{
       10, 50.5, 0}, {10, 46.5, 0}}, {{11, 50.5, 0}, {11, 46.5, 0}}, {{
       12, 50.5, 0}, {12, 46.5, 0}}, {{13, 50.5, 0}, {13, 46.5, 0}}, {{
       14, 50.5, 0}, {14, 46.5, 0}}, {{15, 50.5, 0}, {15, 46.5, 0}}, {{
       16, 50.5, 0}, {16, 46.5, 0}}, {{17, 50.5, 0}, {17, 46.5, 0}}, {{
       18, 50.5, 0}, {18, 46.5, 0}}, {{19, 50.5, 0}, {19, 46.5, 0}}, {{
       20, 50.5, 0}, {20, 46.5, 0}}, {{21, 50.5, 0}, {21, 46.5, 0}}, {{
       22, 50.5, 0}, {22, 46.5, 0}}, {{23, 50.5, 0}, {23, 46.5, 0}}, {{
       24, 50.5, 0}, {24, 46.5, 0}}, {{25, 50.5, 0}, {25, 46.5, 0}}, {{
       26, 50.5, 0}, {26, 46.5, 0}}, {{27, 50.5, 0}, {27, 46.5, 0}}, {{
       28, 50.5, 0}, {28, 46.5, 0}}, {{29, 50.5, 0}, {29, 46.5, 0}}, {{
       30, 50.5, 0}, {30, 46.5, 0}}, {{31, 50.5, 0}, {31, 46.5, 0}}, {{
       32, 50.5, 0}, {32, 46.5, 0}}, {{33, 50.5, 0}, {33, 46.5, 0}}, {{
       34, 50.5, 0}, {34, 46.5, 0}}, {{35, 50.5, 0}, {35, 46.5, 0}}, {{
       36, 50.5, 0}, {36, 46.5, 0}}, {{37, 50.5, 0}, {37, 46.5, 0}}, {{
       38, 50.5, 0}, {38, 46.5, 0}}, {{39, 50.5, 0}, {39, 46.5, 0}}, {{
       40, 50.5, 0}, {40, 46.5, 0}}, {{41, 50.5, 0}, {41, 46.5, 0}}, {{
       42, 50.5, 0}, {42, 46.5, 0}}, {{43, 50.5, 0}, {43, 46.5, 0}}, {{
       44, 50.5, 0}, {44, 46.5, 0}}, {{45, 50.5, 0}, {45, 46.5, 0}}, {{
       46, 50.5, 0}, {46, 46.5, 0}}, {{47, 50.5, 0}, {47, 46.5, 0}}, {{
       48, 50.5, 0}, {48, 46.5, 0}}, {{49, 50.5, 0}, {49, 46.5, 0}}, {{
       50, 50.5, 0}, {50, 46.5, 0}}, {{51, 50.5, 0}, {51, 46.5, 0}}, {{
       52, 50.5, 0}, {52, 46.5, 0}}, {{53, 50.5, 0}, {53, 46.5, 0}}, {{
       54, 50.5, 0}, {54, 46.5, 0}}, {{55, 50.5, 0}, {55, 46.5, 0}}, {{
       56, 50.5, 0}, {56, 46.5, 0}}, {{57, 50.5, 0}, {57, 46.5, 0}}, {{
       58, 50.5, 0}, {58, 46.5, 0}}, {{59, 50.5, 0}, {59, 46.5, 0}}, {{
       60, 50.5, 0}, {60, 46.5, 0}}, {{61, 50.5, 0}, {61, 46.5, 0}}, {{
       62, 50.5, 0}, {62, 46.5, 0}}, {{63, 50.5, 0}, {63, 46.5, 0}}, {{
       64, 50.5, 0}, {64, 46.5, 0}}, {{65, 50.5, 0}, {65, 46.5, 0}}, {{
       66, 50.5, 0}, {66, 46.5, 0}}, {{67, 50.5, 0}, {67, 46.5, 0}}, {{
       68, 50.5, 0}, {68, 46.5, 0}}, {{69, 50.5, 0}, {69, 46.5, 0}}, {{
       70, 50.5, 0}, {70, 46.5, 0}}, {{71, 50.5, 0}, {71, 46.5, 0}}, {{
       72, 50.5, 0}, {72, 46.5, 0}}, {{73, 50.5, 0}, {73, 46.5, 0}}, {{
       74, 50.5, 0}, {74, 46.5, 0}}, {{75, 50.5, 0}, {75, 46.5, 0}}, {{
       76, 50.5, 0}, {76, 46.5, 0}}, {{77, 50.5, 0}, {77, 46.5, 0}}, {{
       78, 50.5, 0}, {78, 46.5, 0}}, {{79, 50.5, 0}, {79, 46.5, 0}}, {{
       80, 50.5, 0}, {80, 46.5, 0}}, {{1, 46.5, 0}, {1, 42.5, 0}}, {{
       2, 46.5, 0}, {2, 42.5, 0}}, {{3, 46.5, 0}, {3, 42.5, 0}}, {{
       4, 46.5, 0}, {4, 42.5, 0}}, {{5, 46.5, 0}, {5, 42.5, 0}}, {{
       6, 46.5, 0}, {6, 42.5, 0}}, {{7, 46.5, 0}, {7, 42.5, 0}}, {{
       8, 46.5, 0}, {8, 42.5, 0}}, {{9, 46.5, 0}, {9, 42.5, 0}}, {{
       10, 46.5, 0}, {10, 42.5, 0}}, {{11, 46.5, 0}, {11, 42.5, 0}}, {{
       12, 46.5, 0}, {12, 42.5, 0}}, {{13, 46.5, 0}, {13, 42.5, 0}}, {{
       14, 46.5, 0}, {14, 42.5, 0}}, {{15, 46.5, 0}, {15, 42.5, 0}}, {{
       16, 46.5, 0}, {16, 42.5, 0}}, {{17, 46.5, 0}, {17, 42.5, 0}}, {{
       18, 46.5, 0}, {18, 42.5, 0}}, {{19, 46.5, 0}, {19, 42.5, 0}}, {{
       20, 46.5, 0}, {20, 42.5, 0}}, {{21, 46.5, 0}, {21, 42.5, 0}}, {{
       22, 46.5, 0}, {22, 42.5, 0}}, {{23, 46.5, 0}, {23, 42.5, 0}}, {{
       24, 46.5, 0}, {24, 42.5, 0}}, {{25, 46.5, 0}, {25, 42.5, 0}}, {{
       26, 46.5, 0}, {26, 42.5, 0}}, {{27, 46.5, 0}, {27, 42.5, 0}}, {{
       28, 46.5, 0}, {28, 42.5, 0}}, {{29, 46.5, 0}, {29, 42.5, 0}}, {{
       30, 46.5, 0}, {30, 42.5, 0}}, {{31, 46.5, 0}, {31, 42.5, 0}}, {{
       32, 46.5, 0}, {32, 42.5, 0}}, {{33, 46.5, 0}, {33, 42.5, 0}}, {{
       34, 46.5, 0}, {34, 42.5, 0}}, {{35, 46.5, 0}, {35, 42.5, 0}}, {{
       36, 46.5, 0}, {36, 42.5, 0}}, {{37, 46.5, 0}, {37, 42.5, 0}}, {{
       38, 46.5, 0}, {38, 42.5, 0}}, {{39, 46.5, 0}, {39, 42.5, 0}}, {{
       40, 46.5, 0}, {40, 42.5, 0}}, {{41, 46.5, 0}, {41, 42.5, 0}}, {{
       42, 46.5, 0}, {42, 42.5, 0}}, {{43, 46.5, 0}, {43, 42.5, 0}}, {{
       44, 46.5, 0}, {44, 42.5, 0}}, {{45, 46.5, 0}, {45, 42.5, 0}}, {{
       46, 46.5, 0}, {46, 42.5, 0}}, {{47, 46.5, 0}, {47, 42.5, 0}}, {{
       48, 46.5, 0}, {48, 42.5, 0}}, {{49, 46.5, 0}, {49, 42.5, 0}}, {{
       50, 46.5, 0}, {50, 42.5, 0}}, {{51, 46.5, 0}, {51, 42.5, 0}}, {{
       52, 46.5, 0}, {52, 42.5, 0}}, {{53, 46.5, 0}, {53, 42.5, 0}}, {{
       54, 46.5, 0}, {54, 42.5, 0}}, {{55, 46.5, 0}, {55, 42.5, 0}}, {{
       56, 46.5, 0}, {56, 42.5, 0}}, {{57, 46.5, 0}, {57, 42.5, 0}}, {{
       58, 46.5, 0}, {58, 42.5, 0}}, {{59, 46.5, 0}, {59, 42.5, 0}}, {{
       60, 46.5, 0}, {60, 42.5, 0}}, {{61, 46.5, 0}, {61, 42.5, 0}}, {{
       62, 46.5, 0}, {62, 42.5, 0}}, {{63, 46.5, 0}, {63, 42.5, 0}}, {{
       64, 46.5, 0}, {64, 42.5, 0}}, {{65, 46.5, 0}, {65, 42.5, 0}}, {{
       66, 46.5, 0}, {66, 42.5, 0}}, {{67, 46.5, 0}, {67, 42.5, 0}}, {{
       68, 46.5, 0}, {68, 42.5, 0}}, {{69, 46.5, 0}, {69, 42.5, 0}}, {{
       70, 46.5, 0}, {70, 42.5, 0}}, {{71, 46.5, 0}, {71, 42.5, 0}}, {{
       72, 46.5, 0}, {72, 42.5, 0}}, {{73, 46.5, 0}, {73, 42.5, 0}}, {{
       74, 46.5, 0}, {74, 42.5, 0}}, {{75, 46.5, 0}, {75, 42.5, 0}}, {{
       76, 46.5, 0}, {76, 42.5, 0}}, {{77, 46.5, 0}, {77, 42.5, 0}}, {{
       78, 46.5, 0}, {78, 42.5, 0}}, {{79, 46.5, 0}, {79, 42.5, 0}}, {{
       80, 46.5, 0}, {80, 42.5, 0}}, {{1, 42.5, 0}, {1, 38.5, 0}}, {{
       2, 42.5, 0}, {2, 38.5, 0}}, {{3, 42.5, 0}, {3, 38.5, 0}}, {{
       4, 42.5, 0}, {4, 38.5, 0}}, {{5, 42.5, 0}, {5, 38.5, 0}}, {{
       6, 42.5, 0}, {6, 38.5, 0}}, {{7, 42.5, 0}, {7, 38.5, 0}}, {{
       8, 42.5, 0}, {8, 38.5, 0}}, {{9, 42.5, 0}, {9, 38.5, 0}}, {{
       10, 42.5, 0}, {10, 38.5, 0}}, {{11, 42.5, 0}, {11, 38.5, 0}}, {{
       12, 42.5, 0}, {12, 38.5, 0}}, {{13, 42.5, 0}, {13, 38.5, 0}}, {{
       14, 42.5, 0}, {14, 38.5, 0}}, {{15, 42.5, 0}, {15, 38.5, 0}}, {{
       16, 42.5, 0}, {16, 38.5, 0}}, {{17, 42.5, 0}, {17, 38.5, 0}}, {{
       18, 42.5, 0}, {18, 38.5, 0}}, {{19, 42.5, 0}, {19, 38.5, 0}}, {{
       20, 42.5, 0}, {20, 38.5, 0}}, {{21, 42.5, 0}, {21, 38.5, 0}}, {{
       22, 42.5, 0}, {22, 38.5, 0}}, {{23, 42.5, 0}, {23, 38.5, 0}}, {{
       24, 42.5, 0}, {24, 38.5, 0}}, {{25, 42.5, 0}, {25, 38.5, 0}}, {{
       26, 42.5, 0}, {26, 38.5, 0}}, {{27, 42.5, 0}, {27, 38.5, 0}}, {{
       28, 42.5, 0}, {28, 38.5, 0}}, {{29, 42.5, 0}, {29, 38.5, 0}}, {{
       30, 42.5, 0}, {30, 38.5, 0}}, {{31, 42.5, 0}, {31, 38.5, 0}}, {{
       32, 42.5, 0}, {32, 38.5, 0}}, {{33, 42.5, 0}, {33, 38.5, 0}}, {{
       34, 42.5, 0}, {34, 38.5, 0}}, {{35, 42.5, 0}, {35, 38.5, 0}}, {{
       36, 42.5, 0}, {36, 38.5, 0}}, {{37, 42.5, 0}, {37, 38.5, 0}}, {{
       38, 42.5, 0}, {38, 38.5, 0}}, {{39, 42.5, 0}, {39, 38.5, 0}}, {{
       40, 42.5, 0}, {40, 38.5, 0}}, {{41, 42.5, 0}, {41, 38.5, 0}}, {{
       42, 42.5, 0}, {42, 38.5, 0}}, {{43, 42.5, 0}, {43, 38.5, 0}}, {{
       44, 42.5, 0}, {44, 38.5, 0}}, {{45, 42.5, 0}, {45, 38.5, 0}}, {{
       46, 42.5, 0}, {46, 38.5, 0}}, {{47, 42.5, 0}, {47, 38.5, 0}}, {{
       48, 42.5, 0}, {48, 38.5, 0}}, {{49, 42.5, 0}, {49, 38.5, 0}}, {{
       50, 42.5, 0}, {50, 38.5, 0}}, {{51, 42.5, 0}, {51, 38.5, 0}}, {{
       52, 42.5, 0}, {52, 38.5, 0}}, {{53, 42.5, 0}, {53, 38.5, 0}}, {{
       54, 42.5, 0}, {54, 38.5, 0}}, {{55, 42.5, 0}, {55, 38.5, 0}}, {{
       56, 42.5, 0}, {56, 38.5, 0}}, {{57, 42.5, 0}, {57, 38.5, 0}}, {{
       58, 42.5, 0}, {58, 38.5, 0}}, {{59, 42.5, 0}, {59, 38.5, 0}}, {{
       60, 42.5, 0}, {60, 38.5, 0}}, {{61, 42.5, 0}, {61, 38.5, 0}}, {{
       62, 42.5, 0}, {62, 38.5, 0}}, {{63, 42.5, 0}, {63, 38.5, 0}}, {{
       64, 42.5, 0}, {64, 38.5, 0}}, {{65, 42.5, 0}, {65, 38.5, 0}}, {{
       66, 42.5, 0}, {66, 38.5, 0}}, {{67, 42.5, 0}, {67, 38.5, 0}}, {{
       68, 42.5, 0}, {68, 38.5, 0}}, {{69, 42.5, 0}, {69, 38.5, 0}}, {{
       70, 42.5, 0}, {70, 38.5, 0}}, {{71, 42.5, 0}, {71, 38.5, 0}}, {{
       72, 42.5, 0}, {72, 38.5, 0}}, {{73, 42.5, 0}, {73, 38.5, 0}}, {{
       74, 42.5, 0}, {74, 38.5, 0}}, {{75, 42.5, 0}, {75, 38.5, 0}}, {{
       76, 42.5, 0}, {76, 38.5, 0}}, {{77, 42.5, 0}, {77, 38.5, 0}}, {{
       78, 42.5, 0}, {78, 38.5, 0}}, {{79, 42.5, 0}, {79, 38.5, 0}}, {{
       80, 42.5, 0}, {80, 38.5, 0}}, {{1, 38.5, 0}, {1, 34.5, 0}}, {{
       2, 38.5, 0}, {2, 34.5, 0}}, {{3, 38.5, 0}, {3, 34.5, 0}}, {{
       4, 38.5, 0}, {4, 34.5, 0}}, {{5, 38.5, 0}, {5, 34.5, 0}}, {{
       6, 38.5, 0}, {6, 34.5, 0}}, {{7, 38.5, 0}, {7, 34.5, 0}}, {{
       8, 38.5, 0}, {8, 34.5, 0}}, {{9, 38.5, 0}, {9, 34.5, 0}}, {{
       10, 38.5, 0}, {10, 34.5, 0}}, {{11, 38.5, 0}, {11, 34.5, 0}}, {{
       12, 38.5, 0}, {12, 34.5, 0}}, {{13, 38.5, 0}, {13, 34.5, 0}}, {{
       14, 38.5, 0}, {14, 34.5, 0}}, {{15, 38.5, 0}, {15, 34.5, 0}}, {{
       16, 38.5, 0}, {16, 34.5, 0}}, {{17, 38.5, 0}, {17, 34.5, 0}}, {{
       18, 38.5, 0}, {18, 34.5, 0}}, {{19, 38.5, 0}, {19, 34.5, 0}}, {{
       20, 38.5, 0}, {20, 34.5, 0}}, {{21, 38.5, 0}, {21, 34.5, 0}}, {{
       22, 38.5, 0}, {22, 34.5, 0}}, {{23, 38.5, 0}, {23, 34.5, 0}}, {{
       24, 38.5, 0}, {24, 34.5, 0}}, {{25, 38.5, 0}, {25, 34.5, 0}}, {{
       26, 38.5, 0}, {26, 34.5, 0}}, {{27, 38.5, 0}, {27, 34.5, 0}}, {{
       28, 38.5, 0}, {28, 34.5, 0}}, {{29, 38.5, 0}, {29, 34.5, 0}}, {{
       30, 38.5, 0}, {30, 34.5, 0}}, {{31, 38.5, 0}, {31, 34.5, 0}}, {{
       32, 38.5, 0}, {32, 34.5, 0}}, {{33, 38.5, 0}, {33, 34.5, 0}}, {{
       34, 38.5, 0}, {34, 34.5, 0}}, {{35, 38.5, 0}, {35, 34.5, 0}}, {{
       36, 38.5, 0}, {36, 34.5, 0}}, {{37, 38.5, 0}, {37, 34.5, 0}}, {{
       38, 38.5, 0}, {38, 34.5, 0}}, {{39, 38.5, 0}, {39, 34.5, 0}}, {{
       40, 38.5, 0}, {40, 34.5, 0}}, {{41, 38.5, 0}, {41, 34.5, 0}}, {{
       42, 38.5, 0}, {42, 34.5, 0}}, {{43, 38.5, 0}, {43, 34.5, 0}}, {{
       44, 38.5, 0}, {44, 34.5, 0}}, {{45, 38.5, 0}, {45, 34.5, 0}}, {{
       46, 38.5, 0}, {46, 34.5, 0}}, {{47, 38.5, 0}, {47, 34.5, 0}}, {{
       48, 38.5, 0}, {48, 34.5, 0}}, {{49, 38.5, 0}, {49, 34.5, 0}}, {{
       50, 38.5, 0}, {50, 34.5, 0}}, {{51, 38.5, 0}, {51, 34.5, 0}}, {{
       52, 38.5, 0}, {52, 34.5, 0}}, {{53, 38.5, 0}, {53, 34.5, 0}}, {{
       54, 38.5, 0}, {54, 34.5, 0}}, {{55, 38.5, 0}, {55, 34.5, 0}}, {{
       56, 38.5, 0}, {56, 34.5, 0}}, {{57, 38.5, 0}, {57, 34.5, 0}}, {{
       58, 38.5, 0}, {58, 34.5, 0}}, {{59, 38.5, 0}, {59, 34.5, 0}}, {{
       60, 38.5, 0}, {60, 34.5, 0}}, {{61, 38.5, 0}, {61, 34.5, 0}}, {{
       62, 38.5, 0}, {62, 34.5, 0}}, {{63, 38.5, 0}, {63, 34.5, 0}}, {{
       64, 38.5, 0}, {64, 34.5, 0}}, {{65, 38.5, 0}, {65, 34.5, 0}}, {{
       66, 38.5, 0}, {66, 34.5, 0}}, {{67, 38.5, 0}, {67, 34.5, 0}}, {{
       68, 38.5, 0}, {68, 34.5, 0}}, {{69, 38.5, 0}, {69, 34.5, 0}}, {{
       70, 38.5, 0}, {70, 34.5, 0}}, {{71, 38.5, 0}, {71, 34.5, 0}}, {{
       72, 38.5, 0}, {72, 34.5, 0}}, {{73, 38.5, 0}, {73, 34.5, 0}}, {{
       74, 38.5, 0}, {74, 34.5, 0}}, {{75, 38.5, 0}, {75, 34.5, 0}}, {{
       76, 38.5, 0}, {76, 34.5, 0}}, {{77, 38.5, 0}, {77, 34.5, 0}}, {{
       78, 38.5, 0}, {78, 34.5, 0}}, {{79, 38.5, 0}, {79, 34.5, 0}}, {{
       80, 38.5, 0}, {80, 34.5, 0}}, {{1, 34.5, 0}, {1, 30.5, 0}}, {{
       2, 34.5, 0}, {2, 30.5, 0}}, {{3, 34.5, 0}, {3, 30.5, 0}}, {{
       4, 34.5, 0}, {4, 30.5, 0}}, {{5, 34.5, 0}, {5, 30.5, 0}}, {{
       6, 34.5, 0}, {6, 30.5, 0}}, {{7, 34.5, 0}, {7, 30.5, 0}}, {{
       8, 34.5, 0}, {8, 30.5, 0}}, {{9, 34.5, 0}, {9, 30.5, 0}}, {{
       10, 34.5, 0}, {10, 30.5, 0}}, {{11, 34.5, 0}, {11, 30.5, 0}}, {{
       12, 34.5, 0}, {12, 30.5, 0}}, {{13, 34.5, 0}, {13, 30.5, 0}}, {{
       14, 34.5, 0}, {14, 30.5, 0}}, {{15, 34.5, 0}, {15, 30.5, 0}}, {{
       16, 34.5, 0}, {16, 30.5, 0}}, {{17, 34.5, 0}, {17, 30.5, 0}}, {{
       18, 34.5, 0}, {18, 30.5, 0}}, {{19, 34.5, 0}, {19, 30.5, 0}}, {{
       20, 34.5, 0}, {20, 30.5, 0}}, {{21, 34.5, 0}, {21, 30.5, 0}}, {{
       22, 34.5, 0}, {22, 30.5, 0}}, {{23, 34.5, 0}, {23, 30.5, 0}}, {{
       24, 34.5, 0}, {24, 30.5, 0}}, {{25, 34.5, 0}, {25, 30.5, 0}}, {{
       26, 34.5, 0}, {26, 30.5, 0}}, {{27, 34.5, 0}, {27, 30.5, 0}}, {{
       28, 34.5, 0}, {28, 30.5, 0}}, {{29, 34.5, 0}, {29, 30.5, 0}}, {{
       30, 34.5, 0}, {30, 30.5, 0}}, {{31, 34.5, 0}, {31, 30.5, 0}}, {{
       32, 34.5, 0}, {32, 30.5, 0}}, {{33, 34.5, 0}, {33, 30.5, 0}}, {{
       34, 34.5, 0}, {34, 30.5, 0}}, {{35, 34.5, 0}, {35, 30.5, 0}}, {{
       36, 34.5, 0}, {36, 30.5, 0}}, {{37, 34.5, 0}, {37, 30.5, 0}}, {{
       38, 34.5, 0}, {38, 30.5, 0}}, {{39, 34.5, 0}, {39, 30.5, 0}}, {{
       40, 34.5, 0}, {40, 30.5, 0}}, {{41, 34.5, 0}, {41, 30.5, 0}}, {{
       42, 34.5, 0}, {42, 30.5, 0}}, {{43, 34.5, 0}, {43, 30.5, 0}}, {{
       44, 34.5, 0}, {44, 30.5, 0}}, {{45, 34.5, 0}, {45, 30.5, 0}}, {{
       46, 34.5, 0}, {46, 30.5, 0}}, {{47, 34.5, 0}, {47, 30.5, 0}}, {{
       48, 34.5, 0}, {48, 30.5, 0}}, {{49, 34.5, 0}, {49, 30.5, 0}}, {{
       50, 34.5, 0}, {50, 30.5, 0}}, {{51, 34.5, 0}, {51, 30.5, 0}}, {{
       52, 34.5, 0}, {52, 30.5, 0}}, {{53, 34.5, 0}, {53, 30.5, 0}}, {{
       54, 34.5, 0}, {54, 30.5, 0}}, {{55, 34.5, 0}, {55, 30.5, 0}}, {{
       56, 34.5, 0}, {56, 30.5, 0}}, {{57, 34.5, 0}, {57, 30.5, 0}}, {{
       58, 34.5, 0}, {58, 30.5, 0}}, {{59, 34.5, 0}, {59, 30.5, 0}}, {{
       60, 34.5, 0}, {60, 30.5, 0}}, {{61, 34.5, 0}, {61, 30.5, 0}}, {{
       62, 34.5, 0}, {62, 30.5, 0}}, {{63, 34.5, 0}, {63, 30.5, 0}}, {{
       64, 34.5, 0}, {64, 30.5, 0}}, {{65, 34.5, 0}, {65, 30.5, 0}}, {{
       66, 34.5, 0}, {66, 30.5, 0}}, {{67, 34.5, 0}, {67, 30.5, 0}}, {{
       68, 34.5, 0}, {68, 30.5, 0}}, {{69, 34.5, 0}, {69, 30.5, 0}}, {{
       70, 34.5, 0}, {70, 30.5, 0}}, {{71, 34.5, 0}, {71, 30.5, 0}}, {{
       72, 34.5, 0}, {72, 30.5, 0}}, {{73, 34.5, 0}, {73, 30.5, 0}}, {{
       74, 34.5, 0}, {74, 30.5, 0}}, {{75, 34.5, 0}, {75, 30.5, 0}}, {{
       76, 34.5, 0}, {76, 30.5, 0}}, {{77, 34.5, 0}, {77, 30.5, 0}}, {{
       78, 34.5, 0}, {78, 30.5, 0}}, {{79, 34.5, 0}, {79, 30.5, 0}}, {{
       80, 34.5, 0}, {80, 30.5, 0}}, {{1, 30.5, 0}, {1, 26.5, 0}}, {{
       2, 30.5, 0}, {2, 26.5, 0}}, {{3, 30.5, 0}, {3, 26.5, 0}}, {{
       4, 30.5, 0}, {4, 26.5, 0}}, {{5, 30.5, 0}, {5, 26.5, 0}}, {{
       6, 30.5, 0}, {6, 26.5, 0}}, {{7, 30.5, 0}, {7, 26.5, 0}}, {{
       8, 30.5, 0}, {8, 26.5, 0}}, {{9, 30.5, 0}, {9, 26.5, 0}}, {{
       10, 30.5, 0}, {10, 26.5, 0}}, {{11, 30.5, 0}, {11, 26.5, 0}}, {{
       12, 30.5, 0}, {12, 26.5, 0}}, {{13, 30.5, 0}, {13, 26.5, 0}}, {{
       14, 30.5, 0}, {14, 26.5, 0}}, {{15, 30.5, 0}, {15, 26.5, 0}}, {{
       16, 30.5, 0}, {16, 26.5, 0}}, {{17, 30.5, 0}, {17, 26.5, 0}}, {{
       18, 30.5, 0}, {18, 26.5, 0}}, {{19, 30.5, 0}, {19, 26.5, 0}}, {{
       20, 30.5, 0}, {20, 26.5, 0}}, {{21, 30.5, 0}, {21, 26.5, 0}}, {{
       22, 30.5, 0}, {22, 26.5, 0}}, {{23, 30.5, 0}, {23, 26.5, 0}}, {{
       24, 30.5, 0}, {24, 26.5, 0}}, {{25, 30.5, 0}, {25, 26.5, 0}}, {{
       26, 30.5, 0}, {26, 26.5, 0}}, {{27, 30.5, 0}, {27, 26.5, 0}}, {{
       28, 30.5, 0}, {28, 26.5, 0}}, {{29, 30.5, 0}, {29, 26.5, 0}}, {{
       30, 30.5, 0}, {30, 26.5, 0}}, {{31, 30.5, 0}, {31, 26.5, 0}}, {{
       32, 30.5, 0}, {32, 26.5, 0}}, {{33, 30.5, 0}, {33, 26.5, 0}}, {{
       34, 30.5, 0}, {34, 26.5, 0}}, {{35, 30.5, 0}, {35, 26.5, 0}}, {{
       36, 30.5, 0}, {36, 26.5, 0}}, {{37, 30.5, 0}, {37, 26.5, 0}}, {{
       38, 30.5, 0}, {38, 26.5, 0}}, {{39, 30.5, 0}, {39, 26.5, 0}}, {{
       40, 30.5, 0}, {40, 26.5, 0}}, {{41, 30.5, 0}, {41, 26.5, 0}}, {{
       42, 30.5, 0}, {42, 26.5, 0}}, {{43, 30.5, 0}, {43, 26.5, 0}}, {{
       44, 30.5, 0}, {44, 26.5, 0}}, {{45, 30.5, 0}, {45, 26.5, 0}}, {{
       46, 30.5, 0}, {46, 26.5, 0}}, {{47, 30.5, 0}, {47, 26.5, 0}}, {{
       48, 30.5, 0}, {48, 26.5, 0}}, {{49, 30.5, 0}, {49, 26.5, 0}}, {{
       50, 30.5, 0}, {50, 26.5, 0}}, {{51, 30.5, 0}, {51, 26.5, 0}}, {{
       52, 30.5, 0}, {52, 26.5, 0}}, {{53, 30.5, 0}, {53, 26.5, 0}}, {{
       54, 30.5, 0}, {54, 26.5, 0}}, {{55, 30.5, 0}, {55, 26.5, 0}}, {{
       56, 30.5, 0}, {56, 26.5, 0}}, {{57, 30.5, 0}, {57, 26.5, 0}}, {{
       58, 30.5, 0}, {58, 26.5, 0}}, {{59, 30.5, 0}, {59, 26.5, 0}}, {{
       60, 30.5, 0}, {60, 26.5, 0}}, {{61, 30.5, 0}, {61, 26.5, 0}}, {{
       62, 30.5, 0}, {62, 26.5, 0}}, {{63, 30.5, 0}, {63, 26.5, 0}}, {{
       64, 30.5, 0}, {64, 26.5, 0}}, {{65, 30.5, 0}, {65, 26.5, 0}}, {{
       66, 30.5, 0}, {66, 26.5, 0}}, {{67, 30.5, 0}, {67, 26.5, 0}}, {{
       68, 30.5, 0}, {68, 26.5, 0}}, {{69, 30.5, 0}, {69, 26.5, 0}}, {{
       70, 30.5, 0}, {70, 26.5, 0}}, {{71, 30.5, 0}, {71, 26.5, 0}}, {{
       72, 30.5, 0}, {72, 26.5, 0}}, {{73, 30.5, 0}, {73, 26.5, 0}}, {{
       74, 30.5, 0}, {74, 26.5, 0}}, {{75, 30.5, 0}, {75, 26.5, 0}}, {{
       76, 30.5, 0}, {76, 26.5, 0}}, {{77, 30.5, 0}, {77, 26.5, 0}}, {{
       78, 30.5, 0}, {78, 26.5, 0}}, {{79, 30.5, 0}, {79, 26.5, 0}}, {{
       80, 30.5, 0}, {80, 26.5, 0}}, {{1, 26.5, 0}, {1, 22.5, 0}}, {{
       2, 26.5, 0}, {2, 22.5, 0}}, {{3, 26.5, 0}, {3, 22.5, 0}}, {{
       4, 26.5, 0}, {4, 22.5, 0}}, {{5, 26.5, 0}, {5, 22.5, 0}}, {{
       6, 26.5, 0}, {6, 22.5, 0}}, {{7, 26.5, 0}, {7, 22.5, 0}}, {{
       8, 26.5, 0}, {8, 22.5, 0}}, {{9, 26.5, 0}, {9, 22.5, 0}}, {{
       10, 26.5, 0}, {10, 22.5, 0}}, {{11, 26.5, 0}, {11, 22.5, 0}}, {{
       12, 26.5, 0}, {12, 22.5, 0}}, {{13, 26.5, 0}, {13, 22.5, 0}}, {{
       14, 26.5, 0}, {14, 22.5, 0}}, {{15, 26.5, 0}, {15, 22.5, 0}}, {{
       16, 26.5, 0}, {16, 22.5, 0}}, {{17, 26.5, 0}, {17, 22.5, 0}}, {{
       18, 26.5, 0}, {18, 22.5, 0}}, {{19, 26.5, 0}, {19, 22.5, 0}}, {{
       20, 26.5, 0}, {20, 22.5, 0}}, {{21, 26.5, 0}, {21, 22.5, 0}}, {{
       22, 26.5, 0}, {22, 22.5, 0}}, {{23, 26.5, 0}, {23, 22.5, 0}}, {{
       24, 26.5, 0}, {24, 22.5, 0}}, {{25, 26.5, 0}, {25, 22.5, 0}}, {{
       26, 26.5, 0}, {26, 22.5, 0}}, {{27, 26.5, 0}, {27, 22.5, 0}}, {{
       28, 26.5, 0}, {28, 22.5, 0}}, {{29, 26.5, 0}, {29, 22.5, 0}}, {{
       30, 26.5, 0}, {30, 22.5, 0}}, {{31, 26.5, 0}, {31, 22.5, 0}}, {{
       32, 26.5, 0}, {32, 22.5, 0}}, {{33, 26.5, 0}, {33, 22.5, 0}}, {{
       34, 26.5, 0}, {34, 22.5, 0}}, {{35, 26.5, 0}, {35, 22.5, 0}}, {{
       36, 26.5, 0}, {36, 22.5, 0}}, {{37, 26.5, 0}, {37, 22.5, 0}}, {{
       38, 26.5, 0}, {38, 22.5, 0}}, {{39, 26.5, 0}, {39, 22.5, 0}}, {{
       40, 26.5, 0}, {40, 22.5, 0}}, {{41, 26.5, 0}, {41, 22.5, 0}}, {{
       42, 26.5, 0}, {42, 22.5, 0}}, {{43, 26.5, 0}, {43, 22.5, 0}}, {{
       44, 26.5, 0}, {44, 22.5, 0}}, {{45, 26.5, 0}, {45, 22.5, 0}}, {{
       46, 26.5, 0}, {46, 22.5, 0}}, {{47, 26.5, 0}, {47, 22.5, 0}}, {{
       48, 26.5, 0}, {48, 22.5, 0}}, {{49, 26.5, 0}, {49, 22.5, 0}}, {{
       50, 26.5, 0}, {50, 22.5, 0}}, {{51, 26.5, 0}, {51, 22.5, 0}}, {{
       52, 26.5, 0}, {52, 22.5, 0}}, {{53, 26.5, 0}, {53, 22.5, 0}}, {{
       54, 26.5, 0}, {54, 22.5, 0}}, {{55, 26.5, 0}, {55, 22.5, 0}}, {{
       56, 26.5, 0}, {56, 22.5, 0}}, {{57, 26.5, 0}, {57, 22.5, 0}}, {{
       58, 26.5, 0}, {58, 22.5, 0}}, {{59, 26.5, 0}, {59, 22.5, 0}}, {{
       60, 26.5, 0}, {60, 22.5, 0}}, {{61, 26.5, 0}, {61, 22.5, 0}}, {{
       62, 26.5, 0}, {62, 22.5, 0}}, {{63, 26.5, 0}, {63, 22.5, 0}}, {{
       64, 26.5, 0}, {64, 22.5, 0}}, {{65, 26.5, 0}, {65, 22.5, 0}}, {{
       66, 26.5, 0}, {66, 22.5, 0}}, {{67, 26.5, 0}, {67, 22.5, 0}}, {{
       68, 26.5, 0}, {68, 22.5, 0}}, {{69, 26.5, 0}, {69, 22.5, 0}}, {{
       70, 26.5, 0}, {70, 22.5, 0}}, {{71, 26.5, 0}, {71, 22.5, 0}}, {{
       72, 26.5, 0}, {72, 22.5, 0}}, {{73, 26.5, 0}, {73, 22.5, 0}}, {{
       74, 26.5, 0}, {74, 22.5, 0}}, {{75, 26.5, 0}, {75, 22.5, 0}}, {{
       76, 26.5, 0}, {76, 22.5, 0}}, {{77, 26.5, 0}, {77, 22.5, 0}}, {{
       78, 26.5, 0}, {78, 22.5, 0}}, {{79, 26.5, 0}, {79, 22.5, 0}}, {{
       80, 26.5, 0}, {80, 22.5, 0}}, {{1, 22.5, 0}, {1, 18.5, 0}}, {{
       2, 22.5, 0}, {2, 18.5, 0}}, {{3, 22.5, 0}, {3, 18.5, 0}}, {{
       4, 22.5, 0}, {4, 18.5, 0}}, {{5, 22.5, 0}, {5, 18.5, 0}}, {{
       6, 22.5, 0}, {6, 18.5, 0}}, {{7, 22.5, 0}, {7, 18.5, 0}}, {{
       8, 22.5, 0}, {8, 18.5, 0}}, {{9, 22.5, 0}, {9, 18.5, 0}}, {{
       10, 22.5, 0}, {10, 18.5, 0}}, {{11, 22.5, 0}, {11, 18.5, 0}}, {{
       12, 22.5, 0}, {12, 18.5, 0}}, {{13, 22.5, 0}, {13, 18.5, 0}}, {{
       14, 22.5, 0}, {14, 18.5, 0}}, {{15, 22.5, 0}, {15, 18.5, 0}}, {{
       16, 22.5, 0}, {16, 18.5, 0}}, {{17, 22.5, 0}, {17, 18.5, 0}}, {{
       18, 22.5, 0}, {18, 18.5, 0}}, {{19, 22.5, 0}, {19, 18.5, 0}}, {{
       20, 22.5, 0}, {20, 18.5, 0}}, {{21, 22.5, 0}, {21, 18.5, 0}}, {{
       22, 22.5, 0}, {22, 18.5, 0}}, {{23, 22.5, 0}, {23, 18.5, 0}}, {{
       24, 22.5, 0}, {24, 18.5, 0}}, {{25, 22.5, 0}, {25, 18.5, 0}}, {{
       26, 22.5, 0}, {26, 18.5, 0}}, {{27, 22.5, 0}, {27, 18.5, 0}}, {{
       28, 22.5, 0}, {28, 18.5, 0}}, {{29, 22.5, 0}, {29, 18.5, 0}}, {{
       30, 22.5, 0}, {30, 18.5, 0}}, {{31, 22.5, 0}, {31, 18.5, 0}}, {{
       32, 22.5, 0}, {32, 18.5, 0}}, {{33, 22.5, 0}, {33, 18.5, 0}}, {{
       34, 22.5, 0}, {34, 18.5, 0}}, {{35, 22.5, 0}, {35, 18.5, 0}}, {{
       36, 22.5, 0}, {36, 18.5, 0}}, {{37, 22.5, 0}, {37, 18.5, 0}}, {{
       38, 22.5, 0}, {38, 18.5, 0}}, {{39, 22.5, 0}, {39, 18.5, 0}}, {{
       40, 22.5, 0}, {40, 18.5, 0}}, {{41, 22.5, 0}, {41, 18.5, 0}}, {{
       42, 22.5, 0}, {42, 18.5, 0}}, {{43, 22.5, 0}, {43, 18.5, 0}}, {{
       44, 22.5, 0}, {44, 18.5, 0}}, {{45, 22.5, 0}, {45, 18.5, 0}}, {{
       46, 22.5, 0}, {46, 18.5, 0}}, {{47, 22.5, 0}, {47, 18.5, 0}}, {{
       48, 22.5, 0}, {48, 18.5, 0}}, {{49, 22.5, 0}, {49, 18.5, 0}}, {{
       50, 22.5, 0}, {50, 18.5, 0}}, {{51, 22.5, 0}, {51, 18.5, 0}}, {{
       52, 22.5, 0}, {52, 18.5, 0}}, {{53, 22.5, 0}, {53, 18.5, 0}}, {{
       54, 22.5, 0}, {54, 18.5, 0}}, {{55, 22.5, 0}, {55, 18.5, 0}}, {{
       56, 22.5, 0}, {56, 18.5, 0}}, {{57, 22.5, 0}, {57, 18.5, 0}}, {{
       58, 22.5, 0}, {58, 18.5, 0}}, {{59, 22.5, 0}, {59, 18.5, 0}}, {{
       60, 22.5, 0}, {60, 18.5, 0}}, {{61, 22.5, 0}, {61, 18.5, 0}}, {{
       62, 22.5, 0}, {62, 18.5, 0}}, {{63, 22.5, 0}, {63, 18.5, 0}}, {{
       64, 22.5, 0}, {64, 18.5, 0}}, {{65, 22.5, 0}, {65, 18.5, 0}}, {{
       66, 22.5, 0}, {66, 18.5, 0}}, {{67, 22.5, 0}, {67, 18.5, 0}}, {{
       68, 22.5, 0}, {68, 18.5, 0}}, {{69, 22.5, 0}, {69, 18.5, 0}}, {{
       70, 22.5, 0}, {70, 18.5, 0}}, {{71, 22.5, 0}, {71, 18.5, 0}}, {{
       72, 22.5, 0}, {72, 18.5, 0}}, {{73, 22.5, 0}, {73, 18.5, 0}}, {{
       74, 22.5, 0}, {74, 18.5, 0}}, {{75, 22.5, 0}, {75, 18.5, 0}}, {{
       76, 22.5, 0}, {76, 18.5, 0}}, {{77, 22.5, 0}, {77, 18.5, 0}}, {{
       78, 22.5, 0}, {78, 18.5, 0}}, {{79, 22.5, 0}, {79, 18.5, 0}}, {{
       80, 22.5, 0}, {80, 18.5, 0}}, {{1, 18.5, 0}, {1, 14.5, 0}}, {{
       2, 18.5, 0}, {2, 14.5, 0}}, {{3, 18.5, 0}, {3, 14.5, 0}}, {{
       4, 18.5, 0}, {4, 14.5, 0}}, {{5, 18.5, 0}, {5, 14.5, 0}}, {{
       6, 18.5, 0}, {6, 14.5, 0}}, {{7, 18.5, 0}, {7, 14.5, 0}}, {{
       8, 18.5, 0}, {8, 14.5, 0}}, {{9, 18.5, 0}, {9, 14.5, 0}}, {{
       10, 18.5, 0}, {10, 14.5, 0}}, {{11, 18.5, 0}, {11, 14.5, 0}}, {{
       12, 18.5, 0}, {12, 14.5, 0}}, {{13, 18.5, 0}, {13, 14.5, 0}}, {{
       14, 18.5, 0}, {14, 14.5, 0}}, {{15, 18.5, 0}, {15, 14.5, 0}}, {{
       16, 18.5, 0}, {16, 14.5, 0}}, {{17, 18.5, 0}, {17, 14.5, 0}}, {{
       18, 18.5, 0}, {18, 14.5, 0}}, {{19, 18.5, 0}, {19, 14.5, 0}}, {{
       20, 18.5, 0}, {20, 14.5, 0}}, {{21, 18.5, 0}, {21, 14.5, 0}}, {{
       22, 18.5, 0}, {22, 14.5, 0}}, {{23, 18.5, 0}, {23, 14.5, 0}}, {{
       24, 18.5, 0}, {24, 14.5, 0}}, {{25, 18.5, 0}, {25, 14.5, 0}}, {{
       26, 18.5, 0}, {26, 14.5, 0}}, {{27, 18.5, 0}, {27, 14.5, 0}}, {{
       28, 18.5, 0}, {28, 14.5, 0}}, {{29, 18.5, 0}, {29, 14.5, 0}}, {{
       30, 18.5, 0}, {30, 14.5, 0}}, {{31, 18.5, 0}, {31, 14.5, 0}}, {{
       32, 18.5, 0}, {32, 14.5, 0}}, {{33, 18.5, 0}, {33, 14.5, 0}}, {{
       34, 18.5, 0}, {34, 14.5, 0}}, {{35, 18.5, 0}, {35, 14.5, 0}}, {{
       36, 18.5, 0}, {36, 14.5, 0}}, {{37, 18.5, 0}, {37, 14.5, 0}}, {{
       38, 18.5, 0}, {38, 14.5, 0}}, {{39, 18.5, 0}, {39, 14.5, 0}}, {{
       40, 18.5, 0}, {40, 14.5, 0}}, {{41, 18.5, 0}, {41, 14.5, 0}}, {{
       42, 18.5, 0}, {42, 14.5, 0}}, {{43, 18.5, 0}, {43, 14.5, 0}}, {{
       44, 18.5, 0}, {44, 14.5, 0}}, {{45, 18.5, 0}, {45, 14.5, 0}}, {{
       46, 18.5, 0}, {46, 14.5, 0}}, {{47, 18.5, 0}, {47, 14.5, 0}}, {{
       48, 18.5, 0}, {48, 14.5, 0}}, {{49, 18.5, 0}, {49, 14.5, 0}}, {{
       50, 18.5, 0}, {50, 14.5, 0}}, {{51, 18.5, 0}, {51, 14.5, 0}}, {{
       52, 18.5, 0}, {52, 14.5, 0}}, {{53, 18.5, 0}, {53, 14.5, 0}}, {{
       54, 18.5, 0}, {54, 14.5, 0}}, {{55, 18.5, 0}, {55, 14.5, 0}}, {{
       56, 18.5, 0}, {56, 14.5, 0}}, {{57, 18.5, 0}, {57, 14.5, 0}}, {{
       58, 18.5, 0}, {58, 14.5, 0}}, {{59, 18.5, 0}, {59, 14.5, 0}}, {{
       60, 18.5, 0}, {60, 14.5, 0}}, {{61, 18.5, 0}, {61, 14.5, 0}}, {{
       62, 18.5, 0}, {62, 14.5, 0}}, {{63, 18.5, 0}, {63, 14.5, 0}}, {{
       64, 18.5, 0}, {64, 14.5, 0}}, {{65, 18.5, 0}, {65, 14.5, 0}}, {{
       66, 18.5, 0}, {66, 14.5, 0}}, {{67, 18.5, 0}, {67, 14.5, 0}}, {{
       68, 18.5, 0}, {68, 14.5, 0}}, {{69, 18.5, 0}, {69, 14.5, 0}}, {{
       70, 18.5, 0}, {70, 14.5, 0}}, {{71, 18.5, 0}, {71, 14.5, 0}}, {{
       72, 18.5, 0}, {72, 14.5, 0}}, {{73, 18.5, 0}, {73, 14.5, 0}}, {{
       74, 18.5, 0}, {74, 14.5, 0}}, {{75, 18.5, 0}, {75, 14.5, 0}}, {{
       76, 18.5, 0}, {76, 14.5, 0}}, {{77, 18.5, 0}, {77, 14.5, 0}}, {{
       78, 18.5, 0}, {78, 14.5, 0}}, {{79, 18.5, 0}, {79, 14.5, 0}}, {{
       80, 18.5, 0}, {80, 14.5, 0}}, {{1, 14.5, 0}, {1, 10.5, 0}}, {{
       2, 14.5, 0}, {2, 10.5, 0}}, {{3, 14.5, 0}, {3, 10.5, 0}}, {{
       4, 14.5, 0}, {4, 10.5, 0}}, {{5, 14.5, 0}, {5, 10.5, 0}}, {{
       6, 14.5, 0}, {6, 10.5, 0}}, {{7, 14.5, 0}, {7, 10.5, 0}}, {{
       8, 14.5, 0}, {8, 10.5, 0}}, {{9, 14.5, 0}, {9, 10.5, 0}}, {{
       10, 14.5, 0}, {10, 10.5, 0}}, {{11, 14.5, 0}, {11, 10.5, 0}}, {{
       12, 14.5, 0}, {12, 10.5, 0}}, {{13, 14.5, 0}, {13, 10.5, 0}}, {{
       14, 14.5, 0}, {14, 10.5, 0}}, {{15, 14.5, 0}, {15, 10.5, 0}}, {{
       16, 14.5, 0}, {16, 10.5, 0}}, {{17, 14.5, 0}, {17, 10.5, 0}}, {{
       18, 14.5, 0}, {18, 10.5, 0}}, {{19, 14.5, 0}, {19, 10.5, 0}}, {{
       20, 14.5, 0}, {20, 10.5, 0}}, {{21, 14.5, 0}, {21, 10.5, 0}}, {{
       22, 14.5, 0}, {22, 10.5, 0}}, {{23, 14.5, 0}, {23, 10.5, 0}}, {{
       24, 14.5, 0}, {24, 10.5, 0}}, {{25, 14.5, 0}, {25, 10.5, 0}}, {{
       26, 14.5, 0}, {26, 10.5, 0}}, {{27, 14.5, 0}, {27, 10.5, 0}}, {{
       28, 14.5, 0}, {28, 10.5, 0}}, {{29, 14.5, 0}, {29, 10.5, 0}}, {{
       30, 14.5, 0}, {30, 10.5, 0}}, {{31, 14.5, 0}, {31, 10.5, 0}}, {{
       32, 14.5, 0}, {32, 10.5, 0}}, {{33, 14.5, 0}, {33, 10.5, 0}}, {{
       34, 14.5, 0}, {34, 10.5, 0}}, {{35, 14.5, 0}, {35, 10.5, 0}}, {{
       36, 14.5, 0}, {36, 10.5, 0}}, {{37, 14.5, 0}, {37, 10.5, 0}}, {{
       38, 14.5, 0}, {38, 10.5, 0}}, {{39, 14.5, 0}, {39, 10.5, 0}}, {{
       40, 14.5, 0}, {40, 10.5, 0}}, {{41, 14.5, 0}, {41, 10.5, 0}}, {{
       42, 14.5, 0}, {42, 10.5, 0}}, {{43, 14.5, 0}, {43, 10.5, 0}}, {{
       44, 14.5, 0}, {44, 10.5, 0}}, {{45, 14.5, 0}, {45, 10.5, 0}}, {{
       46, 14.5, 0}, {46, 10.5, 0}}, {{47, 14.5, 0}, {47, 10.5, 0}}, {{
       48, 14.5, 0}, {48, 10.5, 0}}, {{49, 14.5, 0}, {49, 10.5, 0}}, {{
       50, 14.5, 0}, {50, 10.5, 0}}, {{51, 14.5, 0}, {51, 10.5, 0}}, {{
       52, 14.5, 0}, {52, 10.5, 0}}, {{53, 14.5, 0}, {53, 10.5, 0}}, {{
       54, 14.5, 0}, {54, 10.5, 0}}, {{55, 14.5, 0}, {55, 10.5, 0}}, {{
       56, 14.5, 0}, {56, 10.5, 0}}, {{57, 14.5, 0}, {57, 10.5, 0}}, {{
       58, 14.5, 0}, {58, 10.5, 0}}, {{59, 14.5, 0}, {59, 10.5, 0}}, {{
       60, 14.5, 0}, {60, 10.5, 0}}, {{61, 14.5, 0}, {61, 10.5, 0}}, {{
       62, 14.5, 0}, {62, 10.5, 0}}, {{63, 14.5, 0}, {63, 10.5, 0}}, {{
       64, 14.5, 0}, {64, 10.5, 0}}, {{65, 14.5, 0}, {65, 10.5, 0}}, {{
       66, 14.5, 0}, {66, 10.5, 0}}, {{67, 14.5, 0}, {67, 10.5, 0}}, {{
       68, 14.5, 0}, {68, 10.5, 0}}, {{69, 14.5, 0}, {69, 10.5, 0}}, {{
       70, 14.5, 0}, {70, 10.5, 0}}, {{71, 14.5, 0}, {71, 10.5, 0}}, {{
       72, 14.5, 0}, {72, 10.5, 0}}, {{73, 14.5, 0}, {73, 10.5, 0}}, {{
       74, 14.5, 0}, {74, 10.5, 0}}, {{75, 14.5, 0}, {75, 10.5, 0}}, {{
       76, 14.5, 0}, {76, 10.5, 0}}, {{77, 14.5, 0}, {77, 10.5, 0}}, {{
       78, 14.5, 0}, {78, 10.5, 0}}, {{79, 14.5, 0}, {79, 10.5, 0}}, {{
       80, 14.5, 0}, {80, 10.5, 0}}, {{1, 10.5, 0}, {1, 6.5, 0}}, {{
       2, 10.5, 0}, {2, 6.5, 0}}, {{3, 10.5, 0}, {3, 6.5, 0}}, {{
       4, 10.5, 0}, {4, 6.5, 0}}, {{5, 10.5, 0}, {5, 6.5, 0}}, {{
       6, 10.5, 0}, {6, 6.5, 0}}, {{7, 10.5, 0}, {7, 6.5, 0}}, {{
       8, 10.5, 0}, {8, 6.5, 0}}, {{9, 10.5, 0}, {9, 6.5, 0}}, {{
       10, 10.5, 0}, {10, 6.5, 0}}, {{11, 10.5, 0}, {11, 6.5, 0}}, {{
       12, 10.5, 0}, {12, 6.5, 0}}, {{13, 10.5, 0}, {13, 6.5, 0}}, {{
       14, 10.5, 0}, {14, 6.5, 0}}, {{15, 10.5, 0}, {15, 6.5, 0}}, {{
       16, 10.5, 0}, {16, 6.5, 0}}, {{17, 10.5, 0}, {17, 6.5, 0}}, {{
       18, 10.5, 0}, {18, 6.5, 0}}, {{19, 10.5, 0}, {19, 6.5, 0}}, {{
       20, 10.5, 0}, {20, 6.5, 0}}, {{21, 10.5, 0}, {21, 6.5, 0}}, {{
       22, 10.5, 0}, {22, 6.5, 0}}, {{23, 10.5, 0}, {23, 6.5, 0}}, {{
       24, 10.5, 0}, {24, 6.5, 0}}, {{25, 10.5, 0}, {25, 6.5, 0}}, {{
       26, 10.5, 0}, {26, 6.5, 0}}, {{27, 10.5, 0}, {27, 6.5, 0}}, {{
       28, 10.5, 0}, {28, 6.5, 0}}, {{29, 10.5, 0}, {29, 6.5, 0}}, {{
       30, 10.5, 0}, {30, 6.5, 0}}, {{31, 10.5, 0}, {31, 6.5, 0}}, {{
       32, 10.5, 0}, {32, 6.5, 0}}, {{33, 10.5, 0}, {33, 6.5, 0}}, {{
       34, 10.5, 0}, {34, 6.5, 0}}, {{35, 10.5, 0}, {35, 6.5, 0}}, {{
       36, 10.5, 0}, {36, 6.5, 0}}, {{37, 10.5, 0}, {37, 6.5, 0}}, {{
       38, 10.5, 0}, {38, 6.5, 0}}, {{39, 10.5, 0}, {39, 6.5, 0}}, {{
       40, 10.5, 0}, {40, 6.5, 0}}, {{41, 10.5, 0}, {41, 6.5, 0}}, {{
       42, 10.5, 0}, {42, 6.5, 0}}, {{43, 10.5, 0}, {43, 6.5, 0}}, {{
       44, 10.5, 0}, {44, 6.5, 0}}, {{45, 10.5, 0}, {45, 6.5, 0}}, {{
       46, 10.5, 0}, {46, 6.5, 0}}, {{47, 10.5, 0}, {47, 6.5, 0}}, {{
       48, 10.5, 0}, {48, 6.5, 0}}, {{49, 10.5, 0}, {49, 6.5, 0}}, {{
       50, 10.5, 0}, {50, 6.5, 0}}, {{51, 10.5, 0}, {51, 6.5, 0}}, {{
       52, 10.5, 0}, {52, 6.5, 0}}, {{53, 10.5, 0}, {53, 6.5, 0}}, {{
       54, 10.5, 0}, {54, 6.5, 0}}, {{55, 10.5, 0}, {55, 6.5, 0}}, {{
       56, 10.5, 0}, {56, 6.5, 0}}, {{57, 10.5, 0}, {57, 6.5, 0}}, {{
       58, 10.5, 0}, {58, 6.5, 0}}, {{59, 10.5, 0}, {59, 6.5, 0}}, {{
       60, 10.5, 0}, {60, 6.5, 0}}, {{61, 10.5, 0}, {61, 6.5, 0}}, {{
       62, 10.5, 0}, {62, 6.5, 0}}, {{63, 10.5, 0}, {63, 6.5, 0}}, {{
       64, 10.5, 0}, {64, 6.5, 0}}, {{65, 10.5, 0}, {65, 6.5, 0}}, {{
       66, 10.5, 0}, {66, 6.5, 0}}, {{67, 10.5, 0}, {67, 6.5, 0}}, {{
       68, 10.5, 0}, {68, 6.5, 0}}, {{69, 10.5, 0}, {69, 6.5, 0}}, {{
       70, 10.5, 0}, {70, 6.5, 0}}, {{71, 10.5, 0}, {71, 6.5, 0}}, {{
       72, 10.5, 0}, {72, 6.5, 0}}, {{73, 10.5, 0}, {73, 6.5, 0}}, {{
       74, 10.5, 0}, {74, 6.5, 0}}, {{75, 10.5, 0}, {75, 6.5, 0}}, {{
       76, 10.5, 0}, {76, 6.5, 0}}, {{77, 10.5, 0}, {77, 6.5, 0}}, {{
       78, 10.5, 0}, {78, 6.5, 0}}, {{79, 10.5, 0}, {79, 6.5, 0}}, {{
       80, 10.5, 0}, {80, 6.5, 0}}, {{1, 6.5, 0}, {1, 2.5, 0}}, {{
       2, 6.5, 0}, {2, 2.5, 0}}, {{3, 6.5, 0}, {3, 2.5, 0}}, {{4, 6.5, 0}, {
       4, 2.5, 0}}, {{5, 6.5, 0}, {5, 2.5, 0}}, {{6, 6.5, 0}, {6, 2.5, 0}}, {{
       7, 6.5, 0}, {7, 2.5, 0}}, {{8, 6.5, 0}, {8, 2.5, 0}}, {{9, 6.5, 0}, {
       9, 2.5, 0}}, {{10, 6.5, 0}, {10, 2.5, 0}}, {{11, 6.5, 0}, {
       11, 2.5, 0}}, {{12, 6.5, 0}, {12, 2.5, 0}}, {{13, 6.5, 0}, {
       13, 2.5, 0}}, {{14, 6.5, 0}, {14, 2.5, 0}}, {{15, 6.5, 0}, {
       15, 2.5, 0}}, {{16, 6.5, 0}, {16, 2.5, 0}}, {{17, 6.5, 0}, {
       17, 2.5, 0}}, {{18, 6.5, 0}, {18, 2.5, 0}}, {{19, 6.5, 0}, {
       19, 2.5, 0}}, {{20, 6.5, 0}, {20, 2.5, 0}}, {{21, 6.5, 0}, {
       21, 2.5, 0}}, {{22, 6.5, 0}, {22, 2.5, 0}}, {{23, 6.5, 0}, {
       23, 2.5, 0}}, {{24, 6.5, 0}, {24, 2.5, 0}}, {{25, 6.5, 0}, {
       25, 2.5, 0}}, {{26, 6.5, 0}, {26, 2.5, 0}}, {{27, 6.5, 0}, {
       27, 2.5, 0}}, {{28, 6.5, 0}, {28, 2.5, 0}}, {{29, 6.5, 0}, {
       29, 2.5, 0}}, {{30, 6.5, 0}, {30, 2.5, 0}}, {{31, 6.5, 0}, {
       31, 2.5, 0}}, {{32, 6.5, 0}, {32, 2.5, 0}}, {{33, 6.5, 0}, {
       33, 2.5, 0}}, {{34, 6.5, 0}, {34, 2.5, 0}}, {{35, 6.5, 0}, {
       35, 2.5, 0}}, {{36, 6.5, 0}, {36, 2.5, 0}}, {{37, 6.5, 0}, {
       37, 2.5, 0}}, {{38, 6.5, 0}, {38, 2.5, 0}}, {{39, 6.5, 0}, {
       39, 2.5, 0}}, {{40, 6.5, 0}, {40, 2.5, 0}}, {{41, 6.5, 0}, {
       41, 2.5, 0}}, {{42, 6.5, 0}, {42, 2.5, 0}}, {{43, 6.5, 0}, {
       43, 2.5, 0}}, {{44, 6.5, 0}, {44, 2.5, 0}}, {{45, 6.5, 0}, {
       45, 2.5, 0}}, {{46, 6.5, 0}, {46, 2.5, 0}}, {{47, 6.5, 0}, {
       47, 2.5, 0}}, {{48, 6.5, 0}, {48, 2.5, 0}}, {{49, 6.5, 0}, {
       49, 2.5, 0}}, {{50, 6.5, 0}, {50, 2.5, 0}}, {{51, 6.5, 0}, {
       51, 2.5, 0}}, {{52, 6.5, 0}, {52, 2.5, 0}}, {{53, 6.5, 0}, {
       53, 2.5, 0}}, {{54, 6.5, 0}, {54, 2.5, 0}}, {{55, 6.5, 0}, {
       55, 2.5, 0}}, {{56, 6.5, 0}, {56, 2.5, 0}}, {{57, 6.5, 0}, {
       57, 2.5, 0}}, {{58, 6.5, 0}, {58, 2.5, 0}}, {{59, 6.5, 0}, {
       59, 2.5, 0}}, {{60, 6.5, 0}, {60, 2.5, 0}}, {{61, 6.5, 0}, {
       61, 2.5, 0}}, {{62, 6.5, 0}, {62, 2.5, 0}}, {{63, 6.5, 0}, {
       63, 2.5, 0}}, {{64, 6.5, 0}, {64, 2.5, 0}}, {{65, 6.5, 0}, {
       65, 2.5, 0}}, {{66, 6.5, 0}, {66, 2.5, 0}}, {{67, 6.5, 0}, {
       67, 2.5, 0}}, {{68, 6.5, 0}, {68, 2.5, 0}}, {{69, 6.5, 0}, {
       69, 2.5, 0}}, {{70, 6.5, 0}, {70, 2.5, 0}}, {{71, 6.5, 0}, {
       71, 2.5, 0}}, {{72, 6.5, 0}, {72, 2.5, 0}}, {{73, 6.5, 0}, {
       73, 2.5, 0}}, {{74, 6.5, 0}, {74, 2.5, 0}}, {{75, 6.5, 0}, {
       75, 2.5, 0}}, {{76, 6.5, 0}, {76, 2.5, 0}}, {{77, 6.5, 0}, {
       77, 2.5, 0}}, {{78, 6.5, 0}, {78, 2.5, 0}}, {{79, 6.5, 0}, {
       79, 2.5, 0}}, {{80, 6.5, 0}, {80, 2.5, 0}}}, 0.08]}, 
   {RGBColor[0, 1, 0], 
    CylinderBox[{{{1, 78.5, 0}, {2.5, 80, 2}}, {{1, 78.5, 0}, {
       2.5, 79, 2}}, {{1, 78.5, 0}, {2.5, 78, 2}}, {{1, 78.5, 0}, {
       2.5, 77, 2}}, {{2, 78.5, 0}, {2.5, 80, 2}}, {{2, 78.5, 0}, {
       2.5, 79, 2}}, {{2, 78.5, 0}, {2.5, 78, 2}}, {{2, 78.5, 0}, {
       2.5, 77, 2}}, {{3, 78.5, 0}, {2.5, 80, 2}}, {{3, 78.5, 0}, {
       2.5, 79, 2}}, {{3, 78.5, 0}, {2.5, 78, 2}}, {{3, 78.5, 0}, {
       2.5, 77, 2}}, {{4, 78.5, 0}, {2.5, 80, 2}}, {{4, 78.5, 0}, {
       2.5, 79, 2}}, {{4, 78.5, 0}, {2.5, 78, 2}}, {{4, 78.5, 0}, {
       2.5, 77, 2}}, {{5, 78.5, 0}, {6.5, 80, 2}}, {{5, 78.5, 0}, {
       6.5, 79, 2}}, {{5, 78.5, 0}, {6.5, 78, 2}}, {{5, 78.5, 0}, {
       6.5, 77, 2}}, {{6, 78.5, 0}, {6.5, 80, 2}}, {{6, 78.5, 0}, {
       6.5, 79, 2}}, {{6, 78.5, 0}, {6.5, 78, 2}}, {{6, 78.5, 0}, {
       6.5, 77, 2}}, {{7, 78.5, 0}, {6.5, 80, 2}}, {{7, 78.5, 0}, {
       6.5, 79, 2}}, {{7, 78.5, 0}, {6.5, 78, 2}}, {{7, 78.5, 0}, {
       6.5, 77, 2}}, {{8, 78.5, 0}, {6.5, 80, 2}}, {{8, 78.5, 0}, {
       6.5, 79, 2}}, {{8, 78.5, 0}, {6.5, 78, 2}}, {{8, 78.5, 0}, {
       6.5, 77, 2}}, {{9, 78.5, 0}, {10.5, 80, 2}}, {{9, 78.5, 0}, {
       10.5, 79, 2}}, {{9, 78.5, 0}, {10.5, 78, 2}}, {{9, 78.5, 0}, {
       10.5, 77, 2}}, {{10, 78.5, 0}, {10.5, 80, 2}}, {{10, 78.5, 0}, {
       10.5, 79, 2}}, {{10, 78.5, 0}, {10.5, 78, 2}}, {{10, 78.5, 0}, {
       10.5, 77, 2}}, {{11, 78.5, 0}, {10.5, 80, 2}}, {{11, 78.5, 0}, {
       10.5, 79, 2}}, {{11, 78.5, 0}, {10.5, 78, 2}}, {{11, 78.5, 0}, {
       10.5, 77, 2}}, {{12, 78.5, 0}, {10.5, 80, 2}}, {{12, 78.5, 0}, {
       10.5, 79, 2}}, {{12, 78.5, 0}, {10.5, 78, 2}}, {{12, 78.5, 0}, {
       10.5, 77, 2}}, {{13, 78.5, 0}, {14.5, 80, 2}}, {{13, 78.5, 0}, {
       14.5, 79, 2}}, {{13, 78.5, 0}, {14.5, 78, 2}}, {{13, 78.5, 0}, {
       14.5, 77, 2}}, {{14, 78.5, 0}, {14.5, 80, 2}}, {{14, 78.5, 0}, {
       14.5, 79, 2}}, {{14, 78.5, 0}, {14.5, 78, 2}}, {{14, 78.5, 0}, {
       14.5, 77, 2}}, {{15, 78.5, 0}, {14.5, 80, 2}}, {{15, 78.5, 0}, {
       14.5, 79, 2}}, {{15, 78.5, 0}, {14.5, 78, 2}}, {{15, 78.5, 0}, {
       14.5, 77, 2}}, {{16, 78.5, 0}, {14.5, 80, 2}}, {{16, 78.5, 0}, {
       14.5, 79, 2}}, {{16, 78.5, 0}, {14.5, 78, 2}}, {{16, 78.5, 0}, {
       14.5, 77, 2}}, {{17, 78.5, 0}, {18.5, 80, 2}}, {{17, 78.5, 0}, {
       18.5, 79, 2}}, {{17, 78.5, 0}, {18.5, 78, 2}}, {{17, 78.5, 0}, {
       18.5, 77, 2}}, {{18, 78.5, 0}, {18.5, 80, 2}}, {{18, 78.5, 0}, {
       18.5, 79, 2}}, {{18, 78.5, 0}, {18.5, 78, 2}}, {{18, 78.5, 0}, {
       18.5, 77, 2}}, {{19, 78.5, 0}, {18.5, 80, 2}}, {{19, 78.5, 0}, {
       18.5, 79, 2}}, {{19, 78.5, 0}, {18.5, 78, 2}}, {{19, 78.5, 0}, {
       18.5, 77, 2}}, {{20, 78.5, 0}, {18.5, 80, 2}}, {{20, 78.5, 0}, {
       18.5, 79, 2}}, {{20, 78.5, 0}, {18.5, 78, 2}}, {{20, 78.5, 0}, {
       18.5, 77, 2}}, {{21, 78.5, 0}, {22.5, 80, 2}}, {{21, 78.5, 0}, {
       22.5, 79, 2}}, {{21, 78.5, 0}, {22.5, 78, 2}}, {{21, 78.5, 0}, {
       22.5, 77, 2}}, {{22, 78.5, 0}, {22.5, 80, 2}}, {{22, 78.5, 0}, {
       22.5, 79, 2}}, {{22, 78.5, 0}, {22.5, 78, 2}}, {{22, 78.5, 0}, {
       22.5, 77, 2}}, {{23, 78.5, 0}, {22.5, 80, 2}}, {{23, 78.5, 0}, {
       22.5, 79, 2}}, {{23, 78.5, 0}, {22.5, 78, 2}}, {{23, 78.5, 0}, {
       22.5, 77, 2}}, {{24, 78.5, 0}, {22.5, 80, 2}}, {{24, 78.5, 0}, {
       22.5, 79, 2}}, {{24, 78.5, 0}, {22.5, 78, 2}}, {{24, 78.5, 0}, {
       22.5, 77, 2}}, {{25, 78.5, 0}, {26.5, 80, 2}}, {{25, 78.5, 0}, {
       26.5, 79, 2}}, {{25, 78.5, 0}, {26.5, 78, 2}}, {{25, 78.5, 0}, {
       26.5, 77, 2}}, {{26, 78.5, 0}, {26.5, 80, 2}}, {{26, 78.5, 0}, {
       26.5, 79, 2}}, {{26, 78.5, 0}, {26.5, 78, 2}}, {{26, 78.5, 0}, {
       26.5, 77, 2}}, {{27, 78.5, 0}, {26.5, 80, 2}}, {{27, 78.5, 0}, {
       26.5, 79, 2}}, {{27, 78.5, 0}, {26.5, 78, 2}}, {{27, 78.5, 0}, {
       26.5, 77, 2}}, {{28, 78.5, 0}, {26.5, 80, 2}}, {{28, 78.5, 0}, {
       26.5, 79, 2}}, {{28, 78.5, 0}, {26.5, 78, 2}}, {{28, 78.5, 0}, {
       26.5, 77, 2}}, {{29, 78.5, 0}, {30.5, 80, 2}}, {{29, 78.5, 0}, {
       30.5, 79, 2}}, {{29, 78.5, 0}, {30.5, 78, 2}}, {{29, 78.5, 0}, {
       30.5, 77, 2}}, {{30, 78.5, 0}, {30.5, 80, 2}}, {{30, 78.5, 0}, {
       30.5, 79, 2}}, {{30, 78.5, 0}, {30.5, 78, 2}}, {{30, 78.5, 0}, {
       30.5, 77, 2}}, {{31, 78.5, 0}, {30.5, 80, 2}}, {{31, 78.5, 0}, {
       30.5, 79, 2}}, {{31, 78.5, 0}, {30.5, 78, 2}}, {{31, 78.5, 0}, {
       30.5, 77, 2}}, {{32, 78.5, 0}, {30.5, 80, 2}}, {{32, 78.5, 0}, {
       30.5, 79, 2}}, {{32, 78.5, 0}, {30.5, 78, 2}}, {{32, 78.5, 0}, {
       30.5, 77, 2}}, {{33, 78.5, 0}, {34.5, 80, 2}}, {{33, 78.5, 0}, {
       34.5, 79, 2}}, {{33, 78.5, 0}, {34.5, 78, 2}}, {{33, 78.5, 0}, {
       34.5, 77, 2}}, {{34, 78.5, 0}, {34.5, 80, 2}}, {{34, 78.5, 0}, {
       34.5, 79, 2}}, {{34, 78.5, 0}, {34.5, 78, 2}}, {{34, 78.5, 0}, {
       34.5, 77, 2}}, {{35, 78.5, 0}, {34.5, 80, 2}}, {{35, 78.5, 0}, {
       34.5, 79, 2}}, {{35, 78.5, 0}, {34.5, 78, 2}}, {{35, 78.5, 0}, {
       34.5, 77, 2}}, {{36, 78.5, 0}, {34.5, 80, 2}}, {{36, 78.5, 0}, {
       34.5, 79, 2}}, {{36, 78.5, 0}, {34.5, 78, 2}}, {{36, 78.5, 0}, {
       34.5, 77, 2}}, {{37, 78.5, 0}, {38.5, 80, 2}}, {{37, 78.5, 0}, {
       38.5, 79, 2}}, {{37, 78.5, 0}, {38.5, 78, 2}}, {{37, 78.5, 0}, {
       38.5, 77, 2}}, {{38, 78.5, 0}, {38.5, 80, 2}}, {{38, 78.5, 0}, {
       38.5, 79, 2}}, {{38, 78.5, 0}, {38.5, 78, 2}}, {{38, 78.5, 0}, {
       38.5, 77, 2}}, {{39, 78.5, 0}, {38.5, 80, 2}}, {{39, 78.5, 0}, {
       38.5, 79, 2}}, {{39, 78.5, 0}, {38.5, 78, 2}}, {{39, 78.5, 0}, {
       38.5, 77, 2}}, {{40, 78.5, 0}, {38.5, 80, 2}}, {{40, 78.5, 0}, {
       38.5, 79, 2}}, {{40, 78.5, 0}, {38.5, 78, 2}}, {{40, 78.5, 0}, {
       38.5, 77, 2}}, {{41, 78.5, 0}, {42.5, 80, 2}}, {{41, 78.5, 0}, {
       42.5, 79, 2}}, {{41, 78.5, 0}, {42.5, 78, 2}}, {{41, 78.5, 0}, {
       42.5, 77, 2}}, {{42, 78.5, 0}, {42.5, 80, 2}}, {{42, 78.5, 0}, {
       42.5, 79, 2}}, {{42, 78.5, 0}, {42.5, 78, 2}}, {{42, 78.5, 0}, {
       42.5, 77, 2}}, {{43, 78.5, 0}, {42.5, 80, 2}}, {{43, 78.5, 0}, {
       42.5, 79, 2}}, {{43, 78.5, 0}, {42.5, 78, 2}}, {{43, 78.5, 0}, {
       42.5, 77, 2}}, {{44, 78.5, 0}, {42.5, 80, 2}}, {{44, 78.5, 0}, {
       42.5, 79, 2}}, {{44, 78.5, 0}, {42.5, 78, 2}}, {{44, 78.5, 0}, {
       42.5, 77, 2}}, {{45, 78.5, 0}, {46.5, 80, 2}}, {{45, 78.5, 0}, {
       46.5, 79, 2}}, {{45, 78.5, 0}, {46.5, 78, 2}}, {{45, 78.5, 0}, {
       46.5, 77, 2}}, {{46, 78.5, 0}, {46.5, 80, 2}}, {{46, 78.5, 0}, {
       46.5, 79, 2}}, {{46, 78.5, 0}, {46.5, 78, 2}}, {{46, 78.5, 0}, {
       46.5, 77, 2}}, {{47, 78.5, 0}, {46.5, 80, 2}}, {{47, 78.5, 0}, {
       46.5, 79, 2}}, {{47, 78.5, 0}, {46.5, 78, 2}}, {{47, 78.5, 0}, {
       46.5, 77, 2}}, {{48, 78.5, 0}, {46.5, 80, 2}}, {{48, 78.5, 0}, {
       46.5, 79, 2}}, {{48, 78.5, 0}, {46.5, 78, 2}}, {{48, 78.5, 0}, {
       46.5, 77, 2}}, {{49, 78.5, 0}, {50.5, 80, 2}}, {{49, 78.5, 0}, {
       50.5, 79, 2}}, {{49, 78.5, 0}, {50.5, 78, 2}}, {{49, 78.5, 0}, {
       50.5, 77, 2}}, {{50, 78.5, 0}, {50.5, 80, 2}}, {{50, 78.5, 0}, {
       50.5, 79, 2}}, {{50, 78.5, 0}, {50.5, 78, 2}}, {{50, 78.5, 0}, {
       50.5, 77, 2}}, {{51, 78.5, 0}, {50.5, 80, 2}}, {{51, 78.5, 0}, {
       50.5, 79, 2}}, {{51, 78.5, 0}, {50.5, 78, 2}}, {{51, 78.5, 0}, {
       50.5, 77, 2}}, {{52, 78.5, 0}, {50.5, 80, 2}}, {{52, 78.5, 0}, {
       50.5, 79, 2}}, {{52, 78.5, 0}, {50.5, 78, 2}}, {{52, 78.5, 0}, {
       50.5, 77, 2}}, {{53, 78.5, 0}, {54.5, 80, 2}}, {{53, 78.5, 0}, {
       54.5, 79, 2}}, {{53, 78.5, 0}, {54.5, 78, 2}}, {{53, 78.5, 0}, {
       54.5, 77, 2}}, {{54, 78.5, 0}, {54.5, 80, 2}}, {{54, 78.5, 0}, {
       54.5, 79, 2}}, {{54, 78.5, 0}, {54.5, 78, 2}}, {{54, 78.5, 0}, {
       54.5, 77, 2}}, {{55, 78.5, 0}, {54.5, 80, 2}}, {{55, 78.5, 0}, {
       54.5, 79, 2}}, {{55, 78.5, 0}, {54.5, 78, 2}}, {{55, 78.5, 0}, {
       54.5, 77, 2}}, {{56, 78.5, 0}, {54.5, 80, 2}}, {{56, 78.5, 0}, {
       54.5, 79, 2}}, {{56, 78.5, 0}, {54.5, 78, 2}}, {{56, 78.5, 0}, {
       54.5, 77, 2}}, {{57, 78.5, 0}, {58.5, 80, 2}}, {{57, 78.5, 0}, {
       58.5, 79, 2}}, {{57, 78.5, 0}, {58.5, 78, 2}}, {{57, 78.5, 0}, {
       58.5, 77, 2}}, {{58, 78.5, 0}, {58.5, 80, 2}}, {{58, 78.5, 0}, {
       58.5, 79, 2}}, {{58, 78.5, 0}, {58.5, 78, 2}}, {{58, 78.5, 0}, {
       58.5, 77, 2}}, {{59, 78.5, 0}, {58.5, 80, 2}}, {{59, 78.5, 0}, {
       58.5, 79, 2}}, {{59, 78.5, 0}, {58.5, 78, 2}}, {{59, 78.5, 0}, {
       58.5, 77, 2}}, {{60, 78.5, 0}, {58.5, 80, 2}}, {{60, 78.5, 0}, {
       58.5, 79, 2}}, {{60, 78.5, 0}, {58.5, 78, 2}}, {{60, 78.5, 0}, {
       58.5, 77, 2}}, {{61, 78.5, 0}, {62.5, 80, 2}}, {{61, 78.5, 0}, {
       62.5, 79, 2}}, {{61, 78.5, 0}, {62.5, 78, 2}}, {{61, 78.5, 0}, {
       62.5, 77, 2}}, {{62, 78.5, 0}, {62.5, 80, 2}}, {{62, 78.5, 0}, {
       62.5, 79, 2}}, {{62, 78.5, 0}, {62.5, 78, 2}}, {{62, 78.5, 0}, {
       62.5, 77, 2}}, {{63, 78.5, 0}, {62.5, 80, 2}}, {{63, 78.5, 0}, {
       62.5, 79, 2}}, {{63, 78.5, 0}, {62.5, 78, 2}}, {{63, 78.5, 0}, {
       62.5, 77, 2}}, {{64, 78.5, 0}, {62.5, 80, 2}}, {{64, 78.5, 0}, {
       62.5, 79, 2}}, {{64, 78.5, 0}, {62.5, 78, 2}}, {{64, 78.5, 0}, {
       62.5, 77, 2}}, {{65, 78.5, 0}, {66.5, 80, 2}}, {{65, 78.5, 0}, {
       66.5, 79, 2}}, {{65, 78.5, 0}, {66.5, 78, 2}}, {{65, 78.5, 0}, {
       66.5, 77, 2}}, {{66, 78.5, 0}, {66.5, 80, 2}}, {{66, 78.5, 0}, {
       66.5, 79, 2}}, {{66, 78.5, 0}, {66.5, 78, 2}}, {{66, 78.5, 0}, {
       66.5, 77, 2}}, {{67, 78.5, 0}, {66.5, 80, 2}}, {{67, 78.5, 0}, {
       66.5, 79, 2}}, {{67, 78.5, 0}, {66.5, 78, 2}}, {{67, 78.5, 0}, {
       66.5, 77, 2}}, {{68, 78.5, 0}, {66.5, 80, 2}}, {{68, 78.5, 0}, {
       66.5, 79, 2}}, {{68, 78.5, 0}, {66.5, 78, 2}}, {{68, 78.5, 0}, {
       66.5, 77, 2}}, {{69, 78.5, 0}, {70.5, 80, 2}}, {{69, 78.5, 0}, {
       70.5, 79, 2}}, {{69, 78.5, 0}, {70.5, 78, 2}}, {{69, 78.5, 0}, {
       70.5, 77, 2}}, {{70, 78.5, 0}, {70.5, 80, 2}}, {{70, 78.5, 0}, {
       70.5, 79, 2}}, {{70, 78.5, 0}, {70.5, 78, 2}}, {{70, 78.5, 0}, {
       70.5, 77, 2}}, {{71, 78.5, 0}, {70.5, 80, 2}}, {{71, 78.5, 0}, {
       70.5, 79, 2}}, {{71, 78.5, 0}, {70.5, 78, 2}}, {{71, 78.5, 0}, {
       70.5, 77, 2}}, {{72, 78.5, 0}, {70.5, 80, 2}}, {{72, 78.5, 0}, {
       70.5, 79, 2}}, {{72, 78.5, 0}, {70.5, 78, 2}}, {{72, 78.5, 0}, {
       70.5, 77, 2}}, {{73, 78.5, 0}, {74.5, 80, 2}}, {{73, 78.5, 0}, {
       74.5, 79, 2}}, {{73, 78.5, 0}, {74.5, 78, 2}}, {{73, 78.5, 0}, {
       74.5, 77, 2}}, {{74, 78.5, 0}, {74.5, 80, 2}}, {{74, 78.5, 0}, {
       74.5, 79, 2}}, {{74, 78.5, 0}, {74.5, 78, 2}}, {{74, 78.5, 0}, {
       74.5, 77, 2}}, {{75, 78.5, 0}, {74.5, 80, 2}}, {{75, 78.5, 0}, {
       74.5, 79, 2}}, {{75, 78.5, 0}, {74.5, 78, 2}}, {{75, 78.5, 0}, {
       74.5, 77, 2}}, {{76, 78.5, 0}, {74.5, 80, 2}}, {{76, 78.5, 0}, {
       74.5, 79, 2}}, {{76, 78.5, 0}, {74.5, 78, 2}}, {{76, 78.5, 0}, {
       74.5, 77, 2}}, {{77, 78.5, 0}, {78.5, 80, 2}}, {{77, 78.5, 0}, {
       78.5, 79, 2}}, {{77, 78.5, 0}, {78.5, 78, 2}}, {{77, 78.5, 0}, {
       78.5, 77, 2}}, {{78, 78.5, 0}, {78.5, 80, 2}}, {{78, 78.5, 0}, {
       78.5, 79, 2}}, {{78, 78.5, 0}, {78.5, 78, 2}}, {{78, 78.5, 0}, {
       78.5, 77, 2}}, {{79, 78.5, 0}, {78.5, 80, 2}}, {{79, 78.5, 0}, {
       78.5, 79, 2}}, {{79, 78.5, 0}, {78.5, 78, 2}}, {{79, 78.5, 0}, {
       78.5, 77, 2}}, {{80, 78.5, 0}, {78.5, 80, 2}}, {{80, 78.5, 0}, {
       78.5, 79, 2}}, {{80, 78.5, 0}, {78.5, 78, 2}}, {{80, 78.5, 0}, {
       78.5, 77, 2}}, {{1, 74.5, 0}, {2.5, 76, 2}}, {{1, 74.5, 0}, {
       2.5, 75, 2}}, {{1, 74.5, 0}, {2.5, 74, 2}}, {{1, 74.5, 0}, {
       2.5, 73, 2}}, {{2, 74.5, 0}, {2.5, 76, 2}}, {{2, 74.5, 0}, {
       2.5, 75, 2}}, {{2, 74.5, 0}, {2.5, 74, 2}}, {{2, 74.5, 0}, {
       2.5, 73, 2}}, {{3, 74.5, 0}, {2.5, 76, 2}}, {{3, 74.5, 0}, {
       2.5, 75, 2}}, {{3, 74.5, 0}, {2.5, 74, 2}}, {{3, 74.5, 0}, {
       2.5, 73, 2}}, {{4, 74.5, 0}, {2.5, 76, 2}}, {{4, 74.5, 0}, {
       2.5, 75, 2}}, {{4, 74.5, 0}, {2.5, 74, 2}}, {{4, 74.5, 0}, {
       2.5, 73, 2}}, {{5, 74.5, 0}, {6.5, 76, 2}}, {{5, 74.5, 0}, {
       6.5, 75, 2}}, {{5, 74.5, 0}, {6.5, 74, 2}}, {{5, 74.5, 0}, {
       6.5, 73, 2}}, {{6, 74.5, 0}, {6.5, 76, 2}}, {{6, 74.5, 0}, {
       6.5, 75, 2}}, {{6, 74.5, 0}, {6.5, 74, 2}}, {{6, 74.5, 0}, {
       6.5, 73, 2}}, {{7, 74.5, 0}, {6.5, 76, 2}}, {{7, 74.5, 0}, {
       6.5, 75, 2}}, {{7, 74.5, 0}, {6.5, 74, 2}}, {{7, 74.5, 0}, {
       6.5, 73, 2}}, {{8, 74.5, 0}, {6.5, 76, 2}}, {{8, 74.5, 0}, {
       6.5, 75, 2}}, {{8, 74.5, 0}, {6.5, 74, 2}}, {{8, 74.5, 0}, {
       6.5, 73, 2}}, {{9, 74.5, 0}, {10.5, 76, 2}}, {{9, 74.5, 0}, {
       10.5, 75, 2}}, {{9, 74.5, 0}, {10.5, 74, 2}}, {{9, 74.5, 0}, {
       10.5, 73, 2}}, {{10, 74.5, 0}, {10.5, 76, 2}}, {{10, 74.5, 0}, {
       10.5, 75, 2}}, {{10, 74.5, 0}, {10.5, 74, 2}}, {{10, 74.5, 0}, {
       10.5, 73, 2}}, {{11, 74.5, 0}, {10.5, 76, 2}}, {{11, 74.5, 0}, {
       10.5, 75, 2}}, {{11, 74.5, 0}, {10.5, 74, 2}}, {{11, 74.5, 0}, {
       10.5, 73, 2}}, {{12, 74.5, 0}, {10.5, 76, 2}}, {{12, 74.5, 0}, {
       10.5, 75, 2}}, {{12, 74.5, 0}, {10.5, 74, 2}}, {{12, 74.5, 0}, {
       10.5, 73, 2}}, {{13, 74.5, 0}, {14.5, 76, 2}}, {{13, 74.5, 0}, {
       14.5, 75, 2}}, {{13, 74.5, 0}, {14.5, 74, 2}}, {{13, 74.5, 0}, {
       14.5, 73, 2}}, {{14, 74.5, 0}, {14.5, 76, 2}}, {{14, 74.5, 0}, {
       14.5, 75, 2}}, {{14, 74.5, 0}, {14.5, 74, 2}}, {{14, 74.5, 0}, {
       14.5, 73, 2}}, {{15, 74.5, 0}, {14.5, 76, 2}}, {{15, 74.5, 0}, {
       14.5, 75, 2}}, {{15, 74.5, 0}, {14.5, 74, 2}}, {{15, 74.5, 0}, {
       14.5, 73, 2}}, {{16, 74.5, 0}, {14.5, 76, 2}}, {{16, 74.5, 0}, {
       14.5, 75, 2}}, {{16, 74.5, 0}, {14.5, 74, 2}}, {{16, 74.5, 0}, {
       14.5, 73, 2}}, {{17, 74.5, 0}, {18.5, 76, 2}}, {{17, 74.5, 0}, {
       18.5, 75, 2}}, {{17, 74.5, 0}, {18.5, 74, 2}}, {{17, 74.5, 0}, {
       18.5, 73, 2}}, {{18, 74.5, 0}, {18.5, 76, 2}}, {{18, 74.5, 0}, {
       18.5, 75, 2}}, {{18, 74.5, 0}, {18.5, 74, 2}}, {{18, 74.5, 0}, {
       18.5, 73, 2}}, {{19, 74.5, 0}, {18.5, 76, 2}}, {{19, 74.5, 0}, {
       18.5, 75, 2}}, {{19, 74.5, 0}, {18.5, 74, 2}}, {{19, 74.5, 0}, {
       18.5, 73, 2}}, {{20, 74.5, 0}, {18.5, 76, 2}}, {{20, 74.5, 0}, {
       18.5, 75, 2}}, {{20, 74.5, 0}, {18.5, 74, 2}}, {{20, 74.5, 0}, {
       18.5, 73, 2}}, {{21, 74.5, 0}, {22.5, 76, 2}}, {{21, 74.5, 0}, {
       22.5, 75, 2}}, {{21, 74.5, 0}, {22.5, 74, 2}}, {{21, 74.5, 0}, {
       22.5, 73, 2}}, {{22, 74.5, 0}, {22.5, 76, 2}}, {{22, 74.5, 0}, {
       22.5, 75, 2}}, {{22, 74.5, 0}, {22.5, 74, 2}}, {{22, 74.5, 0}, {
       22.5, 73, 2}}, {{23, 74.5, 0}, {22.5, 76, 2}}, {{23, 74.5, 0}, {
       22.5, 75, 2}}, {{23, 74.5, 0}, {22.5, 74, 2}}, {{23, 74.5, 0}, {
       22.5, 73, 2}}, {{24, 74.5, 0}, {22.5, 76, 2}}, {{24, 74.5, 0}, {
       22.5, 75, 2}}, {{24, 74.5, 0}, {22.5, 74, 2}}, {{24, 74.5, 0}, {
       22.5, 73, 2}}, {{25, 74.5, 0}, {26.5, 76, 2}}, {{25, 74.5, 0}, {
       26.5, 75, 2}}, {{25, 74.5, 0}, {26.5, 74, 2}}, {{25, 74.5, 0}, {
       26.5, 73, 2}}, {{26, 74.5, 0}, {26.5, 76, 2}}, {{26, 74.5, 0}, {
       26.5, 75, 2}}, {{26, 74.5, 0}, {26.5, 74, 2}}, {{26, 74.5, 0}, {
       26.5, 73, 2}}, {{27, 74.5, 0}, {26.5, 76, 2}}, {{27, 74.5, 0}, {
       26.5, 75, 2}}, {{27, 74.5, 0}, {26.5, 74, 2}}, {{27, 74.5, 0}, {
       26.5, 73, 2}}, {{28, 74.5, 0}, {26.5, 76, 2}}, {{28, 74.5, 0}, {
       26.5, 75, 2}}, {{28, 74.5, 0}, {26.5, 74, 2}}, {{28, 74.5, 0}, {
       26.5, 73, 2}}, {{29, 74.5, 0}, {30.5, 76, 2}}, {{29, 74.5, 0}, {
       30.5, 75, 2}}, {{29, 74.5, 0}, {30.5, 74, 2}}, {{29, 74.5, 0}, {
       30.5, 73, 2}}, {{30, 74.5, 0}, {30.5, 76, 2}}, {{30, 74.5, 0}, {
       30.5, 75, 2}}, {{30, 74.5, 0}, {30.5, 74, 2}}, {{30, 74.5, 0}, {
       30.5, 73, 2}}, {{31, 74.5, 0}, {30.5, 76, 2}}, {{31, 74.5, 0}, {
       30.5, 75, 2}}, {{31, 74.5, 0}, {30.5, 74, 2}}, {{31, 74.5, 0}, {
       30.5, 73, 2}}, {{32, 74.5, 0}, {30.5, 76, 2}}, {{32, 74.5, 0}, {
       30.5, 75, 2}}, {{32, 74.5, 0}, {30.5, 74, 2}}, {{32, 74.5, 0}, {
       30.5, 73, 2}}, {{33, 74.5, 0}, {34.5, 76, 2}}, {{33, 74.5, 0}, {
       34.5, 75, 2}}, {{33, 74.5, 0}, {34.5, 74, 2}}, {{33, 74.5, 0}, {
       34.5, 73, 2}}, {{34, 74.5, 0}, {34.5, 76, 2}}, {{34, 74.5, 0}, {
       34.5, 75, 2}}, {{34, 74.5, 0}, {34.5, 74, 2}}, {{34, 74.5, 0}, {
       34.5, 73, 2}}, {{35, 74.5, 0}, {34.5, 76, 2}}, {{35, 74.5, 0}, {
       34.5, 75, 2}}, {{35, 74.5, 0}, {34.5, 74, 2}}, {{35, 74.5, 0}, {
       34.5, 73, 2}}, {{36, 74.5, 0}, {34.5, 76, 2}}, {{36, 74.5, 0}, {
       34.5, 75, 2}}, {{36, 74.5, 0}, {34.5, 74, 2}}, {{36, 74.5, 0}, {
       34.5, 73, 2}}, {{37, 74.5, 0}, {38.5, 76, 2}}, {{37, 74.5, 0}, {
       38.5, 75, 2}}, {{37, 74.5, 0}, {38.5, 74, 2}}, {{37, 74.5, 0}, {
       38.5, 73, 2}}, {{38, 74.5, 0}, {38.5, 76, 2}}, {{38, 74.5, 0}, {
       38.5, 75, 2}}, {{38, 74.5, 0}, {38.5, 74, 2}}, {{38, 74.5, 0}, {
       38.5, 73, 2}}, {{39, 74.5, 0}, {38.5, 76, 2}}, {{39, 74.5, 0}, {
       38.5, 75, 2}}, {{39, 74.5, 0}, {38.5, 74, 2}}, {{39, 74.5, 0}, {
       38.5, 73, 2}}, {{40, 74.5, 0}, {38.5, 76, 2}}, {{40, 74.5, 0}, {
       38.5, 75, 2}}, {{40, 74.5, 0}, {38.5, 74, 2}}, {{40, 74.5, 0}, {
       38.5, 73, 2}}, {{41, 74.5, 0}, {42.5, 76, 2}}, {{41, 74.5, 0}, {
       42.5, 75, 2}}, {{41, 74.5, 0}, {42.5, 74, 2}}, {{41, 74.5, 0}, {
       42.5, 73, 2}}, {{42, 74.5, 0}, {42.5, 76, 2}}, {{42, 74.5, 0}, {
       42.5, 75, 2}}, {{42, 74.5, 0}, {42.5, 74, 2}}, {{42, 74.5, 0}, {
       42.5, 73, 2}}, {{43, 74.5, 0}, {42.5, 76, 2}}, {{43, 74.5, 0}, {
       42.5, 75, 2}}, {{43, 74.5, 0}, {42.5, 74, 2}}, {{43, 74.5, 0}, {
       42.5, 73, 2}}, {{44, 74.5, 0}, {42.5, 76, 2}}, {{44, 74.5, 0}, {
       42.5, 75, 2}}, {{44, 74.5, 0}, {42.5, 74, 2}}, {{44, 74.5, 0}, {
       42.5, 73, 2}}, {{45, 74.5, 0}, {46.5, 76, 2}}, {{45, 74.5, 0}, {
       46.5, 75, 2}}, {{45, 74.5, 0}, {46.5, 74, 2}}, {{45, 74.5, 0}, {
       46.5, 73, 2}}, {{46, 74.5, 0}, {46.5, 76, 2}}, {{46, 74.5, 0}, {
       46.5, 75, 2}}, {{46, 74.5, 0}, {46.5, 74, 2}}, {{46, 74.5, 0}, {
       46.5, 73, 2}}, {{47, 74.5, 0}, {46.5, 76, 2}}, {{47, 74.5, 0}, {
       46.5, 75, 2}}, {{47, 74.5, 0}, {46.5, 74, 2}}, {{47, 74.5, 0}, {
       46.5, 73, 2}}, {{48, 74.5, 0}, {46.5, 76, 2}}, {{48, 74.5, 0}, {
       46.5, 75, 2}}, {{48, 74.5, 0}, {46.5, 74, 2}}, {{48, 74.5, 0}, {
       46.5, 73, 2}}, {{49, 74.5, 0}, {50.5, 76, 2}}, {{49, 74.5, 0}, {
       50.5, 75, 2}}, {{49, 74.5, 0}, {50.5, 74, 2}}, {{49, 74.5, 0}, {
       50.5, 73, 2}}, {{50, 74.5, 0}, {50.5, 76, 2}}, {{50, 74.5, 0}, {
       50.5, 75, 2}}, {{50, 74.5, 0}, {50.5, 74, 2}}, {{50, 74.5, 0}, {
       50.5, 73, 2}}, {{51, 74.5, 0}, {50.5, 76, 2}}, {{51, 74.5, 0}, {
       50.5, 75, 2}}, {{51, 74.5, 0}, {50.5, 74, 2}}, {{51, 74.5, 0}, {
       50.5, 73, 2}}, {{52, 74.5, 0}, {50.5, 76, 2}}, {{52, 74.5, 0}, {
       50.5, 75, 2}}, {{52, 74.5, 0}, {50.5, 74, 2}}, {{52, 74.5, 0}, {
       50.5, 73, 2}}, {{53, 74.5, 0}, {54.5, 76, 2}}, {{53, 74.5, 0}, {
       54.5, 75, 2}}, {{53, 74.5, 0}, {54.5, 74, 2}}, {{53, 74.5, 0}, {
       54.5, 73, 2}}, {{54, 74.5, 0}, {54.5, 76, 2}}, {{54, 74.5, 0}, {
       54.5, 75, 2}}, {{54, 74.5, 0}, {54.5, 74, 2}}, {{54, 74.5, 0}, {
       54.5, 73, 2}}, {{55, 74.5, 0}, {54.5, 76, 2}}, {{55, 74.5, 0}, {
       54.5, 75, 2}}, {{55, 74.5, 0}, {54.5, 74, 2}}, {{55, 74.5, 0}, {
       54.5, 73, 2}}, {{56, 74.5, 0}, {54.5, 76, 2}}, {{56, 74.5, 0}, {
       54.5, 75, 2}}, {{56, 74.5, 0}, {54.5, 74, 2}}, {{56, 74.5, 0}, {
       54.5, 73, 2}}, {{57, 74.5, 0}, {58.5, 76, 2}}, {{57, 74.5, 0}, {
       58.5, 75, 2}}, {{57, 74.5, 0}, {58.5, 74, 2}}, {{57, 74.5, 0}, {
       58.5, 73, 2}}, {{58, 74.5, 0}, {58.5, 76, 2}}, {{58, 74.5, 0}, {
       58.5, 75, 2}}, {{58, 74.5, 0}, {58.5, 74, 2}}, {{58, 74.5, 0}, {
       58.5, 73, 2}}, {{59, 74.5, 0}, {58.5, 76, 2}}, {{59, 74.5, 0}, {
       58.5, 75, 2}}, {{59, 74.5, 0}, {58.5, 74, 2}}, {{59, 74.5, 0}, {
       58.5, 73, 2}}, {{60, 74.5, 0}, {58.5, 76, 2}}, {{60, 74.5, 0}, {
       58.5, 75, 2}}, {{60, 74.5, 0}, {58.5, 74, 2}}, {{60, 74.5, 0}, {
       58.5, 73, 2}}, {{61, 74.5, 0}, {62.5, 76, 2}}, {{61, 74.5, 0}, {
       62.5, 75, 2}}, {{61, 74.5, 0}, {62.5, 74, 2}}, {{61, 74.5, 0}, {
       62.5, 73, 2}}, {{62, 74.5, 0}, {62.5, 76, 2}}, {{62, 74.5, 0}, {
       62.5, 75, 2}}, {{62, 74.5, 0}, {62.5, 74, 2}}, {{62, 74.5, 0}, {
       62.5, 73, 2}}, {{63, 74.5, 0}, {62.5, 76, 2}}, {{63, 74.5, 0}, {
       62.5, 75, 2}}, {{63, 74.5, 0}, {62.5, 74, 2}}, {{63, 74.5, 0}, {
       62.5, 73, 2}}, {{64, 74.5, 0}, {62.5, 76, 2}}, {{64, 74.5, 0}, {
       62.5, 75, 2}}, {{64, 74.5, 0}, {62.5, 74, 2}}, {{64, 74.5, 0}, {
       62.5, 73, 2}}, {{65, 74.5, 0}, {66.5, 76, 2}}, {{65, 74.5, 0}, {
       66.5, 75, 2}}, {{65, 74.5, 0}, {66.5, 74, 2}}, {{65, 74.5, 0}, {
       66.5, 73, 2}}, {{66, 74.5, 0}, {66.5, 76, 2}}, {{66, 74.5, 0}, {
       66.5, 75, 2}}, {{66, 74.5, 0}, {66.5, 74, 2}}, {{66, 74.5, 0}, {
       66.5, 73, 2}}, {{67, 74.5, 0}, {66.5, 76, 2}}, {{67, 74.5, 0}, {
       66.5, 75, 2}}, {{67, 74.5, 0}, {66.5, 74, 2}}, {{67, 74.5, 0}, {
       66.5, 73, 2}}, {{68, 74.5, 0}, {66.5, 76, 2}}, {{68, 74.5, 0}, {
       66.5, 75, 2}}, {{68, 74.5, 0}, {66.5, 74, 2}}, {{68, 74.5, 0}, {
       66.5, 73, 2}}, {{69, 74.5, 0}, {70.5, 76, 2}}, {{69, 74.5, 0}, {
       70.5, 75, 2}}, {{69, 74.5, 0}, {70.5, 74, 2}}, {{69, 74.5, 0}, {
       70.5, 73, 2}}, {{70, 74.5, 0}, {70.5, 76, 2}}, {{70, 74.5, 0}, {
       70.5, 75, 2}}, {{70, 74.5, 0}, {70.5, 74, 2}}, {{70, 74.5, 0}, {
       70.5, 73, 2}}, {{71, 74.5, 0}, {70.5, 76, 2}}, {{71, 74.5, 0}, {
       70.5, 75, 2}}, {{71, 74.5, 0}, {70.5, 74, 2}}, {{71, 74.5, 0}, {
       70.5, 73, 2}}, {{72, 74.5, 0}, {70.5, 76, 2}}, {{72, 74.5, 0}, {
       70.5, 75, 2}}, {{72, 74.5, 0}, {70.5, 74, 2}}, {{72, 74.5, 0}, {
       70.5, 73, 2}}, {{73, 74.5, 0}, {74.5, 76, 2}}, {{73, 74.5, 0}, {
       74.5, 75, 2}}, {{73, 74.5, 0}, {74.5, 74, 2}}, {{73, 74.5, 0}, {
       74.5, 73, 2}}, {{74, 74.5, 0}, {74.5, 76, 2}}, {{74, 74.5, 0}, {
       74.5, 75, 2}}, {{74, 74.5, 0}, {74.5, 74, 2}}, {{74, 74.5, 0}, {
       74.5, 73, 2}}, {{75, 74.5, 0}, {74.5, 76, 2}}, {{75, 74.5, 0}, {
       74.5, 75, 2}}, {{75, 74.5, 0}, {74.5, 74, 2}}, {{75, 74.5, 0}, {
       74.5, 73, 2}}, {{76, 74.5, 0}, {74.5, 76, 2}}, {{76, 74.5, 0}, {
       74.5, 75, 2}}, {{76, 74.5, 0}, {74.5, 74, 2}}, {{76, 74.5, 0}, {
       74.5, 73, 2}}, {{77, 74.5, 0}, {78.5, 76, 2}}, {{77, 74.5, 0}, {
       78.5, 75, 2}}, {{77, 74.5, 0}, {78.5, 74, 2}}, {{77, 74.5, 0}, {
       78.5, 73, 2}}, {{78, 74.5, 0}, {78.5, 76, 2}}, {{78, 74.5, 0}, {
       78.5, 75, 2}}, {{78, 74.5, 0}, {78.5, 74, 2}}, {{78, 74.5, 0}, {
       78.5, 73, 2}}, {{79, 74.5, 0}, {78.5, 76, 2}}, {{79, 74.5, 0}, {
       78.5, 75, 2}}, {{79, 74.5, 0}, {78.5, 74, 2}}, {{79, 74.5, 0}, {
       78.5, 73, 2}}, {{80, 74.5, 0}, {78.5, 76, 2}}, {{80, 74.5, 0}, {
       78.5, 75, 2}}, {{80, 74.5, 0}, {78.5, 74, 2}}, {{80, 74.5, 0}, {
       78.5, 73, 2}}, {{1, 70.5, 0}, {2.5, 72, 2}}, {{1, 70.5, 0}, {
       2.5, 71, 2}}, {{1, 70.5, 0}, {2.5, 70, 2}}, {{1, 70.5, 0}, {
       2.5, 69, 2}}, {{2, 70.5, 0}, {2.5, 72, 2}}, {{2, 70.5, 0}, {
       2.5, 71, 2}}, {{2, 70.5, 0}, {2.5, 70, 2}}, {{2, 70.5, 0}, {
       2.5, 69, 2}}, {{3, 70.5, 0}, {2.5, 72, 2}}, {{3, 70.5, 0}, {
       2.5, 71, 2}}, {{3, 70.5, 0}, {2.5, 70, 2}}, {{3, 70.5, 0}, {
       2.5, 69, 2}}, {{4, 70.5, 0}, {2.5, 72, 2}}, {{4, 70.5, 0}, {
       2.5, 71, 2}}, {{4, 70.5, 0}, {2.5, 70, 2}}, {{4, 70.5, 0}, {
       2.5, 69, 2}}, {{5, 70.5, 0}, {6.5, 72, 2}}, {{5, 70.5, 0}, {
       6.5, 71, 2}}, {{5, 70.5, 0}, {6.5, 70, 2}}, {{5, 70.5, 0}, {
       6.5, 69, 2}}, {{6, 70.5, 0}, {6.5, 72, 2}}, {{6, 70.5, 0}, {
       6.5, 71, 2}}, {{6, 70.5, 0}, {6.5, 70, 2}}, {{6, 70.5, 0}, {
       6.5, 69, 2}}, {{7, 70.5, 0}, {6.5, 72, 2}}, {{7, 70.5, 0}, {
       6.5, 71, 2}}, {{7, 70.5, 0}, {6.5, 70, 2}}, {{7, 70.5, 0}, {
       6.5, 69, 2}}, {{8, 70.5, 0}, {6.5, 72, 2}}, {{8, 70.5, 0}, {
       6.5, 71, 2}}, {{8, 70.5, 0}, {6.5, 70, 2}}, {{8, 70.5, 0}, {
       6.5, 69, 2}}, {{9, 70.5, 0}, {10.5, 72, 2}}, {{9, 70.5, 0}, {
       10.5, 71, 2}}, {{9, 70.5, 0}, {10.5, 70, 2}}, {{9, 70.5, 0}, {
       10.5, 69, 2}}, {{10, 70.5, 0}, {10.5, 72, 2}}, {{10, 70.5, 0}, {
       10.5, 71, 2}}, {{10, 70.5, 0}, {10.5, 70, 2}}, {{10, 70.5, 0}, {
       10.5, 69, 2}}, {{11, 70.5, 0}, {10.5, 72, 2}}, {{11, 70.5, 0}, {
       10.5, 71, 2}}, {{11, 70.5, 0}, {10.5, 70, 2}}, {{11, 70.5, 0}, {
       10.5, 69, 2}}, {{12, 70.5, 0}, {10.5, 72, 2}}, {{12, 70.5, 0}, {
       10.5, 71, 2}}, {{12, 70.5, 0}, {10.5, 70, 2}}, {{12, 70.5, 0}, {
       10.5, 69, 2}}, {{13, 70.5, 0}, {14.5, 72, 2}}, {{13, 70.5, 0}, {
       14.5, 71, 2}}, {{13, 70.5, 0}, {14.5, 70, 2}}, {{13, 70.5, 0}, {
       14.5, 69, 2}}, {{14, 70.5, 0}, {14.5, 72, 2}}, {{14, 70.5, 0}, {
       14.5, 71, 2}}, {{14, 70.5, 0}, {14.5, 70, 2}}, {{14, 70.5, 0}, {
       14.5, 69, 2}}, {{15, 70.5, 0}, {14.5, 72, 2}}, {{15, 70.5, 0}, {
       14.5, 71, 2}}, {{15, 70.5, 0}, {14.5, 70, 2}}, {{15, 70.5, 0}, {
       14.5, 69, 2}}, {{16, 70.5, 0}, {14.5, 72, 2}}, {{16, 70.5, 0}, {
       14.5, 71, 2}}, {{16, 70.5, 0}, {14.5, 70, 2}}, {{16, 70.5, 0}, {
       14.5, 69, 2}}, {{17, 70.5, 0}, {18.5, 72, 2}}, {{17, 70.5, 0}, {
       18.5, 71, 2}}, {{17, 70.5, 0}, {18.5, 70, 2}}, {{17, 70.5, 0}, {
       18.5, 69, 2}}, {{18, 70.5, 0}, {18.5, 72, 2}}, {{18, 70.5, 0}, {
       18.5, 71, 2}}, {{18, 70.5, 0}, {18.5, 70, 2}}, {{18, 70.5, 0}, {
       18.5, 69, 2}}, {{19, 70.5, 0}, {18.5, 72, 2}}, {{19, 70.5, 0}, {
       18.5, 71, 2}}, {{19, 70.5, 0}, {18.5, 70, 2}}, {{19, 70.5, 0}, {
       18.5, 69, 2}}, {{20, 70.5, 0}, {18.5, 72, 2}}, {{20, 70.5, 0}, {
       18.5, 71, 2}}, {{20, 70.5, 0}, {18.5, 70, 2}}, {{20, 70.5, 0}, {
       18.5, 69, 2}}, {{21, 70.5, 0}, {22.5, 72, 2}}, {{21, 70.5, 0}, {
       22.5, 71, 2}}, {{21, 70.5, 0}, {22.5, 70, 2}}, {{21, 70.5, 0}, {
       22.5, 69, 2}}, {{22, 70.5, 0}, {22.5, 72, 2}}, {{22, 70.5, 0}, {
       22.5, 71, 2}}, {{22, 70.5, 0}, {22.5, 70, 2}}, {{22, 70.5, 0}, {
       22.5, 69, 2}}, {{23, 70.5, 0}, {22.5, 72, 2}}, {{23, 70.5, 0}, {
       22.5, 71, 2}}, {{23, 70.5, 0}, {22.5, 70, 2}}, {{23, 70.5, 0}, {
       22.5, 69, 2}}, {{24, 70.5, 0}, {22.5, 72, 2}}, {{24, 70.5, 0}, {
       22.5, 71, 2}}, {{24, 70.5, 0}, {22.5, 70, 2}}, {{24, 70.5, 0}, {
       22.5, 69, 2}}, {{25, 70.5, 0}, {26.5, 72, 2}}, {{25, 70.5, 0}, {
       26.5, 71, 2}}, {{25, 70.5, 0}, {26.5, 70, 2}}, {{25, 70.5, 0}, {
       26.5, 69, 2}}, {{26, 70.5, 0}, {26.5, 72, 2}}, {{26, 70.5, 0}, {
       26.5, 71, 2}}, {{26, 70.5, 0}, {26.5, 70, 2}}, {{26, 70.5, 0}, {
       26.5, 69, 2}}, {{27, 70.5, 0}, {26.5, 72, 2}}, {{27, 70.5, 0}, {
       26.5, 71, 2}}, {{27, 70.5, 0}, {26.5, 70, 2}}, {{27, 70.5, 0}, {
       26.5, 69, 2}}, {{28, 70.5, 0}, {26.5, 72, 2}}, {{28, 70.5, 0}, {
       26.5, 71, 2}}, {{28, 70.5, 0}, {26.5, 70, 2}}, {{28, 70.5, 0}, {
       26.5, 69, 2}}, {{29, 70.5, 0}, {30.5, 72, 2}}, {{29, 70.5, 0}, {
       30.5, 71, 2}}, {{29, 70.5, 0}, {30.5, 70, 2}}, {{29, 70.5, 0}, {
       30.5, 69, 2}}, {{30, 70.5, 0}, {30.5, 72, 2}}, {{30, 70.5, 0}, {
       30.5, 71, 2}}, {{30, 70.5, 0}, {30.5, 70, 2}}, {{30, 70.5, 0}, {
       30.5, 69, 2}}, {{31, 70.5, 0}, {30.5, 72, 2}}, {{31, 70.5, 0}, {
       30.5, 71, 2}}, {{31, 70.5, 0}, {30.5, 70, 2}}, {{31, 70.5, 0}, {
       30.5, 69, 2}}, {{32, 70.5, 0}, {30.5, 72, 2}}, {{32, 70.5, 0}, {
       30.5, 71, 2}}, {{32, 70.5, 0}, {30.5, 70, 2}}, {{32, 70.5, 0}, {
       30.5, 69, 2}}, {{33, 70.5, 0}, {34.5, 72, 2}}, {{33, 70.5, 0}, {
       34.5, 71, 2}}, {{33, 70.5, 0}, {34.5, 70, 2}}, {{33, 70.5, 0}, {
       34.5, 69, 2}}, {{34, 70.5, 0}, {34.5, 72, 2}}, {{34, 70.5, 0}, {
       34.5, 71, 2}}, {{34, 70.5, 0}, {34.5, 70, 2}}, {{34, 70.5, 0}, {
       34.5, 69, 2}}, {{35, 70.5, 0}, {34.5, 72, 2}}, {{35, 70.5, 0}, {
       34.5, 71, 2}}, {{35, 70.5, 0}, {34.5, 70, 2}}, {{35, 70.5, 0}, {
       34.5, 69, 2}}, {{36, 70.5, 0}, {34.5, 72, 2}}, {{36, 70.5, 0}, {
       34.5, 71, 2}}, {{36, 70.5, 0}, {34.5, 70, 2}}, {{36, 70.5, 0}, {
       34.5, 69, 2}}, {{37, 70.5, 0}, {38.5, 72, 2}}, {{37, 70.5, 0}, {
       38.5, 71, 2}}, {{37, 70.5, 0}, {38.5, 70, 2}}, {{37, 70.5, 0}, {
       38.5, 69, 2}}, {{38, 70.5, 0}, {38.5, 72, 2}}, {{38, 70.5, 0}, {
       38.5, 71, 2}}, {{38, 70.5, 0}, {38.5, 70, 2}}, {{38, 70.5, 0}, {
       38.5, 69, 2}}, {{39, 70.5, 0}, {38.5, 72, 2}}, {{39, 70.5, 0}, {
       38.5, 71, 2}}, {{39, 70.5, 0}, {38.5, 70, 2}}, {{39, 70.5, 0}, {
       38.5, 69, 2}}, {{40, 70.5, 0}, {38.5, 72, 2}}, {{40, 70.5, 0}, {
       38.5, 71, 2}}, {{40, 70.5, 0}, {38.5, 70, 2}}, {{40, 70.5, 0}, {
       38.5, 69, 2}}, {{41, 70.5, 0}, {42.5, 72, 2}}, {{41, 70.5, 0}, {
       42.5, 71, 2}}, {{41, 70.5, 0}, {42.5, 70, 2}}, {{41, 70.5, 0}, {
       42.5, 69, 2}}, {{42, 70.5, 0}, {42.5, 72, 2}}, {{42, 70.5, 0}, {
       42.5, 71, 2}}, {{42, 70.5, 0}, {42.5, 70, 2}}, {{42, 70.5, 0}, {
       42.5, 69, 2}}, {{43, 70.5, 0}, {42.5, 72, 2}}, {{43, 70.5, 0}, {
       42.5, 71, 2}}, {{43, 70.5, 0}, {42.5, 70, 2}}, {{43, 70.5, 0}, {
       42.5, 69, 2}}, {{44, 70.5, 0}, {42.5, 72, 2}}, {{44, 70.5, 0}, {
       42.5, 71, 2}}, {{44, 70.5, 0}, {42.5, 70, 2}}, {{44, 70.5, 0}, {
       42.5, 69, 2}}, {{45, 70.5, 0}, {46.5, 72, 2}}, {{45, 70.5, 0}, {
       46.5, 71, 2}}, {{45, 70.5, 0}, {46.5, 70, 2}}, {{45, 70.5, 0}, {
       46.5, 69, 2}}, {{46, 70.5, 0}, {46.5, 72, 2}}, {{46, 70.5, 0}, {
       46.5, 71, 2}}, {{46, 70.5, 0}, {46.5, 70, 2}}, {{46, 70.5, 0}, {
       46.5, 69, 2}}, {{47, 70.5, 0}, {46.5, 72, 2}}, {{47, 70.5, 0}, {
       46.5, 71, 2}}, {{47, 70.5, 0}, {46.5, 70, 2}}, {{47, 70.5, 0}, {
       46.5, 69, 2}}, {{48, 70.5, 0}, {46.5, 72, 2}}, {{48, 70.5, 0}, {
       46.5, 71, 2}}, {{48, 70.5, 0}, {46.5, 70, 2}}, {{48, 70.5, 0}, {
       46.5, 69, 2}}, {{49, 70.5, 0}, {50.5, 72, 2}}, {{49, 70.5, 0}, {
       50.5, 71, 2}}, {{49, 70.5, 0}, {50.5, 70, 2}}, {{49, 70.5, 0}, {
       50.5, 69, 2}}, {{50, 70.5, 0}, {50.5, 72, 2}}, {{50, 70.5, 0}, {
       50.5, 71, 2}}, {{50, 70.5, 0}, {50.5, 70, 2}}, {{50, 70.5, 0}, {
       50.5, 69, 2}}, {{51, 70.5, 0}, {50.5, 72, 2}}, {{51, 70.5, 0}, {
       50.5, 71, 2}}, {{51, 70.5, 0}, {50.5, 70, 2}}, {{51, 70.5, 0}, {
       50.5, 69, 2}}, {{52, 70.5, 0}, {50.5, 72, 2}}, {{52, 70.5, 0}, {
       50.5, 71, 2}}, {{52, 70.5, 0}, {50.5, 70, 2}}, {{52, 70.5, 0}, {
       50.5, 69, 2}}, {{53, 70.5, 0}, {54.5, 72, 2}}, {{53, 70.5, 0}, {
       54.5, 71, 2}}, {{53, 70.5, 0}, {54.5, 70, 2}}, {{53, 70.5, 0}, {
       54.5, 69, 2}}, {{54, 70.5, 0}, {54.5, 72, 2}}, {{54, 70.5, 0}, {
       54.5, 71, 2}}, {{54, 70.5, 0}, {54.5, 70, 2}}, {{54, 70.5, 0}, {
       54.5, 69, 2}}, {{55, 70.5, 0}, {54.5, 72, 2}}, {{55, 70.5, 0}, {
       54.5, 71, 2}}, {{55, 70.5, 0}, {54.5, 70, 2}}, {{55, 70.5, 0}, {
       54.5, 69, 2}}, {{56, 70.5, 0}, {54.5, 72, 2}}, {{56, 70.5, 0}, {
       54.5, 71, 2}}, {{56, 70.5, 0}, {54.5, 70, 2}}, {{56, 70.5, 0}, {
       54.5, 69, 2}}, {{57, 70.5, 0}, {58.5, 72, 2}}, {{57, 70.5, 0}, {
       58.5, 71, 2}}, {{57, 70.5, 0}, {58.5, 70, 2}}, {{57, 70.5, 0}, {
       58.5, 69, 2}}, {{58, 70.5, 0}, {58.5, 72, 2}}, {{58, 70.5, 0}, {
       58.5, 71, 2}}, {{58, 70.5, 0}, {58.5, 70, 2}}, {{58, 70.5, 0}, {
       58.5, 69, 2}}, {{59, 70.5, 0}, {58.5, 72, 2}}, {{59, 70.5, 0}, {
       58.5, 71, 2}}, {{59, 70.5, 0}, {58.5, 70, 2}}, {{59, 70.5, 0}, {
       58.5, 69, 2}}, {{60, 70.5, 0}, {58.5, 72, 2}}, {{60, 70.5, 0}, {
       58.5, 71, 2}}, {{60, 70.5, 0}, {58.5, 70, 2}}, {{60, 70.5, 0}, {
       58.5, 69, 2}}, {{61, 70.5, 0}, {62.5, 72, 2}}, {{61, 70.5, 0}, {
       62.5, 71, 2}}, {{61, 70.5, 0}, {62.5, 70, 2}}, {{61, 70.5, 0}, {
       62.5, 69, 2}}, {{62, 70.5, 0}, {62.5, 72, 2}}, {{62, 70.5, 0}, {
       62.5, 71, 2}}, {{62, 70.5, 0}, {62.5, 70, 2}}, {{62, 70.5, 0}, {
       62.5, 69, 2}}, {{63, 70.5, 0}, {62.5, 72, 2}}, {{63, 70.5, 0}, {
       62.5, 71, 2}}, {{63, 70.5, 0}, {62.5, 70, 2}}, {{63, 70.5, 0}, {
       62.5, 69, 2}}, {{64, 70.5, 0}, {62.5, 72, 2}}, {{64, 70.5, 0}, {
       62.5, 71, 2}}, {{64, 70.5, 0}, {62.5, 70, 2}}, {{64, 70.5, 0}, {
       62.5, 69, 2}}, {{65, 70.5, 0}, {66.5, 72, 2}}, {{65, 70.5, 0}, {
       66.5, 71, 2}}, {{65, 70.5, 0}, {66.5, 70, 2}}, {{65, 70.5, 0}, {
       66.5, 69, 2}}, {{66, 70.5, 0}, {66.5, 72, 2}}, {{66, 70.5, 0}, {
       66.5, 71, 2}}, {{66, 70.5, 0}, {66.5, 70, 2}}, {{66, 70.5, 0}, {
       66.5, 69, 2}}, {{67, 70.5, 0}, {66.5, 72, 2}}, {{67, 70.5, 0}, {
       66.5, 71, 2}}, {{67, 70.5, 0}, {66.5, 70, 2}}, {{67, 70.5, 0}, {
       66.5, 69, 2}}, {{68, 70.5, 0}, {66.5, 72, 2}}, {{68, 70.5, 0}, {
       66.5, 71, 2}}, {{68, 70.5, 0}, {66.5, 70, 2}}, {{68, 70.5, 0}, {
       66.5, 69, 2}}, {{69, 70.5, 0}, {70.5, 72, 2}}, {{69, 70.5, 0}, {
       70.5, 71, 2}}, {{69, 70.5, 0}, {70.5, 70, 2}}, {{69, 70.5, 0}, {
       70.5, 69, 2}}, {{70, 70.5, 0}, {70.5, 72, 2}}, {{70, 70.5, 0}, {
       70.5, 71, 2}}, {{70, 70.5, 0}, {70.5, 70, 2}}, {{70, 70.5, 0}, {
       70.5, 69, 2}}, {{71, 70.5, 0}, {70.5, 72, 2}}, {{71, 70.5, 0}, {
       70.5, 71, 2}}, {{71, 70.5, 0}, {70.5, 70, 2}}, {{71, 70.5, 0}, {
       70.5, 69, 2}}, {{72, 70.5, 0}, {70.5, 72, 2}}, {{72, 70.5, 0}, {
       70.5, 71, 2}}, {{72, 70.5, 0}, {70.5, 70, 2}}, {{72, 70.5, 0}, {
       70.5, 69, 2}}, {{73, 70.5, 0}, {74.5, 72, 2}}, {{73, 70.5, 0}, {
       74.5, 71, 2}}, {{73, 70.5, 0}, {74.5, 70, 2}}, {{73, 70.5, 0}, {
       74.5, 69, 2}}, {{74, 70.5, 0}, {74.5, 72, 2}}, {{74, 70.5, 0}, {
       74.5, 71, 2}}, {{74, 70.5, 0}, {74.5, 70, 2}}, {{74, 70.5, 0}, {
       74.5, 69, 2}}, {{75, 70.5, 0}, {74.5, 72, 2}}, {{75, 70.5, 0}, {
       74.5, 71, 2}}, {{75, 70.5, 0}, {74.5, 70, 2}}, {{75, 70.5, 0}, {
       74.5, 69, 2}}, {{76, 70.5, 0}, {74.5, 72, 2}}, {{76, 70.5, 0}, {
       74.5, 71, 2}}, {{76, 70.5, 0}, {74.5, 70, 2}}, {{76, 70.5, 0}, {
       74.5, 69, 2}}, {{77, 70.5, 0}, {78.5, 72, 2}}, {{77, 70.5, 0}, {
       78.5, 71, 2}}, {{77, 70.5, 0}, {78.5, 70, 2}}, {{77, 70.5, 0}, {
       78.5, 69, 2}}, {{78, 70.5, 0}, {78.5, 72, 2}}, {{78, 70.5, 0}, {
       78.5, 71, 2}}, {{78, 70.5, 0}, {78.5, 70, 2}}, {{78, 70.5, 0}, {
       78.5, 69, 2}}, {{79, 70.5, 0}, {78.5, 72, 2}}, {{79, 70.5, 0}, {
       78.5, 71, 2}}, {{79, 70.5, 0}, {78.5, 70, 2}}, {{79, 70.5, 0}, {
       78.5, 69, 2}}, {{80, 70.5, 0}, {78.5, 72, 2}}, {{80, 70.5, 0}, {
       78.5, 71, 2}}, {{80, 70.5, 0}, {78.5, 70, 2}}, {{80, 70.5, 0}, {
       78.5, 69, 2}}, {{1, 66.5, 0}, {2.5, 68, 2}}, {{1, 66.5, 0}, {
       2.5, 67, 2}}, {{1, 66.5, 0}, {2.5, 66, 2}}, {{1, 66.5, 0}, {
       2.5, 65, 2}}, {{2, 66.5, 0}, {2.5, 68, 2}}, {{2, 66.5, 0}, {
       2.5, 67, 2}}, {{2, 66.5, 0}, {2.5, 66, 2}}, {{2, 66.5, 0}, {
       2.5, 65, 2}}, {{3, 66.5, 0}, {2.5, 68, 2}}, {{3, 66.5, 0}, {
       2.5, 67, 2}}, {{3, 66.5, 0}, {2.5, 66, 2}}, {{3, 66.5, 0}, {
       2.5, 65, 2}}, {{4, 66.5, 0}, {2.5, 68, 2}}, {{4, 66.5, 0}, {
       2.5, 67, 2}}, {{4, 66.5, 0}, {2.5, 66, 2}}, {{4, 66.5, 0}, {
       2.5, 65, 2}}, {{5, 66.5, 0}, {6.5, 68, 2}}, {{5, 66.5, 0}, {
       6.5, 67, 2}}, {{5, 66.5, 0}, {6.5, 66, 2}}, {{5, 66.5, 0}, {
       6.5, 65, 2}}, {{6, 66.5, 0}, {6.5, 68, 2}}, {{6, 66.5, 0}, {
       6.5, 67, 2}}, {{6, 66.5, 0}, {6.5, 66, 2}}, {{6, 66.5, 0}, {
       6.5, 65, 2}}, {{7, 66.5, 0}, {6.5, 68, 2}}, {{7, 66.5, 0}, {
       6.5, 67, 2}}, {{7, 66.5, 0}, {6.5, 66, 2}}, {{7, 66.5, 0}, {
       6.5, 65, 2}}, {{8, 66.5, 0}, {6.5, 68, 2}}, {{8, 66.5, 0}, {
       6.5, 67, 2}}, {{8, 66.5, 0}, {6.5, 66, 2}}, {{8, 66.5, 0}, {
       6.5, 65, 2}}, {{9, 66.5, 0}, {10.5, 68, 2}}, {{9, 66.5, 0}, {
       10.5, 67, 2}}, {{9, 66.5, 0}, {10.5, 66, 2}}, {{9, 66.5, 0}, {
       10.5, 65, 2}}, {{10, 66.5, 0}, {10.5, 68, 2}}, {{10, 66.5, 0}, {
       10.5, 67, 2}}, {{10, 66.5, 0}, {10.5, 66, 2}}, {{10, 66.5, 0}, {
       10.5, 65, 2}}, {{11, 66.5, 0}, {10.5, 68, 2}}, {{11, 66.5, 0}, {
       10.5, 67, 2}}, {{11, 66.5, 0}, {10.5, 66, 2}}, {{11, 66.5, 0}, {
       10.5, 65, 2}}, {{12, 66.5, 0}, {10.5, 68, 2}}, {{12, 66.5, 0}, {
       10.5, 67, 2}}, {{12, 66.5, 0}, {10.5, 66, 2}}, {{12, 66.5, 0}, {
       10.5, 65, 2}}, {{13, 66.5, 0}, {14.5, 68, 2}}, {{13, 66.5, 0}, {
       14.5, 67, 2}}, {{13, 66.5, 0}, {14.5, 66, 2}}, {{13, 66.5, 0}, {
       14.5, 65, 2}}, {{14, 66.5, 0}, {14.5, 68, 2}}, {{14, 66.5, 0}, {
       14.5, 67, 2}}, {{14, 66.5, 0}, {14.5, 66, 2}}, {{14, 66.5, 0}, {
       14.5, 65, 2}}, {{15, 66.5, 0}, {14.5, 68, 2}}, {{15, 66.5, 0}, {
       14.5, 67, 2}}, {{15, 66.5, 0}, {14.5, 66, 2}}, {{15, 66.5, 0}, {
       14.5, 65, 2}}, {{16, 66.5, 0}, {14.5, 68, 2}}, {{16, 66.5, 0}, {
       14.5, 67, 2}}, {{16, 66.5, 0}, {14.5, 66, 2}}, {{16, 66.5, 0}, {
       14.5, 65, 2}}, {{17, 66.5, 0}, {18.5, 68, 2}}, {{17, 66.5, 0}, {
       18.5, 67, 2}}, {{17, 66.5, 0}, {18.5, 66, 2}}, {{17, 66.5, 0}, {
       18.5, 65, 2}}, {{18, 66.5, 0}, {18.5, 68, 2}}, {{18, 66.5, 0}, {
       18.5, 67, 2}}, {{18, 66.5, 0}, {18.5, 66, 2}}, {{18, 66.5, 0}, {
       18.5, 65, 2}}, {{19, 66.5, 0}, {18.5, 68, 2}}, {{19, 66.5, 0}, {
       18.5, 67, 2}}, {{19, 66.5, 0}, {18.5, 66, 2}}, {{19, 66.5, 0}, {
       18.5, 65, 2}}, {{20, 66.5, 0}, {18.5, 68, 2}}, {{20, 66.5, 0}, {
       18.5, 67, 2}}, {{20, 66.5, 0}, {18.5, 66, 2}}, {{20, 66.5, 0}, {
       18.5, 65, 2}}, {{21, 66.5, 0}, {22.5, 68, 2}}, {{21, 66.5, 0}, {
       22.5, 67, 2}}, {{21, 66.5, 0}, {22.5, 66, 2}}, {{21, 66.5, 0}, {
       22.5, 65, 2}}, {{22, 66.5, 0}, {22.5, 68, 2}}, {{22, 66.5, 0}, {
       22.5, 67, 2}}, {{22, 66.5, 0}, {22.5, 66, 2}}, {{22, 66.5, 0}, {
       22.5, 65, 2}}, {{23, 66.5, 0}, {22.5, 68, 2}}, {{23, 66.5, 0}, {
       22.5, 67, 2}}, {{23, 66.5, 0}, {22.5, 66, 2}}, {{23, 66.5, 0}, {
       22.5, 65, 2}}, {{24, 66.5, 0}, {22.5, 68, 2}}, {{24, 66.5, 0}, {
       22.5, 67, 2}}, {{24, 66.5, 0}, {22.5, 66, 2}}, {{24, 66.5, 0}, {
       22.5, 65, 2}}, {{25, 66.5, 0}, {26.5, 68, 2}}, {{25, 66.5, 0}, {
       26.5, 67, 2}}, {{25, 66.5, 0}, {26.5, 66, 2}}, {{25, 66.5, 0}, {
       26.5, 65, 2}}, {{26, 66.5, 0}, {26.5, 68, 2}}, {{26, 66.5, 0}, {
       26.5, 67, 2}}, {{26, 66.5, 0}, {26.5, 66, 2}}, {{26, 66.5, 0}, {
       26.5, 65, 2}}, {{27, 66.5, 0}, {26.5, 68, 2}}, {{27, 66.5, 0}, {
       26.5, 67, 2}}, {{27, 66.5, 0}, {26.5, 66, 2}}, {{27, 66.5, 0}, {
       26.5, 65, 2}}, {{28, 66.5, 0}, {26.5, 68, 2}}, {{28, 66.5, 0}, {
       26.5, 67, 2}}, {{28, 66.5, 0}, {26.5, 66, 2}}, {{28, 66.5, 0}, {
       26.5, 65, 2}}, {{29, 66.5, 0}, {30.5, 68, 2}}, {{29, 66.5, 0}, {
       30.5, 67, 2}}, {{29, 66.5, 0}, {30.5, 66, 2}}, {{29, 66.5, 0}, {
       30.5, 65, 2}}, {{30, 66.5, 0}, {30.5, 68, 2}}, {{30, 66.5, 0}, {
       30.5, 67, 2}}, {{30, 66.5, 0}, {30.5, 66, 2}}, {{30, 66.5, 0}, {
       30.5, 65, 2}}, {{31, 66.5, 0}, {30.5, 68, 2}}, {{31, 66.5, 0}, {
       30.5, 67, 2}}, {{31, 66.5, 0}, {30.5, 66, 2}}, {{31, 66.5, 0}, {
       30.5, 65, 2}}, {{32, 66.5, 0}, {30.5, 68, 2}}, {{32, 66.5, 0}, {
       30.5, 67, 2}}, {{32, 66.5, 0}, {30.5, 66, 2}}, {{32, 66.5, 0}, {
       30.5, 65, 2}}, {{33, 66.5, 0}, {34.5, 68, 2}}, {{33, 66.5, 0}, {
       34.5, 67, 2}}, {{33, 66.5, 0}, {34.5, 66, 2}}, {{33, 66.5, 0}, {
       34.5, 65, 2}}, {{34, 66.5, 0}, {34.5, 68, 2}}, {{34, 66.5, 0}, {
       34.5, 67, 2}}, {{34, 66.5, 0}, {34.5, 66, 2}}, {{34, 66.5, 0}, {
       34.5, 65, 2}}, {{35, 66.5, 0}, {34.5, 68, 2}}, {{35, 66.5, 0}, {
       34.5, 67, 2}}, {{35, 66.5, 0}, {34.5, 66, 2}}, {{35, 66.5, 0}, {
       34.5, 65, 2}}, {{36, 66.5, 0}, {34.5, 68, 2}}, {{36, 66.5, 0}, {
       34.5, 67, 2}}, {{36, 66.5, 0}, {34.5, 66, 2}}, {{36, 66.5, 0}, {
       34.5, 65, 2}}, {{37, 66.5, 0}, {38.5, 68, 2}}, {{37, 66.5, 0}, {
       38.5, 67, 2}}, {{37, 66.5, 0}, {38.5, 66, 2}}, {{37, 66.5, 0}, {
       38.5, 65, 2}}, {{38, 66.5, 0}, {38.5, 68, 2}}, {{38, 66.5, 0}, {
       38.5, 67, 2}}, {{38, 66.5, 0}, {38.5, 66, 2}}, {{38, 66.5, 0}, {
       38.5, 65, 2}}, {{39, 66.5, 0}, {38.5, 68, 2}}, {{39, 66.5, 0}, {
       38.5, 67, 2}}, {{39, 66.5, 0}, {38.5, 66, 2}}, {{39, 66.5, 0}, {
       38.5, 65, 2}}, {{40, 66.5, 0}, {38.5, 68, 2}}, {{40, 66.5, 0}, {
       38.5, 67, 2}}, {{40, 66.5, 0}, {38.5, 66, 2}}, {{40, 66.5, 0}, {
       38.5, 65, 2}}, {{41, 66.5, 0}, {42.5, 68, 2}}, {{41, 66.5, 0}, {
       42.5, 67, 2}}, {{41, 66.5, 0}, {42.5, 66, 2}}, {{41, 66.5, 0}, {
       42.5, 65, 2}}, {{42, 66.5, 0}, {42.5, 68, 2}}, {{42, 66.5, 0}, {
       42.5, 67, 2}}, {{42, 66.5, 0}, {42.5, 66, 2}}, {{42, 66.5, 0}, {
       42.5, 65, 2}}, {{43, 66.5, 0}, {42.5, 68, 2}}, {{43, 66.5, 0}, {
       42.5, 67, 2}}, {{43, 66.5, 0}, {42.5, 66, 2}}, {{43, 66.5, 0}, {
       42.5, 65, 2}}, {{44, 66.5, 0}, {42.5, 68, 2}}, {{44, 66.5, 0}, {
       42.5, 67, 2}}, {{44, 66.5, 0}, {42.5, 66, 2}}, {{44, 66.5, 0}, {
       42.5, 65, 2}}, {{45, 66.5, 0}, {46.5, 68, 2}}, {{45, 66.5, 0}, {
       46.5, 67, 2}}, {{45, 66.5, 0}, {46.5, 66, 2}}, {{45, 66.5, 0}, {
       46.5, 65, 2}}, {{46, 66.5, 0}, {46.5, 68, 2}}, {{46, 66.5, 0}, {
       46.5, 67, 2}}, {{46, 66.5, 0}, {46.5, 66, 2}}, {{46, 66.5, 0}, {
       46.5, 65, 2}}, {{47, 66.5, 0}, {46.5, 68, 2}}, {{47, 66.5, 0}, {
       46.5, 67, 2}}, {{47, 66.5, 0}, {46.5, 66, 2}}, {{47, 66.5, 0}, {
       46.5, 65, 2}}, {{48, 66.5, 0}, {46.5, 68, 2}}, {{48, 66.5, 0}, {
       46.5, 67, 2}}, {{48, 66.5, 0}, {46.5, 66, 2}}, {{48, 66.5, 0}, {
       46.5, 65, 2}}, {{49, 66.5, 0}, {50.5, 68, 2}}, {{49, 66.5, 0}, {
       50.5, 67, 2}}, {{49, 66.5, 0}, {50.5, 66, 2}}, {{49, 66.5, 0}, {
       50.5, 65, 2}}, {{50, 66.5, 0}, {50.5, 68, 2}}, {{50, 66.5, 0}, {
       50.5, 67, 2}}, {{50, 66.5, 0}, {50.5, 66, 2}}, {{50, 66.5, 0}, {
       50.5, 65, 2}}, {{51, 66.5, 0}, {50.5, 68, 2}}, {{51, 66.5, 0}, {
       50.5, 67, 2}}, {{51, 66.5, 0}, {50.5, 66, 2}}, {{51, 66.5, 0}, {
       50.5, 65, 2}}, {{52, 66.5, 0}, {50.5, 68, 2}}, {{52, 66.5, 0}, {
       50.5, 67, 2}}, {{52, 66.5, 0}, {50.5, 66, 2}}, {{52, 66.5, 0}, {
       50.5, 65, 2}}, {{53, 66.5, 0}, {54.5, 68, 2}}, {{53, 66.5, 0}, {
       54.5, 67, 2}}, {{53, 66.5, 0}, {54.5, 66, 2}}, {{53, 66.5, 0}, {
       54.5, 65, 2}}, {{54, 66.5, 0}, {54.5, 68, 2}}, {{54, 66.5, 0}, {
       54.5, 67, 2}}, {{54, 66.5, 0}, {54.5, 66, 2}}, {{54, 66.5, 0}, {
       54.5, 65, 2}}, {{55, 66.5, 0}, {54.5, 68, 2}}, {{55, 66.5, 0}, {
       54.5, 67, 2}}, {{55, 66.5, 0}, {54.5, 66, 2}}, {{55, 66.5, 0}, {
       54.5, 65, 2}}, {{56, 66.5, 0}, {54.5, 68, 2}}, {{56, 66.5, 0}, {
       54.5, 67, 2}}, {{56, 66.5, 0}, {54.5, 66, 2}}, {{56, 66.5, 0}, {
       54.5, 65, 2}}, {{57, 66.5, 0}, {58.5, 68, 2}}, {{57, 66.5, 0}, {
       58.5, 67, 2}}, {{57, 66.5, 0}, {58.5, 66, 2}}, {{57, 66.5, 0}, {
       58.5, 65, 2}}, {{58, 66.5, 0}, {58.5, 68, 2}}, {{58, 66.5, 0}, {
       58.5, 67, 2}}, {{58, 66.5, 0}, {58.5, 66, 2}}, {{58, 66.5, 0}, {
       58.5, 65, 2}}, {{59, 66.5, 0}, {58.5, 68, 2}}, {{59, 66.5, 0}, {
       58.5, 67, 2}}, {{59, 66.5, 0}, {58.5, 66, 2}}, {{59, 66.5, 0}, {
       58.5, 65, 2}}, {{60, 66.5, 0}, {58.5, 68, 2}}, {{60, 66.5, 0}, {
       58.5, 67, 2}}, {{60, 66.5, 0}, {58.5, 66, 2}}, {{60, 66.5, 0}, {
       58.5, 65, 2}}, {{61, 66.5, 0}, {62.5, 68, 2}}, {{61, 66.5, 0}, {
       62.5, 67, 2}}, {{61, 66.5, 0}, {62.5, 66, 2}}, {{61, 66.5, 0}, {
       62.5, 65, 2}}, {{62, 66.5, 0}, {62.5, 68, 2}}, {{62, 66.5, 0}, {
       62.5, 67, 2}}, {{62, 66.5, 0}, {62.5, 66, 2}}, {{62, 66.5, 0}, {
       62.5, 65, 2}}, {{63, 66.5, 0}, {62.5, 68, 2}}, {{63, 66.5, 0}, {
       62.5, 67, 2}}, {{63, 66.5, 0}, {62.5, 66, 2}}, {{63, 66.5, 0}, {
       62.5, 65, 2}}, {{64, 66.5, 0}, {62.5, 68, 2}}, {{64, 66.5, 0}, {
       62.5, 67, 2}}, {{64, 66.5, 0}, {62.5, 66, 2}}, {{64, 66.5, 0}, {
       62.5, 65, 2}}, {{65, 66.5, 0}, {66.5, 68, 2}}, {{65, 66.5, 0}, {
       66.5, 67, 2}}, {{65, 66.5, 0}, {66.5, 66, 2}}, {{65, 66.5, 0}, {
       66.5, 65, 2}}, {{66, 66.5, 0}, {66.5, 68, 2}}, {{66, 66.5, 0}, {
       66.5, 67, 2}}, {{66, 66.5, 0}, {66.5, 66, 2}}, {{66, 66.5, 0}, {
       66.5, 65, 2}}, {{67, 66.5, 0}, {66.5, 68, 2}}, {{67, 66.5, 0}, {
       66.5, 67, 2}}, {{67, 66.5, 0}, {66.5, 66, 2}}, {{67, 66.5, 0}, {
       66.5, 65, 2}}, {{68, 66.5, 0}, {66.5, 68, 2}}, {{68, 66.5, 0}, {
       66.5, 67, 2}}, {{68, 66.5, 0}, {66.5, 66, 2}}, {{68, 66.5, 0}, {
       66.5, 65, 2}}, {{69, 66.5, 0}, {70.5, 68, 2}}, {{69, 66.5, 0}, {
       70.5, 67, 2}}, {{69, 66.5, 0}, {70.5, 66, 2}}, {{69, 66.5, 0}, {
       70.5, 65, 2}}, {{70, 66.5, 0}, {70.5, 68, 2}}, {{70, 66.5, 0}, {
       70.5, 67, 2}}, {{70, 66.5, 0}, {70.5, 66, 2}}, {{70, 66.5, 0}, {
       70.5, 65, 2}}, {{71, 66.5, 0}, {70.5, 68, 2}}, {{71, 66.5, 0}, {
       70.5, 67, 2}}, {{71, 66.5, 0}, {70.5, 66, 2}}, {{71, 66.5, 0}, {
       70.5, 65, 2}}, {{72, 66.5, 0}, {70.5, 68, 2}}, {{72, 66.5, 0}, {
       70.5, 67, 2}}, {{72, 66.5, 0}, {70.5, 66, 2}}, {{72, 66.5, 0}, {
       70.5, 65, 2}}, {{73, 66.5, 0}, {74.5, 68, 2}}, {{73, 66.5, 0}, {
       74.5, 67, 2}}, {{73, 66.5, 0}, {74.5, 66, 2}}, {{73, 66.5, 0}, {
       74.5, 65, 2}}, {{74, 66.5, 0}, {74.5, 68, 2}}, {{74, 66.5, 0}, {
       74.5, 67, 2}}, {{74, 66.5, 0}, {74.5, 66, 2}}, {{74, 66.5, 0}, {
       74.5, 65, 2}}, {{75, 66.5, 0}, {74.5, 68, 2}}, {{75, 66.5, 0}, {
       74.5, 67, 2}}, {{75, 66.5, 0}, {74.5, 66, 2}}, {{75, 66.5, 0}, {
       74.5, 65, 2}}, {{76, 66.5, 0}, {74.5, 68, 2}}, {{76, 66.5, 0}, {
       74.5, 67, 2}}, {{76, 66.5, 0}, {74.5, 66, 2}}, {{76, 66.5, 0}, {
       74.5, 65, 2}}, {{77, 66.5, 0}, {78.5, 68, 2}}, {{77, 66.5, 0}, {
       78.5, 67, 2}}, {{77, 66.5, 0}, {78.5, 66, 2}}, {{77, 66.5, 0}, {
       78.5, 65, 2}}, {{78, 66.5, 0}, {78.5, 68, 2}}, {{78, 66.5, 0}, {
       78.5, 67, 2}}, {{78, 66.5, 0}, {78.5, 66, 2}}, {{78, 66.5, 0}, {
       78.5, 65, 2}}, {{79, 66.5, 0}, {78.5, 68, 2}}, {{79, 66.5, 0}, {
       78.5, 67, 2}}, {{79, 66.5, 0}, {78.5, 66, 2}}, {{79, 66.5, 0}, {
       78.5, 65, 2}}, {{80, 66.5, 0}, {78.5, 68, 2}}, {{80, 66.5, 0}, {
       78.5, 67, 2}}, {{80, 66.5, 0}, {78.5, 66, 2}}, {{80, 66.5, 0}, {
       78.5, 65, 2}}, {{1, 62.5, 0}, {2.5, 64, 2}}, {{1, 62.5, 0}, {
       2.5, 63, 2}}, {{1, 62.5, 0}, {2.5, 62, 2}}, {{1, 62.5, 0}, {
       2.5, 61, 2}}, {{2, 62.5, 0}, {2.5, 64, 2}}, {{2, 62.5, 0}, {
       2.5, 63, 2}}, {{2, 62.5, 0}, {2.5, 62, 2}}, {{2, 62.5, 0}, {
       2.5, 61, 2}}, {{3, 62.5, 0}, {2.5, 64, 2}}, {{3, 62.5, 0}, {
       2.5, 63, 2}}, {{3, 62.5, 0}, {2.5, 62, 2}}, {{3, 62.5, 0}, {
       2.5, 61, 2}}, {{4, 62.5, 0}, {2.5, 64, 2}}, {{4, 62.5, 0}, {
       2.5, 63, 2}}, {{4, 62.5, 0}, {2.5, 62, 2}}, {{4, 62.5, 0}, {
       2.5, 61, 2}}, {{5, 62.5, 0}, {6.5, 64, 2}}, {{5, 62.5, 0}, {
       6.5, 63, 2}}, {{5, 62.5, 0}, {6.5, 62, 2}}, {{5, 62.5, 0}, {
       6.5, 61, 2}}, {{6, 62.5, 0}, {6.5, 64, 2}}, {{6, 62.5, 0}, {
       6.5, 63, 2}}, {{6, 62.5, 0}, {6.5, 62, 2}}, {{6, 62.5, 0}, {
       6.5, 61, 2}}, {{7, 62.5, 0}, {6.5, 64, 2}}, {{7, 62.5, 0}, {
       6.5, 63, 2}}, {{7, 62.5, 0}, {6.5, 62, 2}}, {{7, 62.5, 0}, {
       6.5, 61, 2}}, {{8, 62.5, 0}, {6.5, 64, 2}}, {{8, 62.5, 0}, {
       6.5, 63, 2}}, {{8, 62.5, 0}, {6.5, 62, 2}}, {{8, 62.5, 0}, {
       6.5, 61, 2}}, {{9, 62.5, 0}, {10.5, 64, 2}}, {{9, 62.5, 0}, {
       10.5, 63, 2}}, {{9, 62.5, 0}, {10.5, 62, 2}}, {{9, 62.5, 0}, {
       10.5, 61, 2}}, {{10, 62.5, 0}, {10.5, 64, 2}}, {{10, 62.5, 0}, {
       10.5, 63, 2}}, {{10, 62.5, 0}, {10.5, 62, 2}}, {{10, 62.5, 0}, {
       10.5, 61, 2}}, {{11, 62.5, 0}, {10.5, 64, 2}}, {{11, 62.5, 0}, {
       10.5, 63, 2}}, {{11, 62.5, 0}, {10.5, 62, 2}}, {{11, 62.5, 0}, {
       10.5, 61, 2}}, {{12, 62.5, 0}, {10.5, 64, 2}}, {{12, 62.5, 0}, {
       10.5, 63, 2}}, {{12, 62.5, 0}, {10.5, 62, 2}}, {{12, 62.5, 0}, {
       10.5, 61, 2}}, {{13, 62.5, 0}, {14.5, 64, 2}}, {{13, 62.5, 0}, {
       14.5, 63, 2}}, {{13, 62.5, 0}, {14.5, 62, 2}}, {{13, 62.5, 0}, {
       14.5, 61, 2}}, {{14, 62.5, 0}, {14.5, 64, 2}}, {{14, 62.5, 0}, {
       14.5, 63, 2}}, {{14, 62.5, 0}, {14.5, 62, 2}}, {{14, 62.5, 0}, {
       14.5, 61, 2}}, {{15, 62.5, 0}, {14.5, 64, 2}}, {{15, 62.5, 0}, {
       14.5, 63, 2}}, {{15, 62.5, 0}, {14.5, 62, 2}}, {{15, 62.5, 0}, {
       14.5, 61, 2}}, {{16, 62.5, 0}, {14.5, 64, 2}}, {{16, 62.5, 0}, {
       14.5, 63, 2}}, {{16, 62.5, 0}, {14.5, 62, 2}}, {{16, 62.5, 0}, {
       14.5, 61, 2}}, {{17, 62.5, 0}, {18.5, 64, 2}}, {{17, 62.5, 0}, {
       18.5, 63, 2}}, {{17, 62.5, 0}, {18.5, 62, 2}}, {{17, 62.5, 0}, {
       18.5, 61, 2}}, {{18, 62.5, 0}, {18.5, 64, 2}}, {{18, 62.5, 0}, {
       18.5, 63, 2}}, {{18, 62.5, 0}, {18.5, 62, 2}}, {{18, 62.5, 0}, {
       18.5, 61, 2}}, {{19, 62.5, 0}, {18.5, 64, 2}}, {{19, 62.5, 0}, {
       18.5, 63, 2}}, {{19, 62.5, 0}, {18.5, 62, 2}}, {{19, 62.5, 0}, {
       18.5, 61, 2}}, {{20, 62.5, 0}, {18.5, 64, 2}}, {{20, 62.5, 0}, {
       18.5, 63, 2}}, {{20, 62.5, 0}, {18.5, 62, 2}}, {{20, 62.5, 0}, {
       18.5, 61, 2}}, {{21, 62.5, 0}, {22.5, 64, 2}}, {{21, 62.5, 0}, {
       22.5, 63, 2}}, {{21, 62.5, 0}, {22.5, 62, 2}}, {{21, 62.5, 0}, {
       22.5, 61, 2}}, {{22, 62.5, 0}, {22.5, 64, 2}}, {{22, 62.5, 0}, {
       22.5, 63, 2}}, {{22, 62.5, 0}, {22.5, 62, 2}}, {{22, 62.5, 0}, {
       22.5, 61, 2}}, {{23, 62.5, 0}, {22.5, 64, 2}}, {{23, 62.5, 0}, {
       22.5, 63, 2}}, {{23, 62.5, 0}, {22.5, 62, 2}}, {{23, 62.5, 0}, {
       22.5, 61, 2}}, {{24, 62.5, 0}, {22.5, 64, 2}}, {{24, 62.5, 0}, {
       22.5, 63, 2}}, {{24, 62.5, 0}, {22.5, 62, 2}}, {{24, 62.5, 0}, {
       22.5, 61, 2}}, {{25, 62.5, 0}, {26.5, 64, 2}}, {{25, 62.5, 0}, {
       26.5, 63, 2}}, {{25, 62.5, 0}, {26.5, 62, 2}}, {{25, 62.5, 0}, {
       26.5, 61, 2}}, {{26, 62.5, 0}, {26.5, 64, 2}}, {{26, 62.5, 0}, {
       26.5, 63, 2}}, {{26, 62.5, 0}, {26.5, 62, 2}}, {{26, 62.5, 0}, {
       26.5, 61, 2}}, {{27, 62.5, 0}, {26.5, 64, 2}}, {{27, 62.5, 0}, {
       26.5, 63, 2}}, {{27, 62.5, 0}, {26.5, 62, 2}}, {{27, 62.5, 0}, {
       26.5, 61, 2}}, {{28, 62.5, 0}, {26.5, 64, 2}}, {{28, 62.5, 0}, {
       26.5, 63, 2}}, {{28, 62.5, 0}, {26.5, 62, 2}}, {{28, 62.5, 0}, {
       26.5, 61, 2}}, {{29, 62.5, 0}, {30.5, 64, 2}}, {{29, 62.5, 0}, {
       30.5, 63, 2}}, {{29, 62.5, 0}, {30.5, 62, 2}}, {{29, 62.5, 0}, {
       30.5, 61, 2}}, {{30, 62.5, 0}, {30.5, 64, 2}}, {{30, 62.5, 0}, {
       30.5, 63, 2}}, {{30, 62.5, 0}, {30.5, 62, 2}}, {{30, 62.5, 0}, {
       30.5, 61, 2}}, {{31, 62.5, 0}, {30.5, 64, 2}}, {{31, 62.5, 0}, {
       30.5, 63, 2}}, {{31, 62.5, 0}, {30.5, 62, 2}}, {{31, 62.5, 0}, {
       30.5, 61, 2}}, {{32, 62.5, 0}, {30.5, 64, 2}}, {{32, 62.5, 0}, {
       30.5, 63, 2}}, {{32, 62.5, 0}, {30.5, 62, 2}}, {{32, 62.5, 0}, {
       30.5, 61, 2}}, {{33, 62.5, 0}, {34.5, 64, 2}}, {{33, 62.5, 0}, {
       34.5, 63, 2}}, {{33, 62.5, 0}, {34.5, 62, 2}}, {{33, 62.5, 0}, {
       34.5, 61, 2}}, {{34, 62.5, 0}, {34.5, 64, 2}}, {{34, 62.5, 0}, {
       34.5, 63, 2}}, {{34, 62.5, 0}, {34.5, 62, 2}}, {{34, 62.5, 0}, {
       34.5, 61, 2}}, {{35, 62.5, 0}, {34.5, 64, 2}}, {{35, 62.5, 0}, {
       34.5, 63, 2}}, {{35, 62.5, 0}, {34.5, 62, 2}}, {{35, 62.5, 0}, {
       34.5, 61, 2}}, {{36, 62.5, 0}, {34.5, 64, 2}}, {{36, 62.5, 0}, {
       34.5, 63, 2}}, {{36, 62.5, 0}, {34.5, 62, 2}}, {{36, 62.5, 0}, {
       34.5, 61, 2}}, {{37, 62.5, 0}, {38.5, 64, 2}}, {{37, 62.5, 0}, {
       38.5, 63, 2}}, {{37, 62.5, 0}, {38.5, 62, 2}}, {{37, 62.5, 0}, {
       38.5, 61, 2}}, {{38, 62.5, 0}, {38.5, 64, 2}}, {{38, 62.5, 0}, {
       38.5, 63, 2}}, {{38, 62.5, 0}, {38.5, 62, 2}}, {{38, 62.5, 0}, {
       38.5, 61, 2}}, {{39, 62.5, 0}, {38.5, 64, 2}}, {{39, 62.5, 0}, {
       38.5, 63, 2}}, {{39, 62.5, 0}, {38.5, 62, 2}}, {{39, 62.5, 0}, {
       38.5, 61, 2}}, {{40, 62.5, 0}, {38.5, 64, 2}}, {{40, 62.5, 0}, {
       38.5, 63, 2}}, {{40, 62.5, 0}, {38.5, 62, 2}}, {{40, 62.5, 0}, {
       38.5, 61, 2}}, {{41, 62.5, 0}, {42.5, 64, 2}}, {{41, 62.5, 0}, {
       42.5, 63, 2}}, {{41, 62.5, 0}, {42.5, 62, 2}}, {{41, 62.5, 0}, {
       42.5, 61, 2}}, {{42, 62.5, 0}, {42.5, 64, 2}}, {{42, 62.5, 0}, {
       42.5, 63, 2}}, {{42, 62.5, 0}, {42.5, 62, 2}}, {{42, 62.5, 0}, {
       42.5, 61, 2}}, {{43, 62.5, 0}, {42.5, 64, 2}}, {{43, 62.5, 0}, {
       42.5, 63, 2}}, {{43, 62.5, 0}, {42.5, 62, 2}}, {{43, 62.5, 0}, {
       42.5, 61, 2}}, {{44, 62.5, 0}, {42.5, 64, 2}}, {{44, 62.5, 0}, {
       42.5, 63, 2}}, {{44, 62.5, 0}, {42.5, 62, 2}}, {{44, 62.5, 0}, {
       42.5, 61, 2}}, {{45, 62.5, 0}, {46.5, 64, 2}}, {{45, 62.5, 0}, {
       46.5, 63, 2}}, {{45, 62.5, 0}, {46.5, 62, 2}}, {{45, 62.5, 0}, {
       46.5, 61, 2}}, {{46, 62.5, 0}, {46.5, 64, 2}}, {{46, 62.5, 0}, {
       46.5, 63, 2}}, {{46, 62.5, 0}, {46.5, 62, 2}}, {{46, 62.5, 0}, {
       46.5, 61, 2}}, {{47, 62.5, 0}, {46.5, 64, 2}}, {{47, 62.5, 0}, {
       46.5, 63, 2}}, {{47, 62.5, 0}, {46.5, 62, 2}}, {{47, 62.5, 0}, {
       46.5, 61, 2}}, {{48, 62.5, 0}, {46.5, 64, 2}}, {{48, 62.5, 0}, {
       46.5, 63, 2}}, {{48, 62.5, 0}, {46.5, 62, 2}}, {{48, 62.5, 0}, {
       46.5, 61, 2}}, {{49, 62.5, 0}, {50.5, 64, 2}}, {{49, 62.5, 0}, {
       50.5, 63, 2}}, {{49, 62.5, 0}, {50.5, 62, 2}}, {{49, 62.5, 0}, {
       50.5, 61, 2}}, {{50, 62.5, 0}, {50.5, 64, 2}}, {{50, 62.5, 0}, {
       50.5, 63, 2}}, {{50, 62.5, 0}, {50.5, 62, 2}}, {{50, 62.5, 0}, {
       50.5, 61, 2}}, {{51, 62.5, 0}, {50.5, 64, 2}}, {{51, 62.5, 0}, {
       50.5, 63, 2}}, {{51, 62.5, 0}, {50.5, 62, 2}}, {{51, 62.5, 0}, {
       50.5, 61, 2}}, {{52, 62.5, 0}, {50.5, 64, 2}}, {{52, 62.5, 0}, {
       50.5, 63, 2}}, {{52, 62.5, 0}, {50.5, 62, 2}}, {{52, 62.5, 0}, {
       50.5, 61, 2}}, {{53, 62.5, 0}, {54.5, 64, 2}}, {{53, 62.5, 0}, {
       54.5, 63, 2}}, {{53, 62.5, 0}, {54.5, 62, 2}}, {{53, 62.5, 0}, {
       54.5, 61, 2}}, {{54, 62.5, 0}, {54.5, 64, 2}}, {{54, 62.5, 0}, {
       54.5, 63, 2}}, {{54, 62.5, 0}, {54.5, 62, 2}}, {{54, 62.5, 0}, {
       54.5, 61, 2}}, {{55, 62.5, 0}, {54.5, 64, 2}}, {{55, 62.5, 0}, {
       54.5, 63, 2}}, {{55, 62.5, 0}, {54.5, 62, 2}}, {{55, 62.5, 0}, {
       54.5, 61, 2}}, {{56, 62.5, 0}, {54.5, 64, 2}}, {{56, 62.5, 0}, {
       54.5, 63, 2}}, {{56, 62.5, 0}, {54.5, 62, 2}}, {{56, 62.5, 0}, {
       54.5, 61, 2}}, {{57, 62.5, 0}, {58.5, 64, 2}}, {{57, 62.5, 0}, {
       58.5, 63, 2}}, {{57, 62.5, 0}, {58.5, 62, 2}}, {{57, 62.5, 0}, {
       58.5, 61, 2}}, {{58, 62.5, 0}, {58.5, 64, 2}}, {{58, 62.5, 0}, {
       58.5, 63, 2}}, {{58, 62.5, 0}, {58.5, 62, 2}}, {{58, 62.5, 0}, {
       58.5, 61, 2}}, {{59, 62.5, 0}, {58.5, 64, 2}}, {{59, 62.5, 0}, {
       58.5, 63, 2}}, {{59, 62.5, 0}, {58.5, 62, 2}}, {{59, 62.5, 0}, {
       58.5, 61, 2}}, {{60, 62.5, 0}, {58.5, 64, 2}}, {{60, 62.5, 0}, {
       58.5, 63, 2}}, {{60, 62.5, 0}, {58.5, 62, 2}}, {{60, 62.5, 0}, {
       58.5, 61, 2}}, {{61, 62.5, 0}, {62.5, 64, 2}}, {{61, 62.5, 0}, {
       62.5, 63, 2}}, {{61, 62.5, 0}, {62.5, 62, 2}}, {{61, 62.5, 0}, {
       62.5, 61, 2}}, {{62, 62.5, 0}, {62.5, 64, 2}}, {{62, 62.5, 0}, {
       62.5, 63, 2}}, {{62, 62.5, 0}, {62.5, 62, 2}}, {{62, 62.5, 0}, {
       62.5, 61, 2}}, {{63, 62.5, 0}, {62.5, 64, 2}}, {{63, 62.5, 0}, {
       62.5, 63, 2}}, {{63, 62.5, 0}, {62.5, 62, 2}}, {{63, 62.5, 0}, {
       62.5, 61, 2}}, {{64, 62.5, 0}, {62.5, 64, 2}}, {{64, 62.5, 0}, {
       62.5, 63, 2}}, {{64, 62.5, 0}, {62.5, 62, 2}}, {{64, 62.5, 0}, {
       62.5, 61, 2}}, {{65, 62.5, 0}, {66.5, 64, 2}}, {{65, 62.5, 0}, {
       66.5, 63, 2}}, {{65, 62.5, 0}, {66.5, 62, 2}}, {{65, 62.5, 0}, {
       66.5, 61, 2}}, {{66, 62.5, 0}, {66.5, 64, 2}}, {{66, 62.5, 0}, {
       66.5, 63, 2}}, {{66, 62.5, 0}, {66.5, 62, 2}}, {{66, 62.5, 0}, {
       66.5, 61, 2}}, {{67, 62.5, 0}, {66.5, 64, 2}}, {{67, 62.5, 0}, {
       66.5, 63, 2}}, {{67, 62.5, 0}, {66.5, 62, 2}}, {{67, 62.5, 0}, {
       66.5, 61, 2}}, {{68, 62.5, 0}, {66.5, 64, 2}}, {{68, 62.5, 0}, {
       66.5, 63, 2}}, {{68, 62.5, 0}, {66.5, 62, 2}}, {{68, 62.5, 0}, {
       66.5, 61, 2}}, {{69, 62.5, 0}, {70.5, 64, 2}}, {{69, 62.5, 0}, {
       70.5, 63, 2}}, {{69, 62.5, 0}, {70.5, 62, 2}}, {{69, 62.5, 0}, {
       70.5, 61, 2}}, {{70, 62.5, 0}, {70.5, 64, 2}}, {{70, 62.5, 0}, {
       70.5, 63, 2}}, {{70, 62.5, 0}, {70.5, 62, 2}}, {{70, 62.5, 0}, {
       70.5, 61, 2}}, {{71, 62.5, 0}, {70.5, 64, 2}}, {{71, 62.5, 0}, {
       70.5, 63, 2}}, {{71, 62.5, 0}, {70.5, 62, 2}}, {{71, 62.5, 0}, {
       70.5, 61, 2}}, {{72, 62.5, 0}, {70.5, 64, 2}}, {{72, 62.5, 0}, {
       70.5, 63, 2}}, {{72, 62.5, 0}, {70.5, 62, 2}}, {{72, 62.5, 0}, {
       70.5, 61, 2}}, {{73, 62.5, 0}, {74.5, 64, 2}}, {{73, 62.5, 0}, {
       74.5, 63, 2}}, {{73, 62.5, 0}, {74.5, 62, 2}}, {{73, 62.5, 0}, {
       74.5, 61, 2}}, {{74, 62.5, 0}, {74.5, 64, 2}}, {{74, 62.5, 0}, {
       74.5, 63, 2}}, {{74, 62.5, 0}, {74.5, 62, 2}}, {{74, 62.5, 0}, {
       74.5, 61, 2}}, {{75, 62.5, 0}, {74.5, 64, 2}}, {{75, 62.5, 0}, {
       74.5, 63, 2}}, {{75, 62.5, 0}, {74.5, 62, 2}}, {{75, 62.5, 0}, {
       74.5, 61, 2}}, {{76, 62.5, 0}, {74.5, 64, 2}}, {{76, 62.5, 0}, {
       74.5, 63, 2}}, {{76, 62.5, 0}, {74.5, 62, 2}}, {{76, 62.5, 0}, {
       74.5, 61, 2}}, {{77, 62.5, 0}, {78.5, 64, 2}}, {{77, 62.5, 0}, {
       78.5, 63, 2}}, {{77, 62.5, 0}, {78.5, 62, 2}}, {{77, 62.5, 0}, {
       78.5, 61, 2}}, {{78, 62.5, 0}, {78.5, 64, 2}}, {{78, 62.5, 0}, {
       78.5, 63, 2}}, {{78, 62.5, 0}, {78.5, 62, 2}}, {{78, 62.5, 0}, {
       78.5, 61, 2}}, {{79, 62.5, 0}, {78.5, 64, 2}}, {{79, 62.5, 0}, {
       78.5, 63, 2}}, {{79, 62.5, 0}, {78.5, 62, 2}}, {{79, 62.5, 0}, {
       78.5, 61, 2}}, {{80, 62.5, 0}, {78.5, 64, 2}}, {{80, 62.5, 0}, {
       78.5, 63, 2}}, {{80, 62.5, 0}, {78.5, 62, 2}}, {{80, 62.5, 0}, {
       78.5, 61, 2}}, {{1, 58.5, 0}, {2.5, 60, 2}}, {{1, 58.5, 0}, {
       2.5, 59, 2}}, {{1, 58.5, 0}, {2.5, 58, 2}}, {{1, 58.5, 0}, {
       2.5, 57, 2}}, {{2, 58.5, 0}, {2.5, 60, 2}}, {{2, 58.5, 0}, {
       2.5, 59, 2}}, {{2, 58.5, 0}, {2.5, 58, 2}}, {{2, 58.5, 0}, {
       2.5, 57, 2}}, {{3, 58.5, 0}, {2.5, 60, 2}}, {{3, 58.5, 0}, {
       2.5, 59, 2}}, {{3, 58.5, 0}, {2.5, 58, 2}}, {{3, 58.5, 0}, {
       2.5, 57, 2}}, {{4, 58.5, 0}, {2.5, 60, 2}}, {{4, 58.5, 0}, {
       2.5, 59, 2}}, {{4, 58.5, 0}, {2.5, 58, 2}}, {{4, 58.5, 0}, {
       2.5, 57, 2}}, {{5, 58.5, 0}, {6.5, 60, 2}}, {{5, 58.5, 0}, {
       6.5, 59, 2}}, {{5, 58.5, 0}, {6.5, 58, 2}}, {{5, 58.5, 0}, {
       6.5, 57, 2}}, {{6, 58.5, 0}, {6.5, 60, 2}}, {{6, 58.5, 0}, {
       6.5, 59, 2}}, {{6, 58.5, 0}, {6.5, 58, 2}}, {{6, 58.5, 0}, {
       6.5, 57, 2}}, {{7, 58.5, 0}, {6.5, 60, 2}}, {{7, 58.5, 0}, {
       6.5, 59, 2}}, {{7, 58.5, 0}, {6.5, 58, 2}}, {{7, 58.5, 0}, {
       6.5, 57, 2}}, {{8, 58.5, 0}, {6.5, 60, 2}}, {{8, 58.5, 0}, {
       6.5, 59, 2}}, {{8, 58.5, 0}, {6.5, 58, 2}}, {{8, 58.5, 0}, {
       6.5, 57, 2}}, {{9, 58.5, 0}, {10.5, 60, 2}}, {{9, 58.5, 0}, {
       10.5, 59, 2}}, {{9, 58.5, 0}, {10.5, 58, 2}}, {{9, 58.5, 0}, {
       10.5, 57, 2}}, {{10, 58.5, 0}, {10.5, 60, 2}}, {{10, 58.5, 0}, {
       10.5, 59, 2}}, {{10, 58.5, 0}, {10.5, 58, 2}}, {{10, 58.5, 0}, {
       10.5, 57, 2}}, {{11, 58.5, 0}, {10.5, 60, 2}}, {{11, 58.5, 0}, {
       10.5, 59, 2}}, {{11, 58.5, 0}, {10.5, 58, 2}}, {{11, 58.5, 0}, {
       10.5, 57, 2}}, {{12, 58.5, 0}, {10.5, 60, 2}}, {{12, 58.5, 0}, {
       10.5, 59, 2}}, {{12, 58.5, 0}, {10.5, 58, 2}}, {{12, 58.5, 0}, {
       10.5, 57, 2}}, {{13, 58.5, 0}, {14.5, 60, 2}}, {{13, 58.5, 0}, {
       14.5, 59, 2}}, {{13, 58.5, 0}, {14.5, 58, 2}}, {{13, 58.5, 0}, {
       14.5, 57, 2}}, {{14, 58.5, 0}, {14.5, 60, 2}}, {{14, 58.5, 0}, {
       14.5, 59, 2}}, {{14, 58.5, 0}, {14.5, 58, 2}}, {{14, 58.5, 0}, {
       14.5, 57, 2}}, {{15, 58.5, 0}, {14.5, 60, 2}}, {{15, 58.5, 0}, {
       14.5, 59, 2}}, {{15, 58.5, 0}, {14.5, 58, 2}}, {{15, 58.5, 0}, {
       14.5, 57, 2}}, {{16, 58.5, 0}, {14.5, 60, 2}}, {{16, 58.5, 0}, {
       14.5, 59, 2}}, {{16, 58.5, 0}, {14.5, 58, 2}}, {{16, 58.5, 0}, {
       14.5, 57, 2}}, {{17, 58.5, 0}, {18.5, 60, 2}}, {{17, 58.5, 0}, {
       18.5, 59, 2}}, {{17, 58.5, 0}, {18.5, 58, 2}}, {{17, 58.5, 0}, {
       18.5, 57, 2}}, {{18, 58.5, 0}, {18.5, 60, 2}}, {{18, 58.5, 0}, {
       18.5, 59, 2}}, {{18, 58.5, 0}, {18.5, 58, 2}}, {{18, 58.5, 0}, {
       18.5, 57, 2}}, {{19, 58.5, 0}, {18.5, 60, 2}}, {{19, 58.5, 0}, {
       18.5, 59, 2}}, {{19, 58.5, 0}, {18.5, 58, 2}}, {{19, 58.5, 0}, {
       18.5, 57, 2}}, {{20, 58.5, 0}, {18.5, 60, 2}}, {{20, 58.5, 0}, {
       18.5, 59, 2}}, {{20, 58.5, 0}, {18.5, 58, 2}}, {{20, 58.5, 0}, {
       18.5, 57, 2}}, {{21, 58.5, 0}, {22.5, 60, 2}}, {{21, 58.5, 0}, {
       22.5, 59, 2}}, {{21, 58.5, 0}, {22.5, 58, 2}}, {{21, 58.5, 0}, {
       22.5, 57, 2}}, {{22, 58.5, 0}, {22.5, 60, 2}}, {{22, 58.5, 0}, {
       22.5, 59, 2}}, {{22, 58.5, 0}, {22.5, 58, 2}}, {{22, 58.5, 0}, {
       22.5, 57, 2}}, {{23, 58.5, 0}, {22.5, 60, 2}}, {{23, 58.5, 0}, {
       22.5, 59, 2}}, {{23, 58.5, 0}, {22.5, 58, 2}}, {{23, 58.5, 0}, {
       22.5, 57, 2}}, {{24, 58.5, 0}, {22.5, 60, 2}}, {{24, 58.5, 0}, {
       22.5, 59, 2}}, {{24, 58.5, 0}, {22.5, 58, 2}}, {{24, 58.5, 0}, {
       22.5, 57, 2}}, {{25, 58.5, 0}, {26.5, 60, 2}}, {{25, 58.5, 0}, {
       26.5, 59, 2}}, {{25, 58.5, 0}, {26.5, 58, 2}}, {{25, 58.5, 0}, {
       26.5, 57, 2}}, {{26, 58.5, 0}, {26.5, 60, 2}}, {{26, 58.5, 0}, {
       26.5, 59, 2}}, {{26, 58.5, 0}, {26.5, 58, 2}}, {{26, 58.5, 0}, {
       26.5, 57, 2}}, {{27, 58.5, 0}, {26.5, 60, 2}}, {{27, 58.5, 0}, {
       26.5, 59, 2}}, {{27, 58.5, 0}, {26.5, 58, 2}}, {{27, 58.5, 0}, {
       26.5, 57, 2}}, {{28, 58.5, 0}, {26.5, 60, 2}}, {{28, 58.5, 0}, {
       26.5, 59, 2}}, {{28, 58.5, 0}, {26.5, 58, 2}}, {{28, 58.5, 0}, {
       26.5, 57, 2}}, {{29, 58.5, 0}, {30.5, 60, 2}}, {{29, 58.5, 0}, {
       30.5, 59, 2}}, {{29, 58.5, 0}, {30.5, 58, 2}}, {{29, 58.5, 0}, {
       30.5, 57, 2}}, {{30, 58.5, 0}, {30.5, 60, 2}}, {{30, 58.5, 0}, {
       30.5, 59, 2}}, {{30, 58.5, 0}, {30.5, 58, 2}}, {{30, 58.5, 0}, {
       30.5, 57, 2}}, {{31, 58.5, 0}, {30.5, 60, 2}}, {{31, 58.5, 0}, {
       30.5, 59, 2}}, {{31, 58.5, 0}, {30.5, 58, 2}}, {{31, 58.5, 0}, {
       30.5, 57, 2}}, {{32, 58.5, 0}, {30.5, 60, 2}}, {{32, 58.5, 0}, {
       30.5, 59, 2}}, {{32, 58.5, 0}, {30.5, 58, 2}}, {{32, 58.5, 0}, {
       30.5, 57, 2}}, {{33, 58.5, 0}, {34.5, 60, 2}}, {{33, 58.5, 0}, {
       34.5, 59, 2}}, {{33, 58.5, 0}, {34.5, 58, 2}}, {{33, 58.5, 0}, {
       34.5, 57, 2}}, {{34, 58.5, 0}, {34.5, 60, 2}}, {{34, 58.5, 0}, {
       34.5, 59, 2}}, {{34, 58.5, 0}, {34.5, 58, 2}}, {{34, 58.5, 0}, {
       34.5, 57, 2}}, {{35, 58.5, 0}, {34.5, 60, 2}}, {{35, 58.5, 0}, {
       34.5, 59, 2}}, {{35, 58.5, 0}, {34.5, 58, 2}}, {{35, 58.5, 0}, {
       34.5, 57, 2}}, {{36, 58.5, 0}, {34.5, 60, 2}}, {{36, 58.5, 0}, {
       34.5, 59, 2}}, {{36, 58.5, 0}, {34.5, 58, 2}}, {{36, 58.5, 0}, {
       34.5, 57, 2}}, {{37, 58.5, 0}, {38.5, 60, 2}}, {{37, 58.5, 0}, {
       38.5, 59, 2}}, {{37, 58.5, 0}, {38.5, 58, 2}}, {{37, 58.5, 0}, {
       38.5, 57, 2}}, {{38, 58.5, 0}, {38.5, 60, 2}}, {{38, 58.5, 0}, {
       38.5, 59, 2}}, {{38, 58.5, 0}, {38.5, 58, 2}}, {{38, 58.5, 0}, {
       38.5, 57, 2}}, {{39, 58.5, 0}, {38.5, 60, 2}}, {{39, 58.5, 0}, {
       38.5, 59, 2}}, {{39, 58.5, 0}, {38.5, 58, 2}}, {{39, 58.5, 0}, {
       38.5, 57, 2}}, {{40, 58.5, 0}, {38.5, 60, 2}}, {{40, 58.5, 0}, {
       38.5, 59, 2}}, {{40, 58.5, 0}, {38.5, 58, 2}}, {{40, 58.5, 0}, {
       38.5, 57, 2}}, {{41, 58.5, 0}, {42.5, 60, 2}}, {{41, 58.5, 0}, {
       42.5, 59, 2}}, {{41, 58.5, 0}, {42.5, 58, 2}}, {{41, 58.5, 0}, {
       42.5, 57, 2}}, {{42, 58.5, 0}, {42.5, 60, 2}}, {{42, 58.5, 0}, {
       42.5, 59, 2}}, {{42, 58.5, 0}, {42.5, 58, 2}}, {{42, 58.5, 0}, {
       42.5, 57, 2}}, {{43, 58.5, 0}, {42.5, 60, 2}}, {{43, 58.5, 0}, {
       42.5, 59, 2}}, {{43, 58.5, 0}, {42.5, 58, 2}}, {{43, 58.5, 0}, {
       42.5, 57, 2}}, {{44, 58.5, 0}, {42.5, 60, 2}}, {{44, 58.5, 0}, {
       42.5, 59, 2}}, {{44, 58.5, 0}, {42.5, 58, 2}}, {{44, 58.5, 0}, {
       42.5, 57, 2}}, {{45, 58.5, 0}, {46.5, 60, 2}}, {{45, 58.5, 0}, {
       46.5, 59, 2}}, {{45, 58.5, 0}, {46.5, 58, 2}}, {{45, 58.5, 0}, {
       46.5, 57, 2}}, {{46, 58.5, 0}, {46.5, 60, 2}}, {{46, 58.5, 0}, {
       46.5, 59, 2}}, {{46, 58.5, 0}, {46.5, 58, 2}}, {{46, 58.5, 0}, {
       46.5, 57, 2}}, {{47, 58.5, 0}, {46.5, 60, 2}}, {{47, 58.5, 0}, {
       46.5, 59, 2}}, {{47, 58.5, 0}, {46.5, 58, 2}}, {{47, 58.5, 0}, {
       46.5, 57, 2}}, {{48, 58.5, 0}, {46.5, 60, 2}}, {{48, 58.5, 0}, {
       46.5, 59, 2}}, {{48, 58.5, 0}, {46.5, 58, 2}}, {{48, 58.5, 0}, {
       46.5, 57, 2}}, {{49, 58.5, 0}, {50.5, 60, 2}}, {{49, 58.5, 0}, {
       50.5, 59, 2}}, {{49, 58.5, 0}, {50.5, 58, 2}}, {{49, 58.5, 0}, {
       50.5, 57, 2}}, {{50, 58.5, 0}, {50.5, 60, 2}}, {{50, 58.5, 0}, {
       50.5, 59, 2}}, {{50, 58.5, 0}, {50.5, 58, 2}}, {{50, 58.5, 0}, {
       50.5, 57, 2}}, {{51, 58.5, 0}, {50.5, 60, 2}}, {{51, 58.5, 0}, {
       50.5, 59, 2}}, {{51, 58.5, 0}, {50.5, 58, 2}}, {{51, 58.5, 0}, {
       50.5, 57, 2}}, {{52, 58.5, 0}, {50.5, 60, 2}}, {{52, 58.5, 0}, {
       50.5, 59, 2}}, {{52, 58.5, 0}, {50.5, 58, 2}}, {{52, 58.5, 0}, {
       50.5, 57, 2}}, {{53, 58.5, 0}, {54.5, 60, 2}}, {{53, 58.5, 0}, {
       54.5, 59, 2}}, {{53, 58.5, 0}, {54.5, 58, 2}}, {{53, 58.5, 0}, {
       54.5, 57, 2}}, {{54, 58.5, 0}, {54.5, 60, 2}}, {{54, 58.5, 0}, {
       54.5, 59, 2}}, {{54, 58.5, 0}, {54.5, 58, 2}}, {{54, 58.5, 0}, {
       54.5, 57, 2}}, {{55, 58.5, 0}, {54.5, 60, 2}}, {{55, 58.5, 0}, {
       54.5, 59, 2}}, {{55, 58.5, 0}, {54.5, 58, 2}}, {{55, 58.5, 0}, {
       54.5, 57, 2}}, {{56, 58.5, 0}, {54.5, 60, 2}}, {{56, 58.5, 0}, {
       54.5, 59, 2}}, {{56, 58.5, 0}, {54.5, 58, 2}}, {{56, 58.5, 0}, {
       54.5, 57, 2}}, {{57, 58.5, 0}, {58.5, 60, 2}}, {{57, 58.5, 0}, {
       58.5, 59, 2}}, {{57, 58.5, 0}, {58.5, 58, 2}}, {{57, 58.5, 0}, {
       58.5, 57, 2}}, {{58, 58.5, 0}, {58.5, 60, 2}}, {{58, 58.5, 0}, {
       58.5, 59, 2}}, {{58, 58.5, 0}, {58.5, 58, 2}}, {{58, 58.5, 0}, {
       58.5, 57, 2}}, {{59, 58.5, 0}, {58.5, 60, 2}}, {{59, 58.5, 0}, {
       58.5, 59, 2}}, {{59, 58.5, 0}, {58.5, 58, 2}}, {{59, 58.5, 0}, {
       58.5, 57, 2}}, {{60, 58.5, 0}, {58.5, 60, 2}}, {{60, 58.5, 0}, {
       58.5, 59, 2}}, {{60, 58.5, 0}, {58.5, 58, 2}}, {{60, 58.5, 0}, {
       58.5, 57, 2}}, {{61, 58.5, 0}, {62.5, 60, 2}}, {{61, 58.5, 0}, {
       62.5, 59, 2}}, {{61, 58.5, 0}, {62.5, 58, 2}}, {{61, 58.5, 0}, {
       62.5, 57, 2}}, {{62, 58.5, 0}, {62.5, 60, 2}}, {{62, 58.5, 0}, {
       62.5, 59, 2}}, {{62, 58.5, 0}, {62.5, 58, 2}}, {{62, 58.5, 0}, {
       62.5, 57, 2}}, {{63, 58.5, 0}, {62.5, 60, 2}}, {{63, 58.5, 0}, {
       62.5, 59, 2}}, {{63, 58.5, 0}, {62.5, 58, 2}}, {{63, 58.5, 0}, {
       62.5, 57, 2}}, {{64, 58.5, 0}, {62.5, 60, 2}}, {{64, 58.5, 0}, {
       62.5, 59, 2}}, {{64, 58.5, 0}, {62.5, 58, 2}}, {{64, 58.5, 0}, {
       62.5, 57, 2}}, {{65, 58.5, 0}, {66.5, 60, 2}}, {{65, 58.5, 0}, {
       66.5, 59, 2}}, {{65, 58.5, 0}, {66.5, 58, 2}}, {{65, 58.5, 0}, {
       66.5, 57, 2}}, {{66, 58.5, 0}, {66.5, 60, 2}}, {{66, 58.5, 0}, {
       66.5, 59, 2}}, {{66, 58.5, 0}, {66.5, 58, 2}}, {{66, 58.5, 0}, {
       66.5, 57, 2}}, {{67, 58.5, 0}, {66.5, 60, 2}}, {{67, 58.5, 0}, {
       66.5, 59, 2}}, {{67, 58.5, 0}, {66.5, 58, 2}}, {{67, 58.5, 0}, {
       66.5, 57, 2}}, {{68, 58.5, 0}, {66.5, 60, 2}}, {{68, 58.5, 0}, {
       66.5, 59, 2}}, {{68, 58.5, 0}, {66.5, 58, 2}}, {{68, 58.5, 0}, {
       66.5, 57, 2}}, {{69, 58.5, 0}, {70.5, 60, 2}}, {{69, 58.5, 0}, {
       70.5, 59, 2}}, {{69, 58.5, 0}, {70.5, 58, 2}}, {{69, 58.5, 0}, {
       70.5, 57, 2}}, {{70, 58.5, 0}, {70.5, 60, 2}}, {{70, 58.5, 0}, {
       70.5, 59, 2}}, {{70, 58.5, 0}, {70.5, 58, 2}}, {{70, 58.5, 0}, {
       70.5, 57, 2}}, {{71, 58.5, 0}, {70.5, 60, 2}}, {{71, 58.5, 0}, {
       70.5, 59, 2}}, {{71, 58.5, 0}, {70.5, 58, 2}}, {{71, 58.5, 0}, {
       70.5, 57, 2}}, {{72, 58.5, 0}, {70.5, 60, 2}}, {{72, 58.5, 0}, {
       70.5, 59, 2}}, {{72, 58.5, 0}, {70.5, 58, 2}}, {{72, 58.5, 0}, {
       70.5, 57, 2}}, {{73, 58.5, 0}, {74.5, 60, 2}}, {{73, 58.5, 0}, {
       74.5, 59, 2}}, {{73, 58.5, 0}, {74.5, 58, 2}}, {{73, 58.5, 0}, {
       74.5, 57, 2}}, {{74, 58.5, 0}, {74.5, 60, 2}}, {{74, 58.5, 0}, {
       74.5, 59, 2}}, {{74, 58.5, 0}, {74.5, 58, 2}}, {{74, 58.5, 0}, {
       74.5, 57, 2}}, {{75, 58.5, 0}, {74.5, 60, 2}}, {{75, 58.5, 0}, {
       74.5, 59, 2}}, {{75, 58.5, 0}, {74.5, 58, 2}}, {{75, 58.5, 0}, {
       74.5, 57, 2}}, {{76, 58.5, 0}, {74.5, 60, 2}}, {{76, 58.5, 0}, {
       74.5, 59, 2}}, {{76, 58.5, 0}, {74.5, 58, 2}}, {{76, 58.5, 0}, {
       74.5, 57, 2}}, {{77, 58.5, 0}, {78.5, 60, 2}}, {{77, 58.5, 0}, {
       78.5, 59, 2}}, {{77, 58.5, 0}, {78.5, 58, 2}}, {{77, 58.5, 0}, {
       78.5, 57, 2}}, {{78, 58.5, 0}, {78.5, 60, 2}}, {{78, 58.5, 0}, {
       78.5, 59, 2}}, {{78, 58.5, 0}, {78.5, 58, 2}}, {{78, 58.5, 0}, {
       78.5, 57, 2}}, {{79, 58.5, 0}, {78.5, 60, 2}}, {{79, 58.5, 0}, {
       78.5, 59, 2}}, {{79, 58.5, 0}, {78.5, 58, 2}}, {{79, 58.5, 0}, {
       78.5, 57, 2}}, {{80, 58.5, 0}, {78.5, 60, 2}}, {{80, 58.5, 0}, {
       78.5, 59, 2}}, {{80, 58.5, 0}, {78.5, 58, 2}}, {{80, 58.5, 0}, {
       78.5, 57, 2}}, {{1, 54.5, 0}, {2.5, 56, 2}}, {{1, 54.5, 0}, {
       2.5, 55, 2}}, {{1, 54.5, 0}, {2.5, 54, 2}}, {{1, 54.5, 0}, {
       2.5, 53, 2}}, {{2, 54.5, 0}, {2.5, 56, 2}}, {{2, 54.5, 0}, {
       2.5, 55, 2}}, {{2, 54.5, 0}, {2.5, 54, 2}}, {{2, 54.5, 0}, {
       2.5, 53, 2}}, {{3, 54.5, 0}, {2.5, 56, 2}}, {{3, 54.5, 0}, {
       2.5, 55, 2}}, {{3, 54.5, 0}, {2.5, 54, 2}}, {{3, 54.5, 0}, {
       2.5, 53, 2}}, {{4, 54.5, 0}, {2.5, 56, 2}}, {{4, 54.5, 0}, {
       2.5, 55, 2}}, {{4, 54.5, 0}, {2.5, 54, 2}}, {{4, 54.5, 0}, {
       2.5, 53, 2}}, {{5, 54.5, 0}, {6.5, 56, 2}}, {{5, 54.5, 0}, {
       6.5, 55, 2}}, {{5, 54.5, 0}, {6.5, 54, 2}}, {{5, 54.5, 0}, {
       6.5, 53, 2}}, {{6, 54.5, 0}, {6.5, 56, 2}}, {{6, 54.5, 0}, {
       6.5, 55, 2}}, {{6, 54.5, 0}, {6.5, 54, 2}}, {{6, 54.5, 0}, {
       6.5, 53, 2}}, {{7, 54.5, 0}, {6.5, 56, 2}}, {{7, 54.5, 0}, {
       6.5, 55, 2}}, {{7, 54.5, 0}, {6.5, 54, 2}}, {{7, 54.5, 0}, {
       6.5, 53, 2}}, {{8, 54.5, 0}, {6.5, 56, 2}}, {{8, 54.5, 0}, {
       6.5, 55, 2}}, {{8, 54.5, 0}, {6.5, 54, 2}}, {{8, 54.5, 0}, {
       6.5, 53, 2}}, {{9, 54.5, 0}, {10.5, 56, 2}}, {{9, 54.5, 0}, {
       10.5, 55, 2}}, {{9, 54.5, 0}, {10.5, 54, 2}}, {{9, 54.5, 0}, {
       10.5, 53, 2}}, {{10, 54.5, 0}, {10.5, 56, 2}}, {{10, 54.5, 0}, {
       10.5, 55, 2}}, {{10, 54.5, 0}, {10.5, 54, 2}}, {{10, 54.5, 0}, {
       10.5, 53, 2}}, {{11, 54.5, 0}, {10.5, 56, 2}}, {{11, 54.5, 0}, {
       10.5, 55, 2}}, {{11, 54.5, 0}, {10.5, 54, 2}}, {{11, 54.5, 0}, {
       10.5, 53, 2}}, {{12, 54.5, 0}, {10.5, 56, 2}}, {{12, 54.5, 0}, {
       10.5, 55, 2}}, {{12, 54.5, 0}, {10.5, 54, 2}}, {{12, 54.5, 0}, {
       10.5, 53, 2}}, {{13, 54.5, 0}, {14.5, 56, 2}}, {{13, 54.5, 0}, {
       14.5, 55, 2}}, {{13, 54.5, 0}, {14.5, 54, 2}}, {{13, 54.5, 0}, {
       14.5, 53, 2}}, {{14, 54.5, 0}, {14.5, 56, 2}}, {{14, 54.5, 0}, {
       14.5, 55, 2}}, {{14, 54.5, 0}, {14.5, 54, 2}}, {{14, 54.5, 0}, {
       14.5, 53, 2}}, {{15, 54.5, 0}, {14.5, 56, 2}}, {{15, 54.5, 0}, {
       14.5, 55, 2}}, {{15, 54.5, 0}, {14.5, 54, 2}}, {{15, 54.5, 0}, {
       14.5, 53, 2}}, {{16, 54.5, 0}, {14.5, 56, 2}}, {{16, 54.5, 0}, {
       14.5, 55, 2}}, {{16, 54.5, 0}, {14.5, 54, 2}}, {{16, 54.5, 0}, {
       14.5, 53, 2}}, {{17, 54.5, 0}, {18.5, 56, 2}}, {{17, 54.5, 0}, {
       18.5, 55, 2}}, {{17, 54.5, 0}, {18.5, 54, 2}}, {{17, 54.5, 0}, {
       18.5, 53, 2}}, {{18, 54.5, 0}, {18.5, 56, 2}}, {{18, 54.5, 0}, {
       18.5, 55, 2}}, {{18, 54.5, 0}, {18.5, 54, 2}}, {{18, 54.5, 0}, {
       18.5, 53, 2}}, {{19, 54.5, 0}, {18.5, 56, 2}}, {{19, 54.5, 0}, {
       18.5, 55, 2}}, {{19, 54.5, 0}, {18.5, 54, 2}}, {{19, 54.5, 0}, {
       18.5, 53, 2}}, {{20, 54.5, 0}, {18.5, 56, 2}}, {{20, 54.5, 0}, {
       18.5, 55, 2}}, {{20, 54.5, 0}, {18.5, 54, 2}}, {{20, 54.5, 0}, {
       18.5, 53, 2}}, {{21, 54.5, 0}, {22.5, 56, 2}}, {{21, 54.5, 0}, {
       22.5, 55, 2}}, {{21, 54.5, 0}, {22.5, 54, 2}}, {{21, 54.5, 0}, {
       22.5, 53, 2}}, {{22, 54.5, 0}, {22.5, 56, 2}}, {{22, 54.5, 0}, {
       22.5, 55, 2}}, {{22, 54.5, 0}, {22.5, 54, 2}}, {{22, 54.5, 0}, {
       22.5, 53, 2}}, {{23, 54.5, 0}, {22.5, 56, 2}}, {{23, 54.5, 0}, {
       22.5, 55, 2}}, {{23, 54.5, 0}, {22.5, 54, 2}}, {{23, 54.5, 0}, {
       22.5, 53, 2}}, {{24, 54.5, 0}, {22.5, 56, 2}}, {{24, 54.5, 0}, {
       22.5, 55, 2}}, {{24, 54.5, 0}, {22.5, 54, 2}}, {{24, 54.5, 0}, {
       22.5, 53, 2}}, {{25, 54.5, 0}, {26.5, 56, 2}}, {{25, 54.5, 0}, {
       26.5, 55, 2}}, {{25, 54.5, 0}, {26.5, 54, 2}}, {{25, 54.5, 0}, {
       26.5, 53, 2}}, {{26, 54.5, 0}, {26.5, 56, 2}}, {{26, 54.5, 0}, {
       26.5, 55, 2}}, {{26, 54.5, 0}, {26.5, 54, 2}}, {{26, 54.5, 0}, {
       26.5, 53, 2}}, {{27, 54.5, 0}, {26.5, 56, 2}}, {{27, 54.5, 0}, {
       26.5, 55, 2}}, {{27, 54.5, 0}, {26.5, 54, 2}}, {{27, 54.5, 0}, {
       26.5, 53, 2}}, {{28, 54.5, 0}, {26.5, 56, 2}}, {{28, 54.5, 0}, {
       26.5, 55, 2}}, {{28, 54.5, 0}, {26.5, 54, 2}}, {{28, 54.5, 0}, {
       26.5, 53, 2}}, {{29, 54.5, 0}, {30.5, 56, 2}}, {{29, 54.5, 0}, {
       30.5, 55, 2}}, {{29, 54.5, 0}, {30.5, 54, 2}}, {{29, 54.5, 0}, {
       30.5, 53, 2}}, {{30, 54.5, 0}, {30.5, 56, 2}}, {{30, 54.5, 0}, {
       30.5, 55, 2}}, {{30, 54.5, 0}, {30.5, 54, 2}}, {{30, 54.5, 0}, {
       30.5, 53, 2}}, {{31, 54.5, 0}, {30.5, 56, 2}}, {{31, 54.5, 0}, {
       30.5, 55, 2}}, {{31, 54.5, 0}, {30.5, 54, 2}}, {{31, 54.5, 0}, {
       30.5, 53, 2}}, {{32, 54.5, 0}, {30.5, 56, 2}}, {{32, 54.5, 0}, {
       30.5, 55, 2}}, {{32, 54.5, 0}, {30.5, 54, 2}}, {{32, 54.5, 0}, {
       30.5, 53, 2}}, {{33, 54.5, 0}, {34.5, 56, 2}}, {{33, 54.5, 0}, {
       34.5, 55, 2}}, {{33, 54.5, 0}, {34.5, 54, 2}}, {{33, 54.5, 0}, {
       34.5, 53, 2}}, {{34, 54.5, 0}, {34.5, 56, 2}}, {{34, 54.5, 0}, {
       34.5, 55, 2}}, {{34, 54.5, 0}, {34.5, 54, 2}}, {{34, 54.5, 0}, {
       34.5, 53, 2}}, {{35, 54.5, 0}, {34.5, 56, 2}}, {{35, 54.5, 0}, {
       34.5, 55, 2}}, {{35, 54.5, 0}, {34.5, 54, 2}}, {{35, 54.5, 0}, {
       34.5, 53, 2}}, {{36, 54.5, 0}, {34.5, 56, 2}}, {{36, 54.5, 0}, {
       34.5, 55, 2}}, {{36, 54.5, 0}, {34.5, 54, 2}}, {{36, 54.5, 0}, {
       34.5, 53, 2}}, {{37, 54.5, 0}, {38.5, 56, 2}}, {{37, 54.5, 0}, {
       38.5, 55, 2}}, {{37, 54.5, 0}, {38.5, 54, 2}}, {{37, 54.5, 0}, {
       38.5, 53, 2}}, {{38, 54.5, 0}, {38.5, 56, 2}}, {{38, 54.5, 0}, {
       38.5, 55, 2}}, {{38, 54.5, 0}, {38.5, 54, 2}}, {{38, 54.5, 0}, {
       38.5, 53, 2}}, {{39, 54.5, 0}, {38.5, 56, 2}}, {{39, 54.5, 0}, {
       38.5, 55, 2}}, {{39, 54.5, 0}, {38.5, 54, 2}}, {{39, 54.5, 0}, {
       38.5, 53, 2}}, {{40, 54.5, 0}, {38.5, 56, 2}}, {{40, 54.5, 0}, {
       38.5, 55, 2}}, {{40, 54.5, 0}, {38.5, 54, 2}}, {{40, 54.5, 0}, {
       38.5, 53, 2}}, {{41, 54.5, 0}, {42.5, 56, 2}}, {{41, 54.5, 0}, {
       42.5, 55, 2}}, {{41, 54.5, 0}, {42.5, 54, 2}}, {{41, 54.5, 0}, {
       42.5, 53, 2}}, {{42, 54.5, 0}, {42.5, 56, 2}}, {{42, 54.5, 0}, {
       42.5, 55, 2}}, {{42, 54.5, 0}, {42.5, 54, 2}}, {{42, 54.5, 0}, {
       42.5, 53, 2}}, {{43, 54.5, 0}, {42.5, 56, 2}}, {{43, 54.5, 0}, {
       42.5, 55, 2}}, {{43, 54.5, 0}, {42.5, 54, 2}}, {{43, 54.5, 0}, {
       42.5, 53, 2}}, {{44, 54.5, 0}, {42.5, 56, 2}}, {{44, 54.5, 0}, {
       42.5, 55, 2}}, {{44, 54.5, 0}, {42.5, 54, 2}}, {{44, 54.5, 0}, {
       42.5, 53, 2}}, {{45, 54.5, 0}, {46.5, 56, 2}}, {{45, 54.5, 0}, {
       46.5, 55, 2}}, {{45, 54.5, 0}, {46.5, 54, 2}}, {{45, 54.5, 0}, {
       46.5, 53, 2}}, {{46, 54.5, 0}, {46.5, 56, 2}}, {{46, 54.5, 0}, {
       46.5, 55, 2}}, {{46, 54.5, 0}, {46.5, 54, 2}}, {{46, 54.5, 0}, {
       46.5, 53, 2}}, {{47, 54.5, 0}, {46.5, 56, 2}}, {{47, 54.5, 0}, {
       46.5, 55, 2}}, {{47, 54.5, 0}, {46.5, 54, 2}}, {{47, 54.5, 0}, {
       46.5, 53, 2}}, {{48, 54.5, 0}, {46.5, 56, 2}}, {{48, 54.5, 0}, {
       46.5, 55, 2}}, {{48, 54.5, 0}, {46.5, 54, 2}}, {{48, 54.5, 0}, {
       46.5, 53, 2}}, {{49, 54.5, 0}, {50.5, 56, 2}}, {{49, 54.5, 0}, {
       50.5, 55, 2}}, {{49, 54.5, 0}, {50.5, 54, 2}}, {{49, 54.5, 0}, {
       50.5, 53, 2}}, {{50, 54.5, 0}, {50.5, 56, 2}}, {{50, 54.5, 0}, {
       50.5, 55, 2}}, {{50, 54.5, 0}, {50.5, 54, 2}}, {{50, 54.5, 0}, {
       50.5, 53, 2}}, {{51, 54.5, 0}, {50.5, 56, 2}}, {{51, 54.5, 0}, {
       50.5, 55, 2}}, {{51, 54.5, 0}, {50.5, 54, 2}}, {{51, 54.5, 0}, {
       50.5, 53, 2}}, {{52, 54.5, 0}, {50.5, 56, 2}}, {{52, 54.5, 0}, {
       50.5, 55, 2}}, {{52, 54.5, 0}, {50.5, 54, 2}}, {{52, 54.5, 0}, {
       50.5, 53, 2}}, {{53, 54.5, 0}, {54.5, 56, 2}}, {{53, 54.5, 0}, {
       54.5, 55, 2}}, {{53, 54.5, 0}, {54.5, 54, 2}}, {{53, 54.5, 0}, {
       54.5, 53, 2}}, {{54, 54.5, 0}, {54.5, 56, 2}}, {{54, 54.5, 0}, {
       54.5, 55, 2}}, {{54, 54.5, 0}, {54.5, 54, 2}}, {{54, 54.5, 0}, {
       54.5, 53, 2}}, {{55, 54.5, 0}, {54.5, 56, 2}}, {{55, 54.5, 0}, {
       54.5, 55, 2}}, {{55, 54.5, 0}, {54.5, 54, 2}}, {{55, 54.5, 0}, {
       54.5, 53, 2}}, {{56, 54.5, 0}, {54.5, 56, 2}}, {{56, 54.5, 0}, {
       54.5, 55, 2}}, {{56, 54.5, 0}, {54.5, 54, 2}}, {{56, 54.5, 0}, {
       54.5, 53, 2}}, {{57, 54.5, 0}, {58.5, 56, 2}}, {{57, 54.5, 0}, {
       58.5, 55, 2}}, {{57, 54.5, 0}, {58.5, 54, 2}}, {{57, 54.5, 0}, {
       58.5, 53, 2}}, {{58, 54.5, 0}, {58.5, 56, 2}}, {{58, 54.5, 0}, {
       58.5, 55, 2}}, {{58, 54.5, 0}, {58.5, 54, 2}}, {{58, 54.5, 0}, {
       58.5, 53, 2}}, {{59, 54.5, 0}, {58.5, 56, 2}}, {{59, 54.5, 0}, {
       58.5, 55, 2}}, {{59, 54.5, 0}, {58.5, 54, 2}}, {{59, 54.5, 0}, {
       58.5, 53, 2}}, {{60, 54.5, 0}, {58.5, 56, 2}}, {{60, 54.5, 0}, {
       58.5, 55, 2}}, {{60, 54.5, 0}, {58.5, 54, 2}}, {{60, 54.5, 0}, {
       58.5, 53, 2}}, {{61, 54.5, 0}, {62.5, 56, 2}}, {{61, 54.5, 0}, {
       62.5, 55, 2}}, {{61, 54.5, 0}, {62.5, 54, 2}}, {{61, 54.5, 0}, {
       62.5, 53, 2}}, {{62, 54.5, 0}, {62.5, 56, 2}}, {{62, 54.5, 0}, {
       62.5, 55, 2}}, {{62, 54.5, 0}, {62.5, 54, 2}}, {{62, 54.5, 0}, {
       62.5, 53, 2}}, {{63, 54.5, 0}, {62.5, 56, 2}}, {{63, 54.5, 0}, {
       62.5, 55, 2}}, {{63, 54.5, 0}, {62.5, 54, 2}}, {{63, 54.5, 0}, {
       62.5, 53, 2}}, {{64, 54.5, 0}, {62.5, 56, 2}}, {{64, 54.5, 0}, {
       62.5, 55, 2}}, {{64, 54.5, 0}, {62.5, 54, 2}}, {{64, 54.5, 0}, {
       62.5, 53, 2}}, {{65, 54.5, 0}, {66.5, 56, 2}}, {{65, 54.5, 0}, {
       66.5, 55, 2}}, {{65, 54.5, 0}, {66.5, 54, 2}}, {{65, 54.5, 0}, {
       66.5, 53, 2}}, {{66, 54.5, 0}, {66.5, 56, 2}}, {{66, 54.5, 0}, {
       66.5, 55, 2}}, {{66, 54.5, 0}, {66.5, 54, 2}}, {{66, 54.5, 0}, {
       66.5, 53, 2}}, {{67, 54.5, 0}, {66.5, 56, 2}}, {{67, 54.5, 0}, {
       66.5, 55, 2}}, {{67, 54.5, 0}, {66.5, 54, 2}}, {{67, 54.5, 0}, {
       66.5, 53, 2}}, {{68, 54.5, 0}, {66.5, 56, 2}}, {{68, 54.5, 0}, {
       66.5, 55, 2}}, {{68, 54.5, 0}, {66.5, 54, 2}}, {{68, 54.5, 0}, {
       66.5, 53, 2}}, {{69, 54.5, 0}, {70.5, 56, 2}}, {{69, 54.5, 0}, {
       70.5, 55, 2}}, {{69, 54.5, 0}, {70.5, 54, 2}}, {{69, 54.5, 0}, {
       70.5, 53, 2}}, {{70, 54.5, 0}, {70.5, 56, 2}}, {{70, 54.5, 0}, {
       70.5, 55, 2}}, {{70, 54.5, 0}, {70.5, 54, 2}}, {{70, 54.5, 0}, {
       70.5, 53, 2}}, {{71, 54.5, 0}, {70.5, 56, 2}}, {{71, 54.5, 0}, {
       70.5, 55, 2}}, {{71, 54.5, 0}, {70.5, 54, 2}}, {{71, 54.5, 0}, {
       70.5, 53, 2}}, {{72, 54.5, 0}, {70.5, 56, 2}}, {{72, 54.5, 0}, {
       70.5, 55, 2}}, {{72, 54.5, 0}, {70.5, 54, 2}}, {{72, 54.5, 0}, {
       70.5, 53, 2}}, {{73, 54.5, 0}, {74.5, 56, 2}}, {{73, 54.5, 0}, {
       74.5, 55, 2}}, {{73, 54.5, 0}, {74.5, 54, 2}}, {{73, 54.5, 0}, {
       74.5, 53, 2}}, {{74, 54.5, 0}, {74.5, 56, 2}}, {{74, 54.5, 0}, {
       74.5, 55, 2}}, {{74, 54.5, 0}, {74.5, 54, 2}}, {{74, 54.5, 0}, {
       74.5, 53, 2}}, {{75, 54.5, 0}, {74.5, 56, 2}}, {{75, 54.5, 0}, {
       74.5, 55, 2}}, {{75, 54.5, 0}, {74.5, 54, 2}}, {{75, 54.5, 0}, {
       74.5, 53, 2}}, {{76, 54.5, 0}, {74.5, 56, 2}}, {{76, 54.5, 0}, {
       74.5, 55, 2}}, {{76, 54.5, 0}, {74.5, 54, 2}}, {{76, 54.5, 0}, {
       74.5, 53, 2}}, {{77, 54.5, 0}, {78.5, 56, 2}}, {{77, 54.5, 0}, {
       78.5, 55, 2}}, {{77, 54.5, 0}, {78.5, 54, 2}}, {{77, 54.5, 0}, {
       78.5, 53, 2}}, {{78, 54.5, 0}, {78.5, 56, 2}}, {{78, 54.5, 0}, {
       78.5, 55, 2}}, {{78, 54.5, 0}, {78.5, 54, 2}}, {{78, 54.5, 0}, {
       78.5, 53, 2}}, {{79, 54.5, 0}, {78.5, 56, 2}}, {{79, 54.5, 0}, {
       78.5, 55, 2}}, {{79, 54.5, 0}, {78.5, 54, 2}}, {{79, 54.5, 0}, {
       78.5, 53, 2}}, {{80, 54.5, 0}, {78.5, 56, 2}}, {{80, 54.5, 0}, {
       78.5, 55, 2}}, {{80, 54.5, 0}, {78.5, 54, 2}}, {{80, 54.5, 0}, {
       78.5, 53, 2}}, {{1, 50.5, 0}, {2.5, 52, 2}}, {{1, 50.5, 0}, {
       2.5, 51, 2}}, {{1, 50.5, 0}, {2.5, 50, 2}}, {{1, 50.5, 0}, {
       2.5, 49, 2}}, {{2, 50.5, 0}, {2.5, 52, 2}}, {{2, 50.5, 0}, {
       2.5, 51, 2}}, {{2, 50.5, 0}, {2.5, 50, 2}}, {{2, 50.5, 0}, {
       2.5, 49, 2}}, {{3, 50.5, 0}, {2.5, 52, 2}}, {{3, 50.5, 0}, {
       2.5, 51, 2}}, {{3, 50.5, 0}, {2.5, 50, 2}}, {{3, 50.5, 0}, {
       2.5, 49, 2}}, {{4, 50.5, 0}, {2.5, 52, 2}}, {{4, 50.5, 0}, {
       2.5, 51, 2}}, {{4, 50.5, 0}, {2.5, 50, 2}}, {{4, 50.5, 0}, {
       2.5, 49, 2}}, {{5, 50.5, 0}, {6.5, 52, 2}}, {{5, 50.5, 0}, {
       6.5, 51, 2}}, {{5, 50.5, 0}, {6.5, 50, 2}}, {{5, 50.5, 0}, {
       6.5, 49, 2}}, {{6, 50.5, 0}, {6.5, 52, 2}}, {{6, 50.5, 0}, {
       6.5, 51, 2}}, {{6, 50.5, 0}, {6.5, 50, 2}}, {{6, 50.5, 0}, {
       6.5, 49, 2}}, {{7, 50.5, 0}, {6.5, 52, 2}}, {{7, 50.5, 0}, {
       6.5, 51, 2}}, {{7, 50.5, 0}, {6.5, 50, 2}}, {{7, 50.5, 0}, {
       6.5, 49, 2}}, {{8, 50.5, 0}, {6.5, 52, 2}}, {{8, 50.5, 0}, {
       6.5, 51, 2}}, {{8, 50.5, 0}, {6.5, 50, 2}}, {{8, 50.5, 0}, {
       6.5, 49, 2}}, {{9, 50.5, 0}, {10.5, 52, 2}}, {{9, 50.5, 0}, {
       10.5, 51, 2}}, {{9, 50.5, 0}, {10.5, 50, 2}}, {{9, 50.5, 0}, {
       10.5, 49, 2}}, {{10, 50.5, 0}, {10.5, 52, 2}}, {{10, 50.5, 0}, {
       10.5, 51, 2}}, {{10, 50.5, 0}, {10.5, 50, 2}}, {{10, 50.5, 0}, {
       10.5, 49, 2}}, {{11, 50.5, 0}, {10.5, 52, 2}}, {{11, 50.5, 0}, {
       10.5, 51, 2}}, {{11, 50.5, 0}, {10.5, 50, 2}}, {{11, 50.5, 0}, {
       10.5, 49, 2}}, {{12, 50.5, 0}, {10.5, 52, 2}}, {{12, 50.5, 0}, {
       10.5, 51, 2}}, {{12, 50.5, 0}, {10.5, 50, 2}}, {{12, 50.5, 0}, {
       10.5, 49, 2}}, {{13, 50.5, 0}, {14.5, 52, 2}}, {{13, 50.5, 0}, {
       14.5, 51, 2}}, {{13, 50.5, 0}, {14.5, 50, 2}}, {{13, 50.5, 0}, {
       14.5, 49, 2}}, {{14, 50.5, 0}, {14.5, 52, 2}}, {{14, 50.5, 0}, {
       14.5, 51, 2}}, {{14, 50.5, 0}, {14.5, 50, 2}}, {{14, 50.5, 0}, {
       14.5, 49, 2}}, {{15, 50.5, 0}, {14.5, 52, 2}}, {{15, 50.5, 0}, {
       14.5, 51, 2}}, {{15, 50.5, 0}, {14.5, 50, 2}}, {{15, 50.5, 0}, {
       14.5, 49, 2}}, {{16, 50.5, 0}, {14.5, 52, 2}}, {{16, 50.5, 0}, {
       14.5, 51, 2}}, {{16, 50.5, 0}, {14.5, 50, 2}}, {{16, 50.5, 0}, {
       14.5, 49, 2}}, {{17, 50.5, 0}, {18.5, 52, 2}}, {{17, 50.5, 0}, {
       18.5, 51, 2}}, {{17, 50.5, 0}, {18.5, 50, 2}}, {{17, 50.5, 0}, {
       18.5, 49, 2}}, {{18, 50.5, 0}, {18.5, 52, 2}}, {{18, 50.5, 0}, {
       18.5, 51, 2}}, {{18, 50.5, 0}, {18.5, 50, 2}}, {{18, 50.5, 0}, {
       18.5, 49, 2}}, {{19, 50.5, 0}, {18.5, 52, 2}}, {{19, 50.5, 0}, {
       18.5, 51, 2}}, {{19, 50.5, 0}, {18.5, 50, 2}}, {{19, 50.5, 0}, {
       18.5, 49, 2}}, {{20, 50.5, 0}, {18.5, 52, 2}}, {{20, 50.5, 0}, {
       18.5, 51, 2}}, {{20, 50.5, 0}, {18.5, 50, 2}}, {{20, 50.5, 0}, {
       18.5, 49, 2}}, {{21, 50.5, 0}, {22.5, 52, 2}}, {{21, 50.5, 0}, {
       22.5, 51, 2}}, {{21, 50.5, 0}, {22.5, 50, 2}}, {{21, 50.5, 0}, {
       22.5, 49, 2}}, {{22, 50.5, 0}, {22.5, 52, 2}}, {{22, 50.5, 0}, {
       22.5, 51, 2}}, {{22, 50.5, 0}, {22.5, 50, 2}}, {{22, 50.5, 0}, {
       22.5, 49, 2}}, {{23, 50.5, 0}, {22.5, 52, 2}}, {{23, 50.5, 0}, {
       22.5, 51, 2}}, {{23, 50.5, 0}, {22.5, 50, 2}}, {{23, 50.5, 0}, {
       22.5, 49, 2}}, {{24, 50.5, 0}, {22.5, 52, 2}}, {{24, 50.5, 0}, {
       22.5, 51, 2}}, {{24, 50.5, 0}, {22.5, 50, 2}}, {{24, 50.5, 0}, {
       22.5, 49, 2}}, {{25, 50.5, 0}, {26.5, 52, 2}}, {{25, 50.5, 0}, {
       26.5, 51, 2}}, {{25, 50.5, 0}, {26.5, 50, 2}}, {{25, 50.5, 0}, {
       26.5, 49, 2}}, {{26, 50.5, 0}, {26.5, 52, 2}}, {{26, 50.5, 0}, {
       26.5, 51, 2}}, {{26, 50.5, 0}, {26.5, 50, 2}}, {{26, 50.5, 0}, {
       26.5, 49, 2}}, {{27, 50.5, 0}, {26.5, 52, 2}}, {{27, 50.5, 0}, {
       26.5, 51, 2}}, {{27, 50.5, 0}, {26.5, 50, 2}}, {{27, 50.5, 0}, {
       26.5, 49, 2}}, {{28, 50.5, 0}, {26.5, 52, 2}}, {{28, 50.5, 0}, {
       26.5, 51, 2}}, {{28, 50.5, 0}, {26.5, 50, 2}}, {{28, 50.5, 0}, {
       26.5, 49, 2}}, {{29, 50.5, 0}, {30.5, 52, 2}}, {{29, 50.5, 0}, {
       30.5, 51, 2}}, {{29, 50.5, 0}, {30.5, 50, 2}}, {{29, 50.5, 0}, {
       30.5, 49, 2}}, {{30, 50.5, 0}, {30.5, 52, 2}}, {{30, 50.5, 0}, {
       30.5, 51, 2}}, {{30, 50.5, 0}, {30.5, 50, 2}}, {{30, 50.5, 0}, {
       30.5, 49, 2}}, {{31, 50.5, 0}, {30.5, 52, 2}}, {{31, 50.5, 0}, {
       30.5, 51, 2}}, {{31, 50.5, 0}, {30.5, 50, 2}}, {{31, 50.5, 0}, {
       30.5, 49, 2}}, {{32, 50.5, 0}, {30.5, 52, 2}}, {{32, 50.5, 0}, {
       30.5, 51, 2}}, {{32, 50.5, 0}, {30.5, 50, 2}}, {{32, 50.5, 0}, {
       30.5, 49, 2}}, {{33, 50.5, 0}, {34.5, 52, 2}}, {{33, 50.5, 0}, {
       34.5, 51, 2}}, {{33, 50.5, 0}, {34.5, 50, 2}}, {{33, 50.5, 0}, {
       34.5, 49, 2}}, {{34, 50.5, 0}, {34.5, 52, 2}}, {{34, 50.5, 0}, {
       34.5, 51, 2}}, {{34, 50.5, 0}, {34.5, 50, 2}}, {{34, 50.5, 0}, {
       34.5, 49, 2}}, {{35, 50.5, 0}, {34.5, 52, 2}}, {{35, 50.5, 0}, {
       34.5, 51, 2}}, {{35, 50.5, 0}, {34.5, 50, 2}}, {{35, 50.5, 0}, {
       34.5, 49, 2}}, {{36, 50.5, 0}, {34.5, 52, 2}}, {{36, 50.5, 0}, {
       34.5, 51, 2}}, {{36, 50.5, 0}, {34.5, 50, 2}}, {{36, 50.5, 0}, {
       34.5, 49, 2}}, {{37, 50.5, 0}, {38.5, 52, 2}}, {{37, 50.5, 0}, {
       38.5, 51, 2}}, {{37, 50.5, 0}, {38.5, 50, 2}}, {{37, 50.5, 0}, {
       38.5, 49, 2}}, {{38, 50.5, 0}, {38.5, 52, 2}}, {{38, 50.5, 0}, {
       38.5, 51, 2}}, {{38, 50.5, 0}, {38.5, 50, 2}}, {{38, 50.5, 0}, {
       38.5, 49, 2}}, {{39, 50.5, 0}, {38.5, 52, 2}}, {{39, 50.5, 0}, {
       38.5, 51, 2}}, {{39, 50.5, 0}, {38.5, 50, 2}}, {{39, 50.5, 0}, {
       38.5, 49, 2}}, {{40, 50.5, 0}, {38.5, 52, 2}}, {{40, 50.5, 0}, {
       38.5, 51, 2}}, {{40, 50.5, 0}, {38.5, 50, 2}}, {{40, 50.5, 0}, {
       38.5, 49, 2}}, {{41, 50.5, 0}, {42.5, 52, 2}}, {{41, 50.5, 0}, {
       42.5, 51, 2}}, {{41, 50.5, 0}, {42.5, 50, 2}}, {{41, 50.5, 0}, {
       42.5, 49, 2}}, {{42, 50.5, 0}, {42.5, 52, 2}}, {{42, 50.5, 0}, {
       42.5, 51, 2}}, {{42, 50.5, 0}, {42.5, 50, 2}}, {{42, 50.5, 0}, {
       42.5, 49, 2}}, {{43, 50.5, 0}, {42.5, 52, 2}}, {{43, 50.5, 0}, {
       42.5, 51, 2}}, {{43, 50.5, 0}, {42.5, 50, 2}}, {{43, 50.5, 0}, {
       42.5, 49, 2}}, {{44, 50.5, 0}, {42.5, 52, 2}}, {{44, 50.5, 0}, {
       42.5, 51, 2}}, {{44, 50.5, 0}, {42.5, 50, 2}}, {{44, 50.5, 0}, {
       42.5, 49, 2}}, {{45, 50.5, 0}, {46.5, 52, 2}}, {{45, 50.5, 0}, {
       46.5, 51, 2}}, {{45, 50.5, 0}, {46.5, 50, 2}}, {{45, 50.5, 0}, {
       46.5, 49, 2}}, {{46, 50.5, 0}, {46.5, 52, 2}}, {{46, 50.5, 0}, {
       46.5, 51, 2}}, {{46, 50.5, 0}, {46.5, 50, 2}}, {{46, 50.5, 0}, {
       46.5, 49, 2}}, {{47, 50.5, 0}, {46.5, 52, 2}}, {{47, 50.5, 0}, {
       46.5, 51, 2}}, {{47, 50.5, 0}, {46.5, 50, 2}}, {{47, 50.5, 0}, {
       46.5, 49, 2}}, {{48, 50.5, 0}, {46.5, 52, 2}}, {{48, 50.5, 0}, {
       46.5, 51, 2}}, {{48, 50.5, 0}, {46.5, 50, 2}}, {{48, 50.5, 0}, {
       46.5, 49, 2}}, {{49, 50.5, 0}, {50.5, 52, 2}}, {{49, 50.5, 0}, {
       50.5, 51, 2}}, {{49, 50.5, 0}, {50.5, 50, 2}}, {{49, 50.5, 0}, {
       50.5, 49, 2}}, {{50, 50.5, 0}, {50.5, 52, 2}}, {{50, 50.5, 0}, {
       50.5, 51, 2}}, {{50, 50.5, 0}, {50.5, 50, 2}}, {{50, 50.5, 0}, {
       50.5, 49, 2}}, {{51, 50.5, 0}, {50.5, 52, 2}}, {{51, 50.5, 0}, {
       50.5, 51, 2}}, {{51, 50.5, 0}, {50.5, 50, 2}}, {{51, 50.5, 0}, {
       50.5, 49, 2}}, {{52, 50.5, 0}, {50.5, 52, 2}}, {{52, 50.5, 0}, {
       50.5, 51, 2}}, {{52, 50.5, 0}, {50.5, 50, 2}}, {{52, 50.5, 0}, {
       50.5, 49, 2}}, {{53, 50.5, 0}, {54.5, 52, 2}}, {{53, 50.5, 0}, {
       54.5, 51, 2}}, {{53, 50.5, 0}, {54.5, 50, 2}}, {{53, 50.5, 0}, {
       54.5, 49, 2}}, {{54, 50.5, 0}, {54.5, 52, 2}}, {{54, 50.5, 0}, {
       54.5, 51, 2}}, {{54, 50.5, 0}, {54.5, 50, 2}}, {{54, 50.5, 0}, {
       54.5, 49, 2}}, {{55, 50.5, 0}, {54.5, 52, 2}}, {{55, 50.5, 0}, {
       54.5, 51, 2}}, {{55, 50.5, 0}, {54.5, 50, 2}}, {{55, 50.5, 0}, {
       54.5, 49, 2}}, {{56, 50.5, 0}, {54.5, 52, 2}}, {{56, 50.5, 0}, {
       54.5, 51, 2}}, {{56, 50.5, 0}, {54.5, 50, 2}}, {{56, 50.5, 0}, {
       54.5, 49, 2}}, {{57, 50.5, 0}, {58.5, 52, 2}}, {{57, 50.5, 0}, {
       58.5, 51, 2}}, {{57, 50.5, 0}, {58.5, 50, 2}}, {{57, 50.5, 0}, {
       58.5, 49, 2}}, {{58, 50.5, 0}, {58.5, 52, 2}}, {{58, 50.5, 0}, {
       58.5, 51, 2}}, {{58, 50.5, 0}, {58.5, 50, 2}}, {{58, 50.5, 0}, {
       58.5, 49, 2}}, {{59, 50.5, 0}, {58.5, 52, 2}}, {{59, 50.5, 0}, {
       58.5, 51, 2}}, {{59, 50.5, 0}, {58.5, 50, 2}}, {{59, 50.5, 0}, {
       58.5, 49, 2}}, {{60, 50.5, 0}, {58.5, 52, 2}}, {{60, 50.5, 0}, {
       58.5, 51, 2}}, {{60, 50.5, 0}, {58.5, 50, 2}}, {{60, 50.5, 0}, {
       58.5, 49, 2}}, {{61, 50.5, 0}, {62.5, 52, 2}}, {{61, 50.5, 0}, {
       62.5, 51, 2}}, {{61, 50.5, 0}, {62.5, 50, 2}}, {{61, 50.5, 0}, {
       62.5, 49, 2}}, {{62, 50.5, 0}, {62.5, 52, 2}}, {{62, 50.5, 0}, {
       62.5, 51, 2}}, {{62, 50.5, 0}, {62.5, 50, 2}}, {{62, 50.5, 0}, {
       62.5, 49, 2}}, {{63, 50.5, 0}, {62.5, 52, 2}}, {{63, 50.5, 0}, {
       62.5, 51, 2}}, {{63, 50.5, 0}, {62.5, 50, 2}}, {{63, 50.5, 0}, {
       62.5, 49, 2}}, {{64, 50.5, 0}, {62.5, 52, 2}}, {{64, 50.5, 0}, {
       62.5, 51, 2}}, {{64, 50.5, 0}, {62.5, 50, 2}}, {{64, 50.5, 0}, {
       62.5, 49, 2}}, {{65, 50.5, 0}, {66.5, 52, 2}}, {{65, 50.5, 0}, {
       66.5, 51, 2}}, {{65, 50.5, 0}, {66.5, 50, 2}}, {{65, 50.5, 0}, {
       66.5, 49, 2}}, {{66, 50.5, 0}, {66.5, 52, 2}}, {{66, 50.5, 0}, {
       66.5, 51, 2}}, {{66, 50.5, 0}, {66.5, 50, 2}}, {{66, 50.5, 0}, {
       66.5, 49, 2}}, {{67, 50.5, 0}, {66.5, 52, 2}}, {{67, 50.5, 0}, {
       66.5, 51, 2}}, {{67, 50.5, 0}, {66.5, 50, 2}}, {{67, 50.5, 0}, {
       66.5, 49, 2}}, {{68, 50.5, 0}, {66.5, 52, 2}}, {{68, 50.5, 0}, {
       66.5, 51, 2}}, {{68, 50.5, 0}, {66.5, 50, 2}}, {{68, 50.5, 0}, {
       66.5, 49, 2}}, {{69, 50.5, 0}, {70.5, 52, 2}}, {{69, 50.5, 0}, {
       70.5, 51, 2}}, {{69, 50.5, 0}, {70.5, 50, 2}}, {{69, 50.5, 0}, {
       70.5, 49, 2}}, {{70, 50.5, 0}, {70.5, 52, 2}}, {{70, 50.5, 0}, {
       70.5, 51, 2}}, {{70, 50.5, 0}, {70.5, 50, 2}}, {{70, 50.5, 0}, {
       70.5, 49, 2}}, {{71, 50.5, 0}, {70.5, 52, 2}}, {{71, 50.5, 0}, {
       70.5, 51, 2}}, {{71, 50.5, 0}, {70.5, 50, 2}}, {{71, 50.5, 0}, {
       70.5, 49, 2}}, {{72, 50.5, 0}, {70.5, 52, 2}}, {{72, 50.5, 0}, {
       70.5, 51, 2}}, {{72, 50.5, 0}, {70.5, 50, 2}}, {{72, 50.5, 0}, {
       70.5, 49, 2}}, {{73, 50.5, 0}, {74.5, 52, 2}}, {{73, 50.5, 0}, {
       74.5, 51, 2}}, {{73, 50.5, 0}, {74.5, 50, 2}}, {{73, 50.5, 0}, {
       74.5, 49, 2}}, {{74, 50.5, 0}, {74.5, 52, 2}}, {{74, 50.5, 0}, {
       74.5, 51, 2}}, {{74, 50.5, 0}, {74.5, 50, 2}}, {{74, 50.5, 0}, {
       74.5, 49, 2}}, {{75, 50.5, 0}, {74.5, 52, 2}}, {{75, 50.5, 0}, {
       74.5, 51, 2}}, {{75, 50.5, 0}, {74.5, 50, 2}}, {{75, 50.5, 0}, {
       74.5, 49, 2}}, {{76, 50.5, 0}, {74.5, 52, 2}}, {{76, 50.5, 0}, {
       74.5, 51, 2}}, {{76, 50.5, 0}, {74.5, 50, 2}}, {{76, 50.5, 0}, {
       74.5, 49, 2}}, {{77, 50.5, 0}, {78.5, 52, 2}}, {{77, 50.5, 0}, {
       78.5, 51, 2}}, {{77, 50.5, 0}, {78.5, 50, 2}}, {{77, 50.5, 0}, {
       78.5, 49, 2}}, {{78, 50.5, 0}, {78.5, 52, 2}}, {{78, 50.5, 0}, {
       78.5, 51, 2}}, {{78, 50.5, 0}, {78.5, 50, 2}}, {{78, 50.5, 0}, {
       78.5, 49, 2}}, {{79, 50.5, 0}, {78.5, 52, 2}}, {{79, 50.5, 0}, {
       78.5, 51, 2}}, {{79, 50.5, 0}, {78.5, 50, 2}}, {{79, 50.5, 0}, {
       78.5, 49, 2}}, {{80, 50.5, 0}, {78.5, 52, 2}}, {{80, 50.5, 0}, {
       78.5, 51, 2}}, {{80, 50.5, 0}, {78.5, 50, 2}}, {{80, 50.5, 0}, {
       78.5, 49, 2}}, {{1, 46.5, 0}, {2.5, 48, 2}}, {{1, 46.5, 0}, {
       2.5, 47, 2}}, {{1, 46.5, 0}, {2.5, 46, 2}}, {{1, 46.5, 0}, {
       2.5, 45, 2}}, {{2, 46.5, 0}, {2.5, 48, 2}}, {{2, 46.5, 0}, {
       2.5, 47, 2}}, {{2, 46.5, 0}, {2.5, 46, 2}}, {{2, 46.5, 0}, {
       2.5, 45, 2}}, {{3, 46.5, 0}, {2.5, 48, 2}}, {{3, 46.5, 0}, {
       2.5, 47, 2}}, {{3, 46.5, 0}, {2.5, 46, 2}}, {{3, 46.5, 0}, {
       2.5, 45, 2}}, {{4, 46.5, 0}, {2.5, 48, 2}}, {{4, 46.5, 0}, {
       2.5, 47, 2}}, {{4, 46.5, 0}, {2.5, 46, 2}}, {{4, 46.5, 0}, {
       2.5, 45, 2}}, {{5, 46.5, 0}, {6.5, 48, 2}}, {{5, 46.5, 0}, {
       6.5, 47, 2}}, {{5, 46.5, 0}, {6.5, 46, 2}}, {{5, 46.5, 0}, {
       6.5, 45, 2}}, {{6, 46.5, 0}, {6.5, 48, 2}}, {{6, 46.5, 0}, {
       6.5, 47, 2}}, {{6, 46.5, 0}, {6.5, 46, 2}}, {{6, 46.5, 0}, {
       6.5, 45, 2}}, {{7, 46.5, 0}, {6.5, 48, 2}}, {{7, 46.5, 0}, {
       6.5, 47, 2}}, {{7, 46.5, 0}, {6.5, 46, 2}}, {{7, 46.5, 0}, {
       6.5, 45, 2}}, {{8, 46.5, 0}, {6.5, 48, 2}}, {{8, 46.5, 0}, {
       6.5, 47, 2}}, {{8, 46.5, 0}, {6.5, 46, 2}}, {{8, 46.5, 0}, {
       6.5, 45, 2}}, {{9, 46.5, 0}, {10.5, 48, 2}}, {{9, 46.5, 0}, {
       10.5, 47, 2}}, {{9, 46.5, 0}, {10.5, 46, 2}}, {{9, 46.5, 0}, {
       10.5, 45, 2}}, {{10, 46.5, 0}, {10.5, 48, 2}}, {{10, 46.5, 0}, {
       10.5, 47, 2}}, {{10, 46.5, 0}, {10.5, 46, 2}}, {{10, 46.5, 0}, {
       10.5, 45, 2}}, {{11, 46.5, 0}, {10.5, 48, 2}}, {{11, 46.5, 0}, {
       10.5, 47, 2}}, {{11, 46.5, 0}, {10.5, 46, 2}}, {{11, 46.5, 0}, {
       10.5, 45, 2}}, {{12, 46.5, 0}, {10.5, 48, 2}}, {{12, 46.5, 0}, {
       10.5, 47, 2}}, {{12, 46.5, 0}, {10.5, 46, 2}}, {{12, 46.5, 0}, {
       10.5, 45, 2}}, {{13, 46.5, 0}, {14.5, 48, 2}}, {{13, 46.5, 0}, {
       14.5, 47, 2}}, {{13, 46.5, 0}, {14.5, 46, 2}}, {{13, 46.5, 0}, {
       14.5, 45, 2}}, {{14, 46.5, 0}, {14.5, 48, 2}}, {{14, 46.5, 0}, {
       14.5, 47, 2}}, {{14, 46.5, 0}, {14.5, 46, 2}}, {{14, 46.5, 0}, {
       14.5, 45, 2}}, {{15, 46.5, 0}, {14.5, 48, 2}}, {{15, 46.5, 0}, {
       14.5, 47, 2}}, {{15, 46.5, 0}, {14.5, 46, 2}}, {{15, 46.5, 0}, {
       14.5, 45, 2}}, {{16, 46.5, 0}, {14.5, 48, 2}}, {{16, 46.5, 0}, {
       14.5, 47, 2}}, {{16, 46.5, 0}, {14.5, 46, 2}}, {{16, 46.5, 0}, {
       14.5, 45, 2}}, {{17, 46.5, 0}, {18.5, 48, 2}}, {{17, 46.5, 0}, {
       18.5, 47, 2}}, {{17, 46.5, 0}, {18.5, 46, 2}}, {{17, 46.5, 0}, {
       18.5, 45, 2}}, {{18, 46.5, 0}, {18.5, 48, 2}}, {{18, 46.5, 0}, {
       18.5, 47, 2}}, {{18, 46.5, 0}, {18.5, 46, 2}}, {{18, 46.5, 0}, {
       18.5, 45, 2}}, {{19, 46.5, 0}, {18.5, 48, 2}}, {{19, 46.5, 0}, {
       18.5, 47, 2}}, {{19, 46.5, 0}, {18.5, 46, 2}}, {{19, 46.5, 0}, {
       18.5, 45, 2}}, {{20, 46.5, 0}, {18.5, 48, 2}}, {{20, 46.5, 0}, {
       18.5, 47, 2}}, {{20, 46.5, 0}, {18.5, 46, 2}}, {{20, 46.5, 0}, {
       18.5, 45, 2}}, {{21, 46.5, 0}, {22.5, 48, 2}}, {{21, 46.5, 0}, {
       22.5, 47, 2}}, {{21, 46.5, 0}, {22.5, 46, 2}}, {{21, 46.5, 0}, {
       22.5, 45, 2}}, {{22, 46.5, 0}, {22.5, 48, 2}}, {{22, 46.5, 0}, {
       22.5, 47, 2}}, {{22, 46.5, 0}, {22.5, 46, 2}}, {{22, 46.5, 0}, {
       22.5, 45, 2}}, {{23, 46.5, 0}, {22.5, 48, 2}}, {{23, 46.5, 0}, {
       22.5, 47, 2}}, {{23, 46.5, 0}, {22.5, 46, 2}}, {{23, 46.5, 0}, {
       22.5, 45, 2}}, {{24, 46.5, 0}, {22.5, 48, 2}}, {{24, 46.5, 0}, {
       22.5, 47, 2}}, {{24, 46.5, 0}, {22.5, 46, 2}}, {{24, 46.5, 0}, {
       22.5, 45, 2}}, {{25, 46.5, 0}, {26.5, 48, 2}}, {{25, 46.5, 0}, {
       26.5, 47, 2}}, {{25, 46.5, 0}, {26.5, 46, 2}}, {{25, 46.5, 0}, {
       26.5, 45, 2}}, {{26, 46.5, 0}, {26.5, 48, 2}}, {{26, 46.5, 0}, {
       26.5, 47, 2}}, {{26, 46.5, 0}, {26.5, 46, 2}}, {{26, 46.5, 0}, {
       26.5, 45, 2}}, {{27, 46.5, 0}, {26.5, 48, 2}}, {{27, 46.5, 0}, {
       26.5, 47, 2}}, {{27, 46.5, 0}, {26.5, 46, 2}}, {{27, 46.5, 0}, {
       26.5, 45, 2}}, {{28, 46.5, 0}, {26.5, 48, 2}}, {{28, 46.5, 0}, {
       26.5, 47, 2}}, {{28, 46.5, 0}, {26.5, 46, 2}}, {{28, 46.5, 0}, {
       26.5, 45, 2}}, {{29, 46.5, 0}, {30.5, 48, 2}}, {{29, 46.5, 0}, {
       30.5, 47, 2}}, {{29, 46.5, 0}, {30.5, 46, 2}}, {{29, 46.5, 0}, {
       30.5, 45, 2}}, {{30, 46.5, 0}, {30.5, 48, 2}}, {{30, 46.5, 0}, {
       30.5, 47, 2}}, {{30, 46.5, 0}, {30.5, 46, 2}}, {{30, 46.5, 0}, {
       30.5, 45, 2}}, {{31, 46.5, 0}, {30.5, 48, 2}}, {{31, 46.5, 0}, {
       30.5, 47, 2}}, {{31, 46.5, 0}, {30.5, 46, 2}}, {{31, 46.5, 0}, {
       30.5, 45, 2}}, {{32, 46.5, 0}, {30.5, 48, 2}}, {{32, 46.5, 0}, {
       30.5, 47, 2}}, {{32, 46.5, 0}, {30.5, 46, 2}}, {{32, 46.5, 0}, {
       30.5, 45, 2}}, {{33, 46.5, 0}, {34.5, 48, 2}}, {{33, 46.5, 0}, {
       34.5, 47, 2}}, {{33, 46.5, 0}, {34.5, 46, 2}}, {{33, 46.5, 0}, {
       34.5, 45, 2}}, {{34, 46.5, 0}, {34.5, 48, 2}}, {{34, 46.5, 0}, {
       34.5, 47, 2}}, {{34, 46.5, 0}, {34.5, 46, 2}}, {{34, 46.5, 0}, {
       34.5, 45, 2}}, {{35, 46.5, 0}, {34.5, 48, 2}}, {{35, 46.5, 0}, {
       34.5, 47, 2}}, {{35, 46.5, 0}, {34.5, 46, 2}}, {{35, 46.5, 0}, {
       34.5, 45, 2}}, {{36, 46.5, 0}, {34.5, 48, 2}}, {{36, 46.5, 0}, {
       34.5, 47, 2}}, {{36, 46.5, 0}, {34.5, 46, 2}}, {{36, 46.5, 0}, {
       34.5, 45, 2}}, {{37, 46.5, 0}, {38.5, 48, 2}}, {{37, 46.5, 0}, {
       38.5, 47, 2}}, {{37, 46.5, 0}, {38.5, 46, 2}}, {{37, 46.5, 0}, {
       38.5, 45, 2}}, {{38, 46.5, 0}, {38.5, 48, 2}}, {{38, 46.5, 0}, {
       38.5, 47, 2}}, {{38, 46.5, 0}, {38.5, 46, 2}}, {{38, 46.5, 0}, {
       38.5, 45, 2}}, {{39, 46.5, 0}, {38.5, 48, 2}}, {{39, 46.5, 0}, {
       38.5, 47, 2}}, {{39, 46.5, 0}, {38.5, 46, 2}}, {{39, 46.5, 0}, {
       38.5, 45, 2}}, {{40, 46.5, 0}, {38.5, 48, 2}}, {{40, 46.5, 0}, {
       38.5, 47, 2}}, {{40, 46.5, 0}, {38.5, 46, 2}}, {{40, 46.5, 0}, {
       38.5, 45, 2}}, {{41, 46.5, 0}, {42.5, 48, 2}}, {{41, 46.5, 0}, {
       42.5, 47, 2}}, {{41, 46.5, 0}, {42.5, 46, 2}}, {{41, 46.5, 0}, {
       42.5, 45, 2}}, {{42, 46.5, 0}, {42.5, 48, 2}}, {{42, 46.5, 0}, {
       42.5, 47, 2}}, {{42, 46.5, 0}, {42.5, 46, 2}}, {{42, 46.5, 0}, {
       42.5, 45, 2}}, {{43, 46.5, 0}, {42.5, 48, 2}}, {{43, 46.5, 0}, {
       42.5, 47, 2}}, {{43, 46.5, 0}, {42.5, 46, 2}}, {{43, 46.5, 0}, {
       42.5, 45, 2}}, {{44, 46.5, 0}, {42.5, 48, 2}}, {{44, 46.5, 0}, {
       42.5, 47, 2}}, {{44, 46.5, 0}, {42.5, 46, 2}}, {{44, 46.5, 0}, {
       42.5, 45, 2}}, {{45, 46.5, 0}, {46.5, 48, 2}}, {{45, 46.5, 0}, {
       46.5, 47, 2}}, {{45, 46.5, 0}, {46.5, 46, 2}}, {{45, 46.5, 0}, {
       46.5, 45, 2}}, {{46, 46.5, 0}, {46.5, 48, 2}}, {{46, 46.5, 0}, {
       46.5, 47, 2}}, {{46, 46.5, 0}, {46.5, 46, 2}}, {{46, 46.5, 0}, {
       46.5, 45, 2}}, {{47, 46.5, 0}, {46.5, 48, 2}}, {{47, 46.5, 0}, {
       46.5, 47, 2}}, {{47, 46.5, 0}, {46.5, 46, 2}}, {{47, 46.5, 0}, {
       46.5, 45, 2}}, {{48, 46.5, 0}, {46.5, 48, 2}}, {{48, 46.5, 0}, {
       46.5, 47, 2}}, {{48, 46.5, 0}, {46.5, 46, 2}}, {{48, 46.5, 0}, {
       46.5, 45, 2}}, {{49, 46.5, 0}, {50.5, 48, 2}}, {{49, 46.5, 0}, {
       50.5, 47, 2}}, {{49, 46.5, 0}, {50.5, 46, 2}}, {{49, 46.5, 0}, {
       50.5, 45, 2}}, {{50, 46.5, 0}, {50.5, 48, 2}}, {{50, 46.5, 0}, {
       50.5, 47, 2}}, {{50, 46.5, 0}, {50.5, 46, 2}}, {{50, 46.5, 0}, {
       50.5, 45, 2}}, {{51, 46.5, 0}, {50.5, 48, 2}}, {{51, 46.5, 0}, {
       50.5, 47, 2}}, {{51, 46.5, 0}, {50.5, 46, 2}}, {{51, 46.5, 0}, {
       50.5, 45, 2}}, {{52, 46.5, 0}, {50.5, 48, 2}}, {{52, 46.5, 0}, {
       50.5, 47, 2}}, {{52, 46.5, 0}, {50.5, 46, 2}}, {{52, 46.5, 0}, {
       50.5, 45, 2}}, {{53, 46.5, 0}, {54.5, 48, 2}}, {{53, 46.5, 0}, {
       54.5, 47, 2}}, {{53, 46.5, 0}, {54.5, 46, 2}}, {{53, 46.5, 0}, {
       54.5, 45, 2}}, {{54, 46.5, 0}, {54.5, 48, 2}}, {{54, 46.5, 0}, {
       54.5, 47, 2}}, {{54, 46.5, 0}, {54.5, 46, 2}}, {{54, 46.5, 0}, {
       54.5, 45, 2}}, {{55, 46.5, 0}, {54.5, 48, 2}}, {{55, 46.5, 0}, {
       54.5, 47, 2}}, {{55, 46.5, 0}, {54.5, 46, 2}}, {{55, 46.5, 0}, {
       54.5, 45, 2}}, {{56, 46.5, 0}, {54.5, 48, 2}}, {{56, 46.5, 0}, {
       54.5, 47, 2}}, {{56, 46.5, 0}, {54.5, 46, 2}}, {{56, 46.5, 0}, {
       54.5, 45, 2}}, {{57, 46.5, 0}, {58.5, 48, 2}}, {{57, 46.5, 0}, {
       58.5, 47, 2}}, {{57, 46.5, 0}, {58.5, 46, 2}}, {{57, 46.5, 0}, {
       58.5, 45, 2}}, {{58, 46.5, 0}, {58.5, 48, 2}}, {{58, 46.5, 0}, {
       58.5, 47, 2}}, {{58, 46.5, 0}, {58.5, 46, 2}}, {{58, 46.5, 0}, {
       58.5, 45, 2}}, {{59, 46.5, 0}, {58.5, 48, 2}}, {{59, 46.5, 0}, {
       58.5, 47, 2}}, {{59, 46.5, 0}, {58.5, 46, 2}}, {{59, 46.5, 0}, {
       58.5, 45, 2}}, {{60, 46.5, 0}, {58.5, 48, 2}}, {{60, 46.5, 0}, {
       58.5, 47, 2}}, {{60, 46.5, 0}, {58.5, 46, 2}}, {{60, 46.5, 0}, {
       58.5, 45, 2}}, {{61, 46.5, 0}, {62.5, 48, 2}}, {{61, 46.5, 0}, {
       62.5, 47, 2}}, {{61, 46.5, 0}, {62.5, 46, 2}}, {{61, 46.5, 0}, {
       62.5, 45, 2}}, {{62, 46.5, 0}, {62.5, 48, 2}}, {{62, 46.5, 0}, {
       62.5, 47, 2}}, {{62, 46.5, 0}, {62.5, 46, 2}}, {{62, 46.5, 0}, {
       62.5, 45, 2}}, {{63, 46.5, 0}, {62.5, 48, 2}}, {{63, 46.5, 0}, {
       62.5, 47, 2}}, {{63, 46.5, 0}, {62.5, 46, 2}}, {{63, 46.5, 0}, {
       62.5, 45, 2}}, {{64, 46.5, 0}, {62.5, 48, 2}}, {{64, 46.5, 0}, {
       62.5, 47, 2}}, {{64, 46.5, 0}, {62.5, 46, 2}}, {{64, 46.5, 0}, {
       62.5, 45, 2}}, {{65, 46.5, 0}, {66.5, 48, 2}}, {{65, 46.5, 0}, {
       66.5, 47, 2}}, {{65, 46.5, 0}, {66.5, 46, 2}}, {{65, 46.5, 0}, {
       66.5, 45, 2}}, {{66, 46.5, 0}, {66.5, 48, 2}}, {{66, 46.5, 0}, {
       66.5, 47, 2}}, {{66, 46.5, 0}, {66.5, 46, 2}}, {{66, 46.5, 0}, {
       66.5, 45, 2}}, {{67, 46.5, 0}, {66.5, 48, 2}}, {{67, 46.5, 0}, {
       66.5, 47, 2}}, {{67, 46.5, 0}, {66.5, 46, 2}}, {{67, 46.5, 0}, {
       66.5, 45, 2}}, {{68, 46.5, 0}, {66.5, 48, 2}}, {{68, 46.5, 0}, {
       66.5, 47, 2}}, {{68, 46.5, 0}, {66.5, 46, 2}}, {{68, 46.5, 0}, {
       66.5, 45, 2}}, {{69, 46.5, 0}, {70.5, 48, 2}}, {{69, 46.5, 0}, {
       70.5, 47, 2}}, {{69, 46.5, 0}, {70.5, 46, 2}}, {{69, 46.5, 0}, {
       70.5, 45, 2}}, {{70, 46.5, 0}, {70.5, 48, 2}}, {{70, 46.5, 0}, {
       70.5, 47, 2}}, {{70, 46.5, 0}, {70.5, 46, 2}}, {{70, 46.5, 0}, {
       70.5, 45, 2}}, {{71, 46.5, 0}, {70.5, 48, 2}}, {{71, 46.5, 0}, {
       70.5, 47, 2}}, {{71, 46.5, 0}, {70.5, 46, 2}}, {{71, 46.5, 0}, {
       70.5, 45, 2}}, {{72, 46.5, 0}, {70.5, 48, 2}}, {{72, 46.5, 0}, {
       70.5, 47, 2}}, {{72, 46.5, 0}, {70.5, 46, 2}}, {{72, 46.5, 0}, {
       70.5, 45, 2}}, {{73, 46.5, 0}, {74.5, 48, 2}}, {{73, 46.5, 0}, {
       74.5, 47, 2}}, {{73, 46.5, 0}, {74.5, 46, 2}}, {{73, 46.5, 0}, {
       74.5, 45, 2}}, {{74, 46.5, 0}, {74.5, 48, 2}}, {{74, 46.5, 0}, {
       74.5, 47, 2}}, {{74, 46.5, 0}, {74.5, 46, 2}}, {{74, 46.5, 0}, {
       74.5, 45, 2}}, {{75, 46.5, 0}, {74.5, 48, 2}}, {{75, 46.5, 0}, {
       74.5, 47, 2}}, {{75, 46.5, 0}, {74.5, 46, 2}}, {{75, 46.5, 0}, {
       74.5, 45, 2}}, {{76, 46.5, 0}, {74.5, 48, 2}}, {{76, 46.5, 0}, {
       74.5, 47, 2}}, {{76, 46.5, 0}, {74.5, 46, 2}}, {{76, 46.5, 0}, {
       74.5, 45, 2}}, {{77, 46.5, 0}, {78.5, 48, 2}}, {{77, 46.5, 0}, {
       78.5, 47, 2}}, {{77, 46.5, 0}, {78.5, 46, 2}}, {{77, 46.5, 0}, {
       78.5, 45, 2}}, {{78, 46.5, 0}, {78.5, 48, 2}}, {{78, 46.5, 0}, {
       78.5, 47, 2}}, {{78, 46.5, 0}, {78.5, 46, 2}}, {{78, 46.5, 0}, {
       78.5, 45, 2}}, {{79, 46.5, 0}, {78.5, 48, 2}}, {{79, 46.5, 0}, {
       78.5, 47, 2}}, {{79, 46.5, 0}, {78.5, 46, 2}}, {{79, 46.5, 0}, {
       78.5, 45, 2}}, {{80, 46.5, 0}, {78.5, 48, 2}}, {{80, 46.5, 0}, {
       78.5, 47, 2}}, {{80, 46.5, 0}, {78.5, 46, 2}}, {{80, 46.5, 0}, {
       78.5, 45, 2}}, {{1, 42.5, 0}, {2.5, 44, 2}}, {{1, 42.5, 0}, {
       2.5, 43, 2}}, {{1, 42.5, 0}, {2.5, 42, 2}}, {{1, 42.5, 0}, {
       2.5, 41, 2}}, {{2, 42.5, 0}, {2.5, 44, 2}}, {{2, 42.5, 0}, {
       2.5, 43, 2}}, {{2, 42.5, 0}, {2.5, 42, 2}}, {{2, 42.5, 0}, {
       2.5, 41, 2}}, {{3, 42.5, 0}, {2.5, 44, 2}}, {{3, 42.5, 0}, {
       2.5, 43, 2}}, {{3, 42.5, 0}, {2.5, 42, 2}}, {{3, 42.5, 0}, {
       2.5, 41, 2}}, {{4, 42.5, 0}, {2.5, 44, 2}}, {{4, 42.5, 0}, {
       2.5, 43, 2}}, {{4, 42.5, 0}, {2.5, 42, 2}}, {{4, 42.5, 0}, {
       2.5, 41, 2}}, {{5, 42.5, 0}, {6.5, 44, 2}}, {{5, 42.5, 0}, {
       6.5, 43, 2}}, {{5, 42.5, 0}, {6.5, 42, 2}}, {{5, 42.5, 0}, {
       6.5, 41, 2}}, {{6, 42.5, 0}, {6.5, 44, 2}}, {{6, 42.5, 0}, {
       6.5, 43, 2}}, {{6, 42.5, 0}, {6.5, 42, 2}}, {{6, 42.5, 0}, {
       6.5, 41, 2}}, {{7, 42.5, 0}, {6.5, 44, 2}}, {{7, 42.5, 0}, {
       6.5, 43, 2}}, {{7, 42.5, 0}, {6.5, 42, 2}}, {{7, 42.5, 0}, {
       6.5, 41, 2}}, {{8, 42.5, 0}, {6.5, 44, 2}}, {{8, 42.5, 0}, {
       6.5, 43, 2}}, {{8, 42.5, 0}, {6.5, 42, 2}}, {{8, 42.5, 0}, {
       6.5, 41, 2}}, {{9, 42.5, 0}, {10.5, 44, 2}}, {{9, 42.5, 0}, {
       10.5, 43, 2}}, {{9, 42.5, 0}, {10.5, 42, 2}}, {{9, 42.5, 0}, {
       10.5, 41, 2}}, {{10, 42.5, 0}, {10.5, 44, 2}}, {{10, 42.5, 0}, {
       10.5, 43, 2}}, {{10, 42.5, 0}, {10.5, 42, 2}}, {{10, 42.5, 0}, {
       10.5, 41, 2}}, {{11, 42.5, 0}, {10.5, 44, 2}}, {{11, 42.5, 0}, {
       10.5, 43, 2}}, {{11, 42.5, 0}, {10.5, 42, 2}}, {{11, 42.5, 0}, {
       10.5, 41, 2}}, {{12, 42.5, 0}, {10.5, 44, 2}}, {{12, 42.5, 0}, {
       10.5, 43, 2}}, {{12, 42.5, 0}, {10.5, 42, 2}}, {{12, 42.5, 0}, {
       10.5, 41, 2}}, {{13, 42.5, 0}, {14.5, 44, 2}}, {{13, 42.5, 0}, {
       14.5, 43, 2}}, {{13, 42.5, 0}, {14.5, 42, 2}}, {{13, 42.5, 0}, {
       14.5, 41, 2}}, {{14, 42.5, 0}, {14.5, 44, 2}}, {{14, 42.5, 0}, {
       14.5, 43, 2}}, {{14, 42.5, 0}, {14.5, 42, 2}}, {{14, 42.5, 0}, {
       14.5, 41, 2}}, {{15, 42.5, 0}, {14.5, 44, 2}}, {{15, 42.5, 0}, {
       14.5, 43, 2}}, {{15, 42.5, 0}, {14.5, 42, 2}}, {{15, 42.5, 0}, {
       14.5, 41, 2}}, {{16, 42.5, 0}, {14.5, 44, 2}}, {{16, 42.5, 0}, {
       14.5, 43, 2}}, {{16, 42.5, 0}, {14.5, 42, 2}}, {{16, 42.5, 0}, {
       14.5, 41, 2}}, {{17, 42.5, 0}, {18.5, 44, 2}}, {{17, 42.5, 0}, {
       18.5, 43, 2}}, {{17, 42.5, 0}, {18.5, 42, 2}}, {{17, 42.5, 0}, {
       18.5, 41, 2}}, {{18, 42.5, 0}, {18.5, 44, 2}}, {{18, 42.5, 0}, {
       18.5, 43, 2}}, {{18, 42.5, 0}, {18.5, 42, 2}}, {{18, 42.5, 0}, {
       18.5, 41, 2}}, {{19, 42.5, 0}, {18.5, 44, 2}}, {{19, 42.5, 0}, {
       18.5, 43, 2}}, {{19, 42.5, 0}, {18.5, 42, 2}}, {{19, 42.5, 0}, {
       18.5, 41, 2}}, {{20, 42.5, 0}, {18.5, 44, 2}}, {{20, 42.5, 0}, {
       18.5, 43, 2}}, {{20, 42.5, 0}, {18.5, 42, 2}}, {{20, 42.5, 0}, {
       18.5, 41, 2}}, {{21, 42.5, 0}, {22.5, 44, 2}}, {{21, 42.5, 0}, {
       22.5, 43, 2}}, {{21, 42.5, 0}, {22.5, 42, 2}}, {{21, 42.5, 0}, {
       22.5, 41, 2}}, {{22, 42.5, 0}, {22.5, 44, 2}}, {{22, 42.5, 0}, {
       22.5, 43, 2}}, {{22, 42.5, 0}, {22.5, 42, 2}}, {{22, 42.5, 0}, {
       22.5, 41, 2}}, {{23, 42.5, 0}, {22.5, 44, 2}}, {{23, 42.5, 0}, {
       22.5, 43, 2}}, {{23, 42.5, 0}, {22.5, 42, 2}}, {{23, 42.5, 0}, {
       22.5, 41, 2}}, {{24, 42.5, 0}, {22.5, 44, 2}}, {{24, 42.5, 0}, {
       22.5, 43, 2}}, {{24, 42.5, 0}, {22.5, 42, 2}}, {{24, 42.5, 0}, {
       22.5, 41, 2}}, {{25, 42.5, 0}, {26.5, 44, 2}}, {{25, 42.5, 0}, {
       26.5, 43, 2}}, {{25, 42.5, 0}, {26.5, 42, 2}}, {{25, 42.5, 0}, {
       26.5, 41, 2}}, {{26, 42.5, 0}, {26.5, 44, 2}}, {{26, 42.5, 0}, {
       26.5, 43, 2}}, {{26, 42.5, 0}, {26.5, 42, 2}}, {{26, 42.5, 0}, {
       26.5, 41, 2}}, {{27, 42.5, 0}, {26.5, 44, 2}}, {{27, 42.5, 0}, {
       26.5, 43, 2}}, {{27, 42.5, 0}, {26.5, 42, 2}}, {{27, 42.5, 0}, {
       26.5, 41, 2}}, {{28, 42.5, 0}, {26.5, 44, 2}}, {{28, 42.5, 0}, {
       26.5, 43, 2}}, {{28, 42.5, 0}, {26.5, 42, 2}}, {{28, 42.5, 0}, {
       26.5, 41, 2}}, {{29, 42.5, 0}, {30.5, 44, 2}}, {{29, 42.5, 0}, {
       30.5, 43, 2}}, {{29, 42.5, 0}, {30.5, 42, 2}}, {{29, 42.5, 0}, {
       30.5, 41, 2}}, {{30, 42.5, 0}, {30.5, 44, 2}}, {{30, 42.5, 0}, {
       30.5, 43, 2}}, {{30, 42.5, 0}, {30.5, 42, 2}}, {{30, 42.5, 0}, {
       30.5, 41, 2}}, {{31, 42.5, 0}, {30.5, 44, 2}}, {{31, 42.5, 0}, {
       30.5, 43, 2}}, {{31, 42.5, 0}, {30.5, 42, 2}}, {{31, 42.5, 0}, {
       30.5, 41, 2}}, {{32, 42.5, 0}, {30.5, 44, 2}}, {{32, 42.5, 0}, {
       30.5, 43, 2}}, {{32, 42.5, 0}, {30.5, 42, 2}}, {{32, 42.5, 0}, {
       30.5, 41, 2}}, {{33, 42.5, 0}, {34.5, 44, 2}}, {{33, 42.5, 0}, {
       34.5, 43, 2}}, {{33, 42.5, 0}, {34.5, 42, 2}}, {{33, 42.5, 0}, {
       34.5, 41, 2}}, {{34, 42.5, 0}, {34.5, 44, 2}}, {{34, 42.5, 0}, {
       34.5, 43, 2}}, {{34, 42.5, 0}, {34.5, 42, 2}}, {{34, 42.5, 0}, {
       34.5, 41, 2}}, {{35, 42.5, 0}, {34.5, 44, 2}}, {{35, 42.5, 0}, {
       34.5, 43, 2}}, {{35, 42.5, 0}, {34.5, 42, 2}}, {{35, 42.5, 0}, {
       34.5, 41, 2}}, {{36, 42.5, 0}, {34.5, 44, 2}}, {{36, 42.5, 0}, {
       34.5, 43, 2}}, {{36, 42.5, 0}, {34.5, 42, 2}}, {{36, 42.5, 0}, {
       34.5, 41, 2}}, {{37, 42.5, 0}, {38.5, 44, 2}}, {{37, 42.5, 0}, {
       38.5, 43, 2}}, {{37, 42.5, 0}, {38.5, 42, 2}}, {{37, 42.5, 0}, {
       38.5, 41, 2}}, {{38, 42.5, 0}, {38.5, 44, 2}}, {{38, 42.5, 0}, {
       38.5, 43, 2}}, {{38, 42.5, 0}, {38.5, 42, 2}}, {{38, 42.5, 0}, {
       38.5, 41, 2}}, {{39, 42.5, 0}, {38.5, 44, 2}}, {{39, 42.5, 0}, {
       38.5, 43, 2}}, {{39, 42.5, 0}, {38.5, 42, 2}}, {{39, 42.5, 0}, {
       38.5, 41, 2}}, {{40, 42.5, 0}, {38.5, 44, 2}}, {{40, 42.5, 0}, {
       38.5, 43, 2}}, {{40, 42.5, 0}, {38.5, 42, 2}}, {{40, 42.5, 0}, {
       38.5, 41, 2}}, {{41, 42.5, 0}, {42.5, 44, 2}}, {{41, 42.5, 0}, {
       42.5, 43, 2}}, {{41, 42.5, 0}, {42.5, 42, 2}}, {{41, 42.5, 0}, {
       42.5, 41, 2}}, {{42, 42.5, 0}, {42.5, 44, 2}}, {{42, 42.5, 0}, {
       42.5, 43, 2}}, {{42, 42.5, 0}, {42.5, 42, 2}}, {{42, 42.5, 0}, {
       42.5, 41, 2}}, {{43, 42.5, 0}, {42.5, 44, 2}}, {{43, 42.5, 0}, {
       42.5, 43, 2}}, {{43, 42.5, 0}, {42.5, 42, 2}}, {{43, 42.5, 0}, {
       42.5, 41, 2}}, {{44, 42.5, 0}, {42.5, 44, 2}}, {{44, 42.5, 0}, {
       42.5, 43, 2}}, {{44, 42.5, 0}, {42.5, 42, 2}}, {{44, 42.5, 0}, {
       42.5, 41, 2}}, {{45, 42.5, 0}, {46.5, 44, 2}}, {{45, 42.5, 0}, {
       46.5, 43, 2}}, {{45, 42.5, 0}, {46.5, 42, 2}}, {{45, 42.5, 0}, {
       46.5, 41, 2}}, {{46, 42.5, 0}, {46.5, 44, 2}}, {{46, 42.5, 0}, {
       46.5, 43, 2}}, {{46, 42.5, 0}, {46.5, 42, 2}}, {{46, 42.5, 0}, {
       46.5, 41, 2}}, {{47, 42.5, 0}, {46.5, 44, 2}}, {{47, 42.5, 0}, {
       46.5, 43, 2}}, {{47, 42.5, 0}, {46.5, 42, 2}}, {{47, 42.5, 0}, {
       46.5, 41, 2}}, {{48, 42.5, 0}, {46.5, 44, 2}}, {{48, 42.5, 0}, {
       46.5, 43, 2}}, {{48, 42.5, 0}, {46.5, 42, 2}}, {{48, 42.5, 0}, {
       46.5, 41, 2}}, {{49, 42.5, 0}, {50.5, 44, 2}}, {{49, 42.5, 0}, {
       50.5, 43, 2}}, {{49, 42.5, 0}, {50.5, 42, 2}}, {{49, 42.5, 0}, {
       50.5, 41, 2}}, {{50, 42.5, 0}, {50.5, 44, 2}}, {{50, 42.5, 0}, {
       50.5, 43, 2}}, {{50, 42.5, 0}, {50.5, 42, 2}}, {{50, 42.5, 0}, {
       50.5, 41, 2}}, {{51, 42.5, 0}, {50.5, 44, 2}}, {{51, 42.5, 0}, {
       50.5, 43, 2}}, {{51, 42.5, 0}, {50.5, 42, 2}}, {{51, 42.5, 0}, {
       50.5, 41, 2}}, {{52, 42.5, 0}, {50.5, 44, 2}}, {{52, 42.5, 0}, {
       50.5, 43, 2}}, {{52, 42.5, 0}, {50.5, 42, 2}}, {{52, 42.5, 0}, {
       50.5, 41, 2}}, {{53, 42.5, 0}, {54.5, 44, 2}}, {{53, 42.5, 0}, {
       54.5, 43, 2}}, {{53, 42.5, 0}, {54.5, 42, 2}}, {{53, 42.5, 0}, {
       54.5, 41, 2}}, {{54, 42.5, 0}, {54.5, 44, 2}}, {{54, 42.5, 0}, {
       54.5, 43, 2}}, {{54, 42.5, 0}, {54.5, 42, 2}}, {{54, 42.5, 0}, {
       54.5, 41, 2}}, {{55, 42.5, 0}, {54.5, 44, 2}}, {{55, 42.5, 0}, {
       54.5, 43, 2}}, {{55, 42.5, 0}, {54.5, 42, 2}}, {{55, 42.5, 0}, {
       54.5, 41, 2}}, {{56, 42.5, 0}, {54.5, 44, 2}}, {{56, 42.5, 0}, {
       54.5, 43, 2}}, {{56, 42.5, 0}, {54.5, 42, 2}}, {{56, 42.5, 0}, {
       54.5, 41, 2}}, {{57, 42.5, 0}, {58.5, 44, 2}}, {{57, 42.5, 0}, {
       58.5, 43, 2}}, {{57, 42.5, 0}, {58.5, 42, 2}}, {{57, 42.5, 0}, {
       58.5, 41, 2}}, {{58, 42.5, 0}, {58.5, 44, 2}}, {{58, 42.5, 0}, {
       58.5, 43, 2}}, {{58, 42.5, 0}, {58.5, 42, 2}}, {{58, 42.5, 0}, {
       58.5, 41, 2}}, {{59, 42.5, 0}, {58.5, 44, 2}}, {{59, 42.5, 0}, {
       58.5, 43, 2}}, {{59, 42.5, 0}, {58.5, 42, 2}}, {{59, 42.5, 0}, {
       58.5, 41, 2}}, {{60, 42.5, 0}, {58.5, 44, 2}}, {{60, 42.5, 0}, {
       58.5, 43, 2}}, {{60, 42.5, 0}, {58.5, 42, 2}}, {{60, 42.5, 0}, {
       58.5, 41, 2}}, {{61, 42.5, 0}, {62.5, 44, 2}}, {{61, 42.5, 0}, {
       62.5, 43, 2}}, {{61, 42.5, 0}, {62.5, 42, 2}}, {{61, 42.5, 0}, {
       62.5, 41, 2}}, {{62, 42.5, 0}, {62.5, 44, 2}}, {{62, 42.5, 0}, {
       62.5, 43, 2}}, {{62, 42.5, 0}, {62.5, 42, 2}}, {{62, 42.5, 0}, {
       62.5, 41, 2}}, {{63, 42.5, 0}, {62.5, 44, 2}}, {{63, 42.5, 0}, {
       62.5, 43, 2}}, {{63, 42.5, 0}, {62.5, 42, 2}}, {{63, 42.5, 0}, {
       62.5, 41, 2}}, {{64, 42.5, 0}, {62.5, 44, 2}}, {{64, 42.5, 0}, {
       62.5, 43, 2}}, {{64, 42.5, 0}, {62.5, 42, 2}}, {{64, 42.5, 0}, {
       62.5, 41, 2}}, {{65, 42.5, 0}, {66.5, 44, 2}}, {{65, 42.5, 0}, {
       66.5, 43, 2}}, {{65, 42.5, 0}, {66.5, 42, 2}}, {{65, 42.5, 0}, {
       66.5, 41, 2}}, {{66, 42.5, 0}, {66.5, 44, 2}}, {{66, 42.5, 0}, {
       66.5, 43, 2}}, {{66, 42.5, 0}, {66.5, 42, 2}}, {{66, 42.5, 0}, {
       66.5, 41, 2}}, {{67, 42.5, 0}, {66.5, 44, 2}}, {{67, 42.5, 0}, {
       66.5, 43, 2}}, {{67, 42.5, 0}, {66.5, 42, 2}}, {{67, 42.5, 0}, {
       66.5, 41, 2}}, {{68, 42.5, 0}, {66.5, 44, 2}}, {{68, 42.5, 0}, {
       66.5, 43, 2}}, {{68, 42.5, 0}, {66.5, 42, 2}}, {{68, 42.5, 0}, {
       66.5, 41, 2}}, {{69, 42.5, 0}, {70.5, 44, 2}}, {{69, 42.5, 0}, {
       70.5, 43, 2}}, {{69, 42.5, 0}, {70.5, 42, 2}}, {{69, 42.5, 0}, {
       70.5, 41, 2}}, {{70, 42.5, 0}, {70.5, 44, 2}}, {{70, 42.5, 0}, {
       70.5, 43, 2}}, {{70, 42.5, 0}, {70.5, 42, 2}}, {{70, 42.5, 0}, {
       70.5, 41, 2}}, {{71, 42.5, 0}, {70.5, 44, 2}}, {{71, 42.5, 0}, {
       70.5, 43, 2}}, {{71, 42.5, 0}, {70.5, 42, 2}}, {{71, 42.5, 0}, {
       70.5, 41, 2}}, {{72, 42.5, 0}, {70.5, 44, 2}}, {{72, 42.5, 0}, {
       70.5, 43, 2}}, {{72, 42.5, 0}, {70.5, 42, 2}}, {{72, 42.5, 0}, {
       70.5, 41, 2}}, {{73, 42.5, 0}, {74.5, 44, 2}}, {{73, 42.5, 0}, {
       74.5, 43, 2}}, {{73, 42.5, 0}, {74.5, 42, 2}}, {{73, 42.5, 0}, {
       74.5, 41, 2}}, {{74, 42.5, 0}, {74.5, 44, 2}}, {{74, 42.5, 0}, {
       74.5, 43, 2}}, {{74, 42.5, 0}, {74.5, 42, 2}}, {{74, 42.5, 0}, {
       74.5, 41, 2}}, {{75, 42.5, 0}, {74.5, 44, 2}}, {{75, 42.5, 0}, {
       74.5, 43, 2}}, {{75, 42.5, 0}, {74.5, 42, 2}}, {{75, 42.5, 0}, {
       74.5, 41, 2}}, {{76, 42.5, 0}, {74.5, 44, 2}}, {{76, 42.5, 0}, {
       74.5, 43, 2}}, {{76, 42.5, 0}, {74.5, 42, 2}}, {{76, 42.5, 0}, {
       74.5, 41, 2}}, {{77, 42.5, 0}, {78.5, 44, 2}}, {{77, 42.5, 0}, {
       78.5, 43, 2}}, {{77, 42.5, 0}, {78.5, 42, 2}}, {{77, 42.5, 0}, {
       78.5, 41, 2}}, {{78, 42.5, 0}, {78.5, 44, 2}}, {{78, 42.5, 0}, {
       78.5, 43, 2}}, {{78, 42.5, 0}, {78.5, 42, 2}}, {{78, 42.5, 0}, {
       78.5, 41, 2}}, {{79, 42.5, 0}, {78.5, 44, 2}}, {{79, 42.5, 0}, {
       78.5, 43, 2}}, {{79, 42.5, 0}, {78.5, 42, 2}}, {{79, 42.5, 0}, {
       78.5, 41, 2}}, {{80, 42.5, 0}, {78.5, 44, 2}}, {{80, 42.5, 0}, {
       78.5, 43, 2}}, {{80, 42.5, 0}, {78.5, 42, 2}}, {{80, 42.5, 0}, {
       78.5, 41, 2}}, {{1, 38.5, 0}, {2.5, 40, 2}}, {{1, 38.5, 0}, {
       2.5, 39, 2}}, {{1, 38.5, 0}, {2.5, 38, 2}}, {{1, 38.5, 0}, {
       2.5, 37, 2}}, {{2, 38.5, 0}, {2.5, 40, 2}}, {{2, 38.5, 0}, {
       2.5, 39, 2}}, {{2, 38.5, 0}, {2.5, 38, 2}}, {{2, 38.5, 0}, {
       2.5, 37, 2}}, {{3, 38.5, 0}, {2.5, 40, 2}}, {{3, 38.5, 0}, {
       2.5, 39, 2}}, {{3, 38.5, 0}, {2.5, 38, 2}}, {{3, 38.5, 0}, {
       2.5, 37, 2}}, {{4, 38.5, 0}, {2.5, 40, 2}}, {{4, 38.5, 0}, {
       2.5, 39, 2}}, {{4, 38.5, 0}, {2.5, 38, 2}}, {{4, 38.5, 0}, {
       2.5, 37, 2}}, {{5, 38.5, 0}, {6.5, 40, 2}}, {{5, 38.5, 0}, {
       6.5, 39, 2}}, {{5, 38.5, 0}, {6.5, 38, 2}}, {{5, 38.5, 0}, {
       6.5, 37, 2}}, {{6, 38.5, 0}, {6.5, 40, 2}}, {{6, 38.5, 0}, {
       6.5, 39, 2}}, {{6, 38.5, 0}, {6.5, 38, 2}}, {{6, 38.5, 0}, {
       6.5, 37, 2}}, {{7, 38.5, 0}, {6.5, 40, 2}}, {{7, 38.5, 0}, {
       6.5, 39, 2}}, {{7, 38.5, 0}, {6.5, 38, 2}}, {{7, 38.5, 0}, {
       6.5, 37, 2}}, {{8, 38.5, 0}, {6.5, 40, 2}}, {{8, 38.5, 0}, {
       6.5, 39, 2}}, {{8, 38.5, 0}, {6.5, 38, 2}}, {{8, 38.5, 0}, {
       6.5, 37, 2}}, {{9, 38.5, 0}, {10.5, 40, 2}}, {{9, 38.5, 0}, {
       10.5, 39, 2}}, {{9, 38.5, 0}, {10.5, 38, 2}}, {{9, 38.5, 0}, {
       10.5, 37, 2}}, {{10, 38.5, 0}, {10.5, 40, 2}}, {{10, 38.5, 0}, {
       10.5, 39, 2}}, {{10, 38.5, 0}, {10.5, 38, 2}}, {{10, 38.5, 0}, {
       10.5, 37, 2}}, {{11, 38.5, 0}, {10.5, 40, 2}}, {{11, 38.5, 0}, {
       10.5, 39, 2}}, {{11, 38.5, 0}, {10.5, 38, 2}}, {{11, 38.5, 0}, {
       10.5, 37, 2}}, {{12, 38.5, 0}, {10.5, 40, 2}}, {{12, 38.5, 0}, {
       10.5, 39, 2}}, {{12, 38.5, 0}, {10.5, 38, 2}}, {{12, 38.5, 0}, {
       10.5, 37, 2}}, {{13, 38.5, 0}, {14.5, 40, 2}}, {{13, 38.5, 0}, {
       14.5, 39, 2}}, {{13, 38.5, 0}, {14.5, 38, 2}}, {{13, 38.5, 0}, {
       14.5, 37, 2}}, {{14, 38.5, 0}, {14.5, 40, 2}}, {{14, 38.5, 0}, {
       14.5, 39, 2}}, {{14, 38.5, 0}, {14.5, 38, 2}}, {{14, 38.5, 0}, {
       14.5, 37, 2}}, {{15, 38.5, 0}, {14.5, 40, 2}}, {{15, 38.5, 0}, {
       14.5, 39, 2}}, {{15, 38.5, 0}, {14.5, 38, 2}}, {{15, 38.5, 0}, {
       14.5, 37, 2}}, {{16, 38.5, 0}, {14.5, 40, 2}}, {{16, 38.5, 0}, {
       14.5, 39, 2}}, {{16, 38.5, 0}, {14.5, 38, 2}}, {{16, 38.5, 0}, {
       14.5, 37, 2}}, {{17, 38.5, 0}, {18.5, 40, 2}}, {{17, 38.5, 0}, {
       18.5, 39, 2}}, {{17, 38.5, 0}, {18.5, 38, 2}}, {{17, 38.5, 0}, {
       18.5, 37, 2}}, {{18, 38.5, 0}, {18.5, 40, 2}}, {{18, 38.5, 0}, {
       18.5, 39, 2}}, {{18, 38.5, 0}, {18.5, 38, 2}}, {{18, 38.5, 0}, {
       18.5, 37, 2}}, {{19, 38.5, 0}, {18.5, 40, 2}}, {{19, 38.5, 0}, {
       18.5, 39, 2}}, {{19, 38.5, 0}, {18.5, 38, 2}}, {{19, 38.5, 0}, {
       18.5, 37, 2}}, {{20, 38.5, 0}, {18.5, 40, 2}}, {{20, 38.5, 0}, {
       18.5, 39, 2}}, {{20, 38.5, 0}, {18.5, 38, 2}}, {{20, 38.5, 0}, {
       18.5, 37, 2}}, {{21, 38.5, 0}, {22.5, 40, 2}}, {{21, 38.5, 0}, {
       22.5, 39, 2}}, {{21, 38.5, 0}, {22.5, 38, 2}}, {{21, 38.5, 0}, {
       22.5, 37, 2}}, {{22, 38.5, 0}, {22.5, 40, 2}}, {{22, 38.5, 0}, {
       22.5, 39, 2}}, {{22, 38.5, 0}, {22.5, 38, 2}}, {{22, 38.5, 0}, {
       22.5, 37, 2}}, {{23, 38.5, 0}, {22.5, 40, 2}}, {{23, 38.5, 0}, {
       22.5, 39, 2}}, {{23, 38.5, 0}, {22.5, 38, 2}}, {{23, 38.5, 0}, {
       22.5, 37, 2}}, {{24, 38.5, 0}, {22.5, 40, 2}}, {{24, 38.5, 0}, {
       22.5, 39, 2}}, {{24, 38.5, 0}, {22.5, 38, 2}}, {{24, 38.5, 0}, {
       22.5, 37, 2}}, {{25, 38.5, 0}, {26.5, 40, 2}}, {{25, 38.5, 0}, {
       26.5, 39, 2}}, {{25, 38.5, 0}, {26.5, 38, 2}}, {{25, 38.5, 0}, {
       26.5, 37, 2}}, {{26, 38.5, 0}, {26.5, 40, 2}}, {{26, 38.5, 0}, {
       26.5, 39, 2}}, {{26, 38.5, 0}, {26.5, 38, 2}}, {{26, 38.5, 0}, {
       26.5, 37, 2}}, {{27, 38.5, 0}, {26.5, 40, 2}}, {{27, 38.5, 0}, {
       26.5, 39, 2}}, {{27, 38.5, 0}, {26.5, 38, 2}}, {{27, 38.5, 0}, {
       26.5, 37, 2}}, {{28, 38.5, 0}, {26.5, 40, 2}}, {{28, 38.5, 0}, {
       26.5, 39, 2}}, {{28, 38.5, 0}, {26.5, 38, 2}}, {{28, 38.5, 0}, {
       26.5, 37, 2}}, {{29, 38.5, 0}, {30.5, 40, 2}}, {{29, 38.5, 0}, {
       30.5, 39, 2}}, {{29, 38.5, 0}, {30.5, 38, 2}}, {{29, 38.5, 0}, {
       30.5, 37, 2}}, {{30, 38.5, 0}, {30.5, 40, 2}}, {{30, 38.5, 0}, {
       30.5, 39, 2}}, {{30, 38.5, 0}, {30.5, 38, 2}}, {{30, 38.5, 0}, {
       30.5, 37, 2}}, {{31, 38.5, 0}, {30.5, 40, 2}}, {{31, 38.5, 0}, {
       30.5, 39, 2}}, {{31, 38.5, 0}, {30.5, 38, 2}}, {{31, 38.5, 0}, {
       30.5, 37, 2}}, {{32, 38.5, 0}, {30.5, 40, 2}}, {{32, 38.5, 0}, {
       30.5, 39, 2}}, {{32, 38.5, 0}, {30.5, 38, 2}}, {{32, 38.5, 0}, {
       30.5, 37, 2}}, {{33, 38.5, 0}, {34.5, 40, 2}}, {{33, 38.5, 0}, {
       34.5, 39, 2}}, {{33, 38.5, 0}, {34.5, 38, 2}}, {{33, 38.5, 0}, {
       34.5, 37, 2}}, {{34, 38.5, 0}, {34.5, 40, 2}}, {{34, 38.5, 0}, {
       34.5, 39, 2}}, {{34, 38.5, 0}, {34.5, 38, 2}}, {{34, 38.5, 0}, {
       34.5, 37, 2}}, {{35, 38.5, 0}, {34.5, 40, 2}}, {{35, 38.5, 0}, {
       34.5, 39, 2}}, {{35, 38.5, 0}, {34.5, 38, 2}}, {{35, 38.5, 0}, {
       34.5, 37, 2}}, {{36, 38.5, 0}, {34.5, 40, 2}}, {{36, 38.5, 0}, {
       34.5, 39, 2}}, {{36, 38.5, 0}, {34.5, 38, 2}}, {{36, 38.5, 0}, {
       34.5, 37, 2}}, {{37, 38.5, 0}, {38.5, 40, 2}}, {{37, 38.5, 0}, {
       38.5, 39, 2}}, {{37, 38.5, 0}, {38.5, 38, 2}}, {{37, 38.5, 0}, {
       38.5, 37, 2}}, {{38, 38.5, 0}, {38.5, 40, 2}}, {{38, 38.5, 0}, {
       38.5, 39, 2}}, {{38, 38.5, 0}, {38.5, 38, 2}}, {{38, 38.5, 0}, {
       38.5, 37, 2}}, {{39, 38.5, 0}, {38.5, 40, 2}}, {{39, 38.5, 0}, {
       38.5, 39, 2}}, {{39, 38.5, 0}, {38.5, 38, 2}}, {{39, 38.5, 0}, {
       38.5, 37, 2}}, {{40, 38.5, 0}, {38.5, 40, 2}}, {{40, 38.5, 0}, {
       38.5, 39, 2}}, {{40, 38.5, 0}, {38.5, 38, 2}}, {{40, 38.5, 0}, {
       38.5, 37, 2}}, {{41, 38.5, 0}, {42.5, 40, 2}}, {{41, 38.5, 0}, {
       42.5, 39, 2}}, {{41, 38.5, 0}, {42.5, 38, 2}}, {{41, 38.5, 0}, {
       42.5, 37, 2}}, {{42, 38.5, 0}, {42.5, 40, 2}}, {{42, 38.5, 0}, {
       42.5, 39, 2}}, {{42, 38.5, 0}, {42.5, 38, 2}}, {{42, 38.5, 0}, {
       42.5, 37, 2}}, {{43, 38.5, 0}, {42.5, 40, 2}}, {{43, 38.5, 0}, {
       42.5, 39, 2}}, {{43, 38.5, 0}, {42.5, 38, 2}}, {{43, 38.5, 0}, {
       42.5, 37, 2}}, {{44, 38.5, 0}, {42.5, 40, 2}}, {{44, 38.5, 0}, {
       42.5, 39, 2}}, {{44, 38.5, 0}, {42.5, 38, 2}}, {{44, 38.5, 0}, {
       42.5, 37, 2}}, {{45, 38.5, 0}, {46.5, 40, 2}}, {{45, 38.5, 0}, {
       46.5, 39, 2}}, {{45, 38.5, 0}, {46.5, 38, 2}}, {{45, 38.5, 0}, {
       46.5, 37, 2}}, {{46, 38.5, 0}, {46.5, 40, 2}}, {{46, 38.5, 0}, {
       46.5, 39, 2}}, {{46, 38.5, 0}, {46.5, 38, 2}}, {{46, 38.5, 0}, {
       46.5, 37, 2}}, {{47, 38.5, 0}, {46.5, 40, 2}}, {{47, 38.5, 0}, {
       46.5, 39, 2}}, {{47, 38.5, 0}, {46.5, 38, 2}}, {{47, 38.5, 0}, {
       46.5, 37, 2}}, {{48, 38.5, 0}, {46.5, 40, 2}}, {{48, 38.5, 0}, {
       46.5, 39, 2}}, {{48, 38.5, 0}, {46.5, 38, 2}}, {{48, 38.5, 0}, {
       46.5, 37, 2}}, {{49, 38.5, 0}, {50.5, 40, 2}}, {{49, 38.5, 0}, {
       50.5, 39, 2}}, {{49, 38.5, 0}, {50.5, 38, 2}}, {{49, 38.5, 0}, {
       50.5, 37, 2}}, {{50, 38.5, 0}, {50.5, 40, 2}}, {{50, 38.5, 0}, {
       50.5, 39, 2}}, {{50, 38.5, 0}, {50.5, 38, 2}}, {{50, 38.5, 0}, {
       50.5, 37, 2}}, {{51, 38.5, 0}, {50.5, 40, 2}}, {{51, 38.5, 0}, {
       50.5, 39, 2}}, {{51, 38.5, 0}, {50.5, 38, 2}}, {{51, 38.5, 0}, {
       50.5, 37, 2}}, {{52, 38.5, 0}, {50.5, 40, 2}}, {{52, 38.5, 0}, {
       50.5, 39, 2}}, {{52, 38.5, 0}, {50.5, 38, 2}}, {{52, 38.5, 0}, {
       50.5, 37, 2}}, {{53, 38.5, 0}, {54.5, 40, 2}}, {{53, 38.5, 0}, {
       54.5, 39, 2}}, {{53, 38.5, 0}, {54.5, 38, 2}}, {{53, 38.5, 0}, {
       54.5, 37, 2}}, {{54, 38.5, 0}, {54.5, 40, 2}}, {{54, 38.5, 0}, {
       54.5, 39, 2}}, {{54, 38.5, 0}, {54.5, 38, 2}}, {{54, 38.5, 0}, {
       54.5, 37, 2}}, {{55, 38.5, 0}, {54.5, 40, 2}}, {{55, 38.5, 0}, {
       54.5, 39, 2}}, {{55, 38.5, 0}, {54.5, 38, 2}}, {{55, 38.5, 0}, {
       54.5, 37, 2}}, {{56, 38.5, 0}, {54.5, 40, 2}}, {{56, 38.5, 0}, {
       54.5, 39, 2}}, {{56, 38.5, 0}, {54.5, 38, 2}}, {{56, 38.5, 0}, {
       54.5, 37, 2}}, {{57, 38.5, 0}, {58.5, 40, 2}}, {{57, 38.5, 0}, {
       58.5, 39, 2}}, {{57, 38.5, 0}, {58.5, 38, 2}}, {{57, 38.5, 0}, {
       58.5, 37, 2}}, {{58, 38.5, 0}, {58.5, 40, 2}}, {{58, 38.5, 0}, {
       58.5, 39, 2}}, {{58, 38.5, 0}, {58.5, 38, 2}}, {{58, 38.5, 0}, {
       58.5, 37, 2}}, {{59, 38.5, 0}, {58.5, 40, 2}}, {{59, 38.5, 0}, {
       58.5, 39, 2}}, {{59, 38.5, 0}, {58.5, 38, 2}}, {{59, 38.5, 0}, {
       58.5, 37, 2}}, {{60, 38.5, 0}, {58.5, 40, 2}}, {{60, 38.5, 0}, {
       58.5, 39, 2}}, {{60, 38.5, 0}, {58.5, 38, 2}}, {{60, 38.5, 0}, {
       58.5, 37, 2}}, {{61, 38.5, 0}, {62.5, 40, 2}}, {{61, 38.5, 0}, {
       62.5, 39, 2}}, {{61, 38.5, 0}, {62.5, 38, 2}}, {{61, 38.5, 0}, {
       62.5, 37, 2}}, {{62, 38.5, 0}, {62.5, 40, 2}}, {{62, 38.5, 0}, {
       62.5, 39, 2}}, {{62, 38.5, 0}, {62.5, 38, 2}}, {{62, 38.5, 0}, {
       62.5, 37, 2}}, {{63, 38.5, 0}, {62.5, 40, 2}}, {{63, 38.5, 0}, {
       62.5, 39, 2}}, {{63, 38.5, 0}, {62.5, 38, 2}}, {{63, 38.5, 0}, {
       62.5, 37, 2}}, {{64, 38.5, 0}, {62.5, 40, 2}}, {{64, 38.5, 0}, {
       62.5, 39, 2}}, {{64, 38.5, 0}, {62.5, 38, 2}}, {{64, 38.5, 0}, {
       62.5, 37, 2}}, {{65, 38.5, 0}, {66.5, 40, 2}}, {{65, 38.5, 0}, {
       66.5, 39, 2}}, {{65, 38.5, 0}, {66.5, 38, 2}}, {{65, 38.5, 0}, {
       66.5, 37, 2}}, {{66, 38.5, 0}, {66.5, 40, 2}}, {{66, 38.5, 0}, {
       66.5, 39, 2}}, {{66, 38.5, 0}, {66.5, 38, 2}}, {{66, 38.5, 0}, {
       66.5, 37, 2}}, {{67, 38.5, 0}, {66.5, 40, 2}}, {{67, 38.5, 0}, {
       66.5, 39, 2}}, {{67, 38.5, 0}, {66.5, 38, 2}}, {{67, 38.5, 0}, {
       66.5, 37, 2}}, {{68, 38.5, 0}, {66.5, 40, 2}}, {{68, 38.5, 0}, {
       66.5, 39, 2}}, {{68, 38.5, 0}, {66.5, 38, 2}}, {{68, 38.5, 0}, {
       66.5, 37, 2}}, {{69, 38.5, 0}, {70.5, 40, 2}}, {{69, 38.5, 0}, {
       70.5, 39, 2}}, {{69, 38.5, 0}, {70.5, 38, 2}}, {{69, 38.5, 0}, {
       70.5, 37, 2}}, {{70, 38.5, 0}, {70.5, 40, 2}}, {{70, 38.5, 0}, {
       70.5, 39, 2}}, {{70, 38.5, 0}, {70.5, 38, 2}}, {{70, 38.5, 0}, {
       70.5, 37, 2}}, {{71, 38.5, 0}, {70.5, 40, 2}}, {{71, 38.5, 0}, {
       70.5, 39, 2}}, {{71, 38.5, 0}, {70.5, 38, 2}}, {{71, 38.5, 0}, {
       70.5, 37, 2}}, {{72, 38.5, 0}, {70.5, 40, 2}}, {{72, 38.5, 0}, {
       70.5, 39, 2}}, {{72, 38.5, 0}, {70.5, 38, 2}}, {{72, 38.5, 0}, {
       70.5, 37, 2}}, {{73, 38.5, 0}, {74.5, 40, 2}}, {{73, 38.5, 0}, {
       74.5, 39, 2}}, {{73, 38.5, 0}, {74.5, 38, 2}}, {{73, 38.5, 0}, {
       74.5, 37, 2}}, {{74, 38.5, 0}, {74.5, 40, 2}}, {{74, 38.5, 0}, {
       74.5, 39, 2}}, {{74, 38.5, 0}, {74.5, 38, 2}}, {{74, 38.5, 0}, {
       74.5, 37, 2}}, {{75, 38.5, 0}, {74.5, 40, 2}}, {{75, 38.5, 0}, {
       74.5, 39, 2}}, {{75, 38.5, 0}, {74.5, 38, 2}}, {{75, 38.5, 0}, {
       74.5, 37, 2}}, {{76, 38.5, 0}, {74.5, 40, 2}}, {{76, 38.5, 0}, {
       74.5, 39, 2}}, {{76, 38.5, 0}, {74.5, 38, 2}}, {{76, 38.5, 0}, {
       74.5, 37, 2}}, {{77, 38.5, 0}, {78.5, 40, 2}}, {{77, 38.5, 0}, {
       78.5, 39, 2}}, {{77, 38.5, 0}, {78.5, 38, 2}}, {{77, 38.5, 0}, {
       78.5, 37, 2}}, {{78, 38.5, 0}, {78.5, 40, 2}}, {{78, 38.5, 0}, {
       78.5, 39, 2}}, {{78, 38.5, 0}, {78.5, 38, 2}}, {{78, 38.5, 0}, {
       78.5, 37, 2}}, {{79, 38.5, 0}, {78.5, 40, 2}}, {{79, 38.5, 0}, {
       78.5, 39, 2}}, {{79, 38.5, 0}, {78.5, 38, 2}}, {{79, 38.5, 0}, {
       78.5, 37, 2}}, {{80, 38.5, 0}, {78.5, 40, 2}}, {{80, 38.5, 0}, {
       78.5, 39, 2}}, {{80, 38.5, 0}, {78.5, 38, 2}}, {{80, 38.5, 0}, {
       78.5, 37, 2}}, {{1, 34.5, 0}, {2.5, 36, 2}}, {{1, 34.5, 0}, {
       2.5, 35, 2}}, {{1, 34.5, 0}, {2.5, 34, 2}}, {{1, 34.5, 0}, {
       2.5, 33, 2}}, {{2, 34.5, 0}, {2.5, 36, 2}}, {{2, 34.5, 0}, {
       2.5, 35, 2}}, {{2, 34.5, 0}, {2.5, 34, 2}}, {{2, 34.5, 0}, {
       2.5, 33, 2}}, {{3, 34.5, 0}, {2.5, 36, 2}}, {{3, 34.5, 0}, {
       2.5, 35, 2}}, {{3, 34.5, 0}, {2.5, 34, 2}}, {{3, 34.5, 0}, {
       2.5, 33, 2}}, {{4, 34.5, 0}, {2.5, 36, 2}}, {{4, 34.5, 0}, {
       2.5, 35, 2}}, {{4, 34.5, 0}, {2.5, 34, 2}}, {{4, 34.5, 0}, {
       2.5, 33, 2}}, {{5, 34.5, 0}, {6.5, 36, 2}}, {{5, 34.5, 0}, {
       6.5, 35, 2}}, {{5, 34.5, 0}, {6.5, 34, 2}}, {{5, 34.5, 0}, {
       6.5, 33, 2}}, {{6, 34.5, 0}, {6.5, 36, 2}}, {{6, 34.5, 0}, {
       6.5, 35, 2}}, {{6, 34.5, 0}, {6.5, 34, 2}}, {{6, 34.5, 0}, {
       6.5, 33, 2}}, {{7, 34.5, 0}, {6.5, 36, 2}}, {{7, 34.5, 0}, {
       6.5, 35, 2}}, {{7, 34.5, 0}, {6.5, 34, 2}}, {{7, 34.5, 0}, {
       6.5, 33, 2}}, {{8, 34.5, 0}, {6.5, 36, 2}}, {{8, 34.5, 0}, {
       6.5, 35, 2}}, {{8, 34.5, 0}, {6.5, 34, 2}}, {{8, 34.5, 0}, {
       6.5, 33, 2}}, {{9, 34.5, 0}, {10.5, 36, 2}}, {{9, 34.5, 0}, {
       10.5, 35, 2}}, {{9, 34.5, 0}, {10.5, 34, 2}}, {{9, 34.5, 0}, {
       10.5, 33, 2}}, {{10, 34.5, 0}, {10.5, 36, 2}}, {{10, 34.5, 0}, {
       10.5, 35, 2}}, {{10, 34.5, 0}, {10.5, 34, 2}}, {{10, 34.5, 0}, {
       10.5, 33, 2}}, {{11, 34.5, 0}, {10.5, 36, 2}}, {{11, 34.5, 0}, {
       10.5, 35, 2}}, {{11, 34.5, 0}, {10.5, 34, 2}}, {{11, 34.5, 0}, {
       10.5, 33, 2}}, {{12, 34.5, 0}, {10.5, 36, 2}}, {{12, 34.5, 0}, {
       10.5, 35, 2}}, {{12, 34.5, 0}, {10.5, 34, 2}}, {{12, 34.5, 0}, {
       10.5, 33, 2}}, {{13, 34.5, 0}, {14.5, 36, 2}}, {{13, 34.5, 0}, {
       14.5, 35, 2}}, {{13, 34.5, 0}, {14.5, 34, 2}}, {{13, 34.5, 0}, {
       14.5, 33, 2}}, {{14, 34.5, 0}, {14.5, 36, 2}}, {{14, 34.5, 0}, {
       14.5, 35, 2}}, {{14, 34.5, 0}, {14.5, 34, 2}}, {{14, 34.5, 0}, {
       14.5, 33, 2}}, {{15, 34.5, 0}, {14.5, 36, 2}}, {{15, 34.5, 0}, {
       14.5, 35, 2}}, {{15, 34.5, 0}, {14.5, 34, 2}}, {{15, 34.5, 0}, {
       14.5, 33, 2}}, {{16, 34.5, 0}, {14.5, 36, 2}}, {{16, 34.5, 0}, {
       14.5, 35, 2}}, {{16, 34.5, 0}, {14.5, 34, 2}}, {{16, 34.5, 0}, {
       14.5, 33, 2}}, {{17, 34.5, 0}, {18.5, 36, 2}}, {{17, 34.5, 0}, {
       18.5, 35, 2}}, {{17, 34.5, 0}, {18.5, 34, 2}}, {{17, 34.5, 0}, {
       18.5, 33, 2}}, {{18, 34.5, 0}, {18.5, 36, 2}}, {{18, 34.5, 0}, {
       18.5, 35, 2}}, {{18, 34.5, 0}, {18.5, 34, 2}}, {{18, 34.5, 0}, {
       18.5, 33, 2}}, {{19, 34.5, 0}, {18.5, 36, 2}}, {{19, 34.5, 0}, {
       18.5, 35, 2}}, {{19, 34.5, 0}, {18.5, 34, 2}}, {{19, 34.5, 0}, {
       18.5, 33, 2}}, {{20, 34.5, 0}, {18.5, 36, 2}}, {{20, 34.5, 0}, {
       18.5, 35, 2}}, {{20, 34.5, 0}, {18.5, 34, 2}}, {{20, 34.5, 0}, {
       18.5, 33, 2}}, {{21, 34.5, 0}, {22.5, 36, 2}}, {{21, 34.5, 0}, {
       22.5, 35, 2}}, {{21, 34.5, 0}, {22.5, 34, 2}}, {{21, 34.5, 0}, {
       22.5, 33, 2}}, {{22, 34.5, 0}, {22.5, 36, 2}}, {{22, 34.5, 0}, {
       22.5, 35, 2}}, {{22, 34.5, 0}, {22.5, 34, 2}}, {{22, 34.5, 0}, {
       22.5, 33, 2}}, {{23, 34.5, 0}, {22.5, 36, 2}}, {{23, 34.5, 0}, {
       22.5, 35, 2}}, {{23, 34.5, 0}, {22.5, 34, 2}}, {{23, 34.5, 0}, {
       22.5, 33, 2}}, {{24, 34.5, 0}, {22.5, 36, 2}}, {{24, 34.5, 0}, {
       22.5, 35, 2}}, {{24, 34.5, 0}, {22.5, 34, 2}}, {{24, 34.5, 0}, {
       22.5, 33, 2}}, {{25, 34.5, 0}, {26.5, 36, 2}}, {{25, 34.5, 0}, {
       26.5, 35, 2}}, {{25, 34.5, 0}, {26.5, 34, 2}}, {{25, 34.5, 0}, {
       26.5, 33, 2}}, {{26, 34.5, 0}, {26.5, 36, 2}}, {{26, 34.5, 0}, {
       26.5, 35, 2}}, {{26, 34.5, 0}, {26.5, 34, 2}}, {{26, 34.5, 0}, {
       26.5, 33, 2}}, {{27, 34.5, 0}, {26.5, 36, 2}}, {{27, 34.5, 0}, {
       26.5, 35, 2}}, {{27, 34.5, 0}, {26.5, 34, 2}}, {{27, 34.5, 0}, {
       26.5, 33, 2}}, {{28, 34.5, 0}, {26.5, 36, 2}}, {{28, 34.5, 0}, {
       26.5, 35, 2}}, {{28, 34.5, 0}, {26.5, 34, 2}}, {{28, 34.5, 0}, {
       26.5, 33, 2}}, {{29, 34.5, 0}, {30.5, 36, 2}}, {{29, 34.5, 0}, {
       30.5, 35, 2}}, {{29, 34.5, 0}, {30.5, 34, 2}}, {{29, 34.5, 0}, {
       30.5, 33, 2}}, {{30, 34.5, 0}, {30.5, 36, 2}}, {{30, 34.5, 0}, {
       30.5, 35, 2}}, {{30, 34.5, 0}, {30.5, 34, 2}}, {{30, 34.5, 0}, {
       30.5, 33, 2}}, {{31, 34.5, 0}, {30.5, 36, 2}}, {{31, 34.5, 0}, {
       30.5, 35, 2}}, {{31, 34.5, 0}, {30.5, 34, 2}}, {{31, 34.5, 0}, {
       30.5, 33, 2}}, {{32, 34.5, 0}, {30.5, 36, 2}}, {{32, 34.5, 0}, {
       30.5, 35, 2}}, {{32, 34.5, 0}, {30.5, 34, 2}}, {{32, 34.5, 0}, {
       30.5, 33, 2}}, {{33, 34.5, 0}, {34.5, 36, 2}}, {{33, 34.5, 0}, {
       34.5, 35, 2}}, {{33, 34.5, 0}, {34.5, 34, 2}}, {{33, 34.5, 0}, {
       34.5, 33, 2}}, {{34, 34.5, 0}, {34.5, 36, 2}}, {{34, 34.5, 0}, {
       34.5, 35, 2}}, {{34, 34.5, 0}, {34.5, 34, 2}}, {{34, 34.5, 0}, {
       34.5, 33, 2}}, {{35, 34.5, 0}, {34.5, 36, 2}}, {{35, 34.5, 0}, {
       34.5, 35, 2}}, {{35, 34.5, 0}, {34.5, 34, 2}}, {{35, 34.5, 0}, {
       34.5, 33, 2}}, {{36, 34.5, 0}, {34.5, 36, 2}}, {{36, 34.5, 0}, {
       34.5, 35, 2}}, {{36, 34.5, 0}, {34.5, 34, 2}}, {{36, 34.5, 0}, {
       34.5, 33, 2}}, {{37, 34.5, 0}, {38.5, 36, 2}}, {{37, 34.5, 0}, {
       38.5, 35, 2}}, {{37, 34.5, 0}, {38.5, 34, 2}}, {{37, 34.5, 0}, {
       38.5, 33, 2}}, {{38, 34.5, 0}, {38.5, 36, 2}}, {{38, 34.5, 0}, {
       38.5, 35, 2}}, {{38, 34.5, 0}, {38.5, 34, 2}}, {{38, 34.5, 0}, {
       38.5, 33, 2}}, {{39, 34.5, 0}, {38.5, 36, 2}}, {{39, 34.5, 0}, {
       38.5, 35, 2}}, {{39, 34.5, 0}, {38.5, 34, 2}}, {{39, 34.5, 0}, {
       38.5, 33, 2}}, {{40, 34.5, 0}, {38.5, 36, 2}}, {{40, 34.5, 0}, {
       38.5, 35, 2}}, {{40, 34.5, 0}, {38.5, 34, 2}}, {{40, 34.5, 0}, {
       38.5, 33, 2}}, {{41, 34.5, 0}, {42.5, 36, 2}}, {{41, 34.5, 0}, {
       42.5, 35, 2}}, {{41, 34.5, 0}, {42.5, 34, 2}}, {{41, 34.5, 0}, {
       42.5, 33, 2}}, {{42, 34.5, 0}, {42.5, 36, 2}}, {{42, 34.5, 0}, {
       42.5, 35, 2}}, {{42, 34.5, 0}, {42.5, 34, 2}}, {{42, 34.5, 0}, {
       42.5, 33, 2}}, {{43, 34.5, 0}, {42.5, 36, 2}}, {{43, 34.5, 0}, {
       42.5, 35, 2}}, {{43, 34.5, 0}, {42.5, 34, 2}}, {{43, 34.5, 0}, {
       42.5, 33, 2}}, {{44, 34.5, 0}, {42.5, 36, 2}}, {{44, 34.5, 0}, {
       42.5, 35, 2}}, {{44, 34.5, 0}, {42.5, 34, 2}}, {{44, 34.5, 0}, {
       42.5, 33, 2}}, {{45, 34.5, 0}, {46.5, 36, 2}}, {{45, 34.5, 0}, {
       46.5, 35, 2}}, {{45, 34.5, 0}, {46.5, 34, 2}}, {{45, 34.5, 0}, {
       46.5, 33, 2}}, {{46, 34.5, 0}, {46.5, 36, 2}}, {{46, 34.5, 0}, {
       46.5, 35, 2}}, {{46, 34.5, 0}, {46.5, 34, 2}}, {{46, 34.5, 0}, {
       46.5, 33, 2}}, {{47, 34.5, 0}, {46.5, 36, 2}}, {{47, 34.5, 0}, {
       46.5, 35, 2}}, {{47, 34.5, 0}, {46.5, 34, 2}}, {{47, 34.5, 0}, {
       46.5, 33, 2}}, {{48, 34.5, 0}, {46.5, 36, 2}}, {{48, 34.5, 0}, {
       46.5, 35, 2}}, {{48, 34.5, 0}, {46.5, 34, 2}}, {{48, 34.5, 0}, {
       46.5, 33, 2}}, {{49, 34.5, 0}, {50.5, 36, 2}}, {{49, 34.5, 0}, {
       50.5, 35, 2}}, {{49, 34.5, 0}, {50.5, 34, 2}}, {{49, 34.5, 0}, {
       50.5, 33, 2}}, {{50, 34.5, 0}, {50.5, 36, 2}}, {{50, 34.5, 0}, {
       50.5, 35, 2}}, {{50, 34.5, 0}, {50.5, 34, 2}}, {{50, 34.5, 0}, {
       50.5, 33, 2}}, {{51, 34.5, 0}, {50.5, 36, 2}}, {{51, 34.5, 0}, {
       50.5, 35, 2}}, {{51, 34.5, 0}, {50.5, 34, 2}}, {{51, 34.5, 0}, {
       50.5, 33, 2}}, {{52, 34.5, 0}, {50.5, 36, 2}}, {{52, 34.5, 0}, {
       50.5, 35, 2}}, {{52, 34.5, 0}, {50.5, 34, 2}}, {{52, 34.5, 0}, {
       50.5, 33, 2}}, {{53, 34.5, 0}, {54.5, 36, 2}}, {{53, 34.5, 0}, {
       54.5, 35, 2}}, {{53, 34.5, 0}, {54.5, 34, 2}}, {{53, 34.5, 0}, {
       54.5, 33, 2}}, {{54, 34.5, 0}, {54.5, 36, 2}}, {{54, 34.5, 0}, {
       54.5, 35, 2}}, {{54, 34.5, 0}, {54.5, 34, 2}}, {{54, 34.5, 0}, {
       54.5, 33, 2}}, {{55, 34.5, 0}, {54.5, 36, 2}}, {{55, 34.5, 0}, {
       54.5, 35, 2}}, {{55, 34.5, 0}, {54.5, 34, 2}}, {{55, 34.5, 0}, {
       54.5, 33, 2}}, {{56, 34.5, 0}, {54.5, 36, 2}}, {{56, 34.5, 0}, {
       54.5, 35, 2}}, {{56, 34.5, 0}, {54.5, 34, 2}}, {{56, 34.5, 0}, {
       54.5, 33, 2}}, {{57, 34.5, 0}, {58.5, 36, 2}}, {{57, 34.5, 0}, {
       58.5, 35, 2}}, {{57, 34.5, 0}, {58.5, 34, 2}}, {{57, 34.5, 0}, {
       58.5, 33, 2}}, {{58, 34.5, 0}, {58.5, 36, 2}}, {{58, 34.5, 0}, {
       58.5, 35, 2}}, {{58, 34.5, 0}, {58.5, 34, 2}}, {{58, 34.5, 0}, {
       58.5, 33, 2}}, {{59, 34.5, 0}, {58.5, 36, 2}}, {{59, 34.5, 0}, {
       58.5, 35, 2}}, {{59, 34.5, 0}, {58.5, 34, 2}}, {{59, 34.5, 0}, {
       58.5, 33, 2}}, {{60, 34.5, 0}, {58.5, 36, 2}}, {{60, 34.5, 0}, {
       58.5, 35, 2}}, {{60, 34.5, 0}, {58.5, 34, 2}}, {{60, 34.5, 0}, {
       58.5, 33, 2}}, {{61, 34.5, 0}, {62.5, 36, 2}}, {{61, 34.5, 0}, {
       62.5, 35, 2}}, {{61, 34.5, 0}, {62.5, 34, 2}}, {{61, 34.5, 0}, {
       62.5, 33, 2}}, {{62, 34.5, 0}, {62.5, 36, 2}}, {{62, 34.5, 0}, {
       62.5, 35, 2}}, {{62, 34.5, 0}, {62.5, 34, 2}}, {{62, 34.5, 0}, {
       62.5, 33, 2}}, {{63, 34.5, 0}, {62.5, 36, 2}}, {{63, 34.5, 0}, {
       62.5, 35, 2}}, {{63, 34.5, 0}, {62.5, 34, 2}}, {{63, 34.5, 0}, {
       62.5, 33, 2}}, {{64, 34.5, 0}, {62.5, 36, 2}}, {{64, 34.5, 0}, {
       62.5, 35, 2}}, {{64, 34.5, 0}, {62.5, 34, 2}}, {{64, 34.5, 0}, {
       62.5, 33, 2}}, {{65, 34.5, 0}, {66.5, 36, 2}}, {{65, 34.5, 0}, {
       66.5, 35, 2}}, {{65, 34.5, 0}, {66.5, 34, 2}}, {{65, 34.5, 0}, {
       66.5, 33, 2}}, {{66, 34.5, 0}, {66.5, 36, 2}}, {{66, 34.5, 0}, {
       66.5, 35, 2}}, {{66, 34.5, 0}, {66.5, 34, 2}}, {{66, 34.5, 0}, {
       66.5, 33, 2}}, {{67, 34.5, 0}, {66.5, 36, 2}}, {{67, 34.5, 0}, {
       66.5, 35, 2}}, {{67, 34.5, 0}, {66.5, 34, 2}}, {{67, 34.5, 0}, {
       66.5, 33, 2}}, {{68, 34.5, 0}, {66.5, 36, 2}}, {{68, 34.5, 0}, {
       66.5, 35, 2}}, {{68, 34.5, 0}, {66.5, 34, 2}}, {{68, 34.5, 0}, {
       66.5, 33, 2}}, {{69, 34.5, 0}, {70.5, 36, 2}}, {{69, 34.5, 0}, {
       70.5, 35, 2}}, {{69, 34.5, 0}, {70.5, 34, 2}}, {{69, 34.5, 0}, {
       70.5, 33, 2}}, {{70, 34.5, 0}, {70.5, 36, 2}}, {{70, 34.5, 0}, {
       70.5, 35, 2}}, {{70, 34.5, 0}, {70.5, 34, 2}}, {{70, 34.5, 0}, {
       70.5, 33, 2}}, {{71, 34.5, 0}, {70.5, 36, 2}}, {{71, 34.5, 0}, {
       70.5, 35, 2}}, {{71, 34.5, 0}, {70.5, 34, 2}}, {{71, 34.5, 0}, {
       70.5, 33, 2}}, {{72, 34.5, 0}, {70.5, 36, 2}}, {{72, 34.5, 0}, {
       70.5, 35, 2}}, {{72, 34.5, 0}, {70.5, 34, 2}}, {{72, 34.5, 0}, {
       70.5, 33, 2}}, {{73, 34.5, 0}, {74.5, 36, 2}}, {{73, 34.5, 0}, {
       74.5, 35, 2}}, {{73, 34.5, 0}, {74.5, 34, 2}}, {{73, 34.5, 0}, {
       74.5, 33, 2}}, {{74, 34.5, 0}, {74.5, 36, 2}}, {{74, 34.5, 0}, {
       74.5, 35, 2}}, {{74, 34.5, 0}, {74.5, 34, 2}}, {{74, 34.5, 0}, {
       74.5, 33, 2}}, {{75, 34.5, 0}, {74.5, 36, 2}}, {{75, 34.5, 0}, {
       74.5, 35, 2}}, {{75, 34.5, 0}, {74.5, 34, 2}}, {{75, 34.5, 0}, {
       74.5, 33, 2}}, {{76, 34.5, 0}, {74.5, 36, 2}}, {{76, 34.5, 0}, {
       74.5, 35, 2}}, {{76, 34.5, 0}, {74.5, 34, 2}}, {{76, 34.5, 0}, {
       74.5, 33, 2}}, {{77, 34.5, 0}, {78.5, 36, 2}}, {{77, 34.5, 0}, {
       78.5, 35, 2}}, {{77, 34.5, 0}, {78.5, 34, 2}}, {{77, 34.5, 0}, {
       78.5, 33, 2}}, {{78, 34.5, 0}, {78.5, 36, 2}}, {{78, 34.5, 0}, {
       78.5, 35, 2}}, {{78, 34.5, 0}, {78.5, 34, 2}}, {{78, 34.5, 0}, {
       78.5, 33, 2}}, {{79, 34.5, 0}, {78.5, 36, 2}}, {{79, 34.5, 0}, {
       78.5, 35, 2}}, {{79, 34.5, 0}, {78.5, 34, 2}}, {{79, 34.5, 0}, {
       78.5, 33, 2}}, {{80, 34.5, 0}, {78.5, 36, 2}}, {{80, 34.5, 0}, {
       78.5, 35, 2}}, {{80, 34.5, 0}, {78.5, 34, 2}}, {{80, 34.5, 0}, {
       78.5, 33, 2}}, {{1, 30.5, 0}, {2.5, 32, 2}}, {{1, 30.5, 0}, {
       2.5, 31, 2}}, {{1, 30.5, 0}, {2.5, 30, 2}}, {{1, 30.5, 0}, {
       2.5, 29, 2}}, {{2, 30.5, 0}, {2.5, 32, 2}}, {{2, 30.5, 0}, {
       2.5, 31, 2}}, {{2, 30.5, 0}, {2.5, 30, 2}}, {{2, 30.5, 0}, {
       2.5, 29, 2}}, {{3, 30.5, 0}, {2.5, 32, 2}}, {{3, 30.5, 0}, {
       2.5, 31, 2}}, {{3, 30.5, 0}, {2.5, 30, 2}}, {{3, 30.5, 0}, {
       2.5, 29, 2}}, {{4, 30.5, 0}, {2.5, 32, 2}}, {{4, 30.5, 0}, {
       2.5, 31, 2}}, {{4, 30.5, 0}, {2.5, 30, 2}}, {{4, 30.5, 0}, {
       2.5, 29, 2}}, {{5, 30.5, 0}, {6.5, 32, 2}}, {{5, 30.5, 0}, {
       6.5, 31, 2}}, {{5, 30.5, 0}, {6.5, 30, 2}}, {{5, 30.5, 0}, {
       6.5, 29, 2}}, {{6, 30.5, 0}, {6.5, 32, 2}}, {{6, 30.5, 0}, {
       6.5, 31, 2}}, {{6, 30.5, 0}, {6.5, 30, 2}}, {{6, 30.5, 0}, {
       6.5, 29, 2}}, {{7, 30.5, 0}, {6.5, 32, 2}}, {{7, 30.5, 0}, {
       6.5, 31, 2}}, {{7, 30.5, 0}, {6.5, 30, 2}}, {{7, 30.5, 0}, {
       6.5, 29, 2}}, {{8, 30.5, 0}, {6.5, 32, 2}}, {{8, 30.5, 0}, {
       6.5, 31, 2}}, {{8, 30.5, 0}, {6.5, 30, 2}}, {{8, 30.5, 0}, {
       6.5, 29, 2}}, {{9, 30.5, 0}, {10.5, 32, 2}}, {{9, 30.5, 0}, {
       10.5, 31, 2}}, {{9, 30.5, 0}, {10.5, 30, 2}}, {{9, 30.5, 0}, {
       10.5, 29, 2}}, {{10, 30.5, 0}, {10.5, 32, 2}}, {{10, 30.5, 0}, {
       10.5, 31, 2}}, {{10, 30.5, 0}, {10.5, 30, 2}}, {{10, 30.5, 0}, {
       10.5, 29, 2}}, {{11, 30.5, 0}, {10.5, 32, 2}}, {{11, 30.5, 0}, {
       10.5, 31, 2}}, {{11, 30.5, 0}, {10.5, 30, 2}}, {{11, 30.5, 0}, {
       10.5, 29, 2}}, {{12, 30.5, 0}, {10.5, 32, 2}}, {{12, 30.5, 0}, {
       10.5, 31, 2}}, {{12, 30.5, 0}, {10.5, 30, 2}}, {{12, 30.5, 0}, {
       10.5, 29, 2}}, {{13, 30.5, 0}, {14.5, 32, 2}}, {{13, 30.5, 0}, {
       14.5, 31, 2}}, {{13, 30.5, 0}, {14.5, 30, 2}}, {{13, 30.5, 0}, {
       14.5, 29, 2}}, {{14, 30.5, 0}, {14.5, 32, 2}}, {{14, 30.5, 0}, {
       14.5, 31, 2}}, {{14, 30.5, 0}, {14.5, 30, 2}}, {{14, 30.5, 0}, {
       14.5, 29, 2}}, {{15, 30.5, 0}, {14.5, 32, 2}}, {{15, 30.5, 0}, {
       14.5, 31, 2}}, {{15, 30.5, 0}, {14.5, 30, 2}}, {{15, 30.5, 0}, {
       14.5, 29, 2}}, {{16, 30.5, 0}, {14.5, 32, 2}}, {{16, 30.5, 0}, {
       14.5, 31, 2}}, {{16, 30.5, 0}, {14.5, 30, 2}}, {{16, 30.5, 0}, {
       14.5, 29, 2}}, {{17, 30.5, 0}, {18.5, 32, 2}}, {{17, 30.5, 0}, {
       18.5, 31, 2}}, {{17, 30.5, 0}, {18.5, 30, 2}}, {{17, 30.5, 0}, {
       18.5, 29, 2}}, {{18, 30.5, 0}, {18.5, 32, 2}}, {{18, 30.5, 0}, {
       18.5, 31, 2}}, {{18, 30.5, 0}, {18.5, 30, 2}}, {{18, 30.5, 0}, {
       18.5, 29, 2}}, {{19, 30.5, 0}, {18.5, 32, 2}}, {{19, 30.5, 0}, {
       18.5, 31, 2}}, {{19, 30.5, 0}, {18.5, 30, 2}}, {{19, 30.5, 0}, {
       18.5, 29, 2}}, {{20, 30.5, 0}, {18.5, 32, 2}}, {{20, 30.5, 0}, {
       18.5, 31, 2}}, {{20, 30.5, 0}, {18.5, 30, 2}}, {{20, 30.5, 0}, {
       18.5, 29, 2}}, {{21, 30.5, 0}, {22.5, 32, 2}}, {{21, 30.5, 0}, {
       22.5, 31, 2}}, {{21, 30.5, 0}, {22.5, 30, 2}}, {{21, 30.5, 0}, {
       22.5, 29, 2}}, {{22, 30.5, 0}, {22.5, 32, 2}}, {{22, 30.5, 0}, {
       22.5, 31, 2}}, {{22, 30.5, 0}, {22.5, 30, 2}}, {{22, 30.5, 0}, {
       22.5, 29, 2}}, {{23, 30.5, 0}, {22.5, 32, 2}}, {{23, 30.5, 0}, {
       22.5, 31, 2}}, {{23, 30.5, 0}, {22.5, 30, 2}}, {{23, 30.5, 0}, {
       22.5, 29, 2}}, {{24, 30.5, 0}, {22.5, 32, 2}}, {{24, 30.5, 0}, {
       22.5, 31, 2}}, {{24, 30.5, 0}, {22.5, 30, 2}}, {{24, 30.5, 0}, {
       22.5, 29, 2}}, {{25, 30.5, 0}, {26.5, 32, 2}}, {{25, 30.5, 0}, {
       26.5, 31, 2}}, {{25, 30.5, 0}, {26.5, 30, 2}}, {{25, 30.5, 0}, {
       26.5, 29, 2}}, {{26, 30.5, 0}, {26.5, 32, 2}}, {{26, 30.5, 0}, {
       26.5, 31, 2}}, {{26, 30.5, 0}, {26.5, 30, 2}}, {{26, 30.5, 0}, {
       26.5, 29, 2}}, {{27, 30.5, 0}, {26.5, 32, 2}}, {{27, 30.5, 0}, {
       26.5, 31, 2}}, {{27, 30.5, 0}, {26.5, 30, 2}}, {{27, 30.5, 0}, {
       26.5, 29, 2}}, {{28, 30.5, 0}, {26.5, 32, 2}}, {{28, 30.5, 0}, {
       26.5, 31, 2}}, {{28, 30.5, 0}, {26.5, 30, 2}}, {{28, 30.5, 0}, {
       26.5, 29, 2}}, {{29, 30.5, 0}, {30.5, 32, 2}}, {{29, 30.5, 0}, {
       30.5, 31, 2}}, {{29, 30.5, 0}, {30.5, 30, 2}}, {{29, 30.5, 0}, {
       30.5, 29, 2}}, {{30, 30.5, 0}, {30.5, 32, 2}}, {{30, 30.5, 0}, {
       30.5, 31, 2}}, {{30, 30.5, 0}, {30.5, 30, 2}}, {{30, 30.5, 0}, {
       30.5, 29, 2}}, {{31, 30.5, 0}, {30.5, 32, 2}}, {{31, 30.5, 0}, {
       30.5, 31, 2}}, {{31, 30.5, 0}, {30.5, 30, 2}}, {{31, 30.5, 0}, {
       30.5, 29, 2}}, {{32, 30.5, 0}, {30.5, 32, 2}}, {{32, 30.5, 0}, {
       30.5, 31, 2}}, {{32, 30.5, 0}, {30.5, 30, 2}}, {{32, 30.5, 0}, {
       30.5, 29, 2}}, {{33, 30.5, 0}, {34.5, 32, 2}}, {{33, 30.5, 0}, {
       34.5, 31, 2}}, {{33, 30.5, 0}, {34.5, 30, 2}}, {{33, 30.5, 0}, {
       34.5, 29, 2}}, {{34, 30.5, 0}, {34.5, 32, 2}}, {{34, 30.5, 0}, {
       34.5, 31, 2}}, {{34, 30.5, 0}, {34.5, 30, 2}}, {{34, 30.5, 0}, {
       34.5, 29, 2}}, {{35, 30.5, 0}, {34.5, 32, 2}}, {{35, 30.5, 0}, {
       34.5, 31, 2}}, {{35, 30.5, 0}, {34.5, 30, 2}}, {{35, 30.5, 0}, {
       34.5, 29, 2}}, {{36, 30.5, 0}, {34.5, 32, 2}}, {{36, 30.5, 0}, {
       34.5, 31, 2}}, {{36, 30.5, 0}, {34.5, 30, 2}}, {{36, 30.5, 0}, {
       34.5, 29, 2}}, {{37, 30.5, 0}, {38.5, 32, 2}}, {{37, 30.5, 0}, {
       38.5, 31, 2}}, {{37, 30.5, 0}, {38.5, 30, 2}}, {{37, 30.5, 0}, {
       38.5, 29, 2}}, {{38, 30.5, 0}, {38.5, 32, 2}}, {{38, 30.5, 0}, {
       38.5, 31, 2}}, {{38, 30.5, 0}, {38.5, 30, 2}}, {{38, 30.5, 0}, {
       38.5, 29, 2}}, {{39, 30.5, 0}, {38.5, 32, 2}}, {{39, 30.5, 0}, {
       38.5, 31, 2}}, {{39, 30.5, 0}, {38.5, 30, 2}}, {{39, 30.5, 0}, {
       38.5, 29, 2}}, {{40, 30.5, 0}, {38.5, 32, 2}}, {{40, 30.5, 0}, {
       38.5, 31, 2}}, {{40, 30.5, 0}, {38.5, 30, 2}}, {{40, 30.5, 0}, {
       38.5, 29, 2}}, {{41, 30.5, 0}, {42.5, 32, 2}}, {{41, 30.5, 0}, {
       42.5, 31, 2}}, {{41, 30.5, 0}, {42.5, 30, 2}}, {{41, 30.5, 0}, {
       42.5, 29, 2}}, {{42, 30.5, 0}, {42.5, 32, 2}}, {{42, 30.5, 0}, {
       42.5, 31, 2}}, {{42, 30.5, 0}, {42.5, 30, 2}}, {{42, 30.5, 0}, {
       42.5, 29, 2}}, {{43, 30.5, 0}, {42.5, 32, 2}}, {{43, 30.5, 0}, {
       42.5, 31, 2}}, {{43, 30.5, 0}, {42.5, 30, 2}}, {{43, 30.5, 0}, {
       42.5, 29, 2}}, {{44, 30.5, 0}, {42.5, 32, 2}}, {{44, 30.5, 0}, {
       42.5, 31, 2}}, {{44, 30.5, 0}, {42.5, 30, 2}}, {{44, 30.5, 0}, {
       42.5, 29, 2}}, {{45, 30.5, 0}, {46.5, 32, 2}}, {{45, 30.5, 0}, {
       46.5, 31, 2}}, {{45, 30.5, 0}, {46.5, 30, 2}}, {{45, 30.5, 0}, {
       46.5, 29, 2}}, {{46, 30.5, 0}, {46.5, 32, 2}}, {{46, 30.5, 0}, {
       46.5, 31, 2}}, {{46, 30.5, 0}, {46.5, 30, 2}}, {{46, 30.5, 0}, {
       46.5, 29, 2}}, {{47, 30.5, 0}, {46.5, 32, 2}}, {{47, 30.5, 0}, {
       46.5, 31, 2}}, {{47, 30.5, 0}, {46.5, 30, 2}}, {{47, 30.5, 0}, {
       46.5, 29, 2}}, {{48, 30.5, 0}, {46.5, 32, 2}}, {{48, 30.5, 0}, {
       46.5, 31, 2}}, {{48, 30.5, 0}, {46.5, 30, 2}}, {{48, 30.5, 0}, {
       46.5, 29, 2}}, {{49, 30.5, 0}, {50.5, 32, 2}}, {{49, 30.5, 0}, {
       50.5, 31, 2}}, {{49, 30.5, 0}, {50.5, 30, 2}}, {{49, 30.5, 0}, {
       50.5, 29, 2}}, {{50, 30.5, 0}, {50.5, 32, 2}}, {{50, 30.5, 0}, {
       50.5, 31, 2}}, {{50, 30.5, 0}, {50.5, 30, 2}}, {{50, 30.5, 0}, {
       50.5, 29, 2}}, {{51, 30.5, 0}, {50.5, 32, 2}}, {{51, 30.5, 0}, {
       50.5, 31, 2}}, {{51, 30.5, 0}, {50.5, 30, 2}}, {{51, 30.5, 0}, {
       50.5, 29, 2}}, {{52, 30.5, 0}, {50.5, 32, 2}}, {{52, 30.5, 0}, {
       50.5, 31, 2}}, {{52, 30.5, 0}, {50.5, 30, 2}}, {{52, 30.5, 0}, {
       50.5, 29, 2}}, {{53, 30.5, 0}, {54.5, 32, 2}}, {{53, 30.5, 0}, {
       54.5, 31, 2}}, {{53, 30.5, 0}, {54.5, 30, 2}}, {{53, 30.5, 0}, {
       54.5, 29, 2}}, {{54, 30.5, 0}, {54.5, 32, 2}}, {{54, 30.5, 0}, {
       54.5, 31, 2}}, {{54, 30.5, 0}, {54.5, 30, 2}}, {{54, 30.5, 0}, {
       54.5, 29, 2}}, {{55, 30.5, 0}, {54.5, 32, 2}}, {{55, 30.5, 0}, {
       54.5, 31, 2}}, {{55, 30.5, 0}, {54.5, 30, 2}}, {{55, 30.5, 0}, {
       54.5, 29, 2}}, {{56, 30.5, 0}, {54.5, 32, 2}}, {{56, 30.5, 0}, {
       54.5, 31, 2}}, {{56, 30.5, 0}, {54.5, 30, 2}}, {{56, 30.5, 0}, {
       54.5, 29, 2}}, {{57, 30.5, 0}, {58.5, 32, 2}}, {{57, 30.5, 0}, {
       58.5, 31, 2}}, {{57, 30.5, 0}, {58.5, 30, 2}}, {{57, 30.5, 0}, {
       58.5, 29, 2}}, {{58, 30.5, 0}, {58.5, 32, 2}}, {{58, 30.5, 0}, {
       58.5, 31, 2}}, {{58, 30.5, 0}, {58.5, 30, 2}}, {{58, 30.5, 0}, {
       58.5, 29, 2}}, {{59, 30.5, 0}, {58.5, 32, 2}}, {{59, 30.5, 0}, {
       58.5, 31, 2}}, {{59, 30.5, 0}, {58.5, 30, 2}}, {{59, 30.5, 0}, {
       58.5, 29, 2}}, {{60, 30.5, 0}, {58.5, 32, 2}}, {{60, 30.5, 0}, {
       58.5, 31, 2}}, {{60, 30.5, 0}, {58.5, 30, 2}}, {{60, 30.5, 0}, {
       58.5, 29, 2}}, {{61, 30.5, 0}, {62.5, 32, 2}}, {{61, 30.5, 0}, {
       62.5, 31, 2}}, {{61, 30.5, 0}, {62.5, 30, 2}}, {{61, 30.5, 0}, {
       62.5, 29, 2}}, {{62, 30.5, 0}, {62.5, 32, 2}}, {{62, 30.5, 0}, {
       62.5, 31, 2}}, {{62, 30.5, 0}, {62.5, 30, 2}}, {{62, 30.5, 0}, {
       62.5, 29, 2}}, {{63, 30.5, 0}, {62.5, 32, 2}}, {{63, 30.5, 0}, {
       62.5, 31, 2}}, {{63, 30.5, 0}, {62.5, 30, 2}}, {{63, 30.5, 0}, {
       62.5, 29, 2}}, {{64, 30.5, 0}, {62.5, 32, 2}}, {{64, 30.5, 0}, {
       62.5, 31, 2}}, {{64, 30.5, 0}, {62.5, 30, 2}}, {{64, 30.5, 0}, {
       62.5, 29, 2}}, {{65, 30.5, 0}, {66.5, 32, 2}}, {{65, 30.5, 0}, {
       66.5, 31, 2}}, {{65, 30.5, 0}, {66.5, 30, 2}}, {{65, 30.5, 0}, {
       66.5, 29, 2}}, {{66, 30.5, 0}, {66.5, 32, 2}}, {{66, 30.5, 0}, {
       66.5, 31, 2}}, {{66, 30.5, 0}, {66.5, 30, 2}}, {{66, 30.5, 0}, {
       66.5, 29, 2}}, {{67, 30.5, 0}, {66.5, 32, 2}}, {{67, 30.5, 0}, {
       66.5, 31, 2}}, {{67, 30.5, 0}, {66.5, 30, 2}}, {{67, 30.5, 0}, {
       66.5, 29, 2}}, {{68, 30.5, 0}, {66.5, 32, 2}}, {{68, 30.5, 0}, {
       66.5, 31, 2}}, {{68, 30.5, 0}, {66.5, 30, 2}}, {{68, 30.5, 0}, {
       66.5, 29, 2}}, {{69, 30.5, 0}, {70.5, 32, 2}}, {{69, 30.5, 0}, {
       70.5, 31, 2}}, {{69, 30.5, 0}, {70.5, 30, 2}}, {{69, 30.5, 0}, {
       70.5, 29, 2}}, {{70, 30.5, 0}, {70.5, 32, 2}}, {{70, 30.5, 0}, {
       70.5, 31, 2}}, {{70, 30.5, 0}, {70.5, 30, 2}}, {{70, 30.5, 0}, {
       70.5, 29, 2}}, {{71, 30.5, 0}, {70.5, 32, 2}}, {{71, 30.5, 0}, {
       70.5, 31, 2}}, {{71, 30.5, 0}, {70.5, 30, 2}}, {{71, 30.5, 0}, {
       70.5, 29, 2}}, {{72, 30.5, 0}, {70.5, 32, 2}}, {{72, 30.5, 0}, {
       70.5, 31, 2}}, {{72, 30.5, 0}, {70.5, 30, 2}}, {{72, 30.5, 0}, {
       70.5, 29, 2}}, {{73, 30.5, 0}, {74.5, 32, 2}}, {{73, 30.5, 0}, {
       74.5, 31, 2}}, {{73, 30.5, 0}, {74.5, 30, 2}}, {{73, 30.5, 0}, {
       74.5, 29, 2}}, {{74, 30.5, 0}, {74.5, 32, 2}}, {{74, 30.5, 0}, {
       74.5, 31, 2}}, {{74, 30.5, 0}, {74.5, 30, 2}}, {{74, 30.5, 0}, {
       74.5, 29, 2}}, {{75, 30.5, 0}, {74.5, 32, 2}}, {{75, 30.5, 0}, {
       74.5, 31, 2}}, {{75, 30.5, 0}, {74.5, 30, 2}}, {{75, 30.5, 0}, {
       74.5, 29, 2}}, {{76, 30.5, 0}, {74.5, 32, 2}}, {{76, 30.5, 0}, {
       74.5, 31, 2}}, {{76, 30.5, 0}, {74.5, 30, 2}}, {{76, 30.5, 0}, {
       74.5, 29, 2}}, {{77, 30.5, 0}, {78.5, 32, 2}}, {{77, 30.5, 0}, {
       78.5, 31, 2}}, {{77, 30.5, 0}, {78.5, 30, 2}}, {{77, 30.5, 0}, {
       78.5, 29, 2}}, {{78, 30.5, 0}, {78.5, 32, 2}}, {{78, 30.5, 0}, {
       78.5, 31, 2}}, {{78, 30.5, 0}, {78.5, 30, 2}}, {{78, 30.5, 0}, {
       78.5, 29, 2}}, {{79, 30.5, 0}, {78.5, 32, 2}}, {{79, 30.5, 0}, {
       78.5, 31, 2}}, {{79, 30.5, 0}, {78.5, 30, 2}}, {{79, 30.5, 0}, {
       78.5, 29, 2}}, {{80, 30.5, 0}, {78.5, 32, 2}}, {{80, 30.5, 0}, {
       78.5, 31, 2}}, {{80, 30.5, 0}, {78.5, 30, 2}}, {{80, 30.5, 0}, {
       78.5, 29, 2}}, {{1, 26.5, 0}, {2.5, 28, 2}}, {{1, 26.5, 0}, {
       2.5, 27, 2}}, {{1, 26.5, 0}, {2.5, 26, 2}}, {{1, 26.5, 0}, {
       2.5, 25, 2}}, {{2, 26.5, 0}, {2.5, 28, 2}}, {{2, 26.5, 0}, {
       2.5, 27, 2}}, {{2, 26.5, 0}, {2.5, 26, 2}}, {{2, 26.5, 0}, {
       2.5, 25, 2}}, {{3, 26.5, 0}, {2.5, 28, 2}}, {{3, 26.5, 0}, {
       2.5, 27, 2}}, {{3, 26.5, 0}, {2.5, 26, 2}}, {{3, 26.5, 0}, {
       2.5, 25, 2}}, {{4, 26.5, 0}, {2.5, 28, 2}}, {{4, 26.5, 0}, {
       2.5, 27, 2}}, {{4, 26.5, 0}, {2.5, 26, 2}}, {{4, 26.5, 0}, {
       2.5, 25, 2}}, {{5, 26.5, 0}, {6.5, 28, 2}}, {{5, 26.5, 0}, {
       6.5, 27, 2}}, {{5, 26.5, 0}, {6.5, 26, 2}}, {{5, 26.5, 0}, {
       6.5, 25, 2}}, {{6, 26.5, 0}, {6.5, 28, 2}}, {{6, 26.5, 0}, {
       6.5, 27, 2}}, {{6, 26.5, 0}, {6.5, 26, 2}}, {{6, 26.5, 0}, {
       6.5, 25, 2}}, {{7, 26.5, 0}, {6.5, 28, 2}}, {{7, 26.5, 0}, {
       6.5, 27, 2}}, {{7, 26.5, 0}, {6.5, 26, 2}}, {{7, 26.5, 0}, {
       6.5, 25, 2}}, {{8, 26.5, 0}, {6.5, 28, 2}}, {{8, 26.5, 0}, {
       6.5, 27, 2}}, {{8, 26.5, 0}, {6.5, 26, 2}}, {{8, 26.5, 0}, {
       6.5, 25, 2}}, {{9, 26.5, 0}, {10.5, 28, 2}}, {{9, 26.5, 0}, {
       10.5, 27, 2}}, {{9, 26.5, 0}, {10.5, 26, 2}}, {{9, 26.5, 0}, {
       10.5, 25, 2}}, {{10, 26.5, 0}, {10.5, 28, 2}}, {{10, 26.5, 0}, {
       10.5, 27, 2}}, {{10, 26.5, 0}, {10.5, 26, 2}}, {{10, 26.5, 0}, {
       10.5, 25, 2}}, {{11, 26.5, 0}, {10.5, 28, 2}}, {{11, 26.5, 0}, {
       10.5, 27, 2}}, {{11, 26.5, 0}, {10.5, 26, 2}}, {{11, 26.5, 0}, {
       10.5, 25, 2}}, {{12, 26.5, 0}, {10.5, 28, 2}}, {{12, 26.5, 0}, {
       10.5, 27, 2}}, {{12, 26.5, 0}, {10.5, 26, 2}}, {{12, 26.5, 0}, {
       10.5, 25, 2}}, {{13, 26.5, 0}, {14.5, 28, 2}}, {{13, 26.5, 0}, {
       14.5, 27, 2}}, {{13, 26.5, 0}, {14.5, 26, 2}}, {{13, 26.5, 0}, {
       14.5, 25, 2}}, {{14, 26.5, 0}, {14.5, 28, 2}}, {{14, 26.5, 0}, {
       14.5, 27, 2}}, {{14, 26.5, 0}, {14.5, 26, 2}}, {{14, 26.5, 0}, {
       14.5, 25, 2}}, {{15, 26.5, 0}, {14.5, 28, 2}}, {{15, 26.5, 0}, {
       14.5, 27, 2}}, {{15, 26.5, 0}, {14.5, 26, 2}}, {{15, 26.5, 0}, {
       14.5, 25, 2}}, {{16, 26.5, 0}, {14.5, 28, 2}}, {{16, 26.5, 0}, {
       14.5, 27, 2}}, {{16, 26.5, 0}, {14.5, 26, 2}}, {{16, 26.5, 0}, {
       14.5, 25, 2}}, {{17, 26.5, 0}, {18.5, 28, 2}}, {{17, 26.5, 0}, {
       18.5, 27, 2}}, {{17, 26.5, 0}, {18.5, 26, 2}}, {{17, 26.5, 0}, {
       18.5, 25, 2}}, {{18, 26.5, 0}, {18.5, 28, 2}}, {{18, 26.5, 0}, {
       18.5, 27, 2}}, {{18, 26.5, 0}, {18.5, 26, 2}}, {{18, 26.5, 0}, {
       18.5, 25, 2}}, {{19, 26.5, 0}, {18.5, 28, 2}}, {{19, 26.5, 0}, {
       18.5, 27, 2}}, {{19, 26.5, 0}, {18.5, 26, 2}}, {{19, 26.5, 0}, {
       18.5, 25, 2}}, {{20, 26.5, 0}, {18.5, 28, 2}}, {{20, 26.5, 0}, {
       18.5, 27, 2}}, {{20, 26.5, 0}, {18.5, 26, 2}}, {{20, 26.5, 0}, {
       18.5, 25, 2}}, {{21, 26.5, 0}, {22.5, 28, 2}}, {{21, 26.5, 0}, {
       22.5, 27, 2}}, {{21, 26.5, 0}, {22.5, 26, 2}}, {{21, 26.5, 0}, {
       22.5, 25, 2}}, {{22, 26.5, 0}, {22.5, 28, 2}}, {{22, 26.5, 0}, {
       22.5, 27, 2}}, {{22, 26.5, 0}, {22.5, 26, 2}}, {{22, 26.5, 0}, {
       22.5, 25, 2}}, {{23, 26.5, 0}, {22.5, 28, 2}}, {{23, 26.5, 0}, {
       22.5, 27, 2}}, {{23, 26.5, 0}, {22.5, 26, 2}}, {{23, 26.5, 0}, {
       22.5, 25, 2}}, {{24, 26.5, 0}, {22.5, 28, 2}}, {{24, 26.5, 0}, {
       22.5, 27, 2}}, {{24, 26.5, 0}, {22.5, 26, 2}}, {{24, 26.5, 0}, {
       22.5, 25, 2}}, {{25, 26.5, 0}, {26.5, 28, 2}}, {{25, 26.5, 0}, {
       26.5, 27, 2}}, {{25, 26.5, 0}, {26.5, 26, 2}}, {{25, 26.5, 0}, {
       26.5, 25, 2}}, {{26, 26.5, 0}, {26.5, 28, 2}}, {{26, 26.5, 0}, {
       26.5, 27, 2}}, {{26, 26.5, 0}, {26.5, 26, 2}}, {{26, 26.5, 0}, {
       26.5, 25, 2}}, {{27, 26.5, 0}, {26.5, 28, 2}}, {{27, 26.5, 0}, {
       26.5, 27, 2}}, {{27, 26.5, 0}, {26.5, 26, 2}}, {{27, 26.5, 0}, {
       26.5, 25, 2}}, {{28, 26.5, 0}, {26.5, 28, 2}}, {{28, 26.5, 0}, {
       26.5, 27, 2}}, {{28, 26.5, 0}, {26.5, 26, 2}}, {{28, 26.5, 0}, {
       26.5, 25, 2}}, {{29, 26.5, 0}, {30.5, 28, 2}}, {{29, 26.5, 0}, {
       30.5, 27, 2}}, {{29, 26.5, 0}, {30.5, 26, 2}}, {{29, 26.5, 0}, {
       30.5, 25, 2}}, {{30, 26.5, 0}, {30.5, 28, 2}}, {{30, 26.5, 0}, {
       30.5, 27, 2}}, {{30, 26.5, 0}, {30.5, 26, 2}}, {{30, 26.5, 0}, {
       30.5, 25, 2}}, {{31, 26.5, 0}, {30.5, 28, 2}}, {{31, 26.5, 0}, {
       30.5, 27, 2}}, {{31, 26.5, 0}, {30.5, 26, 2}}, {{31, 26.5, 0}, {
       30.5, 25, 2}}, {{32, 26.5, 0}, {30.5, 28, 2}}, {{32, 26.5, 0}, {
       30.5, 27, 2}}, {{32, 26.5, 0}, {30.5, 26, 2}}, {{32, 26.5, 0}, {
       30.5, 25, 2}}, {{33, 26.5, 0}, {34.5, 28, 2}}, {{33, 26.5, 0}, {
       34.5, 27, 2}}, {{33, 26.5, 0}, {34.5, 26, 2}}, {{33, 26.5, 0}, {
       34.5, 25, 2}}, {{34, 26.5, 0}, {34.5, 28, 2}}, {{34, 26.5, 0}, {
       34.5, 27, 2}}, {{34, 26.5, 0}, {34.5, 26, 2}}, {{34, 26.5, 0}, {
       34.5, 25, 2}}, {{35, 26.5, 0}, {34.5, 28, 2}}, {{35, 26.5, 0}, {
       34.5, 27, 2}}, {{35, 26.5, 0}, {34.5, 26, 2}}, {{35, 26.5, 0}, {
       34.5, 25, 2}}, {{36, 26.5, 0}, {34.5, 28, 2}}, {{36, 26.5, 0}, {
       34.5, 27, 2}}, {{36, 26.5, 0}, {34.5, 26, 2}}, {{36, 26.5, 0}, {
       34.5, 25, 2}}, {{37, 26.5, 0}, {38.5, 28, 2}}, {{37, 26.5, 0}, {
       38.5, 27, 2}}, {{37, 26.5, 0}, {38.5, 26, 2}}, {{37, 26.5, 0}, {
       38.5, 25, 2}}, {{38, 26.5, 0}, {38.5, 28, 2}}, {{38, 26.5, 0}, {
       38.5, 27, 2}}, {{38, 26.5, 0}, {38.5, 26, 2}}, {{38, 26.5, 0}, {
       38.5, 25, 2}}, {{39, 26.5, 0}, {38.5, 28, 2}}, {{39, 26.5, 0}, {
       38.5, 27, 2}}, {{39, 26.5, 0}, {38.5, 26, 2}}, {{39, 26.5, 0}, {
       38.5, 25, 2}}, {{40, 26.5, 0}, {38.5, 28, 2}}, {{40, 26.5, 0}, {
       38.5, 27, 2}}, {{40, 26.5, 0}, {38.5, 26, 2}}, {{40, 26.5, 0}, {
       38.5, 25, 2}}, {{41, 26.5, 0}, {42.5, 28, 2}}, {{41, 26.5, 0}, {
       42.5, 27, 2}}, {{41, 26.5, 0}, {42.5, 26, 2}}, {{41, 26.5, 0}, {
       42.5, 25, 2}}, {{42, 26.5, 0}, {42.5, 28, 2}}, {{42, 26.5, 0}, {
       42.5, 27, 2}}, {{42, 26.5, 0}, {42.5, 26, 2}}, {{42, 26.5, 0}, {
       42.5, 25, 2}}, {{43, 26.5, 0}, {42.5, 28, 2}}, {{43, 26.5, 0}, {
       42.5, 27, 2}}, {{43, 26.5, 0}, {42.5, 26, 2}}, {{43, 26.5, 0}, {
       42.5, 25, 2}}, {{44, 26.5, 0}, {42.5, 28, 2}}, {{44, 26.5, 0}, {
       42.5, 27, 2}}, {{44, 26.5, 0}, {42.5, 26, 2}}, {{44, 26.5, 0}, {
       42.5, 25, 2}}, {{45, 26.5, 0}, {46.5, 28, 2}}, {{45, 26.5, 0}, {
       46.5, 27, 2}}, {{45, 26.5, 0}, {46.5, 26, 2}}, {{45, 26.5, 0}, {
       46.5, 25, 2}}, {{46, 26.5, 0}, {46.5, 28, 2}}, {{46, 26.5, 0}, {
       46.5, 27, 2}}, {{46, 26.5, 0}, {46.5, 26, 2}}, {{46, 26.5, 0}, {
       46.5, 25, 2}}, {{47, 26.5, 0}, {46.5, 28, 2}}, {{47, 26.5, 0}, {
       46.5, 27, 2}}, {{47, 26.5, 0}, {46.5, 26, 2}}, {{47, 26.5, 0}, {
       46.5, 25, 2}}, {{48, 26.5, 0}, {46.5, 28, 2}}, {{48, 26.5, 0}, {
       46.5, 27, 2}}, {{48, 26.5, 0}, {46.5, 26, 2}}, {{48, 26.5, 0}, {
       46.5, 25, 2}}, {{49, 26.5, 0}, {50.5, 28, 2}}, {{49, 26.5, 0}, {
       50.5, 27, 2}}, {{49, 26.5, 0}, {50.5, 26, 2}}, {{49, 26.5, 0}, {
       50.5, 25, 2}}, {{50, 26.5, 0}, {50.5, 28, 2}}, {{50, 26.5, 0}, {
       50.5, 27, 2}}, {{50, 26.5, 0}, {50.5, 26, 2}}, {{50, 26.5, 0}, {
       50.5, 25, 2}}, {{51, 26.5, 0}, {50.5, 28, 2}}, {{51, 26.5, 0}, {
       50.5, 27, 2}}, {{51, 26.5, 0}, {50.5, 26, 2}}, {{51, 26.5, 0}, {
       50.5, 25, 2}}, {{52, 26.5, 0}, {50.5, 28, 2}}, {{52, 26.5, 0}, {
       50.5, 27, 2}}, {{52, 26.5, 0}, {50.5, 26, 2}}, {{52, 26.5, 0}, {
       50.5, 25, 2}}, {{53, 26.5, 0}, {54.5, 28, 2}}, {{53, 26.5, 0}, {
       54.5, 27, 2}}, {{53, 26.5, 0}, {54.5, 26, 2}}, {{53, 26.5, 0}, {
       54.5, 25, 2}}, {{54, 26.5, 0}, {54.5, 28, 2}}, {{54, 26.5, 0}, {
       54.5, 27, 2}}, {{54, 26.5, 0}, {54.5, 26, 2}}, {{54, 26.5, 0}, {
       54.5, 25, 2}}, {{55, 26.5, 0}, {54.5, 28, 2}}, {{55, 26.5, 0}, {
       54.5, 27, 2}}, {{55, 26.5, 0}, {54.5, 26, 2}}, {{55, 26.5, 0}, {
       54.5, 25, 2}}, {{56, 26.5, 0}, {54.5, 28, 2}}, {{56, 26.5, 0}, {
       54.5, 27, 2}}, {{56, 26.5, 0}, {54.5, 26, 2}}, {{56, 26.5, 0}, {
       54.5, 25, 2}}, {{57, 26.5, 0}, {58.5, 28, 2}}, {{57, 26.5, 0}, {
       58.5, 27, 2}}, {{57, 26.5, 0}, {58.5, 26, 2}}, {{57, 26.5, 0}, {
       58.5, 25, 2}}, {{58, 26.5, 0}, {58.5, 28, 2}}, {{58, 26.5, 0}, {
       58.5, 27, 2}}, {{58, 26.5, 0}, {58.5, 26, 2}}, {{58, 26.5, 0}, {
       58.5, 25, 2}}, {{59, 26.5, 0}, {58.5, 28, 2}}, {{59, 26.5, 0}, {
       58.5, 27, 2}}, {{59, 26.5, 0}, {58.5, 26, 2}}, {{59, 26.5, 0}, {
       58.5, 25, 2}}, {{60, 26.5, 0}, {58.5, 28, 2}}, {{60, 26.5, 0}, {
       58.5, 27, 2}}, {{60, 26.5, 0}, {58.5, 26, 2}}, {{60, 26.5, 0}, {
       58.5, 25, 2}}, {{61, 26.5, 0}, {62.5, 28, 2}}, {{61, 26.5, 0}, {
       62.5, 27, 2}}, {{61, 26.5, 0}, {62.5, 26, 2}}, {{61, 26.5, 0}, {
       62.5, 25, 2}}, {{62, 26.5, 0}, {62.5, 28, 2}}, {{62, 26.5, 0}, {
       62.5, 27, 2}}, {{62, 26.5, 0}, {62.5, 26, 2}}, {{62, 26.5, 0}, {
       62.5, 25, 2}}, {{63, 26.5, 0}, {62.5, 28, 2}}, {{63, 26.5, 0}, {
       62.5, 27, 2}}, {{63, 26.5, 0}, {62.5, 26, 2}}, {{63, 26.5, 0}, {
       62.5, 25, 2}}, {{64, 26.5, 0}, {62.5, 28, 2}}, {{64, 26.5, 0}, {
       62.5, 27, 2}}, {{64, 26.5, 0}, {62.5, 26, 2}}, {{64, 26.5, 0}, {
       62.5, 25, 2}}, {{65, 26.5, 0}, {66.5, 28, 2}}, {{65, 26.5, 0}, {
       66.5, 27, 2}}, {{65, 26.5, 0}, {66.5, 26, 2}}, {{65, 26.5, 0}, {
       66.5, 25, 2}}, {{66, 26.5, 0}, {66.5, 28, 2}}, {{66, 26.5, 0}, {
       66.5, 27, 2}}, {{66, 26.5, 0}, {66.5, 26, 2}}, {{66, 26.5, 0}, {
       66.5, 25, 2}}, {{67, 26.5, 0}, {66.5, 28, 2}}, {{67, 26.5, 0}, {
       66.5, 27, 2}}, {{67, 26.5, 0}, {66.5, 26, 2}}, {{67, 26.5, 0}, {
       66.5, 25, 2}}, {{68, 26.5, 0}, {66.5, 28, 2}}, {{68, 26.5, 0}, {
       66.5, 27, 2}}, {{68, 26.5, 0}, {66.5, 26, 2}}, {{68, 26.5, 0}, {
       66.5, 25, 2}}, {{69, 26.5, 0}, {70.5, 28, 2}}, {{69, 26.5, 0}, {
       70.5, 27, 2}}, {{69, 26.5, 0}, {70.5, 26, 2}}, {{69, 26.5, 0}, {
       70.5, 25, 2}}, {{70, 26.5, 0}, {70.5, 28, 2}}, {{70, 26.5, 0}, {
       70.5, 27, 2}}, {{70, 26.5, 0}, {70.5, 26, 2}}, {{70, 26.5, 0}, {
       70.5, 25, 2}}, {{71, 26.5, 0}, {70.5, 28, 2}}, {{71, 26.5, 0}, {
       70.5, 27, 2}}, {{71, 26.5, 0}, {70.5, 26, 2}}, {{71, 26.5, 0}, {
       70.5, 25, 2}}, {{72, 26.5, 0}, {70.5, 28, 2}}, {{72, 26.5, 0}, {
       70.5, 27, 2}}, {{72, 26.5, 0}, {70.5, 26, 2}}, {{72, 26.5, 0}, {
       70.5, 25, 2}}, {{73, 26.5, 0}, {74.5, 28, 2}}, {{73, 26.5, 0}, {
       74.5, 27, 2}}, {{73, 26.5, 0}, {74.5, 26, 2}}, {{73, 26.5, 0}, {
       74.5, 25, 2}}, {{74, 26.5, 0}, {74.5, 28, 2}}, {{74, 26.5, 0}, {
       74.5, 27, 2}}, {{74, 26.5, 0}, {74.5, 26, 2}}, {{74, 26.5, 0}, {
       74.5, 25, 2}}, {{75, 26.5, 0}, {74.5, 28, 2}}, {{75, 26.5, 0}, {
       74.5, 27, 2}}, {{75, 26.5, 0}, {74.5, 26, 2}}, {{75, 26.5, 0}, {
       74.5, 25, 2}}, {{76, 26.5, 0}, {74.5, 28, 2}}, {{76, 26.5, 0}, {
       74.5, 27, 2}}, {{76, 26.5, 0}, {74.5, 26, 2}}, {{76, 26.5, 0}, {
       74.5, 25, 2}}, {{77, 26.5, 0}, {78.5, 28, 2}}, {{77, 26.5, 0}, {
       78.5, 27, 2}}, {{77, 26.5, 0}, {78.5, 26, 2}}, {{77, 26.5, 0}, {
       78.5, 25, 2}}, {{78, 26.5, 0}, {78.5, 28, 2}}, {{78, 26.5, 0}, {
       78.5, 27, 2}}, {{78, 26.5, 0}, {78.5, 26, 2}}, {{78, 26.5, 0}, {
       78.5, 25, 2}}, {{79, 26.5, 0}, {78.5, 28, 2}}, {{79, 26.5, 0}, {
       78.5, 27, 2}}, {{79, 26.5, 0}, {78.5, 26, 2}}, {{79, 26.5, 0}, {
       78.5, 25, 2}}, {{80, 26.5, 0}, {78.5, 28, 2}}, {{80, 26.5, 0}, {
       78.5, 27, 2}}, {{80, 26.5, 0}, {78.5, 26, 2}}, {{80, 26.5, 0}, {
       78.5, 25, 2}}, {{1, 22.5, 0}, {2.5, 24, 2}}, {{1, 22.5, 0}, {
       2.5, 23, 2}}, {{1, 22.5, 0}, {2.5, 22, 2}}, {{1, 22.5, 0}, {
       2.5, 21, 2}}, {{2, 22.5, 0}, {2.5, 24, 2}}, {{2, 22.5, 0}, {
       2.5, 23, 2}}, {{2, 22.5, 0}, {2.5, 22, 2}}, {{2, 22.5, 0}, {
       2.5, 21, 2}}, {{3, 22.5, 0}, {2.5, 24, 2}}, {{3, 22.5, 0}, {
       2.5, 23, 2}}, {{3, 22.5, 0}, {2.5, 22, 2}}, {{3, 22.5, 0}, {
       2.5, 21, 2}}, {{4, 22.5, 0}, {2.5, 24, 2}}, {{4, 22.5, 0}, {
       2.5, 23, 2}}, {{4, 22.5, 0}, {2.5, 22, 2}}, {{4, 22.5, 0}, {
       2.5, 21, 2}}, {{5, 22.5, 0}, {6.5, 24, 2}}, {{5, 22.5, 0}, {
       6.5, 23, 2}}, {{5, 22.5, 0}, {6.5, 22, 2}}, {{5, 22.5, 0}, {
       6.5, 21, 2}}, {{6, 22.5, 0}, {6.5, 24, 2}}, {{6, 22.5, 0}, {
       6.5, 23, 2}}, {{6, 22.5, 0}, {6.5, 22, 2}}, {{6, 22.5, 0}, {
       6.5, 21, 2}}, {{7, 22.5, 0}, {6.5, 24, 2}}, {{7, 22.5, 0}, {
       6.5, 23, 2}}, {{7, 22.5, 0}, {6.5, 22, 2}}, {{7, 22.5, 0}, {
       6.5, 21, 2}}, {{8, 22.5, 0}, {6.5, 24, 2}}, {{8, 22.5, 0}, {
       6.5, 23, 2}}, {{8, 22.5, 0}, {6.5, 22, 2}}, {{8, 22.5, 0}, {
       6.5, 21, 2}}, {{9, 22.5, 0}, {10.5, 24, 2}}, {{9, 22.5, 0}, {
       10.5, 23, 2}}, {{9, 22.5, 0}, {10.5, 22, 2}}, {{9, 22.5, 0}, {
       10.5, 21, 2}}, {{10, 22.5, 0}, {10.5, 24, 2}}, {{10, 22.5, 0}, {
       10.5, 23, 2}}, {{10, 22.5, 0}, {10.5, 22, 2}}, {{10, 22.5, 0}, {
       10.5, 21, 2}}, {{11, 22.5, 0}, {10.5, 24, 2}}, {{11, 22.5, 0}, {
       10.5, 23, 2}}, {{11, 22.5, 0}, {10.5, 22, 2}}, {{11, 22.5, 0}, {
       10.5, 21, 2}}, {{12, 22.5, 0}, {10.5, 24, 2}}, {{12, 22.5, 0}, {
       10.5, 23, 2}}, {{12, 22.5, 0}, {10.5, 22, 2}}, {{12, 22.5, 0}, {
       10.5, 21, 2}}, {{13, 22.5, 0}, {14.5, 24, 2}}, {{13, 22.5, 0}, {
       14.5, 23, 2}}, {{13, 22.5, 0}, {14.5, 22, 2}}, {{13, 22.5, 0}, {
       14.5, 21, 2}}, {{14, 22.5, 0}, {14.5, 24, 2}}, {{14, 22.5, 0}, {
       14.5, 23, 2}}, {{14, 22.5, 0}, {14.5, 22, 2}}, {{14, 22.5, 0}, {
       14.5, 21, 2}}, {{15, 22.5, 0}, {14.5, 24, 2}}, {{15, 22.5, 0}, {
       14.5, 23, 2}}, {{15, 22.5, 0}, {14.5, 22, 2}}, {{15, 22.5, 0}, {
       14.5, 21, 2}}, {{16, 22.5, 0}, {14.5, 24, 2}}, {{16, 22.5, 0}, {
       14.5, 23, 2}}, {{16, 22.5, 0}, {14.5, 22, 2}}, {{16, 22.5, 0}, {
       14.5, 21, 2}}, {{17, 22.5, 0}, {18.5, 24, 2}}, {{17, 22.5, 0}, {
       18.5, 23, 2}}, {{17, 22.5, 0}, {18.5, 22, 2}}, {{17, 22.5, 0}, {
       18.5, 21, 2}}, {{18, 22.5, 0}, {18.5, 24, 2}}, {{18, 22.5, 0}, {
       18.5, 23, 2}}, {{18, 22.5, 0}, {18.5, 22, 2}}, {{18, 22.5, 0}, {
       18.5, 21, 2}}, {{19, 22.5, 0}, {18.5, 24, 2}}, {{19, 22.5, 0}, {
       18.5, 23, 2}}, {{19, 22.5, 0}, {18.5, 22, 2}}, {{19, 22.5, 0}, {
       18.5, 21, 2}}, {{20, 22.5, 0}, {18.5, 24, 2}}, {{20, 22.5, 0}, {
       18.5, 23, 2}}, {{20, 22.5, 0}, {18.5, 22, 2}}, {{20, 22.5, 0}, {
       18.5, 21, 2}}, {{21, 22.5, 0}, {22.5, 24, 2}}, {{21, 22.5, 0}, {
       22.5, 23, 2}}, {{21, 22.5, 0}, {22.5, 22, 2}}, {{21, 22.5, 0}, {
       22.5, 21, 2}}, {{22, 22.5, 0}, {22.5, 24, 2}}, {{22, 22.5, 0}, {
       22.5, 23, 2}}, {{22, 22.5, 0}, {22.5, 22, 2}}, {{22, 22.5, 0}, {
       22.5, 21, 2}}, {{23, 22.5, 0}, {22.5, 24, 2}}, {{23, 22.5, 0}, {
       22.5, 23, 2}}, {{23, 22.5, 0}, {22.5, 22, 2}}, {{23, 22.5, 0}, {
       22.5, 21, 2}}, {{24, 22.5, 0}, {22.5, 24, 2}}, {{24, 22.5, 0}, {
       22.5, 23, 2}}, {{24, 22.5, 0}, {22.5, 22, 2}}, {{24, 22.5, 0}, {
       22.5, 21, 2}}, {{25, 22.5, 0}, {26.5, 24, 2}}, {{25, 22.5, 0}, {
       26.5, 23, 2}}, {{25, 22.5, 0}, {26.5, 22, 2}}, {{25, 22.5, 0}, {
       26.5, 21, 2}}, {{26, 22.5, 0}, {26.5, 24, 2}}, {{26, 22.5, 0}, {
       26.5, 23, 2}}, {{26, 22.5, 0}, {26.5, 22, 2}}, {{26, 22.5, 0}, {
       26.5, 21, 2}}, {{27, 22.5, 0}, {26.5, 24, 2}}, {{27, 22.5, 0}, {
       26.5, 23, 2}}, {{27, 22.5, 0}, {26.5, 22, 2}}, {{27, 22.5, 0}, {
       26.5, 21, 2}}, {{28, 22.5, 0}, {26.5, 24, 2}}, {{28, 22.5, 0}, {
       26.5, 23, 2}}, {{28, 22.5, 0}, {26.5, 22, 2}}, {{28, 22.5, 0}, {
       26.5, 21, 2}}, {{29, 22.5, 0}, {30.5, 24, 2}}, {{29, 22.5, 0}, {
       30.5, 23, 2}}, {{29, 22.5, 0}, {30.5, 22, 2}}, {{29, 22.5, 0}, {
       30.5, 21, 2}}, {{30, 22.5, 0}, {30.5, 24, 2}}, {{30, 22.5, 0}, {
       30.5, 23, 2}}, {{30, 22.5, 0}, {30.5, 22, 2}}, {{30, 22.5, 0}, {
       30.5, 21, 2}}, {{31, 22.5, 0}, {30.5, 24, 2}}, {{31, 22.5, 0}, {
       30.5, 23, 2}}, {{31, 22.5, 0}, {30.5, 22, 2}}, {{31, 22.5, 0}, {
       30.5, 21, 2}}, {{32, 22.5, 0}, {30.5, 24, 2}}, {{32, 22.5, 0}, {
       30.5, 23, 2}}, {{32, 22.5, 0}, {30.5, 22, 2}}, {{32, 22.5, 0}, {
       30.5, 21, 2}}, {{33, 22.5, 0}, {34.5, 24, 2}}, {{33, 22.5, 0}, {
       34.5, 23, 2}}, {{33, 22.5, 0}, {34.5, 22, 2}}, {{33, 22.5, 0}, {
       34.5, 21, 2}}, {{34, 22.5, 0}, {34.5, 24, 2}}, {{34, 22.5, 0}, {
       34.5, 23, 2}}, {{34, 22.5, 0}, {34.5, 22, 2}}, {{34, 22.5, 0}, {
       34.5, 21, 2}}, {{35, 22.5, 0}, {34.5, 24, 2}}, {{35, 22.5, 0}, {
       34.5, 23, 2}}, {{35, 22.5, 0}, {34.5, 22, 2}}, {{35, 22.5, 0}, {
       34.5, 21, 2}}, {{36, 22.5, 0}, {34.5, 24, 2}}, {{36, 22.5, 0}, {
       34.5, 23, 2}}, {{36, 22.5, 0}, {34.5, 22, 2}}, {{36, 22.5, 0}, {
       34.5, 21, 2}}, {{37, 22.5, 0}, {38.5, 24, 2}}, {{37, 22.5, 0}, {
       38.5, 23, 2}}, {{37, 22.5, 0}, {38.5, 22, 2}}, {{37, 22.5, 0}, {
       38.5, 21, 2}}, {{38, 22.5, 0}, {38.5, 24, 2}}, {{38, 22.5, 0}, {
       38.5, 23, 2}}, {{38, 22.5, 0}, {38.5, 22, 2}}, {{38, 22.5, 0}, {
       38.5, 21, 2}}, {{39, 22.5, 0}, {38.5, 24, 2}}, {{39, 22.5, 0}, {
       38.5, 23, 2}}, {{39, 22.5, 0}, {38.5, 22, 2}}, {{39, 22.5, 0}, {
       38.5, 21, 2}}, {{40, 22.5, 0}, {38.5, 24, 2}}, {{40, 22.5, 0}, {
       38.5, 23, 2}}, {{40, 22.5, 0}, {38.5, 22, 2}}, {{40, 22.5, 0}, {
       38.5, 21, 2}}, {{41, 22.5, 0}, {42.5, 24, 2}}, {{41, 22.5, 0}, {
       42.5, 23, 2}}, {{41, 22.5, 0}, {42.5, 22, 2}}, {{41, 22.5, 0}, {
       42.5, 21, 2}}, {{42, 22.5, 0}, {42.5, 24, 2}}, {{42, 22.5, 0}, {
       42.5, 23, 2}}, {{42, 22.5, 0}, {42.5, 22, 2}}, {{42, 22.5, 0}, {
       42.5, 21, 2}}, {{43, 22.5, 0}, {42.5, 24, 2}}, {{43, 22.5, 0}, {
       42.5, 23, 2}}, {{43, 22.5, 0}, {42.5, 22, 2}}, {{43, 22.5, 0}, {
       42.5, 21, 2}}, {{44, 22.5, 0}, {42.5, 24, 2}}, {{44, 22.5, 0}, {
       42.5, 23, 2}}, {{44, 22.5, 0}, {42.5, 22, 2}}, {{44, 22.5, 0}, {
       42.5, 21, 2}}, {{45, 22.5, 0}, {46.5, 24, 2}}, {{45, 22.5, 0}, {
       46.5, 23, 2}}, {{45, 22.5, 0}, {46.5, 22, 2}}, {{45, 22.5, 0}, {
       46.5, 21, 2}}, {{46, 22.5, 0}, {46.5, 24, 2}}, {{46, 22.5, 0}, {
       46.5, 23, 2}}, {{46, 22.5, 0}, {46.5, 22, 2}}, {{46, 22.5, 0}, {
       46.5, 21, 2}}, {{47, 22.5, 0}, {46.5, 24, 2}}, {{47, 22.5, 0}, {
       46.5, 23, 2}}, {{47, 22.5, 0}, {46.5, 22, 2}}, {{47, 22.5, 0}, {
       46.5, 21, 2}}, {{48, 22.5, 0}, {46.5, 24, 2}}, {{48, 22.5, 0}, {
       46.5, 23, 2}}, {{48, 22.5, 0}, {46.5, 22, 2}}, {{48, 22.5, 0}, {
       46.5, 21, 2}}, {{49, 22.5, 0}, {50.5, 24, 2}}, {{49, 22.5, 0}, {
       50.5, 23, 2}}, {{49, 22.5, 0}, {50.5, 22, 2}}, {{49, 22.5, 0}, {
       50.5, 21, 2}}, {{50, 22.5, 0}, {50.5, 24, 2}}, {{50, 22.5, 0}, {
       50.5, 23, 2}}, {{50, 22.5, 0}, {50.5, 22, 2}}, {{50, 22.5, 0}, {
       50.5, 21, 2}}, {{51, 22.5, 0}, {50.5, 24, 2}}, {{51, 22.5, 0}, {
       50.5, 23, 2}}, {{51, 22.5, 0}, {50.5, 22, 2}}, {{51, 22.5, 0}, {
       50.5, 21, 2}}, {{52, 22.5, 0}, {50.5, 24, 2}}, {{52, 22.5, 0}, {
       50.5, 23, 2}}, {{52, 22.5, 0}, {50.5, 22, 2}}, {{52, 22.5, 0}, {
       50.5, 21, 2}}, {{53, 22.5, 0}, {54.5, 24, 2}}, {{53, 22.5, 0}, {
       54.5, 23, 2}}, {{53, 22.5, 0}, {54.5, 22, 2}}, {{53, 22.5, 0}, {
       54.5, 21, 2}}, {{54, 22.5, 0}, {54.5, 24, 2}}, {{54, 22.5, 0}, {
       54.5, 23, 2}}, {{54, 22.5, 0}, {54.5, 22, 2}}, {{54, 22.5, 0}, {
       54.5, 21, 2}}, {{55, 22.5, 0}, {54.5, 24, 2}}, {{55, 22.5, 0}, {
       54.5, 23, 2}}, {{55, 22.5, 0}, {54.5, 22, 2}}, {{55, 22.5, 0}, {
       54.5, 21, 2}}, {{56, 22.5, 0}, {54.5, 24, 2}}, {{56, 22.5, 0}, {
       54.5, 23, 2}}, {{56, 22.5, 0}, {54.5, 22, 2}}, {{56, 22.5, 0}, {
       54.5, 21, 2}}, {{57, 22.5, 0}, {58.5, 24, 2}}, {{57, 22.5, 0}, {
       58.5, 23, 2}}, {{57, 22.5, 0}, {58.5, 22, 2}}, {{57, 22.5, 0}, {
       58.5, 21, 2}}, {{58, 22.5, 0}, {58.5, 24, 2}}, {{58, 22.5, 0}, {
       58.5, 23, 2}}, {{58, 22.5, 0}, {58.5, 22, 2}}, {{58, 22.5, 0}, {
       58.5, 21, 2}}, {{59, 22.5, 0}, {58.5, 24, 2}}, {{59, 22.5, 0}, {
       58.5, 23, 2}}, {{59, 22.5, 0}, {58.5, 22, 2}}, {{59, 22.5, 0}, {
       58.5, 21, 2}}, {{60, 22.5, 0}, {58.5, 24, 2}}, {{60, 22.5, 0}, {
       58.5, 23, 2}}, {{60, 22.5, 0}, {58.5, 22, 2}}, {{60, 22.5, 0}, {
       58.5, 21, 2}}, {{61, 22.5, 0}, {62.5, 24, 2}}, {{61, 22.5, 0}, {
       62.5, 23, 2}}, {{61, 22.5, 0}, {62.5, 22, 2}}, {{61, 22.5, 0}, {
       62.5, 21, 2}}, {{62, 22.5, 0}, {62.5, 24, 2}}, {{62, 22.5, 0}, {
       62.5, 23, 2}}, {{62, 22.5, 0}, {62.5, 22, 2}}, {{62, 22.5, 0}, {
       62.5, 21, 2}}, {{63, 22.5, 0}, {62.5, 24, 2}}, {{63, 22.5, 0}, {
       62.5, 23, 2}}, {{63, 22.5, 0}, {62.5, 22, 2}}, {{63, 22.5, 0}, {
       62.5, 21, 2}}, {{64, 22.5, 0}, {62.5, 24, 2}}, {{64, 22.5, 0}, {
       62.5, 23, 2}}, {{64, 22.5, 0}, {62.5, 22, 2}}, {{64, 22.5, 0}, {
       62.5, 21, 2}}, {{65, 22.5, 0}, {66.5, 24, 2}}, {{65, 22.5, 0}, {
       66.5, 23, 2}}, {{65, 22.5, 0}, {66.5, 22, 2}}, {{65, 22.5, 0}, {
       66.5, 21, 2}}, {{66, 22.5, 0}, {66.5, 24, 2}}, {{66, 22.5, 0}, {
       66.5, 23, 2}}, {{66, 22.5, 0}, {66.5, 22, 2}}, {{66, 22.5, 0}, {
       66.5, 21, 2}}, {{67, 22.5, 0}, {66.5, 24, 2}}, {{67, 22.5, 0}, {
       66.5, 23, 2}}, {{67, 22.5, 0}, {66.5, 22, 2}}, {{67, 22.5, 0}, {
       66.5, 21, 2}}, {{68, 22.5, 0}, {66.5, 24, 2}}, {{68, 22.5, 0}, {
       66.5, 23, 2}}, {{68, 22.5, 0}, {66.5, 22, 2}}, {{68, 22.5, 0}, {
       66.5, 21, 2}}, {{69, 22.5, 0}, {70.5, 24, 2}}, {{69, 22.5, 0}, {
       70.5, 23, 2}}, {{69, 22.5, 0}, {70.5, 22, 2}}, {{69, 22.5, 0}, {
       70.5, 21, 2}}, {{70, 22.5, 0}, {70.5, 24, 2}}, {{70, 22.5, 0}, {
       70.5, 23, 2}}, {{70, 22.5, 0}, {70.5, 22, 2}}, {{70, 22.5, 0}, {
       70.5, 21, 2}}, {{71, 22.5, 0}, {70.5, 24, 2}}, {{71, 22.5, 0}, {
       70.5, 23, 2}}, {{71, 22.5, 0}, {70.5, 22, 2}}, {{71, 22.5, 0}, {
       70.5, 21, 2}}, {{72, 22.5, 0}, {70.5, 24, 2}}, {{72, 22.5, 0}, {
       70.5, 23, 2}}, {{72, 22.5, 0}, {70.5, 22, 2}}, {{72, 22.5, 0}, {
       70.5, 21, 2}}, {{73, 22.5, 0}, {74.5, 24, 2}}, {{73, 22.5, 0}, {
       74.5, 23, 2}}, {{73, 22.5, 0}, {74.5, 22, 2}}, {{73, 22.5, 0}, {
       74.5, 21, 2}}, {{74, 22.5, 0}, {74.5, 24, 2}}, {{74, 22.5, 0}, {
       74.5, 23, 2}}, {{74, 22.5, 0}, {74.5, 22, 2}}, {{74, 22.5, 0}, {
       74.5, 21, 2}}, {{75, 22.5, 0}, {74.5, 24, 2}}, {{75, 22.5, 0}, {
       74.5, 23, 2}}, {{75, 22.5, 0}, {74.5, 22, 2}}, {{75, 22.5, 0}, {
       74.5, 21, 2}}, {{76, 22.5, 0}, {74.5, 24, 2}}, {{76, 22.5, 0}, {
       74.5, 23, 2}}, {{76, 22.5, 0}, {74.5, 22, 2}}, {{76, 22.5, 0}, {
       74.5, 21, 2}}, {{77, 22.5, 0}, {78.5, 24, 2}}, {{77, 22.5, 0}, {
       78.5, 23, 2}}, {{77, 22.5, 0}, {78.5, 22, 2}}, {{77, 22.5, 0}, {
       78.5, 21, 2}}, {{78, 22.5, 0}, {78.5, 24, 2}}, {{78, 22.5, 0}, {
       78.5, 23, 2}}, {{78, 22.5, 0}, {78.5, 22, 2}}, {{78, 22.5, 0}, {
       78.5, 21, 2}}, {{79, 22.5, 0}, {78.5, 24, 2}}, {{79, 22.5, 0}, {
       78.5, 23, 2}}, {{79, 22.5, 0}, {78.5, 22, 2}}, {{79, 22.5, 0}, {
       78.5, 21, 2}}, {{80, 22.5, 0}, {78.5, 24, 2}}, {{80, 22.5, 0}, {
       78.5, 23, 2}}, {{80, 22.5, 0}, {78.5, 22, 2}}, {{80, 22.5, 0}, {
       78.5, 21, 2}}, {{1, 18.5, 0}, {2.5, 20, 2}}, {{1, 18.5, 0}, {
       2.5, 19, 2}}, {{1, 18.5, 0}, {2.5, 18, 2}}, {{1, 18.5, 0}, {
       2.5, 17, 2}}, {{2, 18.5, 0}, {2.5, 20, 2}}, {{2, 18.5, 0}, {
       2.5, 19, 2}}, {{2, 18.5, 0}, {2.5, 18, 2}}, {{2, 18.5, 0}, {
       2.5, 17, 2}}, {{3, 18.5, 0}, {2.5, 20, 2}}, {{3, 18.5, 0}, {
       2.5, 19, 2}}, {{3, 18.5, 0}, {2.5, 18, 2}}, {{3, 18.5, 0}, {
       2.5, 17, 2}}, {{4, 18.5, 0}, {2.5, 20, 2}}, {{4, 18.5, 0}, {
       2.5, 19, 2}}, {{4, 18.5, 0}, {2.5, 18, 2}}, {{4, 18.5, 0}, {
       2.5, 17, 2}}, {{5, 18.5, 0}, {6.5, 20, 2}}, {{5, 18.5, 0}, {
       6.5, 19, 2}}, {{5, 18.5, 0}, {6.5, 18, 2}}, {{5, 18.5, 0}, {
       6.5, 17, 2}}, {{6, 18.5, 0}, {6.5, 20, 2}}, {{6, 18.5, 0}, {
       6.5, 19, 2}}, {{6, 18.5, 0}, {6.5, 18, 2}}, {{6, 18.5, 0}, {
       6.5, 17, 2}}, {{7, 18.5, 0}, {6.5, 20, 2}}, {{7, 18.5, 0}, {
       6.5, 19, 2}}, {{7, 18.5, 0}, {6.5, 18, 2}}, {{7, 18.5, 0}, {
       6.5, 17, 2}}, {{8, 18.5, 0}, {6.5, 20, 2}}, {{8, 18.5, 0}, {
       6.5, 19, 2}}, {{8, 18.5, 0}, {6.5, 18, 2}}, {{8, 18.5, 0}, {
       6.5, 17, 2}}, {{9, 18.5, 0}, {10.5, 20, 2}}, {{9, 18.5, 0}, {
       10.5, 19, 2}}, {{9, 18.5, 0}, {10.5, 18, 2}}, {{9, 18.5, 0}, {
       10.5, 17, 2}}, {{10, 18.5, 0}, {10.5, 20, 2}}, {{10, 18.5, 0}, {
       10.5, 19, 2}}, {{10, 18.5, 0}, {10.5, 18, 2}}, {{10, 18.5, 0}, {
       10.5, 17, 2}}, {{11, 18.5, 0}, {10.5, 20, 2}}, {{11, 18.5, 0}, {
       10.5, 19, 2}}, {{11, 18.5, 0}, {10.5, 18, 2}}, {{11, 18.5, 0}, {
       10.5, 17, 2}}, {{12, 18.5, 0}, {10.5, 20, 2}}, {{12, 18.5, 0}, {
       10.5, 19, 2}}, {{12, 18.5, 0}, {10.5, 18, 2}}, {{12, 18.5, 0}, {
       10.5, 17, 2}}, {{13, 18.5, 0}, {14.5, 20, 2}}, {{13, 18.5, 0}, {
       14.5, 19, 2}}, {{13, 18.5, 0}, {14.5, 18, 2}}, {{13, 18.5, 0}, {
       14.5, 17, 2}}, {{14, 18.5, 0}, {14.5, 20, 2}}, {{14, 18.5, 0}, {
       14.5, 19, 2}}, {{14, 18.5, 0}, {14.5, 18, 2}}, {{14, 18.5, 0}, {
       14.5, 17, 2}}, {{15, 18.5, 0}, {14.5, 20, 2}}, {{15, 18.5, 0}, {
       14.5, 19, 2}}, {{15, 18.5, 0}, {14.5, 18, 2}}, {{15, 18.5, 0}, {
       14.5, 17, 2}}, {{16, 18.5, 0}, {14.5, 20, 2}}, {{16, 18.5, 0}, {
       14.5, 19, 2}}, {{16, 18.5, 0}, {14.5, 18, 2}}, {{16, 18.5, 0}, {
       14.5, 17, 2}}, {{17, 18.5, 0}, {18.5, 20, 2}}, {{17, 18.5, 0}, {
       18.5, 19, 2}}, {{17, 18.5, 0}, {18.5, 18, 2}}, {{17, 18.5, 0}, {
       18.5, 17, 2}}, {{18, 18.5, 0}, {18.5, 20, 2}}, {{18, 18.5, 0}, {
       18.5, 19, 2}}, {{18, 18.5, 0}, {18.5, 18, 2}}, {{18, 18.5, 0}, {
       18.5, 17, 2}}, {{19, 18.5, 0}, {18.5, 20, 2}}, {{19, 18.5, 0}, {
       18.5, 19, 2}}, {{19, 18.5, 0}, {18.5, 18, 2}}, {{19, 18.5, 0}, {
       18.5, 17, 2}}, {{20, 18.5, 0}, {18.5, 20, 2}}, {{20, 18.5, 0}, {
       18.5, 19, 2}}, {{20, 18.5, 0}, {18.5, 18, 2}}, {{20, 18.5, 0}, {
       18.5, 17, 2}}, {{21, 18.5, 0}, {22.5, 20, 2}}, {{21, 18.5, 0}, {
       22.5, 19, 2}}, {{21, 18.5, 0}, {22.5, 18, 2}}, {{21, 18.5, 0}, {
       22.5, 17, 2}}, {{22, 18.5, 0}, {22.5, 20, 2}}, {{22, 18.5, 0}, {
       22.5, 19, 2}}, {{22, 18.5, 0}, {22.5, 18, 2}}, {{22, 18.5, 0}, {
       22.5, 17, 2}}, {{23, 18.5, 0}, {22.5, 20, 2}}, {{23, 18.5, 0}, {
       22.5, 19, 2}}, {{23, 18.5, 0}, {22.5, 18, 2}}, {{23, 18.5, 0}, {
       22.5, 17, 2}}, {{24, 18.5, 0}, {22.5, 20, 2}}, {{24, 18.5, 0}, {
       22.5, 19, 2}}, {{24, 18.5, 0}, {22.5, 18, 2}}, {{24, 18.5, 0}, {
       22.5, 17, 2}}, {{25, 18.5, 0}, {26.5, 20, 2}}, {{25, 18.5, 0}, {
       26.5, 19, 2}}, {{25, 18.5, 0}, {26.5, 18, 2}}, {{25, 18.5, 0}, {
       26.5, 17, 2}}, {{26, 18.5, 0}, {26.5, 20, 2}}, {{26, 18.5, 0}, {
       26.5, 19, 2}}, {{26, 18.5, 0}, {26.5, 18, 2}}, {{26, 18.5, 0}, {
       26.5, 17, 2}}, {{27, 18.5, 0}, {26.5, 20, 2}}, {{27, 18.5, 0}, {
       26.5, 19, 2}}, {{27, 18.5, 0}, {26.5, 18, 2}}, {{27, 18.5, 0}, {
       26.5, 17, 2}}, {{28, 18.5, 0}, {26.5, 20, 2}}, {{28, 18.5, 0}, {
       26.5, 19, 2}}, {{28, 18.5, 0}, {26.5, 18, 2}}, {{28, 18.5, 0}, {
       26.5, 17, 2}}, {{29, 18.5, 0}, {30.5, 20, 2}}, {{29, 18.5, 0}, {
       30.5, 19, 2}}, {{29, 18.5, 0}, {30.5, 18, 2}}, {{29, 18.5, 0}, {
       30.5, 17, 2}}, {{30, 18.5, 0}, {30.5, 20, 2}}, {{30, 18.5, 0}, {
       30.5, 19, 2}}, {{30, 18.5, 0}, {30.5, 18, 2}}, {{30, 18.5, 0}, {
       30.5, 17, 2}}, {{31, 18.5, 0}, {30.5, 20, 2}}, {{31, 18.5, 0}, {
       30.5, 19, 2}}, {{31, 18.5, 0}, {30.5, 18, 2}}, {{31, 18.5, 0}, {
       30.5, 17, 2}}, {{32, 18.5, 0}, {30.5, 20, 2}}, {{32, 18.5, 0}, {
       30.5, 19, 2}}, {{32, 18.5, 0}, {30.5, 18, 2}}, {{32, 18.5, 0}, {
       30.5, 17, 2}}, {{33, 18.5, 0}, {34.5, 20, 2}}, {{33, 18.5, 0}, {
       34.5, 19, 2}}, {{33, 18.5, 0}, {34.5, 18, 2}}, {{33, 18.5, 0}, {
       34.5, 17, 2}}, {{34, 18.5, 0}, {34.5, 20, 2}}, {{34, 18.5, 0}, {
       34.5, 19, 2}}, {{34, 18.5, 0}, {34.5, 18, 2}}, {{34, 18.5, 0}, {
       34.5, 17, 2}}, {{35, 18.5, 0}, {34.5, 20, 2}}, {{35, 18.5, 0}, {
       34.5, 19, 2}}, {{35, 18.5, 0}, {34.5, 18, 2}}, {{35, 18.5, 0}, {
       34.5, 17, 2}}, {{36, 18.5, 0}, {34.5, 20, 2}}, {{36, 18.5, 0}, {
       34.5, 19, 2}}, {{36, 18.5, 0}, {34.5, 18, 2}}, {{36, 18.5, 0}, {
       34.5, 17, 2}}, {{37, 18.5, 0}, {38.5, 20, 2}}, {{37, 18.5, 0}, {
       38.5, 19, 2}}, {{37, 18.5, 0}, {38.5, 18, 2}}, {{37, 18.5, 0}, {
       38.5, 17, 2}}, {{38, 18.5, 0}, {38.5, 20, 2}}, {{38, 18.5, 0}, {
       38.5, 19, 2}}, {{38, 18.5, 0}, {38.5, 18, 2}}, {{38, 18.5, 0}, {
       38.5, 17, 2}}, {{39, 18.5, 0}, {38.5, 20, 2}}, {{39, 18.5, 0}, {
       38.5, 19, 2}}, {{39, 18.5, 0}, {38.5, 18, 2}}, {{39, 18.5, 0}, {
       38.5, 17, 2}}, {{40, 18.5, 0}, {38.5, 20, 2}}, {{40, 18.5, 0}, {
       38.5, 19, 2}}, {{40, 18.5, 0}, {38.5, 18, 2}}, {{40, 18.5, 0}, {
       38.5, 17, 2}}, {{41, 18.5, 0}, {42.5, 20, 2}}, {{41, 18.5, 0}, {
       42.5, 19, 2}}, {{41, 18.5, 0}, {42.5, 18, 2}}, {{41, 18.5, 0}, {
       42.5, 17, 2}}, {{42, 18.5, 0}, {42.5, 20, 2}}, {{42, 18.5, 0}, {
       42.5, 19, 2}}, {{42, 18.5, 0}, {42.5, 18, 2}}, {{42, 18.5, 0}, {
       42.5, 17, 2}}, {{43, 18.5, 0}, {42.5, 20, 2}}, {{43, 18.5, 0}, {
       42.5, 19, 2}}, {{43, 18.5, 0}, {42.5, 18, 2}}, {{43, 18.5, 0}, {
       42.5, 17, 2}}, {{44, 18.5, 0}, {42.5, 20, 2}}, {{44, 18.5, 0}, {
       42.5, 19, 2}}, {{44, 18.5, 0}, {42.5, 18, 2}}, {{44, 18.5, 0}, {
       42.5, 17, 2}}, {{45, 18.5, 0}, {46.5, 20, 2}}, {{45, 18.5, 0}, {
       46.5, 19, 2}}, {{45, 18.5, 0}, {46.5, 18, 2}}, {{45, 18.5, 0}, {
       46.5, 17, 2}}, {{46, 18.5, 0}, {46.5, 20, 2}}, {{46, 18.5, 0}, {
       46.5, 19, 2}}, {{46, 18.5, 0}, {46.5, 18, 2}}, {{46, 18.5, 0}, {
       46.5, 17, 2}}, {{47, 18.5, 0}, {46.5, 20, 2}}, {{47, 18.5, 0}, {
       46.5, 19, 2}}, {{47, 18.5, 0}, {46.5, 18, 2}}, {{47, 18.5, 0}, {
       46.5, 17, 2}}, {{48, 18.5, 0}, {46.5, 20, 2}}, {{48, 18.5, 0}, {
       46.5, 19, 2}}, {{48, 18.5, 0}, {46.5, 18, 2}}, {{48, 18.5, 0}, {
       46.5, 17, 2}}, {{49, 18.5, 0}, {50.5, 20, 2}}, {{49, 18.5, 0}, {
       50.5, 19, 2}}, {{49, 18.5, 0}, {50.5, 18, 2}}, {{49, 18.5, 0}, {
       50.5, 17, 2}}, {{50, 18.5, 0}, {50.5, 20, 2}}, {{50, 18.5, 0}, {
       50.5, 19, 2}}, {{50, 18.5, 0}, {50.5, 18, 2}}, {{50, 18.5, 0}, {
       50.5, 17, 2}}, {{51, 18.5, 0}, {50.5, 20, 2}}, {{51, 18.5, 0}, {
       50.5, 19, 2}}, {{51, 18.5, 0}, {50.5, 18, 2}}, {{51, 18.5, 0}, {
       50.5, 17, 2}}, {{52, 18.5, 0}, {50.5, 20, 2}}, {{52, 18.5, 0}, {
       50.5, 19, 2}}, {{52, 18.5, 0}, {50.5, 18, 2}}, {{52, 18.5, 0}, {
       50.5, 17, 2}}, {{53, 18.5, 0}, {54.5, 20, 2}}, {{53, 18.5, 0}, {
       54.5, 19, 2}}, {{53, 18.5, 0}, {54.5, 18, 2}}, {{53, 18.5, 0}, {
       54.5, 17, 2}}, {{54, 18.5, 0}, {54.5, 20, 2}}, {{54, 18.5, 0}, {
       54.5, 19, 2}}, {{54, 18.5, 0}, {54.5, 18, 2}}, {{54, 18.5, 0}, {
       54.5, 17, 2}}, {{55, 18.5, 0}, {54.5, 20, 2}}, {{55, 18.5, 0}, {
       54.5, 19, 2}}, {{55, 18.5, 0}, {54.5, 18, 2}}, {{55, 18.5, 0}, {
       54.5, 17, 2}}, {{56, 18.5, 0}, {54.5, 20, 2}}, {{56, 18.5, 0}, {
       54.5, 19, 2}}, {{56, 18.5, 0}, {54.5, 18, 2}}, {{56, 18.5, 0}, {
       54.5, 17, 2}}, {{57, 18.5, 0}, {58.5, 20, 2}}, {{57, 18.5, 0}, {
       58.5, 19, 2}}, {{57, 18.5, 0}, {58.5, 18, 2}}, {{57, 18.5, 0}, {
       58.5, 17, 2}}, {{58, 18.5, 0}, {58.5, 20, 2}}, {{58, 18.5, 0}, {
       58.5, 19, 2}}, {{58, 18.5, 0}, {58.5, 18, 2}}, {{58, 18.5, 0}, {
       58.5, 17, 2}}, {{59, 18.5, 0}, {58.5, 20, 2}}, {{59, 18.5, 0}, {
       58.5, 19, 2}}, {{59, 18.5, 0}, {58.5, 18, 2}}, {{59, 18.5, 0}, {
       58.5, 17, 2}}, {{60, 18.5, 0}, {58.5, 20, 2}}, {{60, 18.5, 0}, {
       58.5, 19, 2}}, {{60, 18.5, 0}, {58.5, 18, 2}}, {{60, 18.5, 0}, {
       58.5, 17, 2}}, {{61, 18.5, 0}, {62.5, 20, 2}}, {{61, 18.5, 0}, {
       62.5, 19, 2}}, {{61, 18.5, 0}, {62.5, 18, 2}}, {{61, 18.5, 0}, {
       62.5, 17, 2}}, {{62, 18.5, 0}, {62.5, 20, 2}}, {{62, 18.5, 0}, {
       62.5, 19, 2}}, {{62, 18.5, 0}, {62.5, 18, 2}}, {{62, 18.5, 0}, {
       62.5, 17, 2}}, {{63, 18.5, 0}, {62.5, 20, 2}}, {{63, 18.5, 0}, {
       62.5, 19, 2}}, {{63, 18.5, 0}, {62.5, 18, 2}}, {{63, 18.5, 0}, {
       62.5, 17, 2}}, {{64, 18.5, 0}, {62.5, 20, 2}}, {{64, 18.5, 0}, {
       62.5, 19, 2}}, {{64, 18.5, 0}, {62.5, 18, 2}}, {{64, 18.5, 0}, {
       62.5, 17, 2}}, {{65, 18.5, 0}, {66.5, 20, 2}}, {{65, 18.5, 0}, {
       66.5, 19, 2}}, {{65, 18.5, 0}, {66.5, 18, 2}}, {{65, 18.5, 0}, {
       66.5, 17, 2}}, {{66, 18.5, 0}, {66.5, 20, 2}}, {{66, 18.5, 0}, {
       66.5, 19, 2}}, {{66, 18.5, 0}, {66.5, 18, 2}}, {{66, 18.5, 0}, {
       66.5, 17, 2}}, {{67, 18.5, 0}, {66.5, 20, 2}}, {{67, 18.5, 0}, {
       66.5, 19, 2}}, {{67, 18.5, 0}, {66.5, 18, 2}}, {{67, 18.5, 0}, {
       66.5, 17, 2}}, {{68, 18.5, 0}, {66.5, 20, 2}}, {{68, 18.5, 0}, {
       66.5, 19, 2}}, {{68, 18.5, 0}, {66.5, 18, 2}}, {{68, 18.5, 0}, {
       66.5, 17, 2}}, {{69, 18.5, 0}, {70.5, 20, 2}}, {{69, 18.5, 0}, {
       70.5, 19, 2}}, {{69, 18.5, 0}, {70.5, 18, 2}}, {{69, 18.5, 0}, {
       70.5, 17, 2}}, {{70, 18.5, 0}, {70.5, 20, 2}}, {{70, 18.5, 0}, {
       70.5, 19, 2}}, {{70, 18.5, 0}, {70.5, 18, 2}}, {{70, 18.5, 0}, {
       70.5, 17, 2}}, {{71, 18.5, 0}, {70.5, 20, 2}}, {{71, 18.5, 0}, {
       70.5, 19, 2}}, {{71, 18.5, 0}, {70.5, 18, 2}}, {{71, 18.5, 0}, {
       70.5, 17, 2}}, {{72, 18.5, 0}, {70.5, 20, 2}}, {{72, 18.5, 0}, {
       70.5, 19, 2}}, {{72, 18.5, 0}, {70.5, 18, 2}}, {{72, 18.5, 0}, {
       70.5, 17, 2}}, {{73, 18.5, 0}, {74.5, 20, 2}}, {{73, 18.5, 0}, {
       74.5, 19, 2}}, {{73, 18.5, 0}, {74.5, 18, 2}}, {{73, 18.5, 0}, {
       74.5, 17, 2}}, {{74, 18.5, 0}, {74.5, 20, 2}}, {{74, 18.5, 0}, {
       74.5, 19, 2}}, {{74, 18.5, 0}, {74.5, 18, 2}}, {{74, 18.5, 0}, {
       74.5, 17, 2}}, {{75, 18.5, 0}, {74.5, 20, 2}}, {{75, 18.5, 0}, {
       74.5, 19, 2}}, {{75, 18.5, 0}, {74.5, 18, 2}}, {{75, 18.5, 0}, {
       74.5, 17, 2}}, {{76, 18.5, 0}, {74.5, 20, 2}}, {{76, 18.5, 0}, {
       74.5, 19, 2}}, {{76, 18.5, 0}, {74.5, 18, 2}}, {{76, 18.5, 0}, {
       74.5, 17, 2}}, {{77, 18.5, 0}, {78.5, 20, 2}}, {{77, 18.5, 0}, {
       78.5, 19, 2}}, {{77, 18.5, 0}, {78.5, 18, 2}}, {{77, 18.5, 0}, {
       78.5, 17, 2}}, {{78, 18.5, 0}, {78.5, 20, 2}}, {{78, 18.5, 0}, {
       78.5, 19, 2}}, {{78, 18.5, 0}, {78.5, 18, 2}}, {{78, 18.5, 0}, {
       78.5, 17, 2}}, {{79, 18.5, 0}, {78.5, 20, 2}}, {{79, 18.5, 0}, {
       78.5, 19, 2}}, {{79, 18.5, 0}, {78.5, 18, 2}}, {{79, 18.5, 0}, {
       78.5, 17, 2}}, {{80, 18.5, 0}, {78.5, 20, 2}}, {{80, 18.5, 0}, {
       78.5, 19, 2}}, {{80, 18.5, 0}, {78.5, 18, 2}}, {{80, 18.5, 0}, {
       78.5, 17, 2}}, {{1, 14.5, 0}, {2.5, 16, 2}}, {{1, 14.5, 0}, {
       2.5, 15, 2}}, {{1, 14.5, 0}, {2.5, 14, 2}}, {{1, 14.5, 0}, {
       2.5, 13, 2}}, {{2, 14.5, 0}, {2.5, 16, 2}}, {{2, 14.5, 0}, {
       2.5, 15, 2}}, {{2, 14.5, 0}, {2.5, 14, 2}}, {{2, 14.5, 0}, {
       2.5, 13, 2}}, {{3, 14.5, 0}, {2.5, 16, 2}}, {{3, 14.5, 0}, {
       2.5, 15, 2}}, {{3, 14.5, 0}, {2.5, 14, 2}}, {{3, 14.5, 0}, {
       2.5, 13, 2}}, {{4, 14.5, 0}, {2.5, 16, 2}}, {{4, 14.5, 0}, {
       2.5, 15, 2}}, {{4, 14.5, 0}, {2.5, 14, 2}}, {{4, 14.5, 0}, {
       2.5, 13, 2}}, {{5, 14.5, 0}, {6.5, 16, 2}}, {{5, 14.5, 0}, {
       6.5, 15, 2}}, {{5, 14.5, 0}, {6.5, 14, 2}}, {{5, 14.5, 0}, {
       6.5, 13, 2}}, {{6, 14.5, 0}, {6.5, 16, 2}}, {{6, 14.5, 0}, {
       6.5, 15, 2}}, {{6, 14.5, 0}, {6.5, 14, 2}}, {{6, 14.5, 0}, {
       6.5, 13, 2}}, {{7, 14.5, 0}, {6.5, 16, 2}}, {{7, 14.5, 0}, {
       6.5, 15, 2}}, {{7, 14.5, 0}, {6.5, 14, 2}}, {{7, 14.5, 0}, {
       6.5, 13, 2}}, {{8, 14.5, 0}, {6.5, 16, 2}}, {{8, 14.5, 0}, {
       6.5, 15, 2}}, {{8, 14.5, 0}, {6.5, 14, 2}}, {{8, 14.5, 0}, {
       6.5, 13, 2}}, {{9, 14.5, 0}, {10.5, 16, 2}}, {{9, 14.5, 0}, {
       10.5, 15, 2}}, {{9, 14.5, 0}, {10.5, 14, 2}}, {{9, 14.5, 0}, {
       10.5, 13, 2}}, {{10, 14.5, 0}, {10.5, 16, 2}}, {{10, 14.5, 0}, {
       10.5, 15, 2}}, {{10, 14.5, 0}, {10.5, 14, 2}}, {{10, 14.5, 0}, {
       10.5, 13, 2}}, {{11, 14.5, 0}, {10.5, 16, 2}}, {{11, 14.5, 0}, {
       10.5, 15, 2}}, {{11, 14.5, 0}, {10.5, 14, 2}}, {{11, 14.5, 0}, {
       10.5, 13, 2}}, {{12, 14.5, 0}, {10.5, 16, 2}}, {{12, 14.5, 0}, {
       10.5, 15, 2}}, {{12, 14.5, 0}, {10.5, 14, 2}}, {{12, 14.5, 0}, {
       10.5, 13, 2}}, {{13, 14.5, 0}, {14.5, 16, 2}}, {{13, 14.5, 0}, {
       14.5, 15, 2}}, {{13, 14.5, 0}, {14.5, 14, 2}}, {{13, 14.5, 0}, {
       14.5, 13, 2}}, {{14, 14.5, 0}, {14.5, 16, 2}}, {{14, 14.5, 0}, {
       14.5, 15, 2}}, {{14, 14.5, 0}, {14.5, 14, 2}}, {{14, 14.5, 0}, {
       14.5, 13, 2}}, {{15, 14.5, 0}, {14.5, 16, 2}}, {{15, 14.5, 0}, {
       14.5, 15, 2}}, {{15, 14.5, 0}, {14.5, 14, 2}}, {{15, 14.5, 0}, {
       14.5, 13, 2}}, {{16, 14.5, 0}, {14.5, 16, 2}}, {{16, 14.5, 0}, {
       14.5, 15, 2}}, {{16, 14.5, 0}, {14.5, 14, 2}}, {{16, 14.5, 0}, {
       14.5, 13, 2}}, {{17, 14.5, 0}, {18.5, 16, 2}}, {{17, 14.5, 0}, {
       18.5, 15, 2}}, {{17, 14.5, 0}, {18.5, 14, 2}}, {{17, 14.5, 0}, {
       18.5, 13, 2}}, {{18, 14.5, 0}, {18.5, 16, 2}}, {{18, 14.5, 0}, {
       18.5, 15, 2}}, {{18, 14.5, 0}, {18.5, 14, 2}}, {{18, 14.5, 0}, {
       18.5, 13, 2}}, {{19, 14.5, 0}, {18.5, 16, 2}}, {{19, 14.5, 0}, {
       18.5, 15, 2}}, {{19, 14.5, 0}, {18.5, 14, 2}}, {{19, 14.5, 0}, {
       18.5, 13, 2}}, {{20, 14.5, 0}, {18.5, 16, 2}}, {{20, 14.5, 0}, {
       18.5, 15, 2}}, {{20, 14.5, 0}, {18.5, 14, 2}}, {{20, 14.5, 0}, {
       18.5, 13, 2}}, {{21, 14.5, 0}, {22.5, 16, 2}}, {{21, 14.5, 0}, {
       22.5, 15, 2}}, {{21, 14.5, 0}, {22.5, 14, 2}}, {{21, 14.5, 0}, {
       22.5, 13, 2}}, {{22, 14.5, 0}, {22.5, 16, 2}}, {{22, 14.5, 0}, {
       22.5, 15, 2}}, {{22, 14.5, 0}, {22.5, 14, 2}}, {{22, 14.5, 0}, {
       22.5, 13, 2}}, {{23, 14.5, 0}, {22.5, 16, 2}}, {{23, 14.5, 0}, {
       22.5, 15, 2}}, {{23, 14.5, 0}, {22.5, 14, 2}}, {{23, 14.5, 0}, {
       22.5, 13, 2}}, {{24, 14.5, 0}, {22.5, 16, 2}}, {{24, 14.5, 0}, {
       22.5, 15, 2}}, {{24, 14.5, 0}, {22.5, 14, 2}}, {{24, 14.5, 0}, {
       22.5, 13, 2}}, {{25, 14.5, 0}, {26.5, 16, 2}}, {{25, 14.5, 0}, {
       26.5, 15, 2}}, {{25, 14.5, 0}, {26.5, 14, 2}}, {{25, 14.5, 0}, {
       26.5, 13, 2}}, {{26, 14.5, 0}, {26.5, 16, 2}}, {{26, 14.5, 0}, {
       26.5, 15, 2}}, {{26, 14.5, 0}, {26.5, 14, 2}}, {{26, 14.5, 0}, {
       26.5, 13, 2}}, {{27, 14.5, 0}, {26.5, 16, 2}}, {{27, 14.5, 0}, {
       26.5, 15, 2}}, {{27, 14.5, 0}, {26.5, 14, 2}}, {{27, 14.5, 0}, {
       26.5, 13, 2}}, {{28, 14.5, 0}, {26.5, 16, 2}}, {{28, 14.5, 0}, {
       26.5, 15, 2}}, {{28, 14.5, 0}, {26.5, 14, 2}}, {{28, 14.5, 0}, {
       26.5, 13, 2}}, {{29, 14.5, 0}, {30.5, 16, 2}}, {{29, 14.5, 0}, {
       30.5, 15, 2}}, {{29, 14.5, 0}, {30.5, 14, 2}}, {{29, 14.5, 0}, {
       30.5, 13, 2}}, {{30, 14.5, 0}, {30.5, 16, 2}}, {{30, 14.5, 0}, {
       30.5, 15, 2}}, {{30, 14.5, 0}, {30.5, 14, 2}}, {{30, 14.5, 0}, {
       30.5, 13, 2}}, {{31, 14.5, 0}, {30.5, 16, 2}}, {{31, 14.5, 0}, {
       30.5, 15, 2}}, {{31, 14.5, 0}, {30.5, 14, 2}}, {{31, 14.5, 0}, {
       30.5, 13, 2}}, {{32, 14.5, 0}, {30.5, 16, 2}}, {{32, 14.5, 0}, {
       30.5, 15, 2}}, {{32, 14.5, 0}, {30.5, 14, 2}}, {{32, 14.5, 0}, {
       30.5, 13, 2}}, {{33, 14.5, 0}, {34.5, 16, 2}}, {{33, 14.5, 0}, {
       34.5, 15, 2}}, {{33, 14.5, 0}, {34.5, 14, 2}}, {{33, 14.5, 0}, {
       34.5, 13, 2}}, {{34, 14.5, 0}, {34.5, 16, 2}}, {{34, 14.5, 0}, {
       34.5, 15, 2}}, {{34, 14.5, 0}, {34.5, 14, 2}}, {{34, 14.5, 0}, {
       34.5, 13, 2}}, {{35, 14.5, 0}, {34.5, 16, 2}}, {{35, 14.5, 0}, {
       34.5, 15, 2}}, {{35, 14.5, 0}, {34.5, 14, 2}}, {{35, 14.5, 0}, {
       34.5, 13, 2}}, {{36, 14.5, 0}, {34.5, 16, 2}}, {{36, 14.5, 0}, {
       34.5, 15, 2}}, {{36, 14.5, 0}, {34.5, 14, 2}}, {{36, 14.5, 0}, {
       34.5, 13, 2}}, {{37, 14.5, 0}, {38.5, 16, 2}}, {{37, 14.5, 0}, {
       38.5, 15, 2}}, {{37, 14.5, 0}, {38.5, 14, 2}}, {{37, 14.5, 0}, {
       38.5, 13, 2}}, {{38, 14.5, 0}, {38.5, 16, 2}}, {{38, 14.5, 0}, {
       38.5, 15, 2}}, {{38, 14.5, 0}, {38.5, 14, 2}}, {{38, 14.5, 0}, {
       38.5, 13, 2}}, {{39, 14.5, 0}, {38.5, 16, 2}}, {{39, 14.5, 0}, {
       38.5, 15, 2}}, {{39, 14.5, 0}, {38.5, 14, 2}}, {{39, 14.5, 0}, {
       38.5, 13, 2}}, {{40, 14.5, 0}, {38.5, 16, 2}}, {{40, 14.5, 0}, {
       38.5, 15, 2}}, {{40, 14.5, 0}, {38.5, 14, 2}}, {{40, 14.5, 0}, {
       38.5, 13, 2}}, {{41, 14.5, 0}, {42.5, 16, 2}}, {{41, 14.5, 0}, {
       42.5, 15, 2}}, {{41, 14.5, 0}, {42.5, 14, 2}}, {{41, 14.5, 0}, {
       42.5, 13, 2}}, {{42, 14.5, 0}, {42.5, 16, 2}}, {{42, 14.5, 0}, {
       42.5, 15, 2}}, {{42, 14.5, 0}, {42.5, 14, 2}}, {{42, 14.5, 0}, {
       42.5, 13, 2}}, {{43, 14.5, 0}, {42.5, 16, 2}}, {{43, 14.5, 0}, {
       42.5, 15, 2}}, {{43, 14.5, 0}, {42.5, 14, 2}}, {{43, 14.5, 0}, {
       42.5, 13, 2}}, {{44, 14.5, 0}, {42.5, 16, 2}}, {{44, 14.5, 0}, {
       42.5, 15, 2}}, {{44, 14.5, 0}, {42.5, 14, 2}}, {{44, 14.5, 0}, {
       42.5, 13, 2}}, {{45, 14.5, 0}, {46.5, 16, 2}}, {{45, 14.5, 0}, {
       46.5, 15, 2}}, {{45, 14.5, 0}, {46.5, 14, 2}}, {{45, 14.5, 0}, {
       46.5, 13, 2}}, {{46, 14.5, 0}, {46.5, 16, 2}}, {{46, 14.5, 0}, {
       46.5, 15, 2}}, {{46, 14.5, 0}, {46.5, 14, 2}}, {{46, 14.5, 0}, {
       46.5, 13, 2}}, {{47, 14.5, 0}, {46.5, 16, 2}}, {{47, 14.5, 0}, {
       46.5, 15, 2}}, {{47, 14.5, 0}, {46.5, 14, 2}}, {{47, 14.5, 0}, {
       46.5, 13, 2}}, {{48, 14.5, 0}, {46.5, 16, 2}}, {{48, 14.5, 0}, {
       46.5, 15, 2}}, {{48, 14.5, 0}, {46.5, 14, 2}}, {{48, 14.5, 0}, {
       46.5, 13, 2}}, {{49, 14.5, 0}, {50.5, 16, 2}}, {{49, 14.5, 0}, {
       50.5, 15, 2}}, {{49, 14.5, 0}, {50.5, 14, 2}}, {{49, 14.5, 0}, {
       50.5, 13, 2}}, {{50, 14.5, 0}, {50.5, 16, 2}}, {{50, 14.5, 0}, {
       50.5, 15, 2}}, {{50, 14.5, 0}, {50.5, 14, 2}}, {{50, 14.5, 0}, {
       50.5, 13, 2}}, {{51, 14.5, 0}, {50.5, 16, 2}}, {{51, 14.5, 0}, {
       50.5, 15, 2}}, {{51, 14.5, 0}, {50.5, 14, 2}}, {{51, 14.5, 0}, {
       50.5, 13, 2}}, {{52, 14.5, 0}, {50.5, 16, 2}}, {{52, 14.5, 0}, {
       50.5, 15, 2}}, {{52, 14.5, 0}, {50.5, 14, 2}}, {{52, 14.5, 0}, {
       50.5, 13, 2}}, {{53, 14.5, 0}, {54.5, 16, 2}}, {{53, 14.5, 0}, {
       54.5, 15, 2}}, {{53, 14.5, 0}, {54.5, 14, 2}}, {{53, 14.5, 0}, {
       54.5, 13, 2}}, {{54, 14.5, 0}, {54.5, 16, 2}}, {{54, 14.5, 0}, {
       54.5, 15, 2}}, {{54, 14.5, 0}, {54.5, 14, 2}}, {{54, 14.5, 0}, {
       54.5, 13, 2}}, {{55, 14.5, 0}, {54.5, 16, 2}}, {{55, 14.5, 0}, {
       54.5, 15, 2}}, {{55, 14.5, 0}, {54.5, 14, 2}}, {{55, 14.5, 0}, {
       54.5, 13, 2}}, {{56, 14.5, 0}, {54.5, 16, 2}}, {{56, 14.5, 0}, {
       54.5, 15, 2}}, {{56, 14.5, 0}, {54.5, 14, 2}}, {{56, 14.5, 0}, {
       54.5, 13, 2}}, {{57, 14.5, 0}, {58.5, 16, 2}}, {{57, 14.5, 0}, {
       58.5, 15, 2}}, {{57, 14.5, 0}, {58.5, 14, 2}}, {{57, 14.5, 0}, {
       58.5, 13, 2}}, {{58, 14.5, 0}, {58.5, 16, 2}}, {{58, 14.5, 0}, {
       58.5, 15, 2}}, {{58, 14.5, 0}, {58.5, 14, 2}}, {{58, 14.5, 0}, {
       58.5, 13, 2}}, {{59, 14.5, 0}, {58.5, 16, 2}}, {{59, 14.5, 0}, {
       58.5, 15, 2}}, {{59, 14.5, 0}, {58.5, 14, 2}}, {{59, 14.5, 0}, {
       58.5, 13, 2}}, {{60, 14.5, 0}, {58.5, 16, 2}}, {{60, 14.5, 0}, {
       58.5, 15, 2}}, {{60, 14.5, 0}, {58.5, 14, 2}}, {{60, 14.5, 0}, {
       58.5, 13, 2}}, {{61, 14.5, 0}, {62.5, 16, 2}}, {{61, 14.5, 0}, {
       62.5, 15, 2}}, {{61, 14.5, 0}, {62.5, 14, 2}}, {{61, 14.5, 0}, {
       62.5, 13, 2}}, {{62, 14.5, 0}, {62.5, 16, 2}}, {{62, 14.5, 0}, {
       62.5, 15, 2}}, {{62, 14.5, 0}, {62.5, 14, 2}}, {{62, 14.5, 0}, {
       62.5, 13, 2}}, {{63, 14.5, 0}, {62.5, 16, 2}}, {{63, 14.5, 0}, {
       62.5, 15, 2}}, {{63, 14.5, 0}, {62.5, 14, 2}}, {{63, 14.5, 0}, {
       62.5, 13, 2}}, {{64, 14.5, 0}, {62.5, 16, 2}}, {{64, 14.5, 0}, {
       62.5, 15, 2}}, {{64, 14.5, 0}, {62.5, 14, 2}}, {{64, 14.5, 0}, {
       62.5, 13, 2}}, {{65, 14.5, 0}, {66.5, 16, 2}}, {{65, 14.5, 0}, {
       66.5, 15, 2}}, {{65, 14.5, 0}, {66.5, 14, 2}}, {{65, 14.5, 0}, {
       66.5, 13, 2}}, {{66, 14.5, 0}, {66.5, 16, 2}}, {{66, 14.5, 0}, {
       66.5, 15, 2}}, {{66, 14.5, 0}, {66.5, 14, 2}}, {{66, 14.5, 0}, {
       66.5, 13, 2}}, {{67, 14.5, 0}, {66.5, 16, 2}}, {{67, 14.5, 0}, {
       66.5, 15, 2}}, {{67, 14.5, 0}, {66.5, 14, 2}}, {{67, 14.5, 0}, {
       66.5, 13, 2}}, {{68, 14.5, 0}, {66.5, 16, 2}}, {{68, 14.5, 0}, {
       66.5, 15, 2}}, {{68, 14.5, 0}, {66.5, 14, 2}}, {{68, 14.5, 0}, {
       66.5, 13, 2}}, {{69, 14.5, 0}, {70.5, 16, 2}}, {{69, 14.5, 0}, {
       70.5, 15, 2}}, {{69, 14.5, 0}, {70.5, 14, 2}}, {{69, 14.5, 0}, {
       70.5, 13, 2}}, {{70, 14.5, 0}, {70.5, 16, 2}}, {{70, 14.5, 0}, {
       70.5, 15, 2}}, {{70, 14.5, 0}, {70.5, 14, 2}}, {{70, 14.5, 0}, {
       70.5, 13, 2}}, {{71, 14.5, 0}, {70.5, 16, 2}}, {{71, 14.5, 0}, {
       70.5, 15, 2}}, {{71, 14.5, 0}, {70.5, 14, 2}}, {{71, 14.5, 0}, {
       70.5, 13, 2}}, {{72, 14.5, 0}, {70.5, 16, 2}}, {{72, 14.5, 0}, {
       70.5, 15, 2}}, {{72, 14.5, 0}, {70.5, 14, 2}}, {{72, 14.5, 0}, {
       70.5, 13, 2}}, {{73, 14.5, 0}, {74.5, 16, 2}}, {{73, 14.5, 0}, {
       74.5, 15, 2}}, {{73, 14.5, 0}, {74.5, 14, 2}}, {{73, 14.5, 0}, {
       74.5, 13, 2}}, {{74, 14.5, 0}, {74.5, 16, 2}}, {{74, 14.5, 0}, {
       74.5, 15, 2}}, {{74, 14.5, 0}, {74.5, 14, 2}}, {{74, 14.5, 0}, {
       74.5, 13, 2}}, {{75, 14.5, 0}, {74.5, 16, 2}}, {{75, 14.5, 0}, {
       74.5, 15, 2}}, {{75, 14.5, 0}, {74.5, 14, 2}}, {{75, 14.5, 0}, {
       74.5, 13, 2}}, {{76, 14.5, 0}, {74.5, 16, 2}}, {{76, 14.5, 0}, {
       74.5, 15, 2}}, {{76, 14.5, 0}, {74.5, 14, 2}}, {{76, 14.5, 0}, {
       74.5, 13, 2}}, {{77, 14.5, 0}, {78.5, 16, 2}}, {{77, 14.5, 0}, {
       78.5, 15, 2}}, {{77, 14.5, 0}, {78.5, 14, 2}}, {{77, 14.5, 0}, {
       78.5, 13, 2}}, {{78, 14.5, 0}, {78.5, 16, 2}}, {{78, 14.5, 0}, {
       78.5, 15, 2}}, {{78, 14.5, 0}, {78.5, 14, 2}}, {{78, 14.5, 0}, {
       78.5, 13, 2}}, {{79, 14.5, 0}, {78.5, 16, 2}}, {{79, 14.5, 0}, {
       78.5, 15, 2}}, {{79, 14.5, 0}, {78.5, 14, 2}}, {{79, 14.5, 0}, {
       78.5, 13, 2}}, {{80, 14.5, 0}, {78.5, 16, 2}}, {{80, 14.5, 0}, {
       78.5, 15, 2}}, {{80, 14.5, 0}, {78.5, 14, 2}}, {{80, 14.5, 0}, {
       78.5, 13, 2}}, {{1, 10.5, 0}, {2.5, 12, 2}}, {{1, 10.5, 0}, {
       2.5, 11, 2}}, {{1, 10.5, 0}, {2.5, 10, 2}}, {{1, 10.5, 0}, {
       2.5, 9, 2}}, {{2, 10.5, 0}, {2.5, 12, 2}}, {{2, 10.5, 0}, {
       2.5, 11, 2}}, {{2, 10.5, 0}, {2.5, 10, 2}}, {{2, 10.5, 0}, {
       2.5, 9, 2}}, {{3, 10.5, 0}, {2.5, 12, 2}}, {{3, 10.5, 0}, {
       2.5, 11, 2}}, {{3, 10.5, 0}, {2.5, 10, 2}}, {{3, 10.5, 0}, {
       2.5, 9, 2}}, {{4, 10.5, 0}, {2.5, 12, 2}}, {{4, 10.5, 0}, {
       2.5, 11, 2}}, {{4, 10.5, 0}, {2.5, 10, 2}}, {{4, 10.5, 0}, {
       2.5, 9, 2}}, {{5, 10.5, 0}, {6.5, 12, 2}}, {{5, 10.5, 0}, {
       6.5, 11, 2}}, {{5, 10.5, 0}, {6.5, 10, 2}}, {{5, 10.5, 0}, {
       6.5, 9, 2}}, {{6, 10.5, 0}, {6.5, 12, 2}}, {{6, 10.5, 0}, {
       6.5, 11, 2}}, {{6, 10.5, 0}, {6.5, 10, 2}}, {{6, 10.5, 0}, {
       6.5, 9, 2}}, {{7, 10.5, 0}, {6.5, 12, 2}}, {{7, 10.5, 0}, {
       6.5, 11, 2}}, {{7, 10.5, 0}, {6.5, 10, 2}}, {{7, 10.5, 0}, {
       6.5, 9, 2}}, {{8, 10.5, 0}, {6.5, 12, 2}}, {{8, 10.5, 0}, {
       6.5, 11, 2}}, {{8, 10.5, 0}, {6.5, 10, 2}}, {{8, 10.5, 0}, {
       6.5, 9, 2}}, {{9, 10.5, 0}, {10.5, 12, 2}}, {{9, 10.5, 0}, {
       10.5, 11, 2}}, {{9, 10.5, 0}, {10.5, 10, 2}}, {{9, 10.5, 0}, {
       10.5, 9, 2}}, {{10, 10.5, 0}, {10.5, 12, 2}}, {{10, 10.5, 0}, {
       10.5, 11, 2}}, {{10, 10.5, 0}, {10.5, 10, 2}}, {{10, 10.5, 0}, {
       10.5, 9, 2}}, {{11, 10.5, 0}, {10.5, 12, 2}}, {{11, 10.5, 0}, {
       10.5, 11, 2}}, {{11, 10.5, 0}, {10.5, 10, 2}}, {{11, 10.5, 0}, {
       10.5, 9, 2}}, {{12, 10.5, 0}, {10.5, 12, 2}}, {{12, 10.5, 0}, {
       10.5, 11, 2}}, {{12, 10.5, 0}, {10.5, 10, 2}}, {{12, 10.5, 0}, {
       10.5, 9, 2}}, {{13, 10.5, 0}, {14.5, 12, 2}}, {{13, 10.5, 0}, {
       14.5, 11, 2}}, {{13, 10.5, 0}, {14.5, 10, 2}}, {{13, 10.5, 0}, {
       14.5, 9, 2}}, {{14, 10.5, 0}, {14.5, 12, 2}}, {{14, 10.5, 0}, {
       14.5, 11, 2}}, {{14, 10.5, 0}, {14.5, 10, 2}}, {{14, 10.5, 0}, {
       14.5, 9, 2}}, {{15, 10.5, 0}, {14.5, 12, 2}}, {{15, 10.5, 0}, {
       14.5, 11, 2}}, {{15, 10.5, 0}, {14.5, 10, 2}}, {{15, 10.5, 0}, {
       14.5, 9, 2}}, {{16, 10.5, 0}, {14.5, 12, 2}}, {{16, 10.5, 0}, {
       14.5, 11, 2}}, {{16, 10.5, 0}, {14.5, 10, 2}}, {{16, 10.5, 0}, {
       14.5, 9, 2}}, {{17, 10.5, 0}, {18.5, 12, 2}}, {{17, 10.5, 0}, {
       18.5, 11, 2}}, {{17, 10.5, 0}, {18.5, 10, 2}}, {{17, 10.5, 0}, {
       18.5, 9, 2}}, {{18, 10.5, 0}, {18.5, 12, 2}}, {{18, 10.5, 0}, {
       18.5, 11, 2}}, {{18, 10.5, 0}, {18.5, 10, 2}}, {{18, 10.5, 0}, {
       18.5, 9, 2}}, {{19, 10.5, 0}, {18.5, 12, 2}}, {{19, 10.5, 0}, {
       18.5, 11, 2}}, {{19, 10.5, 0}, {18.5, 10, 2}}, {{19, 10.5, 0}, {
       18.5, 9, 2}}, {{20, 10.5, 0}, {18.5, 12, 2}}, {{20, 10.5, 0}, {
       18.5, 11, 2}}, {{20, 10.5, 0}, {18.5, 10, 2}}, {{20, 10.5, 0}, {
       18.5, 9, 2}}, {{21, 10.5, 0}, {22.5, 12, 2}}, {{21, 10.5, 0}, {
       22.5, 11, 2}}, {{21, 10.5, 0}, {22.5, 10, 2}}, {{21, 10.5, 0}, {
       22.5, 9, 2}}, {{22, 10.5, 0}, {22.5, 12, 2}}, {{22, 10.5, 0}, {
       22.5, 11, 2}}, {{22, 10.5, 0}, {22.5, 10, 2}}, {{22, 10.5, 0}, {
       22.5, 9, 2}}, {{23, 10.5, 0}, {22.5, 12, 2}}, {{23, 10.5, 0}, {
       22.5, 11, 2}}, {{23, 10.5, 0}, {22.5, 10, 2}}, {{23, 10.5, 0}, {
       22.5, 9, 2}}, {{24, 10.5, 0}, {22.5, 12, 2}}, {{24, 10.5, 0}, {
       22.5, 11, 2}}, {{24, 10.5, 0}, {22.5, 10, 2}}, {{24, 10.5, 0}, {
       22.5, 9, 2}}, {{25, 10.5, 0}, {26.5, 12, 2}}, {{25, 10.5, 0}, {
       26.5, 11, 2}}, {{25, 10.5, 0}, {26.5, 10, 2}}, {{25, 10.5, 0}, {
       26.5, 9, 2}}, {{26, 10.5, 0}, {26.5, 12, 2}}, {{26, 10.5, 0}, {
       26.5, 11, 2}}, {{26, 10.5, 0}, {26.5, 10, 2}}, {{26, 10.5, 0}, {
       26.5, 9, 2}}, {{27, 10.5, 0}, {26.5, 12, 2}}, {{27, 10.5, 0}, {
       26.5, 11, 2}}, {{27, 10.5, 0}, {26.5, 10, 2}}, {{27, 10.5, 0}, {
       26.5, 9, 2}}, {{28, 10.5, 0}, {26.5, 12, 2}}, {{28, 10.5, 0}, {
       26.5, 11, 2}}, {{28, 10.5, 0}, {26.5, 10, 2}}, {{28, 10.5, 0}, {
       26.5, 9, 2}}, {{29, 10.5, 0}, {30.5, 12, 2}}, {{29, 10.5, 0}, {
       30.5, 11, 2}}, {{29, 10.5, 0}, {30.5, 10, 2}}, {{29, 10.5, 0}, {
       30.5, 9, 2}}, {{30, 10.5, 0}, {30.5, 12, 2}}, {{30, 10.5, 0}, {
       30.5, 11, 2}}, {{30, 10.5, 0}, {30.5, 10, 2}}, {{30, 10.5, 0}, {
       30.5, 9, 2}}, {{31, 10.5, 0}, {30.5, 12, 2}}, {{31, 10.5, 0}, {
       30.5, 11, 2}}, {{31, 10.5, 0}, {30.5, 10, 2}}, {{31, 10.5, 0}, {
       30.5, 9, 2}}, {{32, 10.5, 0}, {30.5, 12, 2}}, {{32, 10.5, 0}, {
       30.5, 11, 2}}, {{32, 10.5, 0}, {30.5, 10, 2}}, {{32, 10.5, 0}, {
       30.5, 9, 2}}, {{33, 10.5, 0}, {34.5, 12, 2}}, {{33, 10.5, 0}, {
       34.5, 11, 2}}, {{33, 10.5, 0}, {34.5, 10, 2}}, {{33, 10.5, 0}, {
       34.5, 9, 2}}, {{34, 10.5, 0}, {34.5, 12, 2}}, {{34, 10.5, 0}, {
       34.5, 11, 2}}, {{34, 10.5, 0}, {34.5, 10, 2}}, {{34, 10.5, 0}, {
       34.5, 9, 2}}, {{35, 10.5, 0}, {34.5, 12, 2}}, {{35, 10.5, 0}, {
       34.5, 11, 2}}, {{35, 10.5, 0}, {34.5, 10, 2}}, {{35, 10.5, 0}, {
       34.5, 9, 2}}, {{36, 10.5, 0}, {34.5, 12, 2}}, {{36, 10.5, 0}, {
       34.5, 11, 2}}, {{36, 10.5, 0}, {34.5, 10, 2}}, {{36, 10.5, 0}, {
       34.5, 9, 2}}, {{37, 10.5, 0}, {38.5, 12, 2}}, {{37, 10.5, 0}, {
       38.5, 11, 2}}, {{37, 10.5, 0}, {38.5, 10, 2}}, {{37, 10.5, 0}, {
       38.5, 9, 2}}, {{38, 10.5, 0}, {38.5, 12, 2}}, {{38, 10.5, 0}, {
       38.5, 11, 2}}, {{38, 10.5, 0}, {38.5, 10, 2}}, {{38, 10.5, 0}, {
       38.5, 9, 2}}, {{39, 10.5, 0}, {38.5, 12, 2}}, {{39, 10.5, 0}, {
       38.5, 11, 2}}, {{39, 10.5, 0}, {38.5, 10, 2}}, {{39, 10.5, 0}, {
       38.5, 9, 2}}, {{40, 10.5, 0}, {38.5, 12, 2}}, {{40, 10.5, 0}, {
       38.5, 11, 2}}, {{40, 10.5, 0}, {38.5, 10, 2}}, {{40, 10.5, 0}, {
       38.5, 9, 2}}, {{41, 10.5, 0}, {42.5, 12, 2}}, {{41, 10.5, 0}, {
       42.5, 11, 2}}, {{41, 10.5, 0}, {42.5, 10, 2}}, {{41, 10.5, 0}, {
       42.5, 9, 2}}, {{42, 10.5, 0}, {42.5, 12, 2}}, {{42, 10.5, 0}, {
       42.5, 11, 2}}, {{42, 10.5, 0}, {42.5, 10, 2}}, {{42, 10.5, 0}, {
       42.5, 9, 2}}, {{43, 10.5, 0}, {42.5, 12, 2}}, {{43, 10.5, 0}, {
       42.5, 11, 2}}, {{43, 10.5, 0}, {42.5, 10, 2}}, {{43, 10.5, 0}, {
       42.5, 9, 2}}, {{44, 10.5, 0}, {42.5, 12, 2}}, {{44, 10.5, 0}, {
       42.5, 11, 2}}, {{44, 10.5, 0}, {42.5, 10, 2}}, {{44, 10.5, 0}, {
       42.5, 9, 2}}, {{45, 10.5, 0}, {46.5, 12, 2}}, {{45, 10.5, 0}, {
       46.5, 11, 2}}, {{45, 10.5, 0}, {46.5, 10, 2}}, {{45, 10.5, 0}, {
       46.5, 9, 2}}, {{46, 10.5, 0}, {46.5, 12, 2}}, {{46, 10.5, 0}, {
       46.5, 11, 2}}, {{46, 10.5, 0}, {46.5, 10, 2}}, {{46, 10.5, 0}, {
       46.5, 9, 2}}, {{47, 10.5, 0}, {46.5, 12, 2}}, {{47, 10.5, 0}, {
       46.5, 11, 2}}, {{47, 10.5, 0}, {46.5, 10, 2}}, {{47, 10.5, 0}, {
       46.5, 9, 2}}, {{48, 10.5, 0}, {46.5, 12, 2}}, {{48, 10.5, 0}, {
       46.5, 11, 2}}, {{48, 10.5, 0}, {46.5, 10, 2}}, {{48, 10.5, 0}, {
       46.5, 9, 2}}, {{49, 10.5, 0}, {50.5, 12, 2}}, {{49, 10.5, 0}, {
       50.5, 11, 2}}, {{49, 10.5, 0}, {50.5, 10, 2}}, {{49, 10.5, 0}, {
       50.5, 9, 2}}, {{50, 10.5, 0}, {50.5, 12, 2}}, {{50, 10.5, 0}, {
       50.5, 11, 2}}, {{50, 10.5, 0}, {50.5, 10, 2}}, {{50, 10.5, 0}, {
       50.5, 9, 2}}, {{51, 10.5, 0}, {50.5, 12, 2}}, {{51, 10.5, 0}, {
       50.5, 11, 2}}, {{51, 10.5, 0}, {50.5, 10, 2}}, {{51, 10.5, 0}, {
       50.5, 9, 2}}, {{52, 10.5, 0}, {50.5, 12, 2}}, {{52, 10.5, 0}, {
       50.5, 11, 2}}, {{52, 10.5, 0}, {50.5, 10, 2}}, {{52, 10.5, 0}, {
       50.5, 9, 2}}, {{53, 10.5, 0}, {54.5, 12, 2}}, {{53, 10.5, 0}, {
       54.5, 11, 2}}, {{53, 10.5, 0}, {54.5, 10, 2}}, {{53, 10.5, 0}, {
       54.5, 9, 2}}, {{54, 10.5, 0}, {54.5, 12, 2}}, {{54, 10.5, 0}, {
       54.5, 11, 2}}, {{54, 10.5, 0}, {54.5, 10, 2}}, {{54, 10.5, 0}, {
       54.5, 9, 2}}, {{55, 10.5, 0}, {54.5, 12, 2}}, {{55, 10.5, 0}, {
       54.5, 11, 2}}, {{55, 10.5, 0}, {54.5, 10, 2}}, {{55, 10.5, 0}, {
       54.5, 9, 2}}, {{56, 10.5, 0}, {54.5, 12, 2}}, {{56, 10.5, 0}, {
       54.5, 11, 2}}, {{56, 10.5, 0}, {54.5, 10, 2}}, {{56, 10.5, 0}, {
       54.5, 9, 2}}, {{57, 10.5, 0}, {58.5, 12, 2}}, {{57, 10.5, 0}, {
       58.5, 11, 2}}, {{57, 10.5, 0}, {58.5, 10, 2}}, {{57, 10.5, 0}, {
       58.5, 9, 2}}, {{58, 10.5, 0}, {58.5, 12, 2}}, {{58, 10.5, 0}, {
       58.5, 11, 2}}, {{58, 10.5, 0}, {58.5, 10, 2}}, {{58, 10.5, 0}, {
       58.5, 9, 2}}, {{59, 10.5, 0}, {58.5, 12, 2}}, {{59, 10.5, 0}, {
       58.5, 11, 2}}, {{59, 10.5, 0}, {58.5, 10, 2}}, {{59, 10.5, 0}, {
       58.5, 9, 2}}, {{60, 10.5, 0}, {58.5, 12, 2}}, {{60, 10.5, 0}, {
       58.5, 11, 2}}, {{60, 10.5, 0}, {58.5, 10, 2}}, {{60, 10.5, 0}, {
       58.5, 9, 2}}, {{61, 10.5, 0}, {62.5, 12, 2}}, {{61, 10.5, 0}, {
       62.5, 11, 2}}, {{61, 10.5, 0}, {62.5, 10, 2}}, {{61, 10.5, 0}, {
       62.5, 9, 2}}, {{62, 10.5, 0}, {62.5, 12, 2}}, {{62, 10.5, 0}, {
       62.5, 11, 2}}, {{62, 10.5, 0}, {62.5, 10, 2}}, {{62, 10.5, 0}, {
       62.5, 9, 2}}, {{63, 10.5, 0}, {62.5, 12, 2}}, {{63, 10.5, 0}, {
       62.5, 11, 2}}, {{63, 10.5, 0}, {62.5, 10, 2}}, {{63, 10.5, 0}, {
       62.5, 9, 2}}, {{64, 10.5, 0}, {62.5, 12, 2}}, {{64, 10.5, 0}, {
       62.5, 11, 2}}, {{64, 10.5, 0}, {62.5, 10, 2}}, {{64, 10.5, 0}, {
       62.5, 9, 2}}, {{65, 10.5, 0}, {66.5, 12, 2}}, {{65, 10.5, 0}, {
       66.5, 11, 2}}, {{65, 10.5, 0}, {66.5, 10, 2}}, {{65, 10.5, 0}, {
       66.5, 9, 2}}, {{66, 10.5, 0}, {66.5, 12, 2}}, {{66, 10.5, 0}, {
       66.5, 11, 2}}, {{66, 10.5, 0}, {66.5, 10, 2}}, {{66, 10.5, 0}, {
       66.5, 9, 2}}, {{67, 10.5, 0}, {66.5, 12, 2}}, {{67, 10.5, 0}, {
       66.5, 11, 2}}, {{67, 10.5, 0}, {66.5, 10, 2}}, {{67, 10.5, 0}, {
       66.5, 9, 2}}, {{68, 10.5, 0}, {66.5, 12, 2}}, {{68, 10.5, 0}, {
       66.5, 11, 2}}, {{68, 10.5, 0}, {66.5, 10, 2}}, {{68, 10.5, 0}, {
       66.5, 9, 2}}, {{69, 10.5, 0}, {70.5, 12, 2}}, {{69, 10.5, 0}, {
       70.5, 11, 2}}, {{69, 10.5, 0}, {70.5, 10, 2}}, {{69, 10.5, 0}, {
       70.5, 9, 2}}, {{70, 10.5, 0}, {70.5, 12, 2}}, {{70, 10.5, 0}, {
       70.5, 11, 2}}, {{70, 10.5, 0}, {70.5, 10, 2}}, {{70, 10.5, 0}, {
       70.5, 9, 2}}, {{71, 10.5, 0}, {70.5, 12, 2}}, {{71, 10.5, 0}, {
       70.5, 11, 2}}, {{71, 10.5, 0}, {70.5, 10, 2}}, {{71, 10.5, 0}, {
       70.5, 9, 2}}, {{72, 10.5, 0}, {70.5, 12, 2}}, {{72, 10.5, 0}, {
       70.5, 11, 2}}, {{72, 10.5, 0}, {70.5, 10, 2}}, {{72, 10.5, 0}, {
       70.5, 9, 2}}, {{73, 10.5, 0}, {74.5, 12, 2}}, {{73, 10.5, 0}, {
       74.5, 11, 2}}, {{73, 10.5, 0}, {74.5, 10, 2}}, {{73, 10.5, 0}, {
       74.5, 9, 2}}, {{74, 10.5, 0}, {74.5, 12, 2}}, {{74, 10.5, 0}, {
       74.5, 11, 2}}, {{74, 10.5, 0}, {74.5, 10, 2}}, {{74, 10.5, 0}, {
       74.5, 9, 2}}, {{75, 10.5, 0}, {74.5, 12, 2}}, {{75, 10.5, 0}, {
       74.5, 11, 2}}, {{75, 10.5, 0}, {74.5, 10, 2}}, {{75, 10.5, 0}, {
       74.5, 9, 2}}, {{76, 10.5, 0}, {74.5, 12, 2}}, {{76, 10.5, 0}, {
       74.5, 11, 2}}, {{76, 10.5, 0}, {74.5, 10, 2}}, {{76, 10.5, 0}, {
       74.5, 9, 2}}, {{77, 10.5, 0}, {78.5, 12, 2}}, {{77, 10.5, 0}, {
       78.5, 11, 2}}, {{77, 10.5, 0}, {78.5, 10, 2}}, {{77, 10.5, 0}, {
       78.5, 9, 2}}, {{78, 10.5, 0}, {78.5, 12, 2}}, {{78, 10.5, 0}, {
       78.5, 11, 2}}, {{78, 10.5, 0}, {78.5, 10, 2}}, {{78, 10.5, 0}, {
       78.5, 9, 2}}, {{79, 10.5, 0}, {78.5, 12, 2}}, {{79, 10.5, 0}, {
       78.5, 11, 2}}, {{79, 10.5, 0}, {78.5, 10, 2}}, {{79, 10.5, 0}, {
       78.5, 9, 2}}, {{80, 10.5, 0}, {78.5, 12, 2}}, {{80, 10.5, 0}, {
       78.5, 11, 2}}, {{80, 10.5, 0}, {78.5, 10, 2}}, {{80, 10.5, 0}, {
       78.5, 9, 2}}, {{1, 6.5, 0}, {2.5, 8, 2}}, {{1, 6.5, 0}, {
       2.5, 7, 2}}, {{1, 6.5, 0}, {2.5, 6, 2}}, {{1, 6.5, 0}, {2.5, 5, 2}}, {{
       2, 6.5, 0}, {2.5, 8, 2}}, {{2, 6.5, 0}, {2.5, 7, 2}}, {{2, 6.5, 0}, {
       2.5, 6, 2}}, {{2, 6.5, 0}, {2.5, 5, 2}}, {{3, 6.5, 0}, {2.5, 8, 2}}, {{
       3, 6.5, 0}, {2.5, 7, 2}}, {{3, 6.5, 0}, {2.5, 6, 2}}, {{3, 6.5, 0}, {
       2.5, 5, 2}}, {{4, 6.5, 0}, {2.5, 8, 2}}, {{4, 6.5, 0}, {2.5, 7, 2}}, {{
       4, 6.5, 0}, {2.5, 6, 2}}, {{4, 6.5, 0}, {2.5, 5, 2}}, {{5, 6.5, 0}, {
       6.5, 8, 2}}, {{5, 6.5, 0}, {6.5, 7, 2}}, {{5, 6.5, 0}, {6.5, 6, 2}}, {{
       5, 6.5, 0}, {6.5, 5, 2}}, {{6, 6.5, 0}, {6.5, 8, 2}}, {{6, 6.5, 0}, {
       6.5, 7, 2}}, {{6, 6.5, 0}, {6.5, 6, 2}}, {{6, 6.5, 0}, {6.5, 5, 2}}, {{
       7, 6.5, 0}, {6.5, 8, 2}}, {{7, 6.5, 0}, {6.5, 7, 2}}, {{7, 6.5, 0}, {
       6.5, 6, 2}}, {{7, 6.5, 0}, {6.5, 5, 2}}, {{8, 6.5, 0}, {6.5, 8, 2}}, {{
       8, 6.5, 0}, {6.5, 7, 2}}, {{8, 6.5, 0}, {6.5, 6, 2}}, {{8, 6.5, 0}, {
       6.5, 5, 2}}, {{9, 6.5, 0}, {10.5, 8, 2}}, {{9, 6.5, 0}, {
       10.5, 7, 2}}, {{9, 6.5, 0}, {10.5, 6, 2}}, {{9, 6.5, 0}, {
       10.5, 5, 2}}, {{10, 6.5, 0}, {10.5, 8, 2}}, {{10, 6.5, 0}, {
       10.5, 7, 2}}, {{10, 6.5, 0}, {10.5, 6, 2}}, {{10, 6.5, 0}, {
       10.5, 5, 2}}, {{11, 6.5, 0}, {10.5, 8, 2}}, {{11, 6.5, 0}, {
       10.5, 7, 2}}, {{11, 6.5, 0}, {10.5, 6, 2}}, {{11, 6.5, 0}, {
       10.5, 5, 2}}, {{12, 6.5, 0}, {10.5, 8, 2}}, {{12, 6.5, 0}, {
       10.5, 7, 2}}, {{12, 6.5, 0}, {10.5, 6, 2}}, {{12, 6.5, 0}, {
       10.5, 5, 2}}, {{13, 6.5, 0}, {14.5, 8, 2}}, {{13, 6.5, 0}, {
       14.5, 7, 2}}, {{13, 6.5, 0}, {14.5, 6, 2}}, {{13, 6.5, 0}, {
       14.5, 5, 2}}, {{14, 6.5, 0}, {14.5, 8, 2}}, {{14, 6.5, 0}, {
       14.5, 7, 2}}, {{14, 6.5, 0}, {14.5, 6, 2}}, {{14, 6.5, 0}, {
       14.5, 5, 2}}, {{15, 6.5, 0}, {14.5, 8, 2}}, {{15, 6.5, 0}, {
       14.5, 7, 2}}, {{15, 6.5, 0}, {14.5, 6, 2}}, {{15, 6.5, 0}, {
       14.5, 5, 2}}, {{16, 6.5, 0}, {14.5, 8, 2}}, {{16, 6.5, 0}, {
       14.5, 7, 2}}, {{16, 6.5, 0}, {14.5, 6, 2}}, {{16, 6.5, 0}, {
       14.5, 5, 2}}, {{17, 6.5, 0}, {18.5, 8, 2}}, {{17, 6.5, 0}, {
       18.5, 7, 2}}, {{17, 6.5, 0}, {18.5, 6, 2}}, {{17, 6.5, 0}, {
       18.5, 5, 2}}, {{18, 6.5, 0}, {18.5, 8, 2}}, {{18, 6.5, 0}, {
       18.5, 7, 2}}, {{18, 6.5, 0}, {18.5, 6, 2}}, {{18, 6.5, 0}, {
       18.5, 5, 2}}, {{19, 6.5, 0}, {18.5, 8, 2}}, {{19, 6.5, 0}, {
       18.5, 7, 2}}, {{19, 6.5, 0}, {18.5, 6, 2}}, {{19, 6.5, 0}, {
       18.5, 5, 2}}, {{20, 6.5, 0}, {18.5, 8, 2}}, {{20, 6.5, 0}, {
       18.5, 7, 2}}, {{20, 6.5, 0}, {18.5, 6, 2}}, {{20, 6.5, 0}, {
       18.5, 5, 2}}, {{21, 6.5, 0}, {22.5, 8, 2}}, {{21, 6.5, 0}, {
       22.5, 7, 2}}, {{21, 6.5, 0}, {22.5, 6, 2}}, {{21, 6.5, 0}, {
       22.5, 5, 2}}, {{22, 6.5, 0}, {22.5, 8, 2}}, {{22, 6.5, 0}, {
       22.5, 7, 2}}, {{22, 6.5, 0}, {22.5, 6, 2}}, {{22, 6.5, 0}, {
       22.5, 5, 2}}, {{23, 6.5, 0}, {22.5, 8, 2}}, {{23, 6.5, 0}, {
       22.5, 7, 2}}, {{23, 6.5, 0}, {22.5, 6, 2}}, {{23, 6.5, 0}, {
       22.5, 5, 2}}, {{24, 6.5, 0}, {22.5, 8, 2}}, {{24, 6.5, 0}, {
       22.5, 7, 2}}, {{24, 6.5, 0}, {22.5, 6, 2}}, {{24, 6.5, 0}, {
       22.5, 5, 2}}, {{25, 6.5, 0}, {26.5, 8, 2}}, {{25, 6.5, 0}, {
       26.5, 7, 2}}, {{25, 6.5, 0}, {26.5, 6, 2}}, {{25, 6.5, 0}, {
       26.5, 5, 2}}, {{26, 6.5, 0}, {26.5, 8, 2}}, {{26, 6.5, 0}, {
       26.5, 7, 2}}, {{26, 6.5, 0}, {26.5, 6, 2}}, {{26, 6.5, 0}, {
       26.5, 5, 2}}, {{27, 6.5, 0}, {26.5, 8, 2}}, {{27, 6.5, 0}, {
       26.5, 7, 2}}, {{27, 6.5, 0}, {26.5, 6, 2}}, {{27, 6.5, 0}, {
       26.5, 5, 2}}, {{28, 6.5, 0}, {26.5, 8, 2}}, {{28, 6.5, 0}, {
       26.5, 7, 2}}, {{28, 6.5, 0}, {26.5, 6, 2}}, {{28, 6.5, 0}, {
       26.5, 5, 2}}, {{29, 6.5, 0}, {30.5, 8, 2}}, {{29, 6.5, 0}, {
       30.5, 7, 2}}, {{29, 6.5, 0}, {30.5, 6, 2}}, {{29, 6.5, 0}, {
       30.5, 5, 2}}, {{30, 6.5, 0}, {30.5, 8, 2}}, {{30, 6.5, 0}, {
       30.5, 7, 2}}, {{30, 6.5, 0}, {30.5, 6, 2}}, {{30, 6.5, 0}, {
       30.5, 5, 2}}, {{31, 6.5, 0}, {30.5, 8, 2}}, {{31, 6.5, 0}, {
       30.5, 7, 2}}, {{31, 6.5, 0}, {30.5, 6, 2}}, {{31, 6.5, 0}, {
       30.5, 5, 2}}, {{32, 6.5, 0}, {30.5, 8, 2}}, {{32, 6.5, 0}, {
       30.5, 7, 2}}, {{32, 6.5, 0}, {30.5, 6, 2}}, {{32, 6.5, 0}, {
       30.5, 5, 2}}, {{33, 6.5, 0}, {34.5, 8, 2}}, {{33, 6.5, 0}, {
       34.5, 7, 2}}, {{33, 6.5, 0}, {34.5, 6, 2}}, {{33, 6.5, 0}, {
       34.5, 5, 2}}, {{34, 6.5, 0}, {34.5, 8, 2}}, {{34, 6.5, 0}, {
       34.5, 7, 2}}, {{34, 6.5, 0}, {34.5, 6, 2}}, {{34, 6.5, 0}, {
       34.5, 5, 2}}, {{35, 6.5, 0}, {34.5, 8, 2}}, {{35, 6.5, 0}, {
       34.5, 7, 2}}, {{35, 6.5, 0}, {34.5, 6, 2}}, {{35, 6.5, 0}, {
       34.5, 5, 2}}, {{36, 6.5, 0}, {34.5, 8, 2}}, {{36, 6.5, 0}, {
       34.5, 7, 2}}, {{36, 6.5, 0}, {34.5, 6, 2}}, {{36, 6.5, 0}, {
       34.5, 5, 2}}, {{37, 6.5, 0}, {38.5, 8, 2}}, {{37, 6.5, 0}, {
       38.5, 7, 2}}, {{37, 6.5, 0}, {38.5, 6, 2}}, {{37, 6.5, 0}, {
       38.5, 5, 2}}, {{38, 6.5, 0}, {38.5, 8, 2}}, {{38, 6.5, 0}, {
       38.5, 7, 2}}, {{38, 6.5, 0}, {38.5, 6, 2}}, {{38, 6.5, 0}, {
       38.5, 5, 2}}, {{39, 6.5, 0}, {38.5, 8, 2}}, {{39, 6.5, 0}, {
       38.5, 7, 2}}, {{39, 6.5, 0}, {38.5, 6, 2}}, {{39, 6.5, 0}, {
       38.5, 5, 2}}, {{40, 6.5, 0}, {38.5, 8, 2}}, {{40, 6.5, 0}, {
       38.5, 7, 2}}, {{40, 6.5, 0}, {38.5, 6, 2}}, {{40, 6.5, 0}, {
       38.5, 5, 2}}, {{41, 6.5, 0}, {42.5, 8, 2}}, {{41, 6.5, 0}, {
       42.5, 7, 2}}, {{41, 6.5, 0}, {42.5, 6, 2}}, {{41, 6.5, 0}, {
       42.5, 5, 2}}, {{42, 6.5, 0}, {42.5, 8, 2}}, {{42, 6.5, 0}, {
       42.5, 7, 2}}, {{42, 6.5, 0}, {42.5, 6, 2}}, {{42, 6.5, 0}, {
       42.5, 5, 2}}, {{43, 6.5, 0}, {42.5, 8, 2}}, {{43, 6.5, 0}, {
       42.5, 7, 2}}, {{43, 6.5, 0}, {42.5, 6, 2}}, {{43, 6.5, 0}, {
       42.5, 5, 2}}, {{44, 6.5, 0}, {42.5, 8, 2}}, {{44, 6.5, 0}, {
       42.5, 7, 2}}, {{44, 6.5, 0}, {42.5, 6, 2}}, {{44, 6.5, 0}, {
       42.5, 5, 2}}, {{45, 6.5, 0}, {46.5, 8, 2}}, {{45, 6.5, 0}, {
       46.5, 7, 2}}, {{45, 6.5, 0}, {46.5, 6, 2}}, {{45, 6.5, 0}, {
       46.5, 5, 2}}, {{46, 6.5, 0}, {46.5, 8, 2}}, {{46, 6.5, 0}, {
       46.5, 7, 2}}, {{46, 6.5, 0}, {46.5, 6, 2}}, {{46, 6.5, 0}, {
       46.5, 5, 2}}, {{47, 6.5, 0}, {46.5, 8, 2}}, {{47, 6.5, 0}, {
       46.5, 7, 2}}, {{47, 6.5, 0}, {46.5, 6, 2}}, {{47, 6.5, 0}, {
       46.5, 5, 2}}, {{48, 6.5, 0}, {46.5, 8, 2}}, {{48, 6.5, 0}, {
       46.5, 7, 2}}, {{48, 6.5, 0}, {46.5, 6, 2}}, {{48, 6.5, 0}, {
       46.5, 5, 2}}, {{49, 6.5, 0}, {50.5, 8, 2}}, {{49, 6.5, 0}, {
       50.5, 7, 2}}, {{49, 6.5, 0}, {50.5, 6, 2}}, {{49, 6.5, 0}, {
       50.5, 5, 2}}, {{50, 6.5, 0}, {50.5, 8, 2}}, {{50, 6.5, 0}, {
       50.5, 7, 2}}, {{50, 6.5, 0}, {50.5, 6, 2}}, {{50, 6.5, 0}, {
       50.5, 5, 2}}, {{51, 6.5, 0}, {50.5, 8, 2}}, {{51, 6.5, 0}, {
       50.5, 7, 2}}, {{51, 6.5, 0}, {50.5, 6, 2}}, {{51, 6.5, 0}, {
       50.5, 5, 2}}, {{52, 6.5, 0}, {50.5, 8, 2}}, {{52, 6.5, 0}, {
       50.5, 7, 2}}, {{52, 6.5, 0}, {50.5, 6, 2}}, {{52, 6.5, 0}, {
       50.5, 5, 2}}, {{53, 6.5, 0}, {54.5, 8, 2}}, {{53, 6.5, 0}, {
       54.5, 7, 2}}, {{53, 6.5, 0}, {54.5, 6, 2}}, {{53, 6.5, 0}, {
       54.5, 5, 2}}, {{54, 6.5, 0}, {54.5, 8, 2}}, {{54, 6.5, 0}, {
       54.5, 7, 2}}, {{54, 6.5, 0}, {54.5, 6, 2}}, {{54, 6.5, 0}, {
       54.5, 5, 2}}, {{55, 6.5, 0}, {54.5, 8, 2}}, {{55, 6.5, 0}, {
       54.5, 7, 2}}, {{55, 6.5, 0}, {54.5, 6, 2}}, {{55, 6.5, 0}, {
       54.5, 5, 2}}, {{56, 6.5, 0}, {54.5, 8, 2}}, {{56, 6.5, 0}, {
       54.5, 7, 2}}, {{56, 6.5, 0}, {54.5, 6, 2}}, {{56, 6.5, 0}, {
       54.5, 5, 2}}, {{57, 6.5, 0}, {58.5, 8, 2}}, {{57, 6.5, 0}, {
       58.5, 7, 2}}, {{57, 6.5, 0}, {58.5, 6, 2}}, {{57, 6.5, 0}, {
       58.5, 5, 2}}, {{58, 6.5, 0}, {58.5, 8, 2}}, {{58, 6.5, 0}, {
       58.5, 7, 2}}, {{58, 6.5, 0}, {58.5, 6, 2}}, {{58, 6.5, 0}, {
       58.5, 5, 2}}, {{59, 6.5, 0}, {58.5, 8, 2}}, {{59, 6.5, 0}, {
       58.5, 7, 2}}, {{59, 6.5, 0}, {58.5, 6, 2}}, {{59, 6.5, 0}, {
       58.5, 5, 2}}, {{60, 6.5, 0}, {58.5, 8, 2}}, {{60, 6.5, 0}, {
       58.5, 7, 2}}, {{60, 6.5, 0}, {58.5, 6, 2}}, {{60, 6.5, 0}, {
       58.5, 5, 2}}, {{61, 6.5, 0}, {62.5, 8, 2}}, {{61, 6.5, 0}, {
       62.5, 7, 2}}, {{61, 6.5, 0}, {62.5, 6, 2}}, {{61, 6.5, 0}, {
       62.5, 5, 2}}, {{62, 6.5, 0}, {62.5, 8, 2}}, {{62, 6.5, 0}, {
       62.5, 7, 2}}, {{62, 6.5, 0}, {62.5, 6, 2}}, {{62, 6.5, 0}, {
       62.5, 5, 2}}, {{63, 6.5, 0}, {62.5, 8, 2}}, {{63, 6.5, 0}, {
       62.5, 7, 2}}, {{63, 6.5, 0}, {62.5, 6, 2}}, {{63, 6.5, 0}, {
       62.5, 5, 2}}, {{64, 6.5, 0}, {62.5, 8, 2}}, {{64, 6.5, 0}, {
       62.5, 7, 2}}, {{64, 6.5, 0}, {62.5, 6, 2}}, {{64, 6.5, 0}, {
       62.5, 5, 2}}, {{65, 6.5, 0}, {66.5, 8, 2}}, {{65, 6.5, 0}, {
       66.5, 7, 2}}, {{65, 6.5, 0}, {66.5, 6, 2}}, {{65, 6.5, 0}, {
       66.5, 5, 2}}, {{66, 6.5, 0}, {66.5, 8, 2}}, {{66, 6.5, 0}, {
       66.5, 7, 2}}, {{66, 6.5, 0}, {66.5, 6, 2}}, {{66, 6.5, 0}, {
       66.5, 5, 2}}, {{67, 6.5, 0}, {66.5, 8, 2}}, {{67, 6.5, 0}, {
       66.5, 7, 2}}, {{67, 6.5, 0}, {66.5, 6, 2}}, {{67, 6.5, 0}, {
       66.5, 5, 2}}, {{68, 6.5, 0}, {66.5, 8, 2}}, {{68, 6.5, 0}, {
       66.5, 7, 2}}, {{68, 6.5, 0}, {66.5, 6, 2}}, {{68, 6.5, 0}, {
       66.5, 5, 2}}, {{69, 6.5, 0}, {70.5, 8, 2}}, {{69, 6.5, 0}, {
       70.5, 7, 2}}, {{69, 6.5, 0}, {70.5, 6, 2}}, {{69, 6.5, 0}, {
       70.5, 5, 2}}, {{70, 6.5, 0}, {70.5, 8, 2}}, {{70, 6.5, 0}, {
       70.5, 7, 2}}, {{70, 6.5, 0}, {70.5, 6, 2}}, {{70, 6.5, 0}, {
       70.5, 5, 2}}, {{71, 6.5, 0}, {70.5, 8, 2}}, {{71, 6.5, 0}, {
       70.5, 7, 2}}, {{71, 6.5, 0}, {70.5, 6, 2}}, {{71, 6.5, 0}, {
       70.5, 5, 2}}, {{72, 6.5, 0}, {70.5, 8, 2}}, {{72, 6.5, 0}, {
       70.5, 7, 2}}, {{72, 6.5, 0}, {70.5, 6, 2}}, {{72, 6.5, 0}, {
       70.5, 5, 2}}, {{73, 6.5, 0}, {74.5, 8, 2}}, {{73, 6.5, 0}, {
       74.5, 7, 2}}, {{73, 6.5, 0}, {74.5, 6, 2}}, {{73, 6.5, 0}, {
       74.5, 5, 2}}, {{74, 6.5, 0}, {74.5, 8, 2}}, {{74, 6.5, 0}, {
       74.5, 7, 2}}, {{74, 6.5, 0}, {74.5, 6, 2}}, {{74, 6.5, 0}, {
       74.5, 5, 2}}, {{75, 6.5, 0}, {74.5, 8, 2}}, {{75, 6.5, 0}, {
       74.5, 7, 2}}, {{75, 6.5, 0}, {74.5, 6, 2}}, {{75, 6.5, 0}, {
       74.5, 5, 2}}, {{76, 6.5, 0}, {74.5, 8, 2}}, {{76, 6.5, 0}, {
       74.5, 7, 2}}, {{76, 6.5, 0}, {74.5, 6, 2}}, {{76, 6.5, 0}, {
       74.5, 5, 2}}, {{77, 6.5, 0}, {78.5, 8, 2}}, {{77, 6.5, 0}, {
       78.5, 7, 2}}, {{77, 6.5, 0}, {78.5, 6, 2}}, {{77, 6.5, 0}, {
       78.5, 5, 2}}, {{78, 6.5, 0}, {78.5, 8, 2}}, {{78, 6.5, 0}, {
       78.5, 7, 2}}, {{78, 6.5, 0}, {78.5, 6, 2}}, {{78, 6.5, 0}, {
       78.5, 5, 2}}, {{79, 6.5, 0}, {78.5, 8, 2}}, {{79, 6.5, 0}, {
       78.5, 7, 2}}, {{79, 6.5, 0}, {78.5, 6, 2}}, {{79, 6.5, 0}, {
       78.5, 5, 2}}, {{80, 6.5, 0}, {78.5, 8, 2}}, {{80, 6.5, 0}, {
       78.5, 7, 2}}, {{80, 6.5, 0}, {78.5, 6, 2}}, {{80, 6.5, 0}, {
       78.5, 5, 2}}, {{1, 2.5, 0}, {2.5, 4, 2}}, {{1, 2.5, 0}, {
       2.5, 3, 2}}, {{1, 2.5, 0}, {2.5, 2, 2}}, {{1, 2.5, 0}, {2.5, 1, 2}}, {{
       2, 2.5, 0}, {2.5, 4, 2}}, {{2, 2.5, 0}, {2.5, 3, 2}}, {{2, 2.5, 0}, {
       2.5, 2, 2}}, {{2, 2.5, 0}, {2.5, 1, 2}}, {{3, 2.5, 0}, {2.5, 4, 2}}, {{
       3, 2.5, 0}, {2.5, 3, 2}}, {{3, 2.5, 0}, {2.5, 2, 2}}, {{3, 2.5, 0}, {
       2.5, 1, 2}}, {{4, 2.5, 0}, {2.5, 4, 2}}, {{4, 2.5, 0}, {2.5, 3, 2}}, {{
       4, 2.5, 0}, {2.5, 2, 2}}, {{4, 2.5, 0}, {2.5, 1, 2}}, {{5, 2.5, 0}, {
       6.5, 4, 2}}, {{5, 2.5, 0}, {6.5, 3, 2}}, {{5, 2.5, 0}, {6.5, 2, 2}}, {{
       5, 2.5, 0}, {6.5, 1, 2}}, {{6, 2.5, 0}, {6.5, 4, 2}}, {{6, 2.5, 0}, {
       6.5, 3, 2}}, {{6, 2.5, 0}, {6.5, 2, 2}}, {{6, 2.5, 0}, {6.5, 1, 2}}, {{
       7, 2.5, 0}, {6.5, 4, 2}}, {{7, 2.5, 0}, {6.5, 3, 2}}, {{7, 2.5, 0}, {
       6.5, 2, 2}}, {{7, 2.5, 0}, {6.5, 1, 2}}, {{8, 2.5, 0}, {6.5, 4, 2}}, {{
       8, 2.5, 0}, {6.5, 3, 2}}, {{8, 2.5, 0}, {6.5, 2, 2}}, {{8, 2.5, 0}, {
       6.5, 1, 2}}, {{9, 2.5, 0}, {10.5, 4, 2}}, {{9, 2.5, 0}, {
       10.5, 3, 2}}, {{9, 2.5, 0}, {10.5, 2, 2}}, {{9, 2.5, 0}, {
       10.5, 1, 2}}, {{10, 2.5, 0}, {10.5, 4, 2}}, {{10, 2.5, 0}, {
       10.5, 3, 2}}, {{10, 2.5, 0}, {10.5, 2, 2}}, {{10, 2.5, 0}, {
       10.5, 1, 2}}, {{11, 2.5, 0}, {10.5, 4, 2}}, {{11, 2.5, 0}, {
       10.5, 3, 2}}, {{11, 2.5, 0}, {10.5, 2, 2}}, {{11, 2.5, 0}, {
       10.5, 1, 2}}, {{12, 2.5, 0}, {10.5, 4, 2}}, {{12, 2.5, 0}, {
       10.5, 3, 2}}, {{12, 2.5, 0}, {10.5, 2, 2}}, {{12, 2.5, 0}, {
       10.5, 1, 2}}, {{13, 2.5, 0}, {14.5, 4, 2}}, {{13, 2.5, 0}, {
       14.5, 3, 2}}, {{13, 2.5, 0}, {14.5, 2, 2}}, {{13, 2.5, 0}, {
       14.5, 1, 2}}, {{14, 2.5, 0}, {14.5, 4, 2}}, {{14, 2.5, 0}, {
       14.5, 3, 2}}, {{14, 2.5, 0}, {14.5, 2, 2}}, {{14, 2.5, 0}, {
       14.5, 1, 2}}, {{15, 2.5, 0}, {14.5, 4, 2}}, {{15, 2.5, 0}, {
       14.5, 3, 2}}, {{15, 2.5, 0}, {14.5, 2, 2}}, {{15, 2.5, 0}, {
       14.5, 1, 2}}, {{16, 2.5, 0}, {14.5, 4, 2}}, {{16, 2.5, 0}, {
       14.5, 3, 2}}, {{16, 2.5, 0}, {14.5, 2, 2}}, {{16, 2.5, 0}, {
       14.5, 1, 2}}, {{17, 2.5, 0}, {18.5, 4, 2}}, {{17, 2.5, 0}, {
       18.5, 3, 2}}, {{17, 2.5, 0}, {18.5, 2, 2}}, {{17, 2.5, 0}, {
       18.5, 1, 2}}, {{18, 2.5, 0}, {18.5, 4, 2}}, {{18, 2.5, 0}, {
       18.5, 3, 2}}, {{18, 2.5, 0}, {18.5, 2, 2}}, {{18, 2.5, 0}, {
       18.5, 1, 2}}, {{19, 2.5, 0}, {18.5, 4, 2}}, {{19, 2.5, 0}, {
       18.5, 3, 2}}, {{19, 2.5, 0}, {18.5, 2, 2}}, {{19, 2.5, 0}, {
       18.5, 1, 2}}, {{20, 2.5, 0}, {18.5, 4, 2}}, {{20, 2.5, 0}, {
       18.5, 3, 2}}, {{20, 2.5, 0}, {18.5, 2, 2}}, {{20, 2.5, 0}, {
       18.5, 1, 2}}, {{21, 2.5, 0}, {22.5, 4, 2}}, {{21, 2.5, 0}, {
       22.5, 3, 2}}, {{21, 2.5, 0}, {22.5, 2, 2}}, {{21, 2.5, 0}, {
       22.5, 1, 2}}, {{22, 2.5, 0}, {22.5, 4, 2}}, {{22, 2.5, 0}, {
       22.5, 3, 2}}, {{22, 2.5, 0}, {22.5, 2, 2}}, {{22, 2.5, 0}, {
       22.5, 1, 2}}, {{23, 2.5, 0}, {22.5, 4, 2}}, {{23, 2.5, 0}, {
       22.5, 3, 2}}, {{23, 2.5, 0}, {22.5, 2, 2}}, {{23, 2.5, 0}, {
       22.5, 1, 2}}, {{24, 2.5, 0}, {22.5, 4, 2}}, {{24, 2.5, 0}, {
       22.5, 3, 2}}, {{24, 2.5, 0}, {22.5, 2, 2}}, {{24, 2.5, 0}, {
       22.5, 1, 2}}, {{25, 2.5, 0}, {26.5, 4, 2}}, {{25, 2.5, 0}, {
       26.5, 3, 2}}, {{25, 2.5, 0}, {26.5, 2, 2}}, {{25, 2.5, 0}, {
       26.5, 1, 2}}, {{26, 2.5, 0}, {26.5, 4, 2}}, {{26, 2.5, 0}, {
       26.5, 3, 2}}, {{26, 2.5, 0}, {26.5, 2, 2}}, {{26, 2.5, 0}, {
       26.5, 1, 2}}, {{27, 2.5, 0}, {26.5, 4, 2}}, {{27, 2.5, 0}, {
       26.5, 3, 2}}, {{27, 2.5, 0}, {26.5, 2, 2}}, {{27, 2.5, 0}, {
       26.5, 1, 2}}, {{28, 2.5, 0}, {26.5, 4, 2}}, {{28, 2.5, 0}, {
       26.5, 3, 2}}, {{28, 2.5, 0}, {26.5, 2, 2}}, {{28, 2.5, 0}, {
       26.5, 1, 2}}, {{29, 2.5, 0}, {30.5, 4, 2}}, {{29, 2.5, 0}, {
       30.5, 3, 2}}, {{29, 2.5, 0}, {30.5, 2, 2}}, {{29, 2.5, 0}, {
       30.5, 1, 2}}, {{30, 2.5, 0}, {30.5, 4, 2}}, {{30, 2.5, 0}, {
       30.5, 3, 2}}, {{30, 2.5, 0}, {30.5, 2, 2}}, {{30, 2.5, 0}, {
       30.5, 1, 2}}, {{31, 2.5, 0}, {30.5, 4, 2}}, {{31, 2.5, 0}, {
       30.5, 3, 2}}, {{31, 2.5, 0}, {30.5, 2, 2}}, {{31, 2.5, 0}, {
       30.5, 1, 2}}, {{32, 2.5, 0}, {30.5, 4, 2}}, {{32, 2.5, 0}, {
       30.5, 3, 2}}, {{32, 2.5, 0}, {30.5, 2, 2}}, {{32, 2.5, 0}, {
       30.5, 1, 2}}, {{33, 2.5, 0}, {34.5, 4, 2}}, {{33, 2.5, 0}, {
       34.5, 3, 2}}, {{33, 2.5, 0}, {34.5, 2, 2}}, {{33, 2.5, 0}, {
       34.5, 1, 2}}, {{34, 2.5, 0}, {34.5, 4, 2}}, {{34, 2.5, 0}, {
       34.5, 3, 2}}, {{34, 2.5, 0}, {34.5, 2, 2}}, {{34, 2.5, 0}, {
       34.5, 1, 2}}, {{35, 2.5, 0}, {34.5, 4, 2}}, {{35, 2.5, 0}, {
       34.5, 3, 2}}, {{35, 2.5, 0}, {34.5, 2, 2}}, {{35, 2.5, 0}, {
       34.5, 1, 2}}, {{36, 2.5, 0}, {34.5, 4, 2}}, {{36, 2.5, 0}, {
       34.5, 3, 2}}, {{36, 2.5, 0}, {34.5, 2, 2}}, {{36, 2.5, 0}, {
       34.5, 1, 2}}, {{37, 2.5, 0}, {38.5, 4, 2}}, {{37, 2.5, 0}, {
       38.5, 3, 2}}, {{37, 2.5, 0}, {38.5, 2, 2}}, {{37, 2.5, 0}, {
       38.5, 1, 2}}, {{38, 2.5, 0}, {38.5, 4, 2}}, {{38, 2.5, 0}, {
       38.5, 3, 2}}, {{38, 2.5, 0}, {38.5, 2, 2}}, {{38, 2.5, 0}, {
       38.5, 1, 2}}, {{39, 2.5, 0}, {38.5, 4, 2}}, {{39, 2.5, 0}, {
       38.5, 3, 2}}, {{39, 2.5, 0}, {38.5, 2, 2}}, {{39, 2.5, 0}, {
       38.5, 1, 2}}, {{40, 2.5, 0}, {38.5, 4, 2}}, {{40, 2.5, 0}, {
       38.5, 3, 2}}, {{40, 2.5, 0}, {38.5, 2, 2}}, {{40, 2.5, 0}, {
       38.5, 1, 2}}, {{41, 2.5, 0}, {42.5, 4, 2}}, {{41, 2.5, 0}, {
       42.5, 3, 2}}, {{41, 2.5, 0}, {42.5, 2, 2}}, {{41, 2.5, 0}, {
       42.5, 1, 2}}, {{42, 2.5, 0}, {42.5, 4, 2}}, {{42, 2.5, 0}, {
       42.5, 3, 2}}, {{42, 2.5, 0}, {42.5, 2, 2}}, {{42, 2.5, 0}, {
       42.5, 1, 2}}, {{43, 2.5, 0}, {42.5, 4, 2}}, {{43, 2.5, 0}, {
       42.5, 3, 2}}, {{43, 2.5, 0}, {42.5, 2, 2}}, {{43, 2.5, 0}, {
       42.5, 1, 2}}, {{44, 2.5, 0}, {42.5, 4, 2}}, {{44, 2.5, 0}, {
       42.5, 3, 2}}, {{44, 2.5, 0}, {42.5, 2, 2}}, {{44, 2.5, 0}, {
       42.5, 1, 2}}, {{45, 2.5, 0}, {46.5, 4, 2}}, {{45, 2.5, 0}, {
       46.5, 3, 2}}, {{45, 2.5, 0}, {46.5, 2, 2}}, {{45, 2.5, 0}, {
       46.5, 1, 2}}, {{46, 2.5, 0}, {46.5, 4, 2}}, {{46, 2.5, 0}, {
       46.5, 3, 2}}, {{46, 2.5, 0}, {46.5, 2, 2}}, {{46, 2.5, 0}, {
       46.5, 1, 2}}, {{47, 2.5, 0}, {46.5, 4, 2}}, {{47, 2.5, 0}, {
       46.5, 3, 2}}, {{47, 2.5, 0}, {46.5, 2, 2}}, {{47, 2.5, 0}, {
       46.5, 1, 2}}, {{48, 2.5, 0}, {46.5, 4, 2}}, {{48, 2.5, 0}, {
       46.5, 3, 2}}, {{48, 2.5, 0}, {46.5, 2, 2}}, {{48, 2.5, 0}, {
       46.5, 1, 2}}, {{49, 2.5, 0}, {50.5, 4, 2}}, {{49, 2.5, 0}, {
       50.5, 3, 2}}, {{49, 2.5, 0}, {50.5, 2, 2}}, {{49, 2.5, 0}, {
       50.5, 1, 2}}, {{50, 2.5, 0}, {50.5, 4, 2}}, {{50, 2.5, 0}, {
       50.5, 3, 2}}, {{50, 2.5, 0}, {50.5, 2, 2}}, {{50, 2.5, 0}, {
       50.5, 1, 2}}, {{51, 2.5, 0}, {50.5, 4, 2}}, {{51, 2.5, 0}, {
       50.5, 3, 2}}, {{51, 2.5, 0}, {50.5, 2, 2}}, {{51, 2.5, 0}, {
       50.5, 1, 2}}, {{52, 2.5, 0}, {50.5, 4, 2}}, {{52, 2.5, 0}, {
       50.5, 3, 2}}, {{52, 2.5, 0}, {50.5, 2, 2}}, {{52, 2.5, 0}, {
       50.5, 1, 2}}, {{53, 2.5, 0}, {54.5, 4, 2}}, {{53, 2.5, 0}, {
       54.5, 3, 2}}, {{53, 2.5, 0}, {54.5, 2, 2}}, {{53, 2.5, 0}, {
       54.5, 1, 2}}, {{54, 2.5, 0}, {54.5, 4, 2}}, {{54, 2.5, 0}, {
       54.5, 3, 2}}, {{54, 2.5, 0}, {54.5, 2, 2}}, {{54, 2.5, 0}, {
       54.5, 1, 2}}, {{55, 2.5, 0}, {54.5, 4, 2}}, {{55, 2.5, 0}, {
       54.5, 3, 2}}, {{55, 2.5, 0}, {54.5, 2, 2}}, {{55, 2.5, 0}, {
       54.5, 1, 2}}, {{56, 2.5, 0}, {54.5, 4, 2}}, {{56, 2.5, 0}, {
       54.5, 3, 2}}, {{56, 2.5, 0}, {54.5, 2, 2}}, {{56, 2.5, 0}, {
       54.5, 1, 2}}, {{57, 2.5, 0}, {58.5, 4, 2}}, {{57, 2.5, 0}, {
       58.5, 3, 2}}, {{57, 2.5, 0}, {58.5, 2, 2}}, {{57, 2.5, 0}, {
       58.5, 1, 2}}, {{58, 2.5, 0}, {58.5, 4, 2}}, {{58, 2.5, 0}, {
       58.5, 3, 2}}, {{58, 2.5, 0}, {58.5, 2, 2}}, {{58, 2.5, 0}, {
       58.5, 1, 2}}, {{59, 2.5, 0}, {58.5, 4, 2}}, {{59, 2.5, 0}, {
       58.5, 3, 2}}, {{59, 2.5, 0}, {58.5, 2, 2}}, {{59, 2.5, 0}, {
       58.5, 1, 2}}, {{60, 2.5, 0}, {58.5, 4, 2}}, {{60, 2.5, 0}, {
       58.5, 3, 2}}, {{60, 2.5, 0}, {58.5, 2, 2}}, {{60, 2.5, 0}, {
       58.5, 1, 2}}, {{61, 2.5, 0}, {62.5, 4, 2}}, {{61, 2.5, 0}, {
       62.5, 3, 2}}, {{61, 2.5, 0}, {62.5, 2, 2}}, {{61, 2.5, 0}, {
       62.5, 1, 2}}, {{62, 2.5, 0}, {62.5, 4, 2}}, {{62, 2.5, 0}, {
       62.5, 3, 2}}, {{62, 2.5, 0}, {62.5, 2, 2}}, {{62, 2.5, 0}, {
       62.5, 1, 2}}, {{63, 2.5, 0}, {62.5, 4, 2}}, {{63, 2.5, 0}, {
       62.5, 3, 2}}, {{63, 2.5, 0}, {62.5, 2, 2}}, {{63, 2.5, 0}, {
       62.5, 1, 2}}, {{64, 2.5, 0}, {62.5, 4, 2}}, {{64, 2.5, 0}, {
       62.5, 3, 2}}, {{64, 2.5, 0}, {62.5, 2, 2}}, {{64, 2.5, 0}, {
       62.5, 1, 2}}, {{65, 2.5, 0}, {66.5, 4, 2}}, {{65, 2.5, 0}, {
       66.5, 3, 2}}, {{65, 2.5, 0}, {66.5, 2, 2}}, {{65, 2.5, 0}, {
       66.5, 1, 2}}, {{66, 2.5, 0}, {66.5, 4, 2}}, {{66, 2.5, 0}, {
       66.5, 3, 2}}, {{66, 2.5, 0}, {66.5, 2, 2}}, {{66, 2.5, 0}, {
       66.5, 1, 2}}, {{67, 2.5, 0}, {66.5, 4, 2}}, {{67, 2.5, 0}, {
       66.5, 3, 2}}, {{67, 2.5, 0}, {66.5, 2, 2}}, {{67, 2.5, 0}, {
       66.5, 1, 2}}, {{68, 2.5, 0}, {66.5, 4, 2}}, {{68, 2.5, 0}, {
       66.5, 3, 2}}, {{68, 2.5, 0}, {66.5, 2, 2}}, {{68, 2.5, 0}, {
       66.5, 1, 2}}, {{69, 2.5, 0}, {70.5, 4, 2}}, {{69, 2.5, 0}, {
       70.5, 3, 2}}, {{69, 2.5, 0}, {70.5, 2, 2}}, {{69, 2.5, 0}, {
       70.5, 1, 2}}, {{70, 2.5, 0}, {70.5, 4, 2}}, {{70, 2.5, 0}, {
       70.5, 3, 2}}, {{70, 2.5, 0}, {70.5, 2, 2}}, {{70, 2.5, 0}, {
       70.5, 1, 2}}, {{71, 2.5, 0}, {70.5, 4, 2}}, {{71, 2.5, 0}, {
       70.5, 3, 2}}, {{71, 2.5, 0}, {70.5, 2, 2}}, {{71, 2.5, 0}, {
       70.5, 1, 2}}, {{72, 2.5, 0}, {70.5, 4, 2}}, {{72, 2.5, 0}, {
       70.5, 3, 2}}, {{72, 2.5, 0}, {70.5, 2, 2}}, {{72, 2.5, 0}, {
       70.5, 1, 2}}, {{73, 2.5, 0}, {74.5, 4, 2}}, {{73, 2.5, 0}, {
       74.5, 3, 2}}, {{73, 2.5, 0}, {74.5, 2, 2}}, {{73, 2.5, 0}, {
       74.5, 1, 2}}, {{74, 2.5, 0}, {74.5, 4, 2}}, {{74, 2.5, 0}, {
       74.5, 3, 2}}, {{74, 2.5, 0}, {74.5, 2, 2}}, {{74, 2.5, 0}, {
       74.5, 1, 2}}, {{75, 2.5, 0}, {74.5, 4, 2}}, {{75, 2.5, 0}, {
       74.5, 3, 2}}, {{75, 2.5, 0}, {74.5, 2, 2}}, {{75, 2.5, 0}, {
       74.5, 1, 2}}, {{76, 2.5, 0}, {74.5, 4, 2}}, {{76, 2.5, 0}, {
       74.5, 3, 2}}, {{76, 2.5, 0}, {74.5, 2, 2}}, {{76, 2.5, 0}, {
       74.5, 1, 2}}, {{77, 2.5, 0}, {78.5, 4, 2}}, {{77, 2.5, 0}, {
       78.5, 3, 2}}, {{77, 2.5, 0}, {78.5, 2, 2}}, {{77, 2.5, 0}, {
       78.5, 1, 2}}, {{78, 2.5, 0}, {78.5, 4, 2}}, {{78, 2.5, 0}, {
       78.5, 3, 2}}, {{78, 2.5, 0}, {78.5, 2, 2}}, {{78, 2.5, 0}, {
       78.5, 1, 2}}, {{79, 2.5, 0}, {78.5, 4, 2}}, {{79, 2.5, 0}, {
       78.5, 3, 2}}, {{79, 2.5, 0}, {78.5, 2, 2}}, {{79, 2.5, 0}, {
       78.5, 1, 2}}, {{80, 2.5, 0}, {78.5, 4, 2}}, {{80, 2.5, 0}, {
       78.5, 3, 2}}, {{80, 2.5, 0}, {78.5, 2, 2}}, {{80, 2.5, 0}, {
       78.5, 1, 2}}, {{1, 78.5, 0}, {2.5, 80, 2}}, {{1, 78.5, 0}, {
       2.5, 79, 2}}, {{1, 78.5, 0}, {2.5, 78, 2}}, {{1, 78.5, 0}, {
       2.5, 77, 2}}, {{2, 78.5, 0}, {2.5, 80, 2}}, {{2, 78.5, 0}, {
       2.5, 79, 2}}, {{2, 78.5, 0}, {2.5, 78, 2}}, {{2, 78.5, 0}, {
       2.5, 77, 2}}, {{3, 78.5, 0}, {2.5, 80, 2}}, {{3, 78.5, 0}, {
       2.5, 79, 2}}, {{3, 78.5, 0}, {2.5, 78, 2}}, {{3, 78.5, 0}, {
       2.5, 77, 2}}, {{4, 78.5, 0}, {2.5, 80, 2}}, {{4, 78.5, 0}, {
       2.5, 79, 2}}, {{4, 78.5, 0}, {2.5, 78, 2}}, {{4, 78.5, 0}, {
       2.5, 77, 2}}, {{5, 78.5, 0}, {6.5, 80, 2}}, {{5, 78.5, 0}, {
       6.5, 79, 2}}, {{5, 78.5, 0}, {6.5, 78, 2}}, {{5, 78.5, 0}, {
       6.5, 77, 2}}, {{6, 78.5, 0}, {6.5, 80, 2}}, {{6, 78.5, 0}, {
       6.5, 79, 2}}, {{6, 78.5, 0}, {6.5, 78, 2}}, {{6, 78.5, 0}, {
       6.5, 77, 2}}, {{7, 78.5, 0}, {6.5, 80, 2}}, {{7, 78.5, 0}, {
       6.5, 79, 2}}, {{7, 78.5, 0}, {6.5, 78, 2}}, {{7, 78.5, 0}, {
       6.5, 77, 2}}, {{8, 78.5, 0}, {6.5, 80, 2}}, {{8, 78.5, 0}, {
       6.5, 79, 2}}, {{8, 78.5, 0}, {6.5, 78, 2}}, {{8, 78.5, 0}, {
       6.5, 77, 2}}, {{9, 78.5, 0}, {10.5, 80, 2}}, {{9, 78.5, 0}, {
       10.5, 79, 2}}, {{9, 78.5, 0}, {10.5, 78, 2}}, {{9, 78.5, 0}, {
       10.5, 77, 2}}, {{10, 78.5, 0}, {10.5, 80, 2}}, {{10, 78.5, 0}, {
       10.5, 79, 2}}, {{10, 78.5, 0}, {10.5, 78, 2}}, {{10, 78.5, 0}, {
       10.5, 77, 2}}, {{11, 78.5, 0}, {10.5, 80, 2}}, {{11, 78.5, 0}, {
       10.5, 79, 2}}, {{11, 78.5, 0}, {10.5, 78, 2}}, {{11, 78.5, 0}, {
       10.5, 77, 2}}, {{12, 78.5, 0}, {10.5, 80, 2}}, {{12, 78.5, 0}, {
       10.5, 79, 2}}, {{12, 78.5, 0}, {10.5, 78, 2}}, {{12, 78.5, 0}, {
       10.5, 77, 2}}, {{13, 78.5, 0}, {14.5, 80, 2}}, {{13, 78.5, 0}, {
       14.5, 79, 2}}, {{13, 78.5, 0}, {14.5, 78, 2}}, {{13, 78.5, 0}, {
       14.5, 77, 2}}, {{14, 78.5, 0}, {14.5, 80, 2}}, {{14, 78.5, 0}, {
       14.5, 79, 2}}, {{14, 78.5, 0}, {14.5, 78, 2}}, {{14, 78.5, 0}, {
       14.5, 77, 2}}, {{15, 78.5, 0}, {14.5, 80, 2}}, {{15, 78.5, 0}, {
       14.5, 79, 2}}, {{15, 78.5, 0}, {14.5, 78, 2}}, {{15, 78.5, 0}, {
       14.5, 77, 2}}, {{16, 78.5, 0}, {14.5, 80, 2}}, {{16, 78.5, 0}, {
       14.5, 79, 2}}, {{16, 78.5, 0}, {14.5, 78, 2}}, {{16, 78.5, 0}, {
       14.5, 77, 2}}, {{17, 78.5, 0}, {18.5, 80, 2}}, {{17, 78.5, 0}, {
       18.5, 79, 2}}, {{17, 78.5, 0}, {18.5, 78, 2}}, {{17, 78.5, 0}, {
       18.5, 77, 2}}, {{18, 78.5, 0}, {18.5, 80, 2}}, {{18, 78.5, 0}, {
       18.5, 79, 2}}, {{18, 78.5, 0}, {18.5, 78, 2}}, {{18, 78.5, 0}, {
       18.5, 77, 2}}, {{19, 78.5, 0}, {18.5, 80, 2}}, {{19, 78.5, 0}, {
       18.5, 79, 2}}, {{19, 78.5, 0}, {18.5, 78, 2}}, {{19, 78.5, 0}, {
       18.5, 77, 2}}, {{20, 78.5, 0}, {18.5, 80, 2}}, {{20, 78.5, 0}, {
       18.5, 79, 2}}, {{20, 78.5, 0}, {18.5, 78, 2}}, {{20, 78.5, 0}, {
       18.5, 77, 2}}, {{21, 78.5, 0}, {22.5, 80, 2}}, {{21, 78.5, 0}, {
       22.5, 79, 2}}, {{21, 78.5, 0}, {22.5, 78, 2}}, {{21, 78.5, 0}, {
       22.5, 77, 2}}, {{22, 78.5, 0}, {22.5, 80, 2}}, {{22, 78.5, 0}, {
       22.5, 79, 2}}, {{22, 78.5, 0}, {22.5, 78, 2}}, {{22, 78.5, 0}, {
       22.5, 77, 2}}, {{23, 78.5, 0}, {22.5, 80, 2}}, {{23, 78.5, 0}, {
       22.5, 79, 2}}, {{23, 78.5, 0}, {22.5, 78, 2}}, {{23, 78.5, 0}, {
       22.5, 77, 2}}, {{24, 78.5, 0}, {22.5, 80, 2}}, {{24, 78.5, 0}, {
       22.5, 79, 2}}, {{24, 78.5, 0}, {22.5, 78, 2}}, {{24, 78.5, 0}, {
       22.5, 77, 2}}, {{25, 78.5, 0}, {26.5, 80, 2}}, {{25, 78.5, 0}, {
       26.5, 79, 2}}, {{25, 78.5, 0}, {26.5, 78, 2}}, {{25, 78.5, 0}, {
       26.5, 77, 2}}, {{26, 78.5, 0}, {26.5, 80, 2}}, {{26, 78.5, 0}, {
       26.5, 79, 2}}, {{26, 78.5, 0}, {26.5, 78, 2}}, {{26, 78.5, 0}, {
       26.5, 77, 2}}, {{27, 78.5, 0}, {26.5, 80, 2}}, {{27, 78.5, 0}, {
       26.5, 79, 2}}, {{27, 78.5, 0}, {26.5, 78, 2}}, {{27, 78.5, 0}, {
       26.5, 77, 2}}, {{28, 78.5, 0}, {26.5, 80, 2}}, {{28, 78.5, 0}, {
       26.5, 79, 2}}, {{28, 78.5, 0}, {26.5, 78, 2}}, {{28, 78.5, 0}, {
       26.5, 77, 2}}, {{29, 78.5, 0}, {30.5, 80, 2}}, {{29, 78.5, 0}, {
       30.5, 79, 2}}, {{29, 78.5, 0}, {30.5, 78, 2}}, {{29, 78.5, 0}, {
       30.5, 77, 2}}, {{30, 78.5, 0}, {30.5, 80, 2}}, {{30, 78.5, 0}, {
       30.5, 79, 2}}, {{30, 78.5, 0}, {30.5, 78, 2}}, {{30, 78.5, 0}, {
       30.5, 77, 2}}, {{31, 78.5, 0}, {30.5, 80, 2}}, {{31, 78.5, 0}, {
       30.5, 79, 2}}, {{31, 78.5, 0}, {30.5, 78, 2}}, {{31, 78.5, 0}, {
       30.5, 77, 2}}, {{32, 78.5, 0}, {30.5, 80, 2}}, {{32, 78.5, 0}, {
       30.5, 79, 2}}, {{32, 78.5, 0}, {30.5, 78, 2}}, {{32, 78.5, 0}, {
       30.5, 77, 2}}, {{33, 78.5, 0}, {34.5, 80, 2}}, {{33, 78.5, 0}, {
       34.5, 79, 2}}, {{33, 78.5, 0}, {34.5, 78, 2}}, {{33, 78.5, 0}, {
       34.5, 77, 2}}, {{34, 78.5, 0}, {34.5, 80, 2}}, {{34, 78.5, 0}, {
       34.5, 79, 2}}, {{34, 78.5, 0}, {34.5, 78, 2}}, {{34, 78.5, 0}, {
       34.5, 77, 2}}, {{35, 78.5, 0}, {34.5, 80, 2}}, {{35, 78.5, 0}, {
       34.5, 79, 2}}, {{35, 78.5, 0}, {34.5, 78, 2}}, {{35, 78.5, 0}, {
       34.5, 77, 2}}, {{36, 78.5, 0}, {34.5, 80, 2}}, {{36, 78.5, 0}, {
       34.5, 79, 2}}, {{36, 78.5, 0}, {34.5, 78, 2}}, {{36, 78.5, 0}, {
       34.5, 77, 2}}, {{37, 78.5, 0}, {38.5, 80, 2}}, {{37, 78.5, 0}, {
       38.5, 79, 2}}, {{37, 78.5, 0}, {38.5, 78, 2}}, {{37, 78.5, 0}, {
       38.5, 77, 2}}, {{38, 78.5, 0}, {38.5, 80, 2}}, {{38, 78.5, 0}, {
       38.5, 79, 2}}, {{38, 78.5, 0}, {38.5, 78, 2}}, {{38, 78.5, 0}, {
       38.5, 77, 2}}, {{39, 78.5, 0}, {38.5, 80, 2}}, {{39, 78.5, 0}, {
       38.5, 79, 2}}, {{39, 78.5, 0}, {38.5, 78, 2}}, {{39, 78.5, 0}, {
       38.5, 77, 2}}, {{40, 78.5, 0}, {38.5, 80, 2}}, {{40, 78.5, 0}, {
       38.5, 79, 2}}, {{40, 78.5, 0}, {38.5, 78, 2}}, {{40, 78.5, 0}, {
       38.5, 77, 2}}, {{41, 78.5, 0}, {42.5, 80, 2}}, {{41, 78.5, 0}, {
       42.5, 79, 2}}, {{41, 78.5, 0}, {42.5, 78, 2}}, {{41, 78.5, 0}, {
       42.5, 77, 2}}, {{42, 78.5, 0}, {42.5, 80, 2}}, {{42, 78.5, 0}, {
       42.5, 79, 2}}, {{42, 78.5, 0}, {42.5, 78, 2}}, {{42, 78.5, 0}, {
       42.5, 77, 2}}, {{43, 78.5, 0}, {42.5, 80, 2}}, {{43, 78.5, 0}, {
       42.5, 79, 2}}, {{43, 78.5, 0}, {42.5, 78, 2}}, {{43, 78.5, 0}, {
       42.5, 77, 2}}, {{44, 78.5, 0}, {42.5, 80, 2}}, {{44, 78.5, 0}, {
       42.5, 79, 2}}, {{44, 78.5, 0}, {42.5, 78, 2}}, {{44, 78.5, 0}, {
       42.5, 77, 2}}, {{45, 78.5, 0}, {46.5, 80, 2}}, {{45, 78.5, 0}, {
       46.5, 79, 2}}, {{45, 78.5, 0}, {46.5, 78, 2}}, {{45, 78.5, 0}, {
       46.5, 77, 2}}, {{46, 78.5, 0}, {46.5, 80, 2}}, {{46, 78.5, 0}, {
       46.5, 79, 2}}, {{46, 78.5, 0}, {46.5, 78, 2}}, {{46, 78.5, 0}, {
       46.5, 77, 2}}, {{47, 78.5, 0}, {46.5, 80, 2}}, {{47, 78.5, 0}, {
       46.5, 79, 2}}, {{47, 78.5, 0}, {46.5, 78, 2}}, {{47, 78.5, 0}, {
       46.5, 77, 2}}, {{48, 78.5, 0}, {46.5, 80, 2}}, {{48, 78.5, 0}, {
       46.5, 79, 2}}, {{48, 78.5, 0}, {46.5, 78, 2}}, {{48, 78.5, 0}, {
       46.5, 77, 2}}, {{49, 78.5, 0}, {50.5, 80, 2}}, {{49, 78.5, 0}, {
       50.5, 79, 2}}, {{49, 78.5, 0}, {50.5, 78, 2}}, {{49, 78.5, 0}, {
       50.5, 77, 2}}, {{50, 78.5, 0}, {50.5, 80, 2}}, {{50, 78.5, 0}, {
       50.5, 79, 2}}, {{50, 78.5, 0}, {50.5, 78, 2}}, {{50, 78.5, 0}, {
       50.5, 77, 2}}, {{51, 78.5, 0}, {50.5, 80, 2}}, {{51, 78.5, 0}, {
       50.5, 79, 2}}, {{51, 78.5, 0}, {50.5, 78, 2}}, {{51, 78.5, 0}, {
       50.5, 77, 2}}, {{52, 78.5, 0}, {50.5, 80, 2}}, {{52, 78.5, 0}, {
       50.5, 79, 2}}, {{52, 78.5, 0}, {50.5, 78, 2}}, {{52, 78.5, 0}, {
       50.5, 77, 2}}, {{53, 78.5, 0}, {54.5, 80, 2}}, {{53, 78.5, 0}, {
       54.5, 79, 2}}, {{53, 78.5, 0}, {54.5, 78, 2}}, {{53, 78.5, 0}, {
       54.5, 77, 2}}, {{54, 78.5, 0}, {54.5, 80, 2}}, {{54, 78.5, 0}, {
       54.5, 79, 2}}, {{54, 78.5, 0}, {54.5, 78, 2}}, {{54, 78.5, 0}, {
       54.5, 77, 2}}, {{55, 78.5, 0}, {54.5, 80, 2}}, {{55, 78.5, 0}, {
       54.5, 79, 2}}, {{55, 78.5, 0}, {54.5, 78, 2}}, {{55, 78.5, 0}, {
       54.5, 77, 2}}, {{56, 78.5, 0}, {54.5, 80, 2}}, {{56, 78.5, 0}, {
       54.5, 79, 2}}, {{56, 78.5, 0}, {54.5, 78, 2}}, {{56, 78.5, 0}, {
       54.5, 77, 2}}, {{57, 78.5, 0}, {58.5, 80, 2}}, {{57, 78.5, 0}, {
       58.5, 79, 2}}, {{57, 78.5, 0}, {58.5, 78, 2}}, {{57, 78.5, 0}, {
       58.5, 77, 2}}, {{58, 78.5, 0}, {58.5, 80, 2}}, {{58, 78.5, 0}, {
       58.5, 79, 2}}, {{58, 78.5, 0}, {58.5, 78, 2}}, {{58, 78.5, 0}, {
       58.5, 77, 2}}, {{59, 78.5, 0}, {58.5, 80, 2}}, {{59, 78.5, 0}, {
       58.5, 79, 2}}, {{59, 78.5, 0}, {58.5, 78, 2}}, {{59, 78.5, 0}, {
       58.5, 77, 2}}, {{60, 78.5, 0}, {58.5, 80, 2}}, {{60, 78.5, 0}, {
       58.5, 79, 2}}, {{60, 78.5, 0}, {58.5, 78, 2}}, {{60, 78.5, 0}, {
       58.5, 77, 2}}, {{61, 78.5, 0}, {62.5, 80, 2}}, {{61, 78.5, 0}, {
       62.5, 79, 2}}, {{61, 78.5, 0}, {62.5, 78, 2}}, {{61, 78.5, 0}, {
       62.5, 77, 2}}, {{62, 78.5, 0}, {62.5, 80, 2}}, {{62, 78.5, 0}, {
       62.5, 79, 2}}, {{62, 78.5, 0}, {62.5, 78, 2}}, {{62, 78.5, 0}, {
       62.5, 77, 2}}, {{63, 78.5, 0}, {62.5, 80, 2}}, {{63, 78.5, 0}, {
       62.5, 79, 2}}, {{63, 78.5, 0}, {62.5, 78, 2}}, {{63, 78.5, 0}, {
       62.5, 77, 2}}, {{64, 78.5, 0}, {62.5, 80, 2}}, {{64, 78.5, 0}, {
       62.5, 79, 2}}, {{64, 78.5, 0}, {62.5, 78, 2}}, {{64, 78.5, 0}, {
       62.5, 77, 2}}, {{65, 78.5, 0}, {66.5, 80, 2}}, {{65, 78.5, 0}, {
       66.5, 79, 2}}, {{65, 78.5, 0}, {66.5, 78, 2}}, {{65, 78.5, 0}, {
       66.5, 77, 2}}, {{66, 78.5, 0}, {66.5, 80, 2}}, {{66, 78.5, 0}, {
       66.5, 79, 2}}, {{66, 78.5, 0}, {66.5, 78, 2}}, {{66, 78.5, 0}, {
       66.5, 77, 2}}, {{67, 78.5, 0}, {66.5, 80, 2}}, {{67, 78.5, 0}, {
       66.5, 79, 2}}, {{67, 78.5, 0}, {66.5, 78, 2}}, {{67, 78.5, 0}, {
       66.5, 77, 2}}, {{68, 78.5, 0}, {66.5, 80, 2}}, {{68, 78.5, 0}, {
       66.5, 79, 2}}, {{68, 78.5, 0}, {66.5, 78, 2}}, {{68, 78.5, 0}, {
       66.5, 77, 2}}, {{69, 78.5, 0}, {70.5, 80, 2}}, {{69, 78.5, 0}, {
       70.5, 79, 2}}, {{69, 78.5, 0}, {70.5, 78, 2}}, {{69, 78.5, 0}, {
       70.5, 77, 2}}, {{70, 78.5, 0}, {70.5, 80, 2}}, {{70, 78.5, 0}, {
       70.5, 79, 2}}, {{70, 78.5, 0}, {70.5, 78, 2}}, {{70, 78.5, 0}, {
       70.5, 77, 2}}, {{71, 78.5, 0}, {70.5, 80, 2}}, {{71, 78.5, 0}, {
       70.5, 79, 2}}, {{71, 78.5, 0}, {70.5, 78, 2}}, {{71, 78.5, 0}, {
       70.5, 77, 2}}, {{72, 78.5, 0}, {70.5, 80, 2}}, {{72, 78.5, 0}, {
       70.5, 79, 2}}, {{72, 78.5, 0}, {70.5, 78, 2}}, {{72, 78.5, 0}, {
       70.5, 77, 2}}, {{73, 78.5, 0}, {74.5, 80, 2}}, {{73, 78.5, 0}, {
       74.5, 79, 2}}, {{73, 78.5, 0}, {74.5, 78, 2}}, {{73, 78.5, 0}, {
       74.5, 77, 2}}, {{74, 78.5, 0}, {74.5, 80, 2}}, {{74, 78.5, 0}, {
       74.5, 79, 2}}, {{74, 78.5, 0}, {74.5, 78, 2}}, {{74, 78.5, 0}, {
       74.5, 77, 2}}, {{75, 78.5, 0}, {74.5, 80, 2}}, {{75, 78.5, 0}, {
       74.5, 79, 2}}, {{75, 78.5, 0}, {74.5, 78, 2}}, {{75, 78.5, 0}, {
       74.5, 77, 2}}, {{76, 78.5, 0}, {74.5, 80, 2}}, {{76, 78.5, 0}, {
       74.5, 79, 2}}, {{76, 78.5, 0}, {74.5, 78, 2}}, {{76, 78.5, 0}, {
       74.5, 77, 2}}, {{77, 78.5, 0}, {78.5, 80, 2}}, {{77, 78.5, 0}, {
       78.5, 79, 2}}, {{77, 78.5, 0}, {78.5, 78, 2}}, {{77, 78.5, 0}, {
       78.5, 77, 2}}, {{78, 78.5, 0}, {78.5, 80, 2}}, {{78, 78.5, 0}, {
       78.5, 79, 2}}, {{78, 78.5, 0}, {78.5, 78, 2}}, {{78, 78.5, 0}, {
       78.5, 77, 2}}, {{79, 78.5, 0}, {78.5, 80, 2}}, {{79, 78.5, 0}, {
       78.5, 79, 2}}, {{79, 78.5, 0}, {78.5, 78, 2}}, {{79, 78.5, 0}, {
       78.5, 77, 2}}, {{80, 78.5, 0}, {78.5, 80, 2}}, {{80, 78.5, 0}, {
       78.5, 79, 2}}, {{80, 78.5, 0}, {78.5, 78, 2}}, {{80, 78.5, 0}, {
       78.5, 77, 2}}, {{1, 74.5, 0}, {2.5, 76, 2}}, {{1, 74.5, 0}, {
       2.5, 75, 2}}, {{1, 74.5, 0}, {2.5, 74, 2}}, {{1, 74.5, 0}, {
       2.5, 73, 2}}, {{2, 74.5, 0}, {2.5, 76, 2}}, {{2, 74.5, 0}, {
       2.5, 75, 2}}, {{2, 74.5, 0}, {2.5, 74, 2}}, {{2, 74.5, 0}, {
       2.5, 73, 2}}, {{3, 74.5, 0}, {2.5, 76, 2}}, {{3, 74.5, 0}, {
       2.5, 75, 2}}, {{3, 74.5, 0}, {2.5, 74, 2}}, {{3, 74.5, 0}, {
       2.5, 73, 2}}, {{4, 74.5, 0}, {2.5, 76, 2}}, {{4, 74.5, 0}, {
       2.5, 75, 2}}, {{4, 74.5, 0}, {2.5, 74, 2}}, {{4, 74.5, 0}, {
       2.5, 73, 2}}, {{5, 74.5, 0}, {6.5, 76, 2}}, {{5, 74.5, 0}, {
       6.5, 75, 2}}, {{5, 74.5, 0}, {6.5, 74, 2}}, {{5, 74.5, 0}, {
       6.5, 73, 2}}, {{6, 74.5, 0}, {6.5, 76, 2}}, {{6, 74.5, 0}, {
       6.5, 75, 2}}, {{6, 74.5, 0}, {6.5, 74, 2}}, {{6, 74.5, 0}, {
       6.5, 73, 2}}, {{7, 74.5, 0}, {6.5, 76, 2}}, {{7, 74.5, 0}, {
       6.5, 75, 2}}, {{7, 74.5, 0}, {6.5, 74, 2}}, {{7, 74.5, 0}, {
       6.5, 73, 2}}, {{8, 74.5, 0}, {6.5, 76, 2}}, {{8, 74.5, 0}, {
       6.5, 75, 2}}, {{8, 74.5, 0}, {6.5, 74, 2}}, {{8, 74.5, 0}, {
       6.5, 73, 2}}, {{9, 74.5, 0}, {10.5, 76, 2}}, {{9, 74.5, 0}, {
       10.5, 75, 2}}, {{9, 74.5, 0}, {10.5, 74, 2}}, {{9, 74.5, 0}, {
       10.5, 73, 2}}, {{10, 74.5, 0}, {10.5, 76, 2}}, {{10, 74.5, 0}, {
       10.5, 75, 2}}, {{10, 74.5, 0}, {10.5, 74, 2}}, {{10, 74.5, 0}, {
       10.5, 73, 2}}, {{11, 74.5, 0}, {10.5, 76, 2}}, {{11, 74.5, 0}, {
       10.5, 75, 2}}, {{11, 74.5, 0}, {10.5, 74, 2}}, {{11, 74.5, 0}, {
       10.5, 73, 2}}, {{12, 74.5, 0}, {10.5, 76, 2}}, {{12, 74.5, 0}, {
       10.5, 75, 2}}, {{12, 74.5, 0}, {10.5, 74, 2}}, {{12, 74.5, 0}, {
       10.5, 73, 2}}, {{13, 74.5, 0}, {14.5, 76, 2}}, {{13, 74.5, 0}, {
       14.5, 75, 2}}, {{13, 74.5, 0}, {14.5, 74, 2}}, {{13, 74.5, 0}, {
       14.5, 73, 2}}, {{14, 74.5, 0}, {14.5, 76, 2}}, {{14, 74.5, 0}, {
       14.5, 75, 2}}, {{14, 74.5, 0}, {14.5, 74, 2}}, {{14, 74.5, 0}, {
       14.5, 73, 2}}, {{15, 74.5, 0}, {14.5, 76, 2}}, {{15, 74.5, 0}, {
       14.5, 75, 2}}, {{15, 74.5, 0}, {14.5, 74, 2}}, {{15, 74.5, 0}, {
       14.5, 73, 2}}, {{16, 74.5, 0}, {14.5, 76, 2}}, {{16, 74.5, 0}, {
       14.5, 75, 2}}, {{16, 74.5, 0}, {14.5, 74, 2}}, {{16, 74.5, 0}, {
       14.5, 73, 2}}, {{17, 74.5, 0}, {18.5, 76, 2}}, {{17, 74.5, 0}, {
       18.5, 75, 2}}, {{17, 74.5, 0}, {18.5, 74, 2}}, {{17, 74.5, 0}, {
       18.5, 73, 2}}, {{18, 74.5, 0}, {18.5, 76, 2}}, {{18, 74.5, 0}, {
       18.5, 75, 2}}, {{18, 74.5, 0}, {18.5, 74, 2}}, {{18, 74.5, 0}, {
       18.5, 73, 2}}, {{19, 74.5, 0}, {18.5, 76, 2}}, {{19, 74.5, 0}, {
       18.5, 75, 2}}, {{19, 74.5, 0}, {18.5, 74, 2}}, {{19, 74.5, 0}, {
       18.5, 73, 2}}, {{20, 74.5, 0}, {18.5, 76, 2}}, {{20, 74.5, 0}, {
       18.5, 75, 2}}, {{20, 74.5, 0}, {18.5, 74, 2}}, {{20, 74.5, 0}, {
       18.5, 73, 2}}, {{21, 74.5, 0}, {22.5, 76, 2}}, {{21, 74.5, 0}, {
       22.5, 75, 2}}, {{21, 74.5, 0}, {22.5, 74, 2}}, {{21, 74.5, 0}, {
       22.5, 73, 2}}, {{22, 74.5, 0}, {22.5, 76, 2}}, {{22, 74.5, 0}, {
       22.5, 75, 2}}, {{22, 74.5, 0}, {22.5, 74, 2}}, {{22, 74.5, 0}, {
       22.5, 73, 2}}, {{23, 74.5, 0}, {22.5, 76, 2}}, {{23, 74.5, 0}, {
       22.5, 75, 2}}, {{23, 74.5, 0}, {22.5, 74, 2}}, {{23, 74.5, 0}, {
       22.5, 73, 2}}, {{24, 74.5, 0}, {22.5, 76, 2}}, {{24, 74.5, 0}, {
       22.5, 75, 2}}, {{24, 74.5, 0}, {22.5, 74, 2}}, {{24, 74.5, 0}, {
       22.5, 73, 2}}, {{25, 74.5, 0}, {26.5, 76, 2}}, {{25, 74.5, 0}, {
       26.5, 75, 2}}, {{25, 74.5, 0}, {26.5, 74, 2}}, {{25, 74.5, 0}, {
       26.5, 73, 2}}, {{26, 74.5, 0}, {26.5, 76, 2}}, {{26, 74.5, 0}, {
       26.5, 75, 2}}, {{26, 74.5, 0}, {26.5, 74, 2}}, {{26, 74.5, 0}, {
       26.5, 73, 2}}, {{27, 74.5, 0}, {26.5, 76, 2}}, {{27, 74.5, 0}, {
       26.5, 75, 2}}, {{27, 74.5, 0}, {26.5, 74, 2}}, {{27, 74.5, 0}, {
       26.5, 73, 2}}, {{28, 74.5, 0}, {26.5, 76, 2}}, {{28, 74.5, 0}, {
       26.5, 75, 2}}, {{28, 74.5, 0}, {26.5, 74, 2}}, {{28, 74.5, 0}, {
       26.5, 73, 2}}, {{29, 74.5, 0}, {30.5, 76, 2}}, {{29, 74.5, 0}, {
       30.5, 75, 2}}, {{29, 74.5, 0}, {30.5, 74, 2}}, {{29, 74.5, 0}, {
       30.5, 73, 2}}, {{30, 74.5, 0}, {30.5, 76, 2}}, {{30, 74.5, 0}, {
       30.5, 75, 2}}, {{30, 74.5, 0}, {30.5, 74, 2}}, {{30, 74.5, 0}, {
       30.5, 73, 2}}, {{31, 74.5, 0}, {30.5, 76, 2}}, {{31, 74.5, 0}, {
       30.5, 75, 2}}, {{31, 74.5, 0}, {30.5, 74, 2}}, {{31, 74.5, 0}, {
       30.5, 73, 2}}, {{32, 74.5, 0}, {30.5, 76, 2}}, {{32, 74.5, 0}, {
       30.5, 75, 2}}, {{32, 74.5, 0}, {30.5, 74, 2}}, {{32, 74.5, 0}, {
       30.5, 73, 2}}, {{33, 74.5, 0}, {34.5, 76, 2}}, {{33, 74.5, 0}, {
       34.5, 75, 2}}, {{33, 74.5, 0}, {34.5, 74, 2}}, {{33, 74.5, 0}, {
       34.5, 73, 2}}, {{34, 74.5, 0}, {34.5, 76, 2}}, {{34, 74.5, 0}, {
       34.5, 75, 2}}, {{34, 74.5, 0}, {34.5, 74, 2}}, {{34, 74.5, 0}, {
       34.5, 73, 2}}, {{35, 74.5, 0}, {34.5, 76, 2}}, {{35, 74.5, 0}, {
       34.5, 75, 2}}, {{35, 74.5, 0}, {34.5, 74, 2}}, {{35, 74.5, 0}, {
       34.5, 73, 2}}, {{36, 74.5, 0}, {34.5, 76, 2}}, {{36, 74.5, 0}, {
       34.5, 75, 2}}, {{36, 74.5, 0}, {34.5, 74, 2}}, {{36, 74.5, 0}, {
       34.5, 73, 2}}, {{37, 74.5, 0}, {38.5, 76, 2}}, {{37, 74.5, 0}, {
       38.5, 75, 2}}, {{37, 74.5, 0}, {38.5, 74, 2}}, {{37, 74.5, 0}, {
       38.5, 73, 2}}, {{38, 74.5, 0}, {38.5, 76, 2}}, {{38, 74.5, 0}, {
       38.5, 75, 2}}, {{38, 74.5, 0}, {38.5, 74, 2}}, {{38, 74.5, 0}, {
       38.5, 73, 2}}, {{39, 74.5, 0}, {38.5, 76, 2}}, {{39, 74.5, 0}, {
       38.5, 75, 2}}, {{39, 74.5, 0}, {38.5, 74, 2}}, {{39, 74.5, 0}, {
       38.5, 73, 2}}, {{40, 74.5, 0}, {38.5, 76, 2}}, {{40, 74.5, 0}, {
       38.5, 75, 2}}, {{40, 74.5, 0}, {38.5, 74, 2}}, {{40, 74.5, 0}, {
       38.5, 73, 2}}, {{41, 74.5, 0}, {42.5, 76, 2}}, {{41, 74.5, 0}, {
       42.5, 75, 2}}, {{41, 74.5, 0}, {42.5, 74, 2}}, {{41, 74.5, 0}, {
       42.5, 73, 2}}, {{42, 74.5, 0}, {42.5, 76, 2}}, {{42, 74.5, 0}, {
       42.5, 75, 2}}, {{42, 74.5, 0}, {42.5, 74, 2}}, {{42, 74.5, 0}, {
       42.5, 73, 2}}, {{43, 74.5, 0}, {42.5, 76, 2}}, {{43, 74.5, 0}, {
       42.5, 75, 2}}, {{43, 74.5, 0}, {42.5, 74, 2}}, {{43, 74.5, 0}, {
       42.5, 73, 2}}, {{44, 74.5, 0}, {42.5, 76, 2}}, {{44, 74.5, 0}, {
       42.5, 75, 2}}, {{44, 74.5, 0}, {42.5, 74, 2}}, {{44, 74.5, 0}, {
       42.5, 73, 2}}, {{45, 74.5, 0}, {46.5, 76, 2}}, {{45, 74.5, 0}, {
       46.5, 75, 2}}, {{45, 74.5, 0}, {46.5, 74, 2}}, {{45, 74.5, 0}, {
       46.5, 73, 2}}, {{46, 74.5, 0}, {46.5, 76, 2}}, {{46, 74.5, 0}, {
       46.5, 75, 2}}, {{46, 74.5, 0}, {46.5, 74, 2}}, {{46, 74.5, 0}, {
       46.5, 73, 2}}, {{47, 74.5, 0}, {46.5, 76, 2}}, {{47, 74.5, 0}, {
       46.5, 75, 2}}, {{47, 74.5, 0}, {46.5, 74, 2}}, {{47, 74.5, 0}, {
       46.5, 73, 2}}, {{48, 74.5, 0}, {46.5, 76, 2}}, {{48, 74.5, 0}, {
       46.5, 75, 2}}, {{48, 74.5, 0}, {46.5, 74, 2}}, {{48, 74.5, 0}, {
       46.5, 73, 2}}, {{49, 74.5, 0}, {50.5, 76, 2}}, {{49, 74.5, 0}, {
       50.5, 75, 2}}, {{49, 74.5, 0}, {50.5, 74, 2}}, {{49, 74.5, 0}, {
       50.5, 73, 2}}, {{50, 74.5, 0}, {50.5, 76, 2}}, {{50, 74.5, 0}, {
       50.5, 75, 2}}, {{50, 74.5, 0}, {50.5, 74, 2}}, {{50, 74.5, 0}, {
       50.5, 73, 2}}, {{51, 74.5, 0}, {50.5, 76, 2}}, {{51, 74.5, 0}, {
       50.5, 75, 2}}, {{51, 74.5, 0}, {50.5, 74, 2}}, {{51, 74.5, 0}, {
       50.5, 73, 2}}, {{52, 74.5, 0}, {50.5, 76, 2}}, {{52, 74.5, 0}, {
       50.5, 75, 2}}, {{52, 74.5, 0}, {50.5, 74, 2}}, {{52, 74.5, 0}, {
       50.5, 73, 2}}, {{53, 74.5, 0}, {54.5, 76, 2}}, {{53, 74.5, 0}, {
       54.5, 75, 2}}, {{53, 74.5, 0}, {54.5, 74, 2}}, {{53, 74.5, 0}, {
       54.5, 73, 2}}, {{54, 74.5, 0}, {54.5, 76, 2}}, {{54, 74.5, 0}, {
       54.5, 75, 2}}, {{54, 74.5, 0}, {54.5, 74, 2}}, {{54, 74.5, 0}, {
       54.5, 73, 2}}, {{55, 74.5, 0}, {54.5, 76, 2}}, {{55, 74.5, 0}, {
       54.5, 75, 2}}, {{55, 74.5, 0}, {54.5, 74, 2}}, {{55, 74.5, 0}, {
       54.5, 73, 2}}, {{56, 74.5, 0}, {54.5, 76, 2}}, {{56, 74.5, 0}, {
       54.5, 75, 2}}, {{56, 74.5, 0}, {54.5, 74, 2}}, {{56, 74.5, 0}, {
       54.5, 73, 2}}, {{57, 74.5, 0}, {58.5, 76, 2}}, {{57, 74.5, 0}, {
       58.5, 75, 2}}, {{57, 74.5, 0}, {58.5, 74, 2}}, {{57, 74.5, 0}, {
       58.5, 73, 2}}, {{58, 74.5, 0}, {58.5, 76, 2}}, {{58, 74.5, 0}, {
       58.5, 75, 2}}, {{58, 74.5, 0}, {58.5, 74, 2}}, {{58, 74.5, 0}, {
       58.5, 73, 2}}, {{59, 74.5, 0}, {58.5, 76, 2}}, {{59, 74.5, 0}, {
       58.5, 75, 2}}, {{59, 74.5, 0}, {58.5, 74, 2}}, {{59, 74.5, 0}, {
       58.5, 73, 2}}, {{60, 74.5, 0}, {58.5, 76, 2}}, {{60, 74.5, 0}, {
       58.5, 75, 2}}, {{60, 74.5, 0}, {58.5, 74, 2}}, {{60, 74.5, 0}, {
       58.5, 73, 2}}, {{61, 74.5, 0}, {62.5, 76, 2}}, {{61, 74.5, 0}, {
       62.5, 75, 2}}, {{61, 74.5, 0}, {62.5, 74, 2}}, {{61, 74.5, 0}, {
       62.5, 73, 2}}, {{62, 74.5, 0}, {62.5, 76, 2}}, {{62, 74.5, 0}, {
       62.5, 75, 2}}, {{62, 74.5, 0}, {62.5, 74, 2}}, {{62, 74.5, 0}, {
       62.5, 73, 2}}, {{63, 74.5, 0}, {62.5, 76, 2}}, {{63, 74.5, 0}, {
       62.5, 75, 2}}, {{63, 74.5, 0}, {62.5, 74, 2}}, {{63, 74.5, 0}, {
       62.5, 73, 2}}, {{64, 74.5, 0}, {62.5, 76, 2}}, {{64, 74.5, 0}, {
       62.5, 75, 2}}, {{64, 74.5, 0}, {62.5, 74, 2}}, {{64, 74.5, 0}, {
       62.5, 73, 2}}, {{65, 74.5, 0}, {66.5, 76, 2}}, {{65, 74.5, 0}, {
       66.5, 75, 2}}, {{65, 74.5, 0}, {66.5, 74, 2}}, {{65, 74.5, 0}, {
       66.5, 73, 2}}, {{66, 74.5, 0}, {66.5, 76, 2}}, {{66, 74.5, 0}, {
       66.5, 75, 2}}, {{66, 74.5, 0}, {66.5, 74, 2}}, {{66, 74.5, 0}, {
       66.5, 73, 2}}, {{67, 74.5, 0}, {66.5, 76, 2}}, {{67, 74.5, 0}, {
       66.5, 75, 2}}, {{67, 74.5, 0}, {66.5, 74, 2}}, {{67, 74.5, 0}, {
       66.5, 73, 2}}, {{68, 74.5, 0}, {66.5, 76, 2}}, {{68, 74.5, 0}, {
       66.5, 75, 2}}, {{68, 74.5, 0}, {66.5, 74, 2}}, {{68, 74.5, 0}, {
       66.5, 73, 2}}, {{69, 74.5, 0}, {70.5, 76, 2}}, {{69, 74.5, 0}, {
       70.5, 75, 2}}, {{69, 74.5, 0}, {70.5, 74, 2}}, {{69, 74.5, 0}, {
       70.5, 73, 2}}, {{70, 74.5, 0}, {70.5, 76, 2}}, {{70, 74.5, 0}, {
       70.5, 75, 2}}, {{70, 74.5, 0}, {70.5, 74, 2}}, {{70, 74.5, 0}, {
       70.5, 73, 2}}, {{71, 74.5, 0}, {70.5, 76, 2}}, {{71, 74.5, 0}, {
       70.5, 75, 2}}, {{71, 74.5, 0}, {70.5, 74, 2}}, {{71, 74.5, 0}, {
       70.5, 73, 2}}, {{72, 74.5, 0}, {70.5, 76, 2}}, {{72, 74.5, 0}, {
       70.5, 75, 2}}, {{72, 74.5, 0}, {70.5, 74, 2}}, {{72, 74.5, 0}, {
       70.5, 73, 2}}, {{73, 74.5, 0}, {74.5, 76, 2}}, {{73, 74.5, 0}, {
       74.5, 75, 2}}, {{73, 74.5, 0}, {74.5, 74, 2}}, {{73, 74.5, 0}, {
       74.5, 73, 2}}, {{74, 74.5, 0}, {74.5, 76, 2}}, {{74, 74.5, 0}, {
       74.5, 75, 2}}, {{74, 74.5, 0}, {74.5, 74, 2}}, {{74, 74.5, 0}, {
       74.5, 73, 2}}, {{75, 74.5, 0}, {74.5, 76, 2}}, {{75, 74.5, 0}, {
       74.5, 75, 2}}, {{75, 74.5, 0}, {74.5, 74, 2}}, {{75, 74.5, 0}, {
       74.5, 73, 2}}, {{76, 74.5, 0}, {74.5, 76, 2}}, {{76, 74.5, 0}, {
       74.5, 75, 2}}, {{76, 74.5, 0}, {74.5, 74, 2}}, {{76, 74.5, 0}, {
       74.5, 73, 2}}, {{77, 74.5, 0}, {78.5, 76, 2}}, {{77, 74.5, 0}, {
       78.5, 75, 2}}, {{77, 74.5, 0}, {78.5, 74, 2}}, {{77, 74.5, 0}, {
       78.5, 73, 2}}, {{78, 74.5, 0}, {78.5, 76, 2}}, {{78, 74.5, 0}, {
       78.5, 75, 2}}, {{78, 74.5, 0}, {78.5, 74, 2}}, {{78, 74.5, 0}, {
       78.5, 73, 2}}, {{79, 74.5, 0}, {78.5, 76, 2}}, {{79, 74.5, 0}, {
       78.5, 75, 2}}, {{79, 74.5, 0}, {78.5, 74, 2}}, {{79, 74.5, 0}, {
       78.5, 73, 2}}, {{80, 74.5, 0}, {78.5, 76, 2}}, {{80, 74.5, 0}, {
       78.5, 75, 2}}, {{80, 74.5, 0}, {78.5, 74, 2}}, {{80, 74.5, 0}, {
       78.5, 73, 2}}, {{1, 70.5, 0}, {2.5, 72, 2}}, {{1, 70.5, 0}, {
       2.5, 71, 2}}, {{1, 70.5, 0}, {2.5, 70, 2}}, {{1, 70.5, 0}, {
       2.5, 69, 2}}, {{2, 70.5, 0}, {2.5, 72, 2}}, {{2, 70.5, 0}, {
       2.5, 71, 2}}, {{2, 70.5, 0}, {2.5, 70, 2}}, {{2, 70.5, 0}, {
       2.5, 69, 2}}, {{3, 70.5, 0}, {2.5, 72, 2}}, {{3, 70.5, 0}, {
       2.5, 71, 2}}, {{3, 70.5, 0}, {2.5, 70, 2}}, {{3, 70.5, 0}, {
       2.5, 69, 2}}, {{4, 70.5, 0}, {2.5, 72, 2}}, {{4, 70.5, 0}, {
       2.5, 71, 2}}, {{4, 70.5, 0}, {2.5, 70, 2}}, {{4, 70.5, 0}, {
       2.5, 69, 2}}, {{5, 70.5, 0}, {6.5, 72, 2}}, {{5, 70.5, 0}, {
       6.5, 71, 2}}, {{5, 70.5, 0}, {6.5, 70, 2}}, {{5, 70.5, 0}, {
       6.5, 69, 2}}, {{6, 70.5, 0}, {6.5, 72, 2}}, {{6, 70.5, 0}, {
       6.5, 71, 2}}, {{6, 70.5, 0}, {6.5, 70, 2}}, {{6, 70.5, 0}, {
       6.5, 69, 2}}, {{7, 70.5, 0}, {6.5, 72, 2}}, {{7, 70.5, 0}, {
       6.5, 71, 2}}, {{7, 70.5, 0}, {6.5, 70, 2}}, {{7, 70.5, 0}, {
       6.5, 69, 2}}, {{8, 70.5, 0}, {6.5, 72, 2}}, {{8, 70.5, 0}, {
       6.5, 71, 2}}, {{8, 70.5, 0}, {6.5, 70, 2}}, {{8, 70.5, 0}, {
       6.5, 69, 2}}, {{9, 70.5, 0}, {10.5, 72, 2}}, {{9, 70.5, 0}, {
       10.5, 71, 2}}, {{9, 70.5, 0}, {10.5, 70, 2}}, {{9, 70.5, 0}, {
       10.5, 69, 2}}, {{10, 70.5, 0}, {10.5, 72, 2}}, {{10, 70.5, 0}, {
       10.5, 71, 2}}, {{10, 70.5, 0}, {10.5, 70, 2}}, {{10, 70.5, 0}, {
       10.5, 69, 2}}, {{11, 70.5, 0}, {10.5, 72, 2}}, {{11, 70.5, 0}, {
       10.5, 71, 2}}, {{11, 70.5, 0}, {10.5, 70, 2}}, {{11, 70.5, 0}, {
       10.5, 69, 2}}, {{12, 70.5, 0}, {10.5, 72, 2}}, {{12, 70.5, 0}, {
       10.5, 71, 2}}, {{12, 70.5, 0}, {10.5, 70, 2}}, {{12, 70.5, 0}, {
       10.5, 69, 2}}, {{13, 70.5, 0}, {14.5, 72, 2}}, {{13, 70.5, 0}, {
       14.5, 71, 2}}, {{13, 70.5, 0}, {14.5, 70, 2}}, {{13, 70.5, 0}, {
       14.5, 69, 2}}, {{14, 70.5, 0}, {14.5, 72, 2}}, {{14, 70.5, 0}, {
       14.5, 71, 2}}, {{14, 70.5, 0}, {14.5, 70, 2}}, {{14, 70.5, 0}, {
       14.5, 69, 2}}, {{15, 70.5, 0}, {14.5, 72, 2}}, {{15, 70.5, 0}, {
       14.5, 71, 2}}, {{15, 70.5, 0}, {14.5, 70, 2}}, {{15, 70.5, 0}, {
       14.5, 69, 2}}, {{16, 70.5, 0}, {14.5, 72, 2}}, {{16, 70.5, 0}, {
       14.5, 71, 2}}, {{16, 70.5, 0}, {14.5, 70, 2}}, {{16, 70.5, 0}, {
       14.5, 69, 2}}, {{17, 70.5, 0}, {18.5, 72, 2}}, {{17, 70.5, 0}, {
       18.5, 71, 2}}, {{17, 70.5, 0}, {18.5, 70, 2}}, {{17, 70.5, 0}, {
       18.5, 69, 2}}, {{18, 70.5, 0}, {18.5, 72, 2}}, {{18, 70.5, 0}, {
       18.5, 71, 2}}, {{18, 70.5, 0}, {18.5, 70, 2}}, {{18, 70.5, 0}, {
       18.5, 69, 2}}, {{19, 70.5, 0}, {18.5, 72, 2}}, {{19, 70.5, 0}, {
       18.5, 71, 2}}, {{19, 70.5, 0}, {18.5, 70, 2}}, {{19, 70.5, 0}, {
       18.5, 69, 2}}, {{20, 70.5, 0}, {18.5, 72, 2}}, {{20, 70.5, 0}, {
       18.5, 71, 2}}, {{20, 70.5, 0}, {18.5, 70, 2}}, {{20, 70.5, 0}, {
       18.5, 69, 2}}, {{21, 70.5, 0}, {22.5, 72, 2}}, {{21, 70.5, 0}, {
       22.5, 71, 2}}, {{21, 70.5, 0}, {22.5, 70, 2}}, {{21, 70.5, 0}, {
       22.5, 69, 2}}, {{22, 70.5, 0}, {22.5, 72, 2}}, {{22, 70.5, 0}, {
       22.5, 71, 2}}, {{22, 70.5, 0}, {22.5, 70, 2}}, {{22, 70.5, 0}, {
       22.5, 69, 2}}, {{23, 70.5, 0}, {22.5, 72, 2}}, {{23, 70.5, 0}, {
       22.5, 71, 2}}, {{23, 70.5, 0}, {22.5, 70, 2}}, {{23, 70.5, 0}, {
       22.5, 69, 2}}, {{24, 70.5, 0}, {22.5, 72, 2}}, {{24, 70.5, 0}, {
       22.5, 71, 2}}, {{24, 70.5, 0}, {22.5, 70, 2}}, {{24, 70.5, 0}, {
       22.5, 69, 2}}, {{25, 70.5, 0}, {26.5, 72, 2}}, {{25, 70.5, 0}, {
       26.5, 71, 2}}, {{25, 70.5, 0}, {26.5, 70, 2}}, {{25, 70.5, 0}, {
       26.5, 69, 2}}, {{26, 70.5, 0}, {26.5, 72, 2}}, {{26, 70.5, 0}, {
       26.5, 71, 2}}, {{26, 70.5, 0}, {26.5, 70, 2}}, {{26, 70.5, 0}, {
       26.5, 69, 2}}, {{27, 70.5, 0}, {26.5, 72, 2}}, {{27, 70.5, 0}, {
       26.5, 71, 2}}, {{27, 70.5, 0}, {26.5, 70, 2}}, {{27, 70.5, 0}, {
       26.5, 69, 2}}, {{28, 70.5, 0}, {26.5, 72, 2}}, {{28, 70.5, 0}, {
       26.5, 71, 2}}, {{28, 70.5, 0}, {26.5, 70, 2}}, {{28, 70.5, 0}, {
       26.5, 69, 2}}, {{29, 70.5, 0}, {30.5, 72, 2}}, {{29, 70.5, 0}, {
       30.5, 71, 2}}, {{29, 70.5, 0}, {30.5, 70, 2}}, {{29, 70.5, 0}, {
       30.5, 69, 2}}, {{30, 70.5, 0}, {30.5, 72, 2}}, {{30, 70.5, 0}, {
       30.5, 71, 2}}, {{30, 70.5, 0}, {30.5, 70, 2}}, {{30, 70.5, 0}, {
       30.5, 69, 2}}, {{31, 70.5, 0}, {30.5, 72, 2}}, {{31, 70.5, 0}, {
       30.5, 71, 2}}, {{31, 70.5, 0}, {30.5, 70, 2}}, {{31, 70.5, 0}, {
       30.5, 69, 2}}, {{32, 70.5, 0}, {30.5, 72, 2}}, {{32, 70.5, 0}, {
       30.5, 71, 2}}, {{32, 70.5, 0}, {30.5, 70, 2}}, {{32, 70.5, 0}, {
       30.5, 69, 2}}, {{33, 70.5, 0}, {34.5, 72, 2}}, {{33, 70.5, 0}, {
       34.5, 71, 2}}, {{33, 70.5, 0}, {34.5, 70, 2}}, {{33, 70.5, 0}, {
       34.5, 69, 2}}, {{34, 70.5, 0}, {34.5, 72, 2}}, {{34, 70.5, 0}, {
       34.5, 71, 2}}, {{34, 70.5, 0}, {34.5, 70, 2}}, {{34, 70.5, 0}, {
       34.5, 69, 2}}, {{35, 70.5, 0}, {34.5, 72, 2}}, {{35, 70.5, 0}, {
       34.5, 71, 2}}, {{35, 70.5, 0}, {34.5, 70, 2}}, {{35, 70.5, 0}, {
       34.5, 69, 2}}, {{36, 70.5, 0}, {34.5, 72, 2}}, {{36, 70.5, 0}, {
       34.5, 71, 2}}, {{36, 70.5, 0}, {34.5, 70, 2}}, {{36, 70.5, 0}, {
       34.5, 69, 2}}, {{37, 70.5, 0}, {38.5, 72, 2}}, {{37, 70.5, 0}, {
       38.5, 71, 2}}, {{37, 70.5, 0}, {38.5, 70, 2}}, {{37, 70.5, 0}, {
       38.5, 69, 2}}, {{38, 70.5, 0}, {38.5, 72, 2}}, {{38, 70.5, 0}, {
       38.5, 71, 2}}, {{38, 70.5, 0}, {38.5, 70, 2}}, {{38, 70.5, 0}, {
       38.5, 69, 2}}, {{39, 70.5, 0}, {38.5, 72, 2}}, {{39, 70.5, 0}, {
       38.5, 71, 2}}, {{39, 70.5, 0}, {38.5, 70, 2}}, {{39, 70.5, 0}, {
       38.5, 69, 2}}, {{40, 70.5, 0}, {38.5, 72, 2}}, {{40, 70.5, 0}, {
       38.5, 71, 2}}, {{40, 70.5, 0}, {38.5, 70, 2}}, {{40, 70.5, 0}, {
       38.5, 69, 2}}, {{41, 70.5, 0}, {42.5, 72, 2}}, {{41, 70.5, 0}, {
       42.5, 71, 2}}, {{41, 70.5, 0}, {42.5, 70, 2}}, {{41, 70.5, 0}, {
       42.5, 69, 2}}, {{42, 70.5, 0}, {42.5, 72, 2}}, {{42, 70.5, 0}, {
       42.5, 71, 2}}, {{42, 70.5, 0}, {42.5, 70, 2}}, {{42, 70.5, 0}, {
       42.5, 69, 2}}, {{43, 70.5, 0}, {42.5, 72, 2}}, {{43, 70.5, 0}, {
       42.5, 71, 2}}, {{43, 70.5, 0}, {42.5, 70, 2}}, {{43, 70.5, 0}, {
       42.5, 69, 2}}, {{44, 70.5, 0}, {42.5, 72, 2}}, {{44, 70.5, 0}, {
       42.5, 71, 2}}, {{44, 70.5, 0}, {42.5, 70, 2}}, {{44, 70.5, 0}, {
       42.5, 69, 2}}, {{45, 70.5, 0}, {46.5, 72, 2}}, {{45, 70.5, 0}, {
       46.5, 71, 2}}, {{45, 70.5, 0}, {46.5, 70, 2}}, {{45, 70.5, 0}, {
       46.5, 69, 2}}, {{46, 70.5, 0}, {46.5, 72, 2}}, {{46, 70.5, 0}, {
       46.5, 71, 2}}, {{46, 70.5, 0}, {46.5, 70, 2}}, {{46, 70.5, 0}, {
       46.5, 69, 2}}, {{47, 70.5, 0}, {46.5, 72, 2}}, {{47, 70.5, 0}, {
       46.5, 71, 2}}, {{47, 70.5, 0}, {46.5, 70, 2}}, {{47, 70.5, 0}, {
       46.5, 69, 2}}, {{48, 70.5, 0}, {46.5, 72, 2}}, {{48, 70.5, 0}, {
       46.5, 71, 2}}, {{48, 70.5, 0}, {46.5, 70, 2}}, {{48, 70.5, 0}, {
       46.5, 69, 2}}, {{49, 70.5, 0}, {50.5, 72, 2}}, {{49, 70.5, 0}, {
       50.5, 71, 2}}, {{49, 70.5, 0}, {50.5, 70, 2}}, {{49, 70.5, 0}, {
       50.5, 69, 2}}, {{50, 70.5, 0}, {50.5, 72, 2}}, {{50, 70.5, 0}, {
       50.5, 71, 2}}, {{50, 70.5, 0}, {50.5, 70, 2}}, {{50, 70.5, 0}, {
       50.5, 69, 2}}, {{51, 70.5, 0}, {50.5, 72, 2}}, {{51, 70.5, 0}, {
       50.5, 71, 2}}, {{51, 70.5, 0}, {50.5, 70, 2}}, {{51, 70.5, 0}, {
       50.5, 69, 2}}, {{52, 70.5, 0}, {50.5, 72, 2}}, {{52, 70.5, 0}, {
       50.5, 71, 2}}, {{52, 70.5, 0}, {50.5, 70, 2}}, {{52, 70.5, 0}, {
       50.5, 69, 2}}, {{53, 70.5, 0}, {54.5, 72, 2}}, {{53, 70.5, 0}, {
       54.5, 71, 2}}, {{53, 70.5, 0}, {54.5, 70, 2}}, {{53, 70.5, 0}, {
       54.5, 69, 2}}, {{54, 70.5, 0}, {54.5, 72, 2}}, {{54, 70.5, 0}, {
       54.5, 71, 2}}, {{54, 70.5, 0}, {54.5, 70, 2}}, {{54, 70.5, 0}, {
       54.5, 69, 2}}, {{55, 70.5, 0}, {54.5, 72, 2}}, {{55, 70.5, 0}, {
       54.5, 71, 2}}, {{55, 70.5, 0}, {54.5, 70, 2}}, {{55, 70.5, 0}, {
       54.5, 69, 2}}, {{56, 70.5, 0}, {54.5, 72, 2}}, {{56, 70.5, 0}, {
       54.5, 71, 2}}, {{56, 70.5, 0}, {54.5, 70, 2}}, {{56, 70.5, 0}, {
       54.5, 69, 2}}, {{57, 70.5, 0}, {58.5, 72, 2}}, {{57, 70.5, 0}, {
       58.5, 71, 2}}, {{57, 70.5, 0}, {58.5, 70, 2}}, {{57, 70.5, 0}, {
       58.5, 69, 2}}, {{58, 70.5, 0}, {58.5, 72, 2}}, {{58, 70.5, 0}, {
       58.5, 71, 2}}, {{58, 70.5, 0}, {58.5, 70, 2}}, {{58, 70.5, 0}, {
       58.5, 69, 2}}, {{59, 70.5, 0}, {58.5, 72, 2}}, {{59, 70.5, 0}, {
       58.5, 71, 2}}, {{59, 70.5, 0}, {58.5, 70, 2}}, {{59, 70.5, 0}, {
       58.5, 69, 2}}, {{60, 70.5, 0}, {58.5, 72, 2}}, {{60, 70.5, 0}, {
       58.5, 71, 2}}, {{60, 70.5, 0}, {58.5, 70, 2}}, {{60, 70.5, 0}, {
       58.5, 69, 2}}, {{61, 70.5, 0}, {62.5, 72, 2}}, {{61, 70.5, 0}, {
       62.5, 71, 2}}, {{61, 70.5, 0}, {62.5, 70, 2}}, {{61, 70.5, 0}, {
       62.5, 69, 2}}, {{62, 70.5, 0}, {62.5, 72, 2}}, {{62, 70.5, 0}, {
       62.5, 71, 2}}, {{62, 70.5, 0}, {62.5, 70, 2}}, {{62, 70.5, 0}, {
       62.5, 69, 2}}, {{63, 70.5, 0}, {62.5, 72, 2}}, {{63, 70.5, 0}, {
       62.5, 71, 2}}, {{63, 70.5, 0}, {62.5, 70, 2}}, {{63, 70.5, 0}, {
       62.5, 69, 2}}, {{64, 70.5, 0}, {62.5, 72, 2}}, {{64, 70.5, 0}, {
       62.5, 71, 2}}, {{64, 70.5, 0}, {62.5, 70, 2}}, {{64, 70.5, 0}, {
       62.5, 69, 2}}, {{65, 70.5, 0}, {66.5, 72, 2}}, {{65, 70.5, 0}, {
       66.5, 71, 2}}, {{65, 70.5, 0}, {66.5, 70, 2}}, {{65, 70.5, 0}, {
       66.5, 69, 2}}, {{66, 70.5, 0}, {66.5, 72, 2}}, {{66, 70.5, 0}, {
       66.5, 71, 2}}, {{66, 70.5, 0}, {66.5, 70, 2}}, {{66, 70.5, 0}, {
       66.5, 69, 2}}, {{67, 70.5, 0}, {66.5, 72, 2}}, {{67, 70.5, 0}, {
       66.5, 71, 2}}, {{67, 70.5, 0}, {66.5, 70, 2}}, {{67, 70.5, 0}, {
       66.5, 69, 2}}, {{68, 70.5, 0}, {66.5, 72, 2}}, {{68, 70.5, 0}, {
       66.5, 71, 2}}, {{68, 70.5, 0}, {66.5, 70, 2}}, {{68, 70.5, 0}, {
       66.5, 69, 2}}, {{69, 70.5, 0}, {70.5, 72, 2}}, {{69, 70.5, 0}, {
       70.5, 71, 2}}, {{69, 70.5, 0}, {70.5, 70, 2}}, {{69, 70.5, 0}, {
       70.5, 69, 2}}, {{70, 70.5, 0}, {70.5, 72, 2}}, {{70, 70.5, 0}, {
       70.5, 71, 2}}, {{70, 70.5, 0}, {70.5, 70, 2}}, {{70, 70.5, 0}, {
       70.5, 69, 2}}, {{71, 70.5, 0}, {70.5, 72, 2}}, {{71, 70.5, 0}, {
       70.5, 71, 2}}, {{71, 70.5, 0}, {70.5, 70, 2}}, {{71, 70.5, 0}, {
       70.5, 69, 2}}, {{72, 70.5, 0}, {70.5, 72, 2}}, {{72, 70.5, 0}, {
       70.5, 71, 2}}, {{72, 70.5, 0}, {70.5, 70, 2}}, {{72, 70.5, 0}, {
       70.5, 69, 2}}, {{73, 70.5, 0}, {74.5, 72, 2}}, {{73, 70.5, 0}, {
       74.5, 71, 2}}, {{73, 70.5, 0}, {74.5, 70, 2}}, {{73, 70.5, 0}, {
       74.5, 69, 2}}, {{74, 70.5, 0}, {74.5, 72, 2}}, {{74, 70.5, 0}, {
       74.5, 71, 2}}, {{74, 70.5, 0}, {74.5, 70, 2}}, {{74, 70.5, 0}, {
       74.5, 69, 2}}, {{75, 70.5, 0}, {74.5, 72, 2}}, {{75, 70.5, 0}, {
       74.5, 71, 2}}, {{75, 70.5, 0}, {74.5, 70, 2}}, {{75, 70.5, 0}, {
       74.5, 69, 2}}, {{76, 70.5, 0}, {74.5, 72, 2}}, {{76, 70.5, 0}, {
       74.5, 71, 2}}, {{76, 70.5, 0}, {74.5, 70, 2}}, {{76, 70.5, 0}, {
       74.5, 69, 2}}, {{77, 70.5, 0}, {78.5, 72, 2}}, {{77, 70.5, 0}, {
       78.5, 71, 2}}, {{77, 70.5, 0}, {78.5, 70, 2}}, {{77, 70.5, 0}, {
       78.5, 69, 2}}, {{78, 70.5, 0}, {78.5, 72, 2}}, {{78, 70.5, 0}, {
       78.5, 71, 2}}, {{78, 70.5, 0}, {78.5, 70, 2}}, {{78, 70.5, 0}, {
       78.5, 69, 2}}, {{79, 70.5, 0}, {78.5, 72, 2}}, {{79, 70.5, 0}, {
       78.5, 71, 2}}, {{79, 70.5, 0}, {78.5, 70, 2}}, {{79, 70.5, 0}, {
       78.5, 69, 2}}, {{80, 70.5, 0}, {78.5, 72, 2}}, {{80, 70.5, 0}, {
       78.5, 71, 2}}, {{80, 70.5, 0}, {78.5, 70, 2}}, {{80, 70.5, 0}, {
       78.5, 69, 2}}, {{1, 66.5, 0}, {2.5, 68, 2}}, {{1, 66.5, 0}, {
       2.5, 67, 2}}, {{1, 66.5, 0}, {2.5, 66, 2}}, {{1, 66.5, 0}, {
       2.5, 65, 2}}, {{2, 66.5, 0}, {2.5, 68, 2}}, {{2, 66.5, 0}, {
       2.5, 67, 2}}, {{2, 66.5, 0}, {2.5, 66, 2}}, {{2, 66.5, 0}, {
       2.5, 65, 2}}, {{3, 66.5, 0}, {2.5, 68, 2}}, {{3, 66.5, 0}, {
       2.5, 67, 2}}, {{3, 66.5, 0}, {2.5, 66, 2}}, {{3, 66.5, 0}, {
       2.5, 65, 2}}, {{4, 66.5, 0}, {2.5, 68, 2}}, {{4, 66.5, 0}, {
       2.5, 67, 2}}, {{4, 66.5, 0}, {2.5, 66, 2}}, {{4, 66.5, 0}, {
       2.5, 65, 2}}, {{5, 66.5, 0}, {6.5, 68, 2}}, {{5, 66.5, 0}, {
       6.5, 67, 2}}, {{5, 66.5, 0}, {6.5, 66, 2}}, {{5, 66.5, 0}, {
       6.5, 65, 2}}, {{6, 66.5, 0}, {6.5, 68, 2}}, {{6, 66.5, 0}, {
       6.5, 67, 2}}, {{6, 66.5, 0}, {6.5, 66, 2}}, {{6, 66.5, 0}, {
       6.5, 65, 2}}, {{7, 66.5, 0}, {6.5, 68, 2}}, {{7, 66.5, 0}, {
       6.5, 67, 2}}, {{7, 66.5, 0}, {6.5, 66, 2}}, {{7, 66.5, 0}, {
       6.5, 65, 2}}, {{8, 66.5, 0}, {6.5, 68, 2}}, {{8, 66.5, 0}, {
       6.5, 67, 2}}, {{8, 66.5, 0}, {6.5, 66, 2}}, {{8, 66.5, 0}, {
       6.5, 65, 2}}, {{9, 66.5, 0}, {10.5, 68, 2}}, {{9, 66.5, 0}, {
       10.5, 67, 2}}, {{9, 66.5, 0}, {10.5, 66, 2}}, {{9, 66.5, 0}, {
       10.5, 65, 2}}, {{10, 66.5, 0}, {10.5, 68, 2}}, {{10, 66.5, 0}, {
       10.5, 67, 2}}, {{10, 66.5, 0}, {10.5, 66, 2}}, {{10, 66.5, 0}, {
       10.5, 65, 2}}, {{11, 66.5, 0}, {10.5, 68, 2}}, {{11, 66.5, 0}, {
       10.5, 67, 2}}, {{11, 66.5, 0}, {10.5, 66, 2}}, {{11, 66.5, 0}, {
       10.5, 65, 2}}, {{12, 66.5, 0}, {10.5, 68, 2}}, {{12, 66.5, 0}, {
       10.5, 67, 2}}, {{12, 66.5, 0}, {10.5, 66, 2}}, {{12, 66.5, 0}, {
       10.5, 65, 2}}, {{13, 66.5, 0}, {14.5, 68, 2}}, {{13, 66.5, 0}, {
       14.5, 67, 2}}, {{13, 66.5, 0}, {14.5, 66, 2}}, {{13, 66.5, 0}, {
       14.5, 65, 2}}, {{14, 66.5, 0}, {14.5, 68, 2}}, {{14, 66.5, 0}, {
       14.5, 67, 2}}, {{14, 66.5, 0}, {14.5, 66, 2}}, {{14, 66.5, 0}, {
       14.5, 65, 2}}, {{15, 66.5, 0}, {14.5, 68, 2}}, {{15, 66.5, 0}, {
       14.5, 67, 2}}, {{15, 66.5, 0}, {14.5, 66, 2}}, {{15, 66.5, 0}, {
       14.5, 65, 2}}, {{16, 66.5, 0}, {14.5, 68, 2}}, {{16, 66.5, 0}, {
       14.5, 67, 2}}, {{16, 66.5, 0}, {14.5, 66, 2}}, {{16, 66.5, 0}, {
       14.5, 65, 2}}, {{17, 66.5, 0}, {18.5, 68, 2}}, {{17, 66.5, 0}, {
       18.5, 67, 2}}, {{17, 66.5, 0}, {18.5, 66, 2}}, {{17, 66.5, 0}, {
       18.5, 65, 2}}, {{18, 66.5, 0}, {18.5, 68, 2}}, {{18, 66.5, 0}, {
       18.5, 67, 2}}, {{18, 66.5, 0}, {18.5, 66, 2}}, {{18, 66.5, 0}, {
       18.5, 65, 2}}, {{19, 66.5, 0}, {18.5, 68, 2}}, {{19, 66.5, 0}, {
       18.5, 67, 2}}, {{19, 66.5, 0}, {18.5, 66, 2}}, {{19, 66.5, 0}, {
       18.5, 65, 2}}, {{20, 66.5, 0}, {18.5, 68, 2}}, {{20, 66.5, 0}, {
       18.5, 67, 2}}, {{20, 66.5, 0}, {18.5, 66, 2}}, {{20, 66.5, 0}, {
       18.5, 65, 2}}, {{21, 66.5, 0}, {22.5, 68, 2}}, {{21, 66.5, 0}, {
       22.5, 67, 2}}, {{21, 66.5, 0}, {22.5, 66, 2}}, {{21, 66.5, 0}, {
       22.5, 65, 2}}, {{22, 66.5, 0}, {22.5, 68, 2}}, {{22, 66.5, 0}, {
       22.5, 67, 2}}, {{22, 66.5, 0}, {22.5, 66, 2}}, {{22, 66.5, 0}, {
       22.5, 65, 2}}, {{23, 66.5, 0}, {22.5, 68, 2}}, {{23, 66.5, 0}, {
       22.5, 67, 2}}, {{23, 66.5, 0}, {22.5, 66, 2}}, {{23, 66.5, 0}, {
       22.5, 65, 2}}, {{24, 66.5, 0}, {22.5, 68, 2}}, {{24, 66.5, 0}, {
       22.5, 67, 2}}, {{24, 66.5, 0}, {22.5, 66, 2}}, {{24, 66.5, 0}, {
       22.5, 65, 2}}, {{25, 66.5, 0}, {26.5, 68, 2}}, {{25, 66.5, 0}, {
       26.5, 67, 2}}, {{25, 66.5, 0}, {26.5, 66, 2}}, {{25, 66.5, 0}, {
       26.5, 65, 2}}, {{26, 66.5, 0}, {26.5, 68, 2}}, {{26, 66.5, 0}, {
       26.5, 67, 2}}, {{26, 66.5, 0}, {26.5, 66, 2}}, {{26, 66.5, 0}, {
       26.5, 65, 2}}, {{27, 66.5, 0}, {26.5, 68, 2}}, {{27, 66.5, 0}, {
       26.5, 67, 2}}, {{27, 66.5, 0}, {26.5, 66, 2}}, {{27, 66.5, 0}, {
       26.5, 65, 2}}, {{28, 66.5, 0}, {26.5, 68, 2}}, {{28, 66.5, 0}, {
       26.5, 67, 2}}, {{28, 66.5, 0}, {26.5, 66, 2}}, {{28, 66.5, 0}, {
       26.5, 65, 2}}, {{29, 66.5, 0}, {30.5, 68, 2}}, {{29, 66.5, 0}, {
       30.5, 67, 2}}, {{29, 66.5, 0}, {30.5, 66, 2}}, {{29, 66.5, 0}, {
       30.5, 65, 2}}, {{30, 66.5, 0}, {30.5, 68, 2}}, {{30, 66.5, 0}, {
       30.5, 67, 2}}, {{30, 66.5, 0}, {30.5, 66, 2}}, {{30, 66.5, 0}, {
       30.5, 65, 2}}, {{31, 66.5, 0}, {30.5, 68, 2}}, {{31, 66.5, 0}, {
       30.5, 67, 2}}, {{31, 66.5, 0}, {30.5, 66, 2}}, {{31, 66.5, 0}, {
       30.5, 65, 2}}, {{32, 66.5, 0}, {30.5, 68, 2}}, {{32, 66.5, 0}, {
       30.5, 67, 2}}, {{32, 66.5, 0}, {30.5, 66, 2}}, {{32, 66.5, 0}, {
       30.5, 65, 2}}, {{33, 66.5, 0}, {34.5, 68, 2}}, {{33, 66.5, 0}, {
       34.5, 67, 2}}, {{33, 66.5, 0}, {34.5, 66, 2}}, {{33, 66.5, 0}, {
       34.5, 65, 2}}, {{34, 66.5, 0}, {34.5, 68, 2}}, {{34, 66.5, 0}, {
       34.5, 67, 2}}, {{34, 66.5, 0}, {34.5, 66, 2}}, {{34, 66.5, 0}, {
       34.5, 65, 2}}, {{35, 66.5, 0}, {34.5, 68, 2}}, {{35, 66.5, 0}, {
       34.5, 67, 2}}, {{35, 66.5, 0}, {34.5, 66, 2}}, {{35, 66.5, 0}, {
       34.5, 65, 2}}, {{36, 66.5, 0}, {34.5, 68, 2}}, {{36, 66.5, 0}, {
       34.5, 67, 2}}, {{36, 66.5, 0}, {34.5, 66, 2}}, {{36, 66.5, 0}, {
       34.5, 65, 2}}, {{37, 66.5, 0}, {38.5, 68, 2}}, {{37, 66.5, 0}, {
       38.5, 67, 2}}, {{37, 66.5, 0}, {38.5, 66, 2}}, {{37, 66.5, 0}, {
       38.5, 65, 2}}, {{38, 66.5, 0}, {38.5, 68, 2}}, {{38, 66.5, 0}, {
       38.5, 67, 2}}, {{38, 66.5, 0}, {38.5, 66, 2}}, {{38, 66.5, 0}, {
       38.5, 65, 2}}, {{39, 66.5, 0}, {38.5, 68, 2}}, {{39, 66.5, 0}, {
       38.5, 67, 2}}, {{39, 66.5, 0}, {38.5, 66, 2}}, {{39, 66.5, 0}, {
       38.5, 65, 2}}, {{40, 66.5, 0}, {38.5, 68, 2}}, {{40, 66.5, 0}, {
       38.5, 67, 2}}, {{40, 66.5, 0}, {38.5, 66, 2}}, {{40, 66.5, 0}, {
       38.5, 65, 2}}, {{41, 66.5, 0}, {42.5, 68, 2}}, {{41, 66.5, 0}, {
       42.5, 67, 2}}, {{41, 66.5, 0}, {42.5, 66, 2}}, {{41, 66.5, 0}, {
       42.5, 65, 2}}, {{42, 66.5, 0}, {42.5, 68, 2}}, {{42, 66.5, 0}, {
       42.5, 67, 2}}, {{42, 66.5, 0}, {42.5, 66, 2}}, {{42, 66.5, 0}, {
       42.5, 65, 2}}, {{43, 66.5, 0}, {42.5, 68, 2}}, {{43, 66.5, 0}, {
       42.5, 67, 2}}, {{43, 66.5, 0}, {42.5, 66, 2}}, {{43, 66.5, 0}, {
       42.5, 65, 2}}, {{44, 66.5, 0}, {42.5, 68, 2}}, {{44, 66.5, 0}, {
       42.5, 67, 2}}, {{44, 66.5, 0}, {42.5, 66, 2}}, {{44, 66.5, 0}, {
       42.5, 65, 2}}, {{45, 66.5, 0}, {46.5, 68, 2}}, {{45, 66.5, 0}, {
       46.5, 67, 2}}, {{45, 66.5, 0}, {46.5, 66, 2}}, {{45, 66.5, 0}, {
       46.5, 65, 2}}, {{46, 66.5, 0}, {46.5, 68, 2}}, {{46, 66.5, 0}, {
       46.5, 67, 2}}, {{46, 66.5, 0}, {46.5, 66, 2}}, {{46, 66.5, 0}, {
       46.5, 65, 2}}, {{47, 66.5, 0}, {46.5, 68, 2}}, {{47, 66.5, 0}, {
       46.5, 67, 2}}, {{47, 66.5, 0}, {46.5, 66, 2}}, {{47, 66.5, 0}, {
       46.5, 65, 2}}, {{48, 66.5, 0}, {46.5, 68, 2}}, {{48, 66.5, 0}, {
       46.5, 67, 2}}, {{48, 66.5, 0}, {46.5, 66, 2}}, {{48, 66.5, 0}, {
       46.5, 65, 2}}, {{49, 66.5, 0}, {50.5, 68, 2}}, {{49, 66.5, 0}, {
       50.5, 67, 2}}, {{49, 66.5, 0}, {50.5, 66, 2}}, {{49, 66.5, 0}, {
       50.5, 65, 2}}, {{50, 66.5, 0}, {50.5, 68, 2}}, {{50, 66.5, 0}, {
       50.5, 67, 2}}, {{50, 66.5, 0}, {50.5, 66, 2}}, {{50, 66.5, 0}, {
       50.5, 65, 2}}, {{51, 66.5, 0}, {50.5, 68, 2}}, {{51, 66.5, 0}, {
       50.5, 67, 2}}, {{51, 66.5, 0}, {50.5, 66, 2}}, {{51, 66.5, 0}, {
       50.5, 65, 2}}, {{52, 66.5, 0}, {50.5, 68, 2}}, {{52, 66.5, 0}, {
       50.5, 67, 2}}, {{52, 66.5, 0}, {50.5, 66, 2}}, {{52, 66.5, 0}, {
       50.5, 65, 2}}, {{53, 66.5, 0}, {54.5, 68, 2}}, {{53, 66.5, 0}, {
       54.5, 67, 2}}, {{53, 66.5, 0}, {54.5, 66, 2}}, {{53, 66.5, 0}, {
       54.5, 65, 2}}, {{54, 66.5, 0}, {54.5, 68, 2}}, {{54, 66.5, 0}, {
       54.5, 67, 2}}, {{54, 66.5, 0}, {54.5, 66, 2}}, {{54, 66.5, 0}, {
       54.5, 65, 2}}, {{55, 66.5, 0}, {54.5, 68, 2}}, {{55, 66.5, 0}, {
       54.5, 67, 2}}, {{55, 66.5, 0}, {54.5, 66, 2}}, {{55, 66.5, 0}, {
       54.5, 65, 2}}, {{56, 66.5, 0}, {54.5, 68, 2}}, {{56, 66.5, 0}, {
       54.5, 67, 2}}, {{56, 66.5, 0}, {54.5, 66, 2}}, {{56, 66.5, 0}, {
       54.5, 65, 2}}, {{57, 66.5, 0}, {58.5, 68, 2}}, {{57, 66.5, 0}, {
       58.5, 67, 2}}, {{57, 66.5, 0}, {58.5, 66, 2}}, {{57, 66.5, 0}, {
       58.5, 65, 2}}, {{58, 66.5, 0}, {58.5, 68, 2}}, {{58, 66.5, 0}, {
       58.5, 67, 2}}, {{58, 66.5, 0}, {58.5, 66, 2}}, {{58, 66.5, 0}, {
       58.5, 65, 2}}, {{59, 66.5, 0}, {58.5, 68, 2}}, {{59, 66.5, 0}, {
       58.5, 67, 2}}, {{59, 66.5, 0}, {58.5, 66, 2}}, {{59, 66.5, 0}, {
       58.5, 65, 2}}, {{60, 66.5, 0}, {58.5, 68, 2}}, {{60, 66.5, 0}, {
       58.5, 67, 2}}, {{60, 66.5, 0}, {58.5, 66, 2}}, {{60, 66.5, 0}, {
       58.5, 65, 2}}, {{61, 66.5, 0}, {62.5, 68, 2}}, {{61, 66.5, 0}, {
       62.5, 67, 2}}, {{61, 66.5, 0}, {62.5, 66, 2}}, {{61, 66.5, 0}, {
       62.5, 65, 2}}, {{62, 66.5, 0}, {62.5, 68, 2}}, {{62, 66.5, 0}, {
       62.5, 67, 2}}, {{62, 66.5, 0}, {62.5, 66, 2}}, {{62, 66.5, 0}, {
       62.5, 65, 2}}, {{63, 66.5, 0}, {62.5, 68, 2}}, {{63, 66.5, 0}, {
       62.5, 67, 2}}, {{63, 66.5, 0}, {62.5, 66, 2}}, {{63, 66.5, 0}, {
       62.5, 65, 2}}, {{64, 66.5, 0}, {62.5, 68, 2}}, {{64, 66.5, 0}, {
       62.5, 67, 2}}, {{64, 66.5, 0}, {62.5, 66, 2}}, {{64, 66.5, 0}, {
       62.5, 65, 2}}, {{65, 66.5, 0}, {66.5, 68, 2}}, {{65, 66.5, 0}, {
       66.5, 67, 2}}, {{65, 66.5, 0}, {66.5, 66, 2}}, {{65, 66.5, 0}, {
       66.5, 65, 2}}, {{66, 66.5, 0}, {66.5, 68, 2}}, {{66, 66.5, 0}, {
       66.5, 67, 2}}, {{66, 66.5, 0}, {66.5, 66, 2}}, {{66, 66.5, 0}, {
       66.5, 65, 2}}, {{67, 66.5, 0}, {66.5, 68, 2}}, {{67, 66.5, 0}, {
       66.5, 67, 2}}, {{67, 66.5, 0}, {66.5, 66, 2}}, {{67, 66.5, 0}, {
       66.5, 65, 2}}, {{68, 66.5, 0}, {66.5, 68, 2}}, {{68, 66.5, 0}, {
       66.5, 67, 2}}, {{68, 66.5, 0}, {66.5, 66, 2}}, {{68, 66.5, 0}, {
       66.5, 65, 2}}, {{69, 66.5, 0}, {70.5, 68, 2}}, {{69, 66.5, 0}, {
       70.5, 67, 2}}, {{69, 66.5, 0}, {70.5, 66, 2}}, {{69, 66.5, 0}, {
       70.5, 65, 2}}, {{70, 66.5, 0}, {70.5, 68, 2}}, {{70, 66.5, 0}, {
       70.5, 67, 2}}, {{70, 66.5, 0}, {70.5, 66, 2}}, {{70, 66.5, 0}, {
       70.5, 65, 2}}, {{71, 66.5, 0}, {70.5, 68, 2}}, {{71, 66.5, 0}, {
       70.5, 67, 2}}, {{71, 66.5, 0}, {70.5, 66, 2}}, {{71, 66.5, 0}, {
       70.5, 65, 2}}, {{72, 66.5, 0}, {70.5, 68, 2}}, {{72, 66.5, 0}, {
       70.5, 67, 2}}, {{72, 66.5, 0}, {70.5, 66, 2}}, {{72, 66.5, 0}, {
       70.5, 65, 2}}, {{73, 66.5, 0}, {74.5, 68, 2}}, {{73, 66.5, 0}, {
       74.5, 67, 2}}, {{73, 66.5, 0}, {74.5, 66, 2}}, {{73, 66.5, 0}, {
       74.5, 65, 2}}, {{74, 66.5, 0}, {74.5, 68, 2}}, {{74, 66.5, 0}, {
       74.5, 67, 2}}, {{74, 66.5, 0}, {74.5, 66, 2}}, {{74, 66.5, 0}, {
       74.5, 65, 2}}, {{75, 66.5, 0}, {74.5, 68, 2}}, {{75, 66.5, 0}, {
       74.5, 67, 2}}, {{75, 66.5, 0}, {74.5, 66, 2}}, {{75, 66.5, 0}, {
       74.5, 65, 2}}, {{76, 66.5, 0}, {74.5, 68, 2}}, {{76, 66.5, 0}, {
       74.5, 67, 2}}, {{76, 66.5, 0}, {74.5, 66, 2}}, {{76, 66.5, 0}, {
       74.5, 65, 2}}, {{77, 66.5, 0}, {78.5, 68, 2}}, {{77, 66.5, 0}, {
       78.5, 67, 2}}, {{77, 66.5, 0}, {78.5, 66, 2}}, {{77, 66.5, 0}, {
       78.5, 65, 2}}, {{78, 66.5, 0}, {78.5, 68, 2}}, {{78, 66.5, 0}, {
       78.5, 67, 2}}, {{78, 66.5, 0}, {78.5, 66, 2}}, {{78, 66.5, 0}, {
       78.5, 65, 2}}, {{79, 66.5, 0}, {78.5, 68, 2}}, {{79, 66.5, 0}, {
       78.5, 67, 2}}, {{79, 66.5, 0}, {78.5, 66, 2}}, {{79, 66.5, 0}, {
       78.5, 65, 2}}, {{80, 66.5, 0}, {78.5, 68, 2}}, {{80, 66.5, 0}, {
       78.5, 67, 2}}, {{80, 66.5, 0}, {78.5, 66, 2}}, {{80, 66.5, 0}, {
       78.5, 65, 2}}, {{1, 62.5, 0}, {2.5, 64, 2}}, {{1, 62.5, 0}, {
       2.5, 63, 2}}, {{1, 62.5, 0}, {2.5, 62, 2}}, {{1, 62.5, 0}, {
       2.5, 61, 2}}, {{2, 62.5, 0}, {2.5, 64, 2}}, {{2, 62.5, 0}, {
       2.5, 63, 2}}, {{2, 62.5, 0}, {2.5, 62, 2}}, {{2, 62.5, 0}, {
       2.5, 61, 2}}, {{3, 62.5, 0}, {2.5, 64, 2}}, {{3, 62.5, 0}, {
       2.5, 63, 2}}, {{3, 62.5, 0}, {2.5, 62, 2}}, {{3, 62.5, 0}, {
       2.5, 61, 2}}, {{4, 62.5, 0}, {2.5, 64, 2}}, {{4, 62.5, 0}, {
       2.5, 63, 2}}, {{4, 62.5, 0}, {2.5, 62, 2}}, {{4, 62.5, 0}, {
       2.5, 61, 2}}, {{5, 62.5, 0}, {6.5, 64, 2}}, {{5, 62.5, 0}, {
       6.5, 63, 2}}, {{5, 62.5, 0}, {6.5, 62, 2}}, {{5, 62.5, 0}, {
       6.5, 61, 2}}, {{6, 62.5, 0}, {6.5, 64, 2}}, {{6, 62.5, 0}, {
       6.5, 63, 2}}, {{6, 62.5, 0}, {6.5, 62, 2}}, {{6, 62.5, 0}, {
       6.5, 61, 2}}, {{7, 62.5, 0}, {6.5, 64, 2}}, {{7, 62.5, 0}, {
       6.5, 63, 2}}, {{7, 62.5, 0}, {6.5, 62, 2}}, {{7, 62.5, 0}, {
       6.5, 61, 2}}, {{8, 62.5, 0}, {6.5, 64, 2}}, {{8, 62.5, 0}, {
       6.5, 63, 2}}, {{8, 62.5, 0}, {6.5, 62, 2}}, {{8, 62.5, 0}, {
       6.5, 61, 2}}, {{9, 62.5, 0}, {10.5, 64, 2}}, {{9, 62.5, 0}, {
       10.5, 63, 2}}, {{9, 62.5, 0}, {10.5, 62, 2}}, {{9, 62.5, 0}, {
       10.5, 61, 2}}, {{10, 62.5, 0}, {10.5, 64, 2}}, {{10, 62.5, 0}, {
       10.5, 63, 2}}, {{10, 62.5, 0}, {10.5, 62, 2}}, {{10, 62.5, 0}, {
       10.5, 61, 2}}, {{11, 62.5, 0}, {10.5, 64, 2}}, {{11, 62.5, 0}, {
       10.5, 63, 2}}, {{11, 62.5, 0}, {10.5, 62, 2}}, {{11, 62.5, 0}, {
       10.5, 61, 2}}, {{12, 62.5, 0}, {10.5, 64, 2}}, {{12, 62.5, 0}, {
       10.5, 63, 2}}, {{12, 62.5, 0}, {10.5, 62, 2}}, {{12, 62.5, 0}, {
       10.5, 61, 2}}, {{13, 62.5, 0}, {14.5, 64, 2}}, {{13, 62.5, 0}, {
       14.5, 63, 2}}, {{13, 62.5, 0}, {14.5, 62, 2}}, {{13, 62.5, 0}, {
       14.5, 61, 2}}, {{14, 62.5, 0}, {14.5, 64, 2}}, {{14, 62.5, 0}, {
       14.5, 63, 2}}, {{14, 62.5, 0}, {14.5, 62, 2}}, {{14, 62.5, 0}, {
       14.5, 61, 2}}, {{15, 62.5, 0}, {14.5, 64, 2}}, {{15, 62.5, 0}, {
       14.5, 63, 2}}, {{15, 62.5, 0}, {14.5, 62, 2}}, {{15, 62.5, 0}, {
       14.5, 61, 2}}, {{16, 62.5, 0}, {14.5, 64, 2}}, {{16, 62.5, 0}, {
       14.5, 63, 2}}, {{16, 62.5, 0}, {14.5, 62, 2}}, {{16, 62.5, 0}, {
       14.5, 61, 2}}, {{17, 62.5, 0}, {18.5, 64, 2}}, {{17, 62.5, 0}, {
       18.5, 63, 2}}, {{17, 62.5, 0}, {18.5, 62, 2}}, {{17, 62.5, 0}, {
       18.5, 61, 2}}, {{18, 62.5, 0}, {18.5, 64, 2}}, {{18, 62.5, 0}, {
       18.5, 63, 2}}, {{18, 62.5, 0}, {18.5, 62, 2}}, {{18, 62.5, 0}, {
       18.5, 61, 2}}, {{19, 62.5, 0}, {18.5, 64, 2}}, {{19, 62.5, 0}, {
       18.5, 63, 2}}, {{19, 62.5, 0}, {18.5, 62, 2}}, {{19, 62.5, 0}, {
       18.5, 61, 2}}, {{20, 62.5, 0}, {18.5, 64, 2}}, {{20, 62.5, 0}, {
       18.5, 63, 2}}, {{20, 62.5, 0}, {18.5, 62, 2}}, {{20, 62.5, 0}, {
       18.5, 61, 2}}, {{21, 62.5, 0}, {22.5, 64, 2}}, {{21, 62.5, 0}, {
       22.5, 63, 2}}, {{21, 62.5, 0}, {22.5, 62, 2}}, {{21, 62.5, 0}, {
       22.5, 61, 2}}, {{22, 62.5, 0}, {22.5, 64, 2}}, {{22, 62.5, 0}, {
       22.5, 63, 2}}, {{22, 62.5, 0}, {22.5, 62, 2}}, {{22, 62.5, 0}, {
       22.5, 61, 2}}, {{23, 62.5, 0}, {22.5, 64, 2}}, {{23, 62.5, 0}, {
       22.5, 63, 2}}, {{23, 62.5, 0}, {22.5, 62, 2}}, {{23, 62.5, 0}, {
       22.5, 61, 2}}, {{24, 62.5, 0}, {22.5, 64, 2}}, {{24, 62.5, 0}, {
       22.5, 63, 2}}, {{24, 62.5, 0}, {22.5, 62, 2}}, {{24, 62.5, 0}, {
       22.5, 61, 2}}, {{25, 62.5, 0}, {26.5, 64, 2}}, {{25, 62.5, 0}, {
       26.5, 63, 2}}, {{25, 62.5, 0}, {26.5, 62, 2}}, {{25, 62.5, 0}, {
       26.5, 61, 2}}, {{26, 62.5, 0}, {26.5, 64, 2}}, {{26, 62.5, 0}, {
       26.5, 63, 2}}, {{26, 62.5, 0}, {26.5, 62, 2}}, {{26, 62.5, 0}, {
       26.5, 61, 2}}, {{27, 62.5, 0}, {26.5, 64, 2}}, {{27, 62.5, 0}, {
       26.5, 63, 2}}, {{27, 62.5, 0}, {26.5, 62, 2}}, {{27, 62.5, 0}, {
       26.5, 61, 2}}, {{28, 62.5, 0}, {26.5, 64, 2}}, {{28, 62.5, 0}, {
       26.5, 63, 2}}, {{28, 62.5, 0}, {26.5, 62, 2}}, {{28, 62.5, 0}, {
       26.5, 61, 2}}, {{29, 62.5, 0}, {30.5, 64, 2}}, {{29, 62.5, 0}, {
       30.5, 63, 2}}, {{29, 62.5, 0}, {30.5, 62, 2}}, {{29, 62.5, 0}, {
       30.5, 61, 2}}, {{30, 62.5, 0}, {30.5, 64, 2}}, {{30, 62.5, 0}, {
       30.5, 63, 2}}, {{30, 62.5, 0}, {30.5, 62, 2}}, {{30, 62.5, 0}, {
       30.5, 61, 2}}, {{31, 62.5, 0}, {30.5, 64, 2}}, {{31, 62.5, 0}, {
       30.5, 63, 2}}, {{31, 62.5, 0}, {30.5, 62, 2}}, {{31, 62.5, 0}, {
       30.5, 61, 2}}, {{32, 62.5, 0}, {30.5, 64, 2}}, {{32, 62.5, 0}, {
       30.5, 63, 2}}, {{32, 62.5, 0}, {30.5, 62, 2}}, {{32, 62.5, 0}, {
       30.5, 61, 2}}, {{33, 62.5, 0}, {34.5, 64, 2}}, {{33, 62.5, 0}, {
       34.5, 63, 2}}, {{33, 62.5, 0}, {34.5, 62, 2}}, {{33, 62.5, 0}, {
       34.5, 61, 2}}, {{34, 62.5, 0}, {34.5, 64, 2}}, {{34, 62.5, 0}, {
       34.5, 63, 2}}, {{34, 62.5, 0}, {34.5, 62, 2}}, {{34, 62.5, 0}, {
       34.5, 61, 2}}, {{35, 62.5, 0}, {34.5, 64, 2}}, {{35, 62.5, 0}, {
       34.5, 63, 2}}, {{35, 62.5, 0}, {34.5, 62, 2}}, {{35, 62.5, 0}, {
       34.5, 61, 2}}, {{36, 62.5, 0}, {34.5, 64, 2}}, {{36, 62.5, 0}, {
       34.5, 63, 2}}, {{36, 62.5, 0}, {34.5, 62, 2}}, {{36, 62.5, 0}, {
       34.5, 61, 2}}, {{37, 62.5, 0}, {38.5, 64, 2}}, {{37, 62.5, 0}, {
       38.5, 63, 2}}, {{37, 62.5, 0}, {38.5, 62, 2}}, {{37, 62.5, 0}, {
       38.5, 61, 2}}, {{38, 62.5, 0}, {38.5, 64, 2}}, {{38, 62.5, 0}, {
       38.5, 63, 2}}, {{38, 62.5, 0}, {38.5, 62, 2}}, {{38, 62.5, 0}, {
       38.5, 61, 2}}, {{39, 62.5, 0}, {38.5, 64, 2}}, {{39, 62.5, 0}, {
       38.5, 63, 2}}, {{39, 62.5, 0}, {38.5, 62, 2}}, {{39, 62.5, 0}, {
       38.5, 61, 2}}, {{40, 62.5, 0}, {38.5, 64, 2}}, {{40, 62.5, 0}, {
       38.5, 63, 2}}, {{40, 62.5, 0}, {38.5, 62, 2}}, {{40, 62.5, 0}, {
       38.5, 61, 2}}, {{41, 62.5, 0}, {42.5, 64, 2}}, {{41, 62.5, 0}, {
       42.5, 63, 2}}, {{41, 62.5, 0}, {42.5, 62, 2}}, {{41, 62.5, 0}, {
       42.5, 61, 2}}, {{42, 62.5, 0}, {42.5, 64, 2}}, {{42, 62.5, 0}, {
       42.5, 63, 2}}, {{42, 62.5, 0}, {42.5, 62, 2}}, {{42, 62.5, 0}, {
       42.5, 61, 2}}, {{43, 62.5, 0}, {42.5, 64, 2}}, {{43, 62.5, 0}, {
       42.5, 63, 2}}, {{43, 62.5, 0}, {42.5, 62, 2}}, {{43, 62.5, 0}, {
       42.5, 61, 2}}, {{44, 62.5, 0}, {42.5, 64, 2}}, {{44, 62.5, 0}, {
       42.5, 63, 2}}, {{44, 62.5, 0}, {42.5, 62, 2}}, {{44, 62.5, 0}, {
       42.5, 61, 2}}, {{45, 62.5, 0}, {46.5, 64, 2}}, {{45, 62.5, 0}, {
       46.5, 63, 2}}, {{45, 62.5, 0}, {46.5, 62, 2}}, {{45, 62.5, 0}, {
       46.5, 61, 2}}, {{46, 62.5, 0}, {46.5, 64, 2}}, {{46, 62.5, 0}, {
       46.5, 63, 2}}, {{46, 62.5, 0}, {46.5, 62, 2}}, {{46, 62.5, 0}, {
       46.5, 61, 2}}, {{47, 62.5, 0}, {46.5, 64, 2}}, {{47, 62.5, 0}, {
       46.5, 63, 2}}, {{47, 62.5, 0}, {46.5, 62, 2}}, {{47, 62.5, 0}, {
       46.5, 61, 2}}, {{48, 62.5, 0}, {46.5, 64, 2}}, {{48, 62.5, 0}, {
       46.5, 63, 2}}, {{48, 62.5, 0}, {46.5, 62, 2}}, {{48, 62.5, 0}, {
       46.5, 61, 2}}, {{49, 62.5, 0}, {50.5, 64, 2}}, {{49, 62.5, 0}, {
       50.5, 63, 2}}, {{49, 62.5, 0}, {50.5, 62, 2}}, {{49, 62.5, 0}, {
       50.5, 61, 2}}, {{50, 62.5, 0}, {50.5, 64, 2}}, {{50, 62.5, 0}, {
       50.5, 63, 2}}, {{50, 62.5, 0}, {50.5, 62, 2}}, {{50, 62.5, 0}, {
       50.5, 61, 2}}, {{51, 62.5, 0}, {50.5, 64, 2}}, {{51, 62.5, 0}, {
       50.5, 63, 2}}, {{51, 62.5, 0}, {50.5, 62, 2}}, {{51, 62.5, 0}, {
       50.5, 61, 2}}, {{52, 62.5, 0}, {50.5, 64, 2}}, {{52, 62.5, 0}, {
       50.5, 63, 2}}, {{52, 62.5, 0}, {50.5, 62, 2}}, {{52, 62.5, 0}, {
       50.5, 61, 2}}, {{53, 62.5, 0}, {54.5, 64, 2}}, {{53, 62.5, 0}, {
       54.5, 63, 2}}, {{53, 62.5, 0}, {54.5, 62, 2}}, {{53, 62.5, 0}, {
       54.5, 61, 2}}, {{54, 62.5, 0}, {54.5, 64, 2}}, {{54, 62.5, 0}, {
       54.5, 63, 2}}, {{54, 62.5, 0}, {54.5, 62, 2}}, {{54, 62.5, 0}, {
       54.5, 61, 2}}, {{55, 62.5, 0}, {54.5, 64, 2}}, {{55, 62.5, 0}, {
       54.5, 63, 2}}, {{55, 62.5, 0}, {54.5, 62, 2}}, {{55, 62.5, 0}, {
       54.5, 61, 2}}, {{56, 62.5, 0}, {54.5, 64, 2}}, {{56, 62.5, 0}, {
       54.5, 63, 2}}, {{56, 62.5, 0}, {54.5, 62, 2}}, {{56, 62.5, 0}, {
       54.5, 61, 2}}, {{57, 62.5, 0}, {58.5, 64, 2}}, {{57, 62.5, 0}, {
       58.5, 63, 2}}, {{57, 62.5, 0}, {58.5, 62, 2}}, {{57, 62.5, 0}, {
       58.5, 61, 2}}, {{58, 62.5, 0}, {58.5, 64, 2}}, {{58, 62.5, 0}, {
       58.5, 63, 2}}, {{58, 62.5, 0}, {58.5, 62, 2}}, {{58, 62.5, 0}, {
       58.5, 61, 2}}, {{59, 62.5, 0}, {58.5, 64, 2}}, {{59, 62.5, 0}, {
       58.5, 63, 2}}, {{59, 62.5, 0}, {58.5, 62, 2}}, {{59, 62.5, 0}, {
       58.5, 61, 2}}, {{60, 62.5, 0}, {58.5, 64, 2}}, {{60, 62.5, 0}, {
       58.5, 63, 2}}, {{60, 62.5, 0}, {58.5, 62, 2}}, {{60, 62.5, 0}, {
       58.5, 61, 2}}, {{61, 62.5, 0}, {62.5, 64, 2}}, {{61, 62.5, 0}, {
       62.5, 63, 2}}, {{61, 62.5, 0}, {62.5, 62, 2}}, {{61, 62.5, 0}, {
       62.5, 61, 2}}, {{62, 62.5, 0}, {62.5, 64, 2}}, {{62, 62.5, 0}, {
       62.5, 63, 2}}, {{62, 62.5, 0}, {62.5, 62, 2}}, {{62, 62.5, 0}, {
       62.5, 61, 2}}, {{63, 62.5, 0}, {62.5, 64, 2}}, {{63, 62.5, 0}, {
       62.5, 63, 2}}, {{63, 62.5, 0}, {62.5, 62, 2}}, {{63, 62.5, 0}, {
       62.5, 61, 2}}, {{64, 62.5, 0}, {62.5, 64, 2}}, {{64, 62.5, 0}, {
       62.5, 63, 2}}, {{64, 62.5, 0}, {62.5, 62, 2}}, {{64, 62.5, 0}, {
       62.5, 61, 2}}, {{65, 62.5, 0}, {66.5, 64, 2}}, {{65, 62.5, 0}, {
       66.5, 63, 2}}, {{65, 62.5, 0}, {66.5, 62, 2}}, {{65, 62.5, 0}, {
       66.5, 61, 2}}, {{66, 62.5, 0}, {66.5, 64, 2}}, {{66, 62.5, 0}, {
       66.5, 63, 2}}, {{66, 62.5, 0}, {66.5, 62, 2}}, {{66, 62.5, 0}, {
       66.5, 61, 2}}, {{67, 62.5, 0}, {66.5, 64, 2}}, {{67, 62.5, 0}, {
       66.5, 63, 2}}, {{67, 62.5, 0}, {66.5, 62, 2}}, {{67, 62.5, 0}, {
       66.5, 61, 2}}, {{68, 62.5, 0}, {66.5, 64, 2}}, {{68, 62.5, 0}, {
       66.5, 63, 2}}, {{68, 62.5, 0}, {66.5, 62, 2}}, {{68, 62.5, 0}, {
       66.5, 61, 2}}, {{69, 62.5, 0}, {70.5, 64, 2}}, {{69, 62.5, 0}, {
       70.5, 63, 2}}, {{69, 62.5, 0}, {70.5, 62, 2}}, {{69, 62.5, 0}, {
       70.5, 61, 2}}, {{70, 62.5, 0}, {70.5, 64, 2}}, {{70, 62.5, 0}, {
       70.5, 63, 2}}, {{70, 62.5, 0}, {70.5, 62, 2}}, {{70, 62.5, 0}, {
       70.5, 61, 2}}, {{71, 62.5, 0}, {70.5, 64, 2}}, {{71, 62.5, 0}, {
       70.5, 63, 2}}, {{71, 62.5, 0}, {70.5, 62, 2}}, {{71, 62.5, 0}, {
       70.5, 61, 2}}, {{72, 62.5, 0}, {70.5, 64, 2}}, {{72, 62.5, 0}, {
       70.5, 63, 2}}, {{72, 62.5, 0}, {70.5, 62, 2}}, {{72, 62.5, 0}, {
       70.5, 61, 2}}, {{73, 62.5, 0}, {74.5, 64, 2}}, {{73, 62.5, 0}, {
       74.5, 63, 2}}, {{73, 62.5, 0}, {74.5, 62, 2}}, {{73, 62.5, 0}, {
       74.5, 61, 2}}, {{74, 62.5, 0}, {74.5, 64, 2}}, {{74, 62.5, 0}, {
       74.5, 63, 2}}, {{74, 62.5, 0}, {74.5, 62, 2}}, {{74, 62.5, 0}, {
       74.5, 61, 2}}, {{75, 62.5, 0}, {74.5, 64, 2}}, {{75, 62.5, 0}, {
       74.5, 63, 2}}, {{75, 62.5, 0}, {74.5, 62, 2}}, {{75, 62.5, 0}, {
       74.5, 61, 2}}, {{76, 62.5, 0}, {74.5, 64, 2}}, {{76, 62.5, 0}, {
       74.5, 63, 2}}, {{76, 62.5, 0}, {74.5, 62, 2}}, {{76, 62.5, 0}, {
       74.5, 61, 2}}, {{77, 62.5, 0}, {78.5, 64, 2}}, {{77, 62.5, 0}, {
       78.5, 63, 2}}, {{77, 62.5, 0}, {78.5, 62, 2}}, {{77, 62.5, 0}, {
       78.5, 61, 2}}, {{78, 62.5, 0}, {78.5, 64, 2}}, {{78, 62.5, 0}, {
       78.5, 63, 2}}, {{78, 62.5, 0}, {78.5, 62, 2}}, {{78, 62.5, 0}, {
       78.5, 61, 2}}, {{79, 62.5, 0}, {78.5, 64, 2}}, {{79, 62.5, 0}, {
       78.5, 63, 2}}, {{79, 62.5, 0}, {78.5, 62, 2}}, {{79, 62.5, 0}, {
       78.5, 61, 2}}, {{80, 62.5, 0}, {78.5, 64, 2}}, {{80, 62.5, 0}, {
       78.5, 63, 2}}, {{80, 62.5, 0}, {78.5, 62, 2}}, {{80, 62.5, 0}, {
       78.5, 61, 2}}, {{1, 58.5, 0}, {2.5, 60, 2}}, {{1, 58.5, 0}, {
       2.5, 59, 2}}, {{1, 58.5, 0}, {2.5, 58, 2}}, {{1, 58.5, 0}, {
       2.5, 57, 2}}, {{2, 58.5, 0}, {2.5, 60, 2}}, {{2, 58.5, 0}, {
       2.5, 59, 2}}, {{2, 58.5, 0}, {2.5, 58, 2}}, {{2, 58.5, 0}, {
       2.5, 57, 2}}, {{3, 58.5, 0}, {2.5, 60, 2}}, {{3, 58.5, 0}, {
       2.5, 59, 2}}, {{3, 58.5, 0}, {2.5, 58, 2}}, {{3, 58.5, 0}, {
       2.5, 57, 2}}, {{4, 58.5, 0}, {2.5, 60, 2}}, {{4, 58.5, 0}, {
       2.5, 59, 2}}, {{4, 58.5, 0}, {2.5, 58, 2}}, {{4, 58.5, 0}, {
       2.5, 57, 2}}, {{5, 58.5, 0}, {6.5, 60, 2}}, {{5, 58.5, 0}, {
       6.5, 59, 2}}, {{5, 58.5, 0}, {6.5, 58, 2}}, {{5, 58.5, 0}, {
       6.5, 57, 2}}, {{6, 58.5, 0}, {6.5, 60, 2}}, {{6, 58.5, 0}, {
       6.5, 59, 2}}, {{6, 58.5, 0}, {6.5, 58, 2}}, {{6, 58.5, 0}, {
       6.5, 57, 2}}, {{7, 58.5, 0}, {6.5, 60, 2}}, {{7, 58.5, 0}, {
       6.5, 59, 2}}, {{7, 58.5, 0}, {6.5, 58, 2}}, {{7, 58.5, 0}, {
       6.5, 57, 2}}, {{8, 58.5, 0}, {6.5, 60, 2}}, {{8, 58.5, 0}, {
       6.5, 59, 2}}, {{8, 58.5, 0}, {6.5, 58, 2}}, {{8, 58.5, 0}, {
       6.5, 57, 2}}, {{9, 58.5, 0}, {10.5, 60, 2}}, {{9, 58.5, 0}, {
       10.5, 59, 2}}, {{9, 58.5, 0}, {10.5, 58, 2}}, {{9, 58.5, 0}, {
       10.5, 57, 2}}, {{10, 58.5, 0}, {10.5, 60, 2}}, {{10, 58.5, 0}, {
       10.5, 59, 2}}, {{10, 58.5, 0}, {10.5, 58, 2}}, {{10, 58.5, 0}, {
       10.5, 57, 2}}, {{11, 58.5, 0}, {10.5, 60, 2}}, {{11, 58.5, 0}, {
       10.5, 59, 2}}, {{11, 58.5, 0}, {10.5, 58, 2}}, {{11, 58.5, 0}, {
       10.5, 57, 2}}, {{12, 58.5, 0}, {10.5, 60, 2}}, {{12, 58.5, 0}, {
       10.5, 59, 2}}, {{12, 58.5, 0}, {10.5, 58, 2}}, {{12, 58.5, 0}, {
       10.5, 57, 2}}, {{13, 58.5, 0}, {14.5, 60, 2}}, {{13, 58.5, 0}, {
       14.5, 59, 2}}, {{13, 58.5, 0}, {14.5, 58, 2}}, {{13, 58.5, 0}, {
       14.5, 57, 2}}, {{14, 58.5, 0}, {14.5, 60, 2}}, {{14, 58.5, 0}, {
       14.5, 59, 2}}, {{14, 58.5, 0}, {14.5, 58, 2}}, {{14, 58.5, 0}, {
       14.5, 57, 2}}, {{15, 58.5, 0}, {14.5, 60, 2}}, {{15, 58.5, 0}, {
       14.5, 59, 2}}, {{15, 58.5, 0}, {14.5, 58, 2}}, {{15, 58.5, 0}, {
       14.5, 57, 2}}, {{16, 58.5, 0}, {14.5, 60, 2}}, {{16, 58.5, 0}, {
       14.5, 59, 2}}, {{16, 58.5, 0}, {14.5, 58, 2}}, {{16, 58.5, 0}, {
       14.5, 57, 2}}, {{17, 58.5, 0}, {18.5, 60, 2}}, {{17, 58.5, 0}, {
       18.5, 59, 2}}, {{17, 58.5, 0}, {18.5, 58, 2}}, {{17, 58.5, 0}, {
       18.5, 57, 2}}, {{18, 58.5, 0}, {18.5, 60, 2}}, {{18, 58.5, 0}, {
       18.5, 59, 2}}, {{18, 58.5, 0}, {18.5, 58, 2}}, {{18, 58.5, 0}, {
       18.5, 57, 2}}, {{19, 58.5, 0}, {18.5, 60, 2}}, {{19, 58.5, 0}, {
       18.5, 59, 2}}, {{19, 58.5, 0}, {18.5, 58, 2}}, {{19, 58.5, 0}, {
       18.5, 57, 2}}, {{20, 58.5, 0}, {18.5, 60, 2}}, {{20, 58.5, 0}, {
       18.5, 59, 2}}, {{20, 58.5, 0}, {18.5, 58, 2}}, {{20, 58.5, 0}, {
       18.5, 57, 2}}, {{21, 58.5, 0}, {22.5, 60, 2}}, {{21, 58.5, 0}, {
       22.5, 59, 2}}, {{21, 58.5, 0}, {22.5, 58, 2}}, {{21, 58.5, 0}, {
       22.5, 57, 2}}, {{22, 58.5, 0}, {22.5, 60, 2}}, {{22, 58.5, 0}, {
       22.5, 59, 2}}, {{22, 58.5, 0}, {22.5, 58, 2}}, {{22, 58.5, 0}, {
       22.5, 57, 2}}, {{23, 58.5, 0}, {22.5, 60, 2}}, {{23, 58.5, 0}, {
       22.5, 59, 2}}, {{23, 58.5, 0}, {22.5, 58, 2}}, {{23, 58.5, 0}, {
       22.5, 57, 2}}, {{24, 58.5, 0}, {22.5, 60, 2}}, {{24, 58.5, 0}, {
       22.5, 59, 2}}, {{24, 58.5, 0}, {22.5, 58, 2}}, {{24, 58.5, 0}, {
       22.5, 57, 2}}, {{25, 58.5, 0}, {26.5, 60, 2}}, {{25, 58.5, 0}, {
       26.5, 59, 2}}, {{25, 58.5, 0}, {26.5, 58, 2}}, {{25, 58.5, 0}, {
       26.5, 57, 2}}, {{26, 58.5, 0}, {26.5, 60, 2}}, {{26, 58.5, 0}, {
       26.5, 59, 2}}, {{26, 58.5, 0}, {26.5, 58, 2}}, {{26, 58.5, 0}, {
       26.5, 57, 2}}, {{27, 58.5, 0}, {26.5, 60, 2}}, {{27, 58.5, 0}, {
       26.5, 59, 2}}, {{27, 58.5, 0}, {26.5, 58, 2}}, {{27, 58.5, 0}, {
       26.5, 57, 2}}, {{28, 58.5, 0}, {26.5, 60, 2}}, {{28, 58.5, 0}, {
       26.5, 59, 2}}, {{28, 58.5, 0}, {26.5, 58, 2}}, {{28, 58.5, 0}, {
       26.5, 57, 2}}, {{29, 58.5, 0}, {30.5, 60, 2}}, {{29, 58.5, 0}, {
       30.5, 59, 2}}, {{29, 58.5, 0}, {30.5, 58, 2}}, {{29, 58.5, 0}, {
       30.5, 57, 2}}, {{30, 58.5, 0}, {30.5, 60, 2}}, {{30, 58.5, 0}, {
       30.5, 59, 2}}, {{30, 58.5, 0}, {30.5, 58, 2}}, {{30, 58.5, 0}, {
       30.5, 57, 2}}, {{31, 58.5, 0}, {30.5, 60, 2}}, {{31, 58.5, 0}, {
       30.5, 59, 2}}, {{31, 58.5, 0}, {30.5, 58, 2}}, {{31, 58.5, 0}, {
       30.5, 57, 2}}, {{32, 58.5, 0}, {30.5, 60, 2}}, {{32, 58.5, 0}, {
       30.5, 59, 2}}, {{32, 58.5, 0}, {30.5, 58, 2}}, {{32, 58.5, 0}, {
       30.5, 57, 2}}, {{33, 58.5, 0}, {34.5, 60, 2}}, {{33, 58.5, 0}, {
       34.5, 59, 2}}, {{33, 58.5, 0}, {34.5, 58, 2}}, {{33, 58.5, 0}, {
       34.5, 57, 2}}, {{34, 58.5, 0}, {34.5, 60, 2}}, {{34, 58.5, 0}, {
       34.5, 59, 2}}, {{34, 58.5, 0}, {34.5, 58, 2}}, {{34, 58.5, 0}, {
       34.5, 57, 2}}, {{35, 58.5, 0}, {34.5, 60, 2}}, {{35, 58.5, 0}, {
       34.5, 59, 2}}, {{35, 58.5, 0}, {34.5, 58, 2}}, {{35, 58.5, 0}, {
       34.5, 57, 2}}, {{36, 58.5, 0}, {34.5, 60, 2}}, {{36, 58.5, 0}, {
       34.5, 59, 2}}, {{36, 58.5, 0}, {34.5, 58, 2}}, {{36, 58.5, 0}, {
       34.5, 57, 2}}, {{37, 58.5, 0}, {38.5, 60, 2}}, {{37, 58.5, 0}, {
       38.5, 59, 2}}, {{37, 58.5, 0}, {38.5, 58, 2}}, {{37, 58.5, 0}, {
       38.5, 57, 2}}, {{38, 58.5, 0}, {38.5, 60, 2}}, {{38, 58.5, 0}, {
       38.5, 59, 2}}, {{38, 58.5, 0}, {38.5, 58, 2}}, {{38, 58.5, 0}, {
       38.5, 57, 2}}, {{39, 58.5, 0}, {38.5, 60, 2}}, {{39, 58.5, 0}, {
       38.5, 59, 2}}, {{39, 58.5, 0}, {38.5, 58, 2}}, {{39, 58.5, 0}, {
       38.5, 57, 2}}, {{40, 58.5, 0}, {38.5, 60, 2}}, {{40, 58.5, 0}, {
       38.5, 59, 2}}, {{40, 58.5, 0}, {38.5, 58, 2}}, {{40, 58.5, 0}, {
       38.5, 57, 2}}, {{41, 58.5, 0}, {42.5, 60, 2}}, {{41, 58.5, 0}, {
       42.5, 59, 2}}, {{41, 58.5, 0}, {42.5, 58, 2}}, {{41, 58.5, 0}, {
       42.5, 57, 2}}, {{42, 58.5, 0}, {42.5, 60, 2}}, {{42, 58.5, 0}, {
       42.5, 59, 2}}, {{42, 58.5, 0}, {42.5, 58, 2}}, {{42, 58.5, 0}, {
       42.5, 57, 2}}, {{43, 58.5, 0}, {42.5, 60, 2}}, {{43, 58.5, 0}, {
       42.5, 59, 2}}, {{43, 58.5, 0}, {42.5, 58, 2}}, {{43, 58.5, 0}, {
       42.5, 57, 2}}, {{44, 58.5, 0}, {42.5, 60, 2}}, {{44, 58.5, 0}, {
       42.5, 59, 2}}, {{44, 58.5, 0}, {42.5, 58, 2}}, {{44, 58.5, 0}, {
       42.5, 57, 2}}, {{45, 58.5, 0}, {46.5, 60, 2}}, {{45, 58.5, 0}, {
       46.5, 59, 2}}, {{45, 58.5, 0}, {46.5, 58, 2}}, {{45, 58.5, 0}, {
       46.5, 57, 2}}, {{46, 58.5, 0}, {46.5, 60, 2}}, {{46, 58.5, 0}, {
       46.5, 59, 2}}, {{46, 58.5, 0}, {46.5, 58, 2}}, {{46, 58.5, 0}, {
       46.5, 57, 2}}, {{47, 58.5, 0}, {46.5, 60, 2}}, {{47, 58.5, 0}, {
       46.5, 59, 2}}, {{47, 58.5, 0}, {46.5, 58, 2}}, {{47, 58.5, 0}, {
       46.5, 57, 2}}, {{48, 58.5, 0}, {46.5, 60, 2}}, {{48, 58.5, 0}, {
       46.5, 59, 2}}, {{48, 58.5, 0}, {46.5, 58, 2}}, {{48, 58.5, 0}, {
       46.5, 57, 2}}, {{49, 58.5, 0}, {50.5, 60, 2}}, {{49, 58.5, 0}, {
       50.5, 59, 2}}, {{49, 58.5, 0}, {50.5, 58, 2}}, {{49, 58.5, 0}, {
       50.5, 57, 2}}, {{50, 58.5, 0}, {50.5, 60, 2}}, {{50, 58.5, 0}, {
       50.5, 59, 2}}, {{50, 58.5, 0}, {50.5, 58, 2}}, {{50, 58.5, 0}, {
       50.5, 57, 2}}, {{51, 58.5, 0}, {50.5, 60, 2}}, {{51, 58.5, 0}, {
       50.5, 59, 2}}, {{51, 58.5, 0}, {50.5, 58, 2}}, {{51, 58.5, 0}, {
       50.5, 57, 2}}, {{52, 58.5, 0}, {50.5, 60, 2}}, {{52, 58.5, 0}, {
       50.5, 59, 2}}, {{52, 58.5, 0}, {50.5, 58, 2}}, {{52, 58.5, 0}, {
       50.5, 57, 2}}, {{53, 58.5, 0}, {54.5, 60, 2}}, {{53, 58.5, 0}, {
       54.5, 59, 2}}, {{53, 58.5, 0}, {54.5, 58, 2}}, {{53, 58.5, 0}, {
       54.5, 57, 2}}, {{54, 58.5, 0}, {54.5, 60, 2}}, {{54, 58.5, 0}, {
       54.5, 59, 2}}, {{54, 58.5, 0}, {54.5, 58, 2}}, {{54, 58.5, 0}, {
       54.5, 57, 2}}, {{55, 58.5, 0}, {54.5, 60, 2}}, {{55, 58.5, 0}, {
       54.5, 59, 2}}, {{55, 58.5, 0}, {54.5, 58, 2}}, {{55, 58.5, 0}, {
       54.5, 57, 2}}, {{56, 58.5, 0}, {54.5, 60, 2}}, {{56, 58.5, 0}, {
       54.5, 59, 2}}, {{56, 58.5, 0}, {54.5, 58, 2}}, {{56, 58.5, 0}, {
       54.5, 57, 2}}, {{57, 58.5, 0}, {58.5, 60, 2}}, {{57, 58.5, 0}, {
       58.5, 59, 2}}, {{57, 58.5, 0}, {58.5, 58, 2}}, {{57, 58.5, 0}, {
       58.5, 57, 2}}, {{58, 58.5, 0}, {58.5, 60, 2}}, {{58, 58.5, 0}, {
       58.5, 59, 2}}, {{58, 58.5, 0}, {58.5, 58, 2}}, {{58, 58.5, 0}, {
       58.5, 57, 2}}, {{59, 58.5, 0}, {58.5, 60, 2}}, {{59, 58.5, 0}, {
       58.5, 59, 2}}, {{59, 58.5, 0}, {58.5, 58, 2}}, {{59, 58.5, 0}, {
       58.5, 57, 2}}, {{60, 58.5, 0}, {58.5, 60, 2}}, {{60, 58.5, 0}, {
       58.5, 59, 2}}, {{60, 58.5, 0}, {58.5, 58, 2}}, {{60, 58.5, 0}, {
       58.5, 57, 2}}, {{61, 58.5, 0}, {62.5, 60, 2}}, {{61, 58.5, 0}, {
       62.5, 59, 2}}, {{61, 58.5, 0}, {62.5, 58, 2}}, {{61, 58.5, 0}, {
       62.5, 57, 2}}, {{62, 58.5, 0}, {62.5, 60, 2}}, {{62, 58.5, 0}, {
       62.5, 59, 2}}, {{62, 58.5, 0}, {62.5, 58, 2}}, {{62, 58.5, 0}, {
       62.5, 57, 2}}, {{63, 58.5, 0}, {62.5, 60, 2}}, {{63, 58.5, 0}, {
       62.5, 59, 2}}, {{63, 58.5, 0}, {62.5, 58, 2}}, {{63, 58.5, 0}, {
       62.5, 57, 2}}, {{64, 58.5, 0}, {62.5, 60, 2}}, {{64, 58.5, 0}, {
       62.5, 59, 2}}, {{64, 58.5, 0}, {62.5, 58, 2}}, {{64, 58.5, 0}, {
       62.5, 57, 2}}, {{65, 58.5, 0}, {66.5, 60, 2}}, {{65, 58.5, 0}, {
       66.5, 59, 2}}, {{65, 58.5, 0}, {66.5, 58, 2}}, {{65, 58.5, 0}, {
       66.5, 57, 2}}, {{66, 58.5, 0}, {66.5, 60, 2}}, {{66, 58.5, 0}, {
       66.5, 59, 2}}, {{66, 58.5, 0}, {66.5, 58, 2}}, {{66, 58.5, 0}, {
       66.5, 57, 2}}, {{67, 58.5, 0}, {66.5, 60, 2}}, {{67, 58.5, 0}, {
       66.5, 59, 2}}, {{67, 58.5, 0}, {66.5, 58, 2}}, {{67, 58.5, 0}, {
       66.5, 57, 2}}, {{68, 58.5, 0}, {66.5, 60, 2}}, {{68, 58.5, 0}, {
       66.5, 59, 2}}, {{68, 58.5, 0}, {66.5, 58, 2}}, {{68, 58.5, 0}, {
       66.5, 57, 2}}, {{69, 58.5, 0}, {70.5, 60, 2}}, {{69, 58.5, 0}, {
       70.5, 59, 2}}, {{69, 58.5, 0}, {70.5, 58, 2}}, {{69, 58.5, 0}, {
       70.5, 57, 2}}, {{70, 58.5, 0}, {70.5, 60, 2}}, {{70, 58.5, 0}, {
       70.5, 59, 2}}, {{70, 58.5, 0}, {70.5, 58, 2}}, {{70, 58.5, 0}, {
       70.5, 57, 2}}, {{71, 58.5, 0}, {70.5, 60, 2}}, {{71, 58.5, 0}, {
       70.5, 59, 2}}, {{71, 58.5, 0}, {70.5, 58, 2}}, {{71, 58.5, 0}, {
       70.5, 57, 2}}, {{72, 58.5, 0}, {70.5, 60, 2}}, {{72, 58.5, 0}, {
       70.5, 59, 2}}, {{72, 58.5, 0}, {70.5, 58, 2}}, {{72, 58.5, 0}, {
       70.5, 57, 2}}, {{73, 58.5, 0}, {74.5, 60, 2}}, {{73, 58.5, 0}, {
       74.5, 59, 2}}, {{73, 58.5, 0}, {74.5, 58, 2}}, {{73, 58.5, 0}, {
       74.5, 57, 2}}, {{74, 58.5, 0}, {74.5, 60, 2}}, {{74, 58.5, 0}, {
       74.5, 59, 2}}, {{74, 58.5, 0}, {74.5, 58, 2}}, {{74, 58.5, 0}, {
       74.5, 57, 2}}, {{75, 58.5, 0}, {74.5, 60, 2}}, {{75, 58.5, 0}, {
       74.5, 59, 2}}, {{75, 58.5, 0}, {74.5, 58, 2}}, {{75, 58.5, 0}, {
       74.5, 57, 2}}, {{76, 58.5, 0}, {74.5, 60, 2}}, {{76, 58.5, 0}, {
       74.5, 59, 2}}, {{76, 58.5, 0}, {74.5, 58, 2}}, {{76, 58.5, 0}, {
       74.5, 57, 2}}, {{77, 58.5, 0}, {78.5, 60, 2}}, {{77, 58.5, 0}, {
       78.5, 59, 2}}, {{77, 58.5, 0}, {78.5, 58, 2}}, {{77, 58.5, 0}, {
       78.5, 57, 2}}, {{78, 58.5, 0}, {78.5, 60, 2}}, {{78, 58.5, 0}, {
       78.5, 59, 2}}, {{78, 58.5, 0}, {78.5, 58, 2}}, {{78, 58.5, 0}, {
       78.5, 57, 2}}, {{79, 58.5, 0}, {78.5, 60, 2}}, {{79, 58.5, 0}, {
       78.5, 59, 2}}, {{79, 58.5, 0}, {78.5, 58, 2}}, {{79, 58.5, 0}, {
       78.5, 57, 2}}, {{80, 58.5, 0}, {78.5, 60, 2}}, {{80, 58.5, 0}, {
       78.5, 59, 2}}, {{80, 58.5, 0}, {78.5, 58, 2}}, {{80, 58.5, 0}, {
       78.5, 57, 2}}, {{1, 54.5, 0}, {2.5, 56, 2}}, {{1, 54.5, 0}, {
       2.5, 55, 2}}, {{1, 54.5, 0}, {2.5, 54, 2}}, {{1, 54.5, 0}, {
       2.5, 53, 2}}, {{2, 54.5, 0}, {2.5, 56, 2}}, {{2, 54.5, 0}, {
       2.5, 55, 2}}, {{2, 54.5, 0}, {2.5, 54, 2}}, {{2, 54.5, 0}, {
       2.5, 53, 2}}, {{3, 54.5, 0}, {2.5, 56, 2}}, {{3, 54.5, 0}, {
       2.5, 55, 2}}, {{3, 54.5, 0}, {2.5, 54, 2}}, {{3, 54.5, 0}, {
       2.5, 53, 2}}, {{4, 54.5, 0}, {2.5, 56, 2}}, {{4, 54.5, 0}, {
       2.5, 55, 2}}, {{4, 54.5, 0}, {2.5, 54, 2}}, {{4, 54.5, 0}, {
       2.5, 53, 2}}, {{5, 54.5, 0}, {6.5, 56, 2}}, {{5, 54.5, 0}, {
       6.5, 55, 2}}, {{5, 54.5, 0}, {6.5, 54, 2}}, {{5, 54.5, 0}, {
       6.5, 53, 2}}, {{6, 54.5, 0}, {6.5, 56, 2}}, {{6, 54.5, 0}, {
       6.5, 55, 2}}, {{6, 54.5, 0}, {6.5, 54, 2}}, {{6, 54.5, 0}, {
       6.5, 53, 2}}, {{7, 54.5, 0}, {6.5, 56, 2}}, {{7, 54.5, 0}, {
       6.5, 55, 2}}, {{7, 54.5, 0}, {6.5, 54, 2}}, {{7, 54.5, 0}, {
       6.5, 53, 2}}, {{8, 54.5, 0}, {6.5, 56, 2}}, {{8, 54.5, 0}, {
       6.5, 55, 2}}, {{8, 54.5, 0}, {6.5, 54, 2}}, {{8, 54.5, 0}, {
       6.5, 53, 2}}, {{9, 54.5, 0}, {10.5, 56, 2}}, {{9, 54.5, 0}, {
       10.5, 55, 2}}, {{9, 54.5, 0}, {10.5, 54, 2}}, {{9, 54.5, 0}, {
       10.5, 53, 2}}, {{10, 54.5, 0}, {10.5, 56, 2}}, {{10, 54.5, 0}, {
       10.5, 55, 2}}, {{10, 54.5, 0}, {10.5, 54, 2}}, {{10, 54.5, 0}, {
       10.5, 53, 2}}, {{11, 54.5, 0}, {10.5, 56, 2}}, {{11, 54.5, 0}, {
       10.5, 55, 2}}, {{11, 54.5, 0}, {10.5, 54, 2}}, {{11, 54.5, 0}, {
       10.5, 53, 2}}, {{12, 54.5, 0}, {10.5, 56, 2}}, {{12, 54.5, 0}, {
       10.5, 55, 2}}, {{12, 54.5, 0}, {10.5, 54, 2}}, {{12, 54.5, 0}, {
       10.5, 53, 2}}, {{13, 54.5, 0}, {14.5, 56, 2}}, {{13, 54.5, 0}, {
       14.5, 55, 2}}, {{13, 54.5, 0}, {14.5, 54, 2}}, {{13, 54.5, 0}, {
       14.5, 53, 2}}, {{14, 54.5, 0}, {14.5, 56, 2}}, {{14, 54.5, 0}, {
       14.5, 55, 2}}, {{14, 54.5, 0}, {14.5, 54, 2}}, {{14, 54.5, 0}, {
       14.5, 53, 2}}, {{15, 54.5, 0}, {14.5, 56, 2}}, {{15, 54.5, 0}, {
       14.5, 55, 2}}, {{15, 54.5, 0}, {14.5, 54, 2}}, {{15, 54.5, 0}, {
       14.5, 53, 2}}, {{16, 54.5, 0}, {14.5, 56, 2}}, {{16, 54.5, 0}, {
       14.5, 55, 2}}, {{16, 54.5, 0}, {14.5, 54, 2}}, {{16, 54.5, 0}, {
       14.5, 53, 2}}, {{17, 54.5, 0}, {18.5, 56, 2}}, {{17, 54.5, 0}, {
       18.5, 55, 2}}, {{17, 54.5, 0}, {18.5, 54, 2}}, {{17, 54.5, 0}, {
       18.5, 53, 2}}, {{18, 54.5, 0}, {18.5, 56, 2}}, {{18, 54.5, 0}, {
       18.5, 55, 2}}, {{18, 54.5, 0}, {18.5, 54, 2}}, {{18, 54.5, 0}, {
       18.5, 53, 2}}, {{19, 54.5, 0}, {18.5, 56, 2}}, {{19, 54.5, 0}, {
       18.5, 55, 2}}, {{19, 54.5, 0}, {18.5, 54, 2}}, {{19, 54.5, 0}, {
       18.5, 53, 2}}, {{20, 54.5, 0}, {18.5, 56, 2}}, {{20, 54.5, 0}, {
       18.5, 55, 2}}, {{20, 54.5, 0}, {18.5, 54, 2}}, {{20, 54.5, 0}, {
       18.5, 53, 2}}, {{21, 54.5, 0}, {22.5, 56, 2}}, {{21, 54.5, 0}, {
       22.5, 55, 2}}, {{21, 54.5, 0}, {22.5, 54, 2}}, {{21, 54.5, 0}, {
       22.5, 53, 2}}, {{22, 54.5, 0}, {22.5, 56, 2}}, {{22, 54.5, 0}, {
       22.5, 55, 2}}, {{22, 54.5, 0}, {22.5, 54, 2}}, {{22, 54.5, 0}, {
       22.5, 53, 2}}, {{23, 54.5, 0}, {22.5, 56, 2}}, {{23, 54.5, 0}, {
       22.5, 55, 2}}, {{23, 54.5, 0}, {22.5, 54, 2}}, {{23, 54.5, 0}, {
       22.5, 53, 2}}, {{24, 54.5, 0}, {22.5, 56, 2}}, {{24, 54.5, 0}, {
       22.5, 55, 2}}, {{24, 54.5, 0}, {22.5, 54, 2}}, {{24, 54.5, 0}, {
       22.5, 53, 2}}, {{25, 54.5, 0}, {26.5, 56, 2}}, {{25, 54.5, 0}, {
       26.5, 55, 2}}, {{25, 54.5, 0}, {26.5, 54, 2}}, {{25, 54.5, 0}, {
       26.5, 53, 2}}, {{26, 54.5, 0}, {26.5, 56, 2}}, {{26, 54.5, 0}, {
       26.5, 55, 2}}, {{26, 54.5, 0}, {26.5, 54, 2}}, {{26, 54.5, 0}, {
       26.5, 53, 2}}, {{27, 54.5, 0}, {26.5, 56, 2}}, {{27, 54.5, 0}, {
       26.5, 55, 2}}, {{27, 54.5, 0}, {26.5, 54, 2}}, {{27, 54.5, 0}, {
       26.5, 53, 2}}, {{28, 54.5, 0}, {26.5, 56, 2}}, {{28, 54.5, 0}, {
       26.5, 55, 2}}, {{28, 54.5, 0}, {26.5, 54, 2}}, {{28, 54.5, 0}, {
       26.5, 53, 2}}, {{29, 54.5, 0}, {30.5, 56, 2}}, {{29, 54.5, 0}, {
       30.5, 55, 2}}, {{29, 54.5, 0}, {30.5, 54, 2}}, {{29, 54.5, 0}, {
       30.5, 53, 2}}, {{30, 54.5, 0}, {30.5, 56, 2}}, {{30, 54.5, 0}, {
       30.5, 55, 2}}, {{30, 54.5, 0}, {30.5, 54, 2}}, {{30, 54.5, 0}, {
       30.5, 53, 2}}, {{31, 54.5, 0}, {30.5, 56, 2}}, {{31, 54.5, 0}, {
       30.5, 55, 2}}, {{31, 54.5, 0}, {30.5, 54, 2}}, {{31, 54.5, 0}, {
       30.5, 53, 2}}, {{32, 54.5, 0}, {30.5, 56, 2}}, {{32, 54.5, 0}, {
       30.5, 55, 2}}, {{32, 54.5, 0}, {30.5, 54, 2}}, {{32, 54.5, 0}, {
       30.5, 53, 2}}, {{33, 54.5, 0}, {34.5, 56, 2}}, {{33, 54.5, 0}, {
       34.5, 55, 2}}, {{33, 54.5, 0}, {34.5, 54, 2}}, {{33, 54.5, 0}, {
       34.5, 53, 2}}, {{34, 54.5, 0}, {34.5, 56, 2}}, {{34, 54.5, 0}, {
       34.5, 55, 2}}, {{34, 54.5, 0}, {34.5, 54, 2}}, {{34, 54.5, 0}, {
       34.5, 53, 2}}, {{35, 54.5, 0}, {34.5, 56, 2}}, {{35, 54.5, 0}, {
       34.5, 55, 2}}, {{35, 54.5, 0}, {34.5, 54, 2}}, {{35, 54.5, 0}, {
       34.5, 53, 2}}, {{36, 54.5, 0}, {34.5, 56, 2}}, {{36, 54.5, 0}, {
       34.5, 55, 2}}, {{36, 54.5, 0}, {34.5, 54, 2}}, {{36, 54.5, 0}, {
       34.5, 53, 2}}, {{37, 54.5, 0}, {38.5, 56, 2}}, {{37, 54.5, 0}, {
       38.5, 55, 2}}, {{37, 54.5, 0}, {38.5, 54, 2}}, {{37, 54.5, 0}, {
       38.5, 53, 2}}, {{38, 54.5, 0}, {38.5, 56, 2}}, {{38, 54.5, 0}, {
       38.5, 55, 2}}, {{38, 54.5, 0}, {38.5, 54, 2}}, {{38, 54.5, 0}, {
       38.5, 53, 2}}, {{39, 54.5, 0}, {38.5, 56, 2}}, {{39, 54.5, 0}, {
       38.5, 55, 2}}, {{39, 54.5, 0}, {38.5, 54, 2}}, {{39, 54.5, 0}, {
       38.5, 53, 2}}, {{40, 54.5, 0}, {38.5, 56, 2}}, {{40, 54.5, 0}, {
       38.5, 55, 2}}, {{40, 54.5, 0}, {38.5, 54, 2}}, {{40, 54.5, 0}, {
       38.5, 53, 2}}, {{41, 54.5, 0}, {42.5, 56, 2}}, {{41, 54.5, 0}, {
       42.5, 55, 2}}, {{41, 54.5, 0}, {42.5, 54, 2}}, {{41, 54.5, 0}, {
       42.5, 53, 2}}, {{42, 54.5, 0}, {42.5, 56, 2}}, {{42, 54.5, 0}, {
       42.5, 55, 2}}, {{42, 54.5, 0}, {42.5, 54, 2}}, {{42, 54.5, 0}, {
       42.5, 53, 2}}, {{43, 54.5, 0}, {42.5, 56, 2}}, {{43, 54.5, 0}, {
       42.5, 55, 2}}, {{43, 54.5, 0}, {42.5, 54, 2}}, {{43, 54.5, 0}, {
       42.5, 53, 2}}, {{44, 54.5, 0}, {42.5, 56, 2}}, {{44, 54.5, 0}, {
       42.5, 55, 2}}, {{44, 54.5, 0}, {42.5, 54, 2}}, {{44, 54.5, 0}, {
       42.5, 53, 2}}, {{45, 54.5, 0}, {46.5, 56, 2}}, {{45, 54.5, 0}, {
       46.5, 55, 2}}, {{45, 54.5, 0}, {46.5, 54, 2}}, {{45, 54.5, 0}, {
       46.5, 53, 2}}, {{46, 54.5, 0}, {46.5, 56, 2}}, {{46, 54.5, 0}, {
       46.5, 55, 2}}, {{46, 54.5, 0}, {46.5, 54, 2}}, {{46, 54.5, 0}, {
       46.5, 53, 2}}, {{47, 54.5, 0}, {46.5, 56, 2}}, {{47, 54.5, 0}, {
       46.5, 55, 2}}, {{47, 54.5, 0}, {46.5, 54, 2}}, {{47, 54.5, 0}, {
       46.5, 53, 2}}, {{48, 54.5, 0}, {46.5, 56, 2}}, {{48, 54.5, 0}, {
       46.5, 55, 2}}, {{48, 54.5, 0}, {46.5, 54, 2}}, {{48, 54.5, 0}, {
       46.5, 53, 2}}, {{49, 54.5, 0}, {50.5, 56, 2}}, {{49, 54.5, 0}, {
       50.5, 55, 2}}, {{49, 54.5, 0}, {50.5, 54, 2}}, {{49, 54.5, 0}, {
       50.5, 53, 2}}, {{50, 54.5, 0}, {50.5, 56, 2}}, {{50, 54.5, 0}, {
       50.5, 55, 2}}, {{50, 54.5, 0}, {50.5, 54, 2}}, {{50, 54.5, 0}, {
       50.5, 53, 2}}, {{51, 54.5, 0}, {50.5, 56, 2}}, {{51, 54.5, 0}, {
       50.5, 55, 2}}, {{51, 54.5, 0}, {50.5, 54, 2}}, {{51, 54.5, 0}, {
       50.5, 53, 2}}, {{52, 54.5, 0}, {50.5, 56, 2}}, {{52, 54.5, 0}, {
       50.5, 55, 2}}, {{52, 54.5, 0}, {50.5, 54, 2}}, {{52, 54.5, 0}, {
       50.5, 53, 2}}, {{53, 54.5, 0}, {54.5, 56, 2}}, {{53, 54.5, 0}, {
       54.5, 55, 2}}, {{53, 54.5, 0}, {54.5, 54, 2}}, {{53, 54.5, 0}, {
       54.5, 53, 2}}, {{54, 54.5, 0}, {54.5, 56, 2}}, {{54, 54.5, 0}, {
       54.5, 55, 2}}, {{54, 54.5, 0}, {54.5, 54, 2}}, {{54, 54.5, 0}, {
       54.5, 53, 2}}, {{55, 54.5, 0}, {54.5, 56, 2}}, {{55, 54.5, 0}, {
       54.5, 55, 2}}, {{55, 54.5, 0}, {54.5, 54, 2}}, {{55, 54.5, 0}, {
       54.5, 53, 2}}, {{56, 54.5, 0}, {54.5, 56, 2}}, {{56, 54.5, 0}, {
       54.5, 55, 2}}, {{56, 54.5, 0}, {54.5, 54, 2}}, {{56, 54.5, 0}, {
       54.5, 53, 2}}, {{57, 54.5, 0}, {58.5, 56, 2}}, {{57, 54.5, 0}, {
       58.5, 55, 2}}, {{57, 54.5, 0}, {58.5, 54, 2}}, {{57, 54.5, 0}, {
       58.5, 53, 2}}, {{58, 54.5, 0}, {58.5, 56, 2}}, {{58, 54.5, 0}, {
       58.5, 55, 2}}, {{58, 54.5, 0}, {58.5, 54, 2}}, {{58, 54.5, 0}, {
       58.5, 53, 2}}, {{59, 54.5, 0}, {58.5, 56, 2}}, {{59, 54.5, 0}, {
       58.5, 55, 2}}, {{59, 54.5, 0}, {58.5, 54, 2}}, {{59, 54.5, 0}, {
       58.5, 53, 2}}, {{60, 54.5, 0}, {58.5, 56, 2}}, {{60, 54.5, 0}, {
       58.5, 55, 2}}, {{60, 54.5, 0}, {58.5, 54, 2}}, {{60, 54.5, 0}, {
       58.5, 53, 2}}, {{61, 54.5, 0}, {62.5, 56, 2}}, {{61, 54.5, 0}, {
       62.5, 55, 2}}, {{61, 54.5, 0}, {62.5, 54, 2}}, {{61, 54.5, 0}, {
       62.5, 53, 2}}, {{62, 54.5, 0}, {62.5, 56, 2}}, {{62, 54.5, 0}, {
       62.5, 55, 2}}, {{62, 54.5, 0}, {62.5, 54, 2}}, {{62, 54.5, 0}, {
       62.5, 53, 2}}, {{63, 54.5, 0}, {62.5, 56, 2}}, {{63, 54.5, 0}, {
       62.5, 55, 2}}, {{63, 54.5, 0}, {62.5, 54, 2}}, {{63, 54.5, 0}, {
       62.5, 53, 2}}, {{64, 54.5, 0}, {62.5, 56, 2}}, {{64, 54.5, 0}, {
       62.5, 55, 2}}, {{64, 54.5, 0}, {62.5, 54, 2}}, {{64, 54.5, 0}, {
       62.5, 53, 2}}, {{65, 54.5, 0}, {66.5, 56, 2}}, {{65, 54.5, 0}, {
       66.5, 55, 2}}, {{65, 54.5, 0}, {66.5, 54, 2}}, {{65, 54.5, 0}, {
       66.5, 53, 2}}, {{66, 54.5, 0}, {66.5, 56, 2}}, {{66, 54.5, 0}, {
       66.5, 55, 2}}, {{66, 54.5, 0}, {66.5, 54, 2}}, {{66, 54.5, 0}, {
       66.5, 53, 2}}, {{67, 54.5, 0}, {66.5, 56, 2}}, {{67, 54.5, 0}, {
       66.5, 55, 2}}, {{67, 54.5, 0}, {66.5, 54, 2}}, {{67, 54.5, 0}, {
       66.5, 53, 2}}, {{68, 54.5, 0}, {66.5, 56, 2}}, {{68, 54.5, 0}, {
       66.5, 55, 2}}, {{68, 54.5, 0}, {66.5, 54, 2}}, {{68, 54.5, 0}, {
       66.5, 53, 2}}, {{69, 54.5, 0}, {70.5, 56, 2}}, {{69, 54.5, 0}, {
       70.5, 55, 2}}, {{69, 54.5, 0}, {70.5, 54, 2}}, {{69, 54.5, 0}, {
       70.5, 53, 2}}, {{70, 54.5, 0}, {70.5, 56, 2}}, {{70, 54.5, 0}, {
       70.5, 55, 2}}, {{70, 54.5, 0}, {70.5, 54, 2}}, {{70, 54.5, 0}, {
       70.5, 53, 2}}, {{71, 54.5, 0}, {70.5, 56, 2}}, {{71, 54.5, 0}, {
       70.5, 55, 2}}, {{71, 54.5, 0}, {70.5, 54, 2}}, {{71, 54.5, 0}, {
       70.5, 53, 2}}, {{72, 54.5, 0}, {70.5, 56, 2}}, {{72, 54.5, 0}, {
       70.5, 55, 2}}, {{72, 54.5, 0}, {70.5, 54, 2}}, {{72, 54.5, 0}, {
       70.5, 53, 2}}, {{73, 54.5, 0}, {74.5, 56, 2}}, {{73, 54.5, 0}, {
       74.5, 55, 2}}, {{73, 54.5, 0}, {74.5, 54, 2}}, {{73, 54.5, 0}, {
       74.5, 53, 2}}, {{74, 54.5, 0}, {74.5, 56, 2}}, {{74, 54.5, 0}, {
       74.5, 55, 2}}, {{74, 54.5, 0}, {74.5, 54, 2}}, {{74, 54.5, 0}, {
       74.5, 53, 2}}, {{75, 54.5, 0}, {74.5, 56, 2}}, {{75, 54.5, 0}, {
       74.5, 55, 2}}, {{75, 54.5, 0}, {74.5, 54, 2}}, {{75, 54.5, 0}, {
       74.5, 53, 2}}, {{76, 54.5, 0}, {74.5, 56, 2}}, {{76, 54.5, 0}, {
       74.5, 55, 2}}, {{76, 54.5, 0}, {74.5, 54, 2}}, {{76, 54.5, 0}, {
       74.5, 53, 2}}, {{77, 54.5, 0}, {78.5, 56, 2}}, {{77, 54.5, 0}, {
       78.5, 55, 2}}, {{77, 54.5, 0}, {78.5, 54, 2}}, {{77, 54.5, 0}, {
       78.5, 53, 2}}, {{78, 54.5, 0}, {78.5, 56, 2}}, {{78, 54.5, 0}, {
       78.5, 55, 2}}, {{78, 54.5, 0}, {78.5, 54, 2}}, {{78, 54.5, 0}, {
       78.5, 53, 2}}, {{79, 54.5, 0}, {78.5, 56, 2}}, {{79, 54.5, 0}, {
       78.5, 55, 2}}, {{79, 54.5, 0}, {78.5, 54, 2}}, {{79, 54.5, 0}, {
       78.5, 53, 2}}, {{80, 54.5, 0}, {78.5, 56, 2}}, {{80, 54.5, 0}, {
       78.5, 55, 2}}, {{80, 54.5, 0}, {78.5, 54, 2}}, {{80, 54.5, 0}, {
       78.5, 53, 2}}, {{1, 50.5, 0}, {2.5, 52, 2}}, {{1, 50.5, 0}, {
       2.5, 51, 2}}, {{1, 50.5, 0}, {2.5, 50, 2}}, {{1, 50.5, 0}, {
       2.5, 49, 2}}, {{2, 50.5, 0}, {2.5, 52, 2}}, {{2, 50.5, 0}, {
       2.5, 51, 2}}, {{2, 50.5, 0}, {2.5, 50, 2}}, {{2, 50.5, 0}, {
       2.5, 49, 2}}, {{3, 50.5, 0}, {2.5, 52, 2}}, {{3, 50.5, 0}, {
       2.5, 51, 2}}, {{3, 50.5, 0}, {2.5, 50, 2}}, {{3, 50.5, 0}, {
       2.5, 49, 2}}, {{4, 50.5, 0}, {2.5, 52, 2}}, {{4, 50.5, 0}, {
       2.5, 51, 2}}, {{4, 50.5, 0}, {2.5, 50, 2}}, {{4, 50.5, 0}, {
       2.5, 49, 2}}, {{5, 50.5, 0}, {6.5, 52, 2}}, {{5, 50.5, 0}, {
       6.5, 51, 2}}, {{5, 50.5, 0}, {6.5, 50, 2}}, {{5, 50.5, 0}, {
       6.5, 49, 2}}, {{6, 50.5, 0}, {6.5, 52, 2}}, {{6, 50.5, 0}, {
       6.5, 51, 2}}, {{6, 50.5, 0}, {6.5, 50, 2}}, {{6, 50.5, 0}, {
       6.5, 49, 2}}, {{7, 50.5, 0}, {6.5, 52, 2}}, {{7, 50.5, 0}, {
       6.5, 51, 2}}, {{7, 50.5, 0}, {6.5, 50, 2}}, {{7, 50.5, 0}, {
       6.5, 49, 2}}, {{8, 50.5, 0}, {6.5, 52, 2}}, {{8, 50.5, 0}, {
       6.5, 51, 2}}, {{8, 50.5, 0}, {6.5, 50, 2}}, {{8, 50.5, 0}, {
       6.5, 49, 2}}, {{9, 50.5, 0}, {10.5, 52, 2}}, {{9, 50.5, 0}, {
       10.5, 51, 2}}, {{9, 50.5, 0}, {10.5, 50, 2}}, {{9, 50.5, 0}, {
       10.5, 49, 2}}, {{10, 50.5, 0}, {10.5, 52, 2}}, {{10, 50.5, 0}, {
       10.5, 51, 2}}, {{10, 50.5, 0}, {10.5, 50, 2}}, {{10, 50.5, 0}, {
       10.5, 49, 2}}, {{11, 50.5, 0}, {10.5, 52, 2}}, {{11, 50.5, 0}, {
       10.5, 51, 2}}, {{11, 50.5, 0}, {10.5, 50, 2}}, {{11, 50.5, 0}, {
       10.5, 49, 2}}, {{12, 50.5, 0}, {10.5, 52, 2}}, {{12, 50.5, 0}, {
       10.5, 51, 2}}, {{12, 50.5, 0}, {10.5, 50, 2}}, {{12, 50.5, 0}, {
       10.5, 49, 2}}, {{13, 50.5, 0}, {14.5, 52, 2}}, {{13, 50.5, 0}, {
       14.5, 51, 2}}, {{13, 50.5, 0}, {14.5, 50, 2}}, {{13, 50.5, 0}, {
       14.5, 49, 2}}, {{14, 50.5, 0}, {14.5, 52, 2}}, {{14, 50.5, 0}, {
       14.5, 51, 2}}, {{14, 50.5, 0}, {14.5, 50, 2}}, {{14, 50.5, 0}, {
       14.5, 49, 2}}, {{15, 50.5, 0}, {14.5, 52, 2}}, {{15, 50.5, 0}, {
       14.5, 51, 2}}, {{15, 50.5, 0}, {14.5, 50, 2}}, {{15, 50.5, 0}, {
       14.5, 49, 2}}, {{16, 50.5, 0}, {14.5, 52, 2}}, {{16, 50.5, 0}, {
       14.5, 51, 2}}, {{16, 50.5, 0}, {14.5, 50, 2}}, {{16, 50.5, 0}, {
       14.5, 49, 2}}, {{17, 50.5, 0}, {18.5, 52, 2}}, {{17, 50.5, 0}, {
       18.5, 51, 2}}, {{17, 50.5, 0}, {18.5, 50, 2}}, {{17, 50.5, 0}, {
       18.5, 49, 2}}, {{18, 50.5, 0}, {18.5, 52, 2}}, {{18, 50.5, 0}, {
       18.5, 51, 2}}, {{18, 50.5, 0}, {18.5, 50, 2}}, {{18, 50.5, 0}, {
       18.5, 49, 2}}, {{19, 50.5, 0}, {18.5, 52, 2}}, {{19, 50.5, 0}, {
       18.5, 51, 2}}, {{19, 50.5, 0}, {18.5, 50, 2}}, {{19, 50.5, 0}, {
       18.5, 49, 2}}, {{20, 50.5, 0}, {18.5, 52, 2}}, {{20, 50.5, 0}, {
       18.5, 51, 2}}, {{20, 50.5, 0}, {18.5, 50, 2}}, {{20, 50.5, 0}, {
       18.5, 49, 2}}, {{21, 50.5, 0}, {22.5, 52, 2}}, {{21, 50.5, 0}, {
       22.5, 51, 2}}, {{21, 50.5, 0}, {22.5, 50, 2}}, {{21, 50.5, 0}, {
       22.5, 49, 2}}, {{22, 50.5, 0}, {22.5, 52, 2}}, {{22, 50.5, 0}, {
       22.5, 51, 2}}, {{22, 50.5, 0}, {22.5, 50, 2}}, {{22, 50.5, 0}, {
       22.5, 49, 2}}, {{23, 50.5, 0}, {22.5, 52, 2}}, {{23, 50.5, 0}, {
       22.5, 51, 2}}, {{23, 50.5, 0}, {22.5, 50, 2}}, {{23, 50.5, 0}, {
       22.5, 49, 2}}, {{24, 50.5, 0}, {22.5, 52, 2}}, {{24, 50.5, 0}, {
       22.5, 51, 2}}, {{24, 50.5, 0}, {22.5, 50, 2}}, {{24, 50.5, 0}, {
       22.5, 49, 2}}, {{25, 50.5, 0}, {26.5, 52, 2}}, {{25, 50.5, 0}, {
       26.5, 51, 2}}, {{25, 50.5, 0}, {26.5, 50, 2}}, {{25, 50.5, 0}, {
       26.5, 49, 2}}, {{26, 50.5, 0}, {26.5, 52, 2}}, {{26, 50.5, 0}, {
       26.5, 51, 2}}, {{26, 50.5, 0}, {26.5, 50, 2}}, {{26, 50.5, 0}, {
       26.5, 49, 2}}, {{27, 50.5, 0}, {26.5, 52, 2}}, {{27, 50.5, 0}, {
       26.5, 51, 2}}, {{27, 50.5, 0}, {26.5, 50, 2}}, {{27, 50.5, 0}, {
       26.5, 49, 2}}, {{28, 50.5, 0}, {26.5, 52, 2}}, {{28, 50.5, 0}, {
       26.5, 51, 2}}, {{28, 50.5, 0}, {26.5, 50, 2}}, {{28, 50.5, 0}, {
       26.5, 49, 2}}, {{29, 50.5, 0}, {30.5, 52, 2}}, {{29, 50.5, 0}, {
       30.5, 51, 2}}, {{29, 50.5, 0}, {30.5, 50, 2}}, {{29, 50.5, 0}, {
       30.5, 49, 2}}, {{30, 50.5, 0}, {30.5, 52, 2}}, {{30, 50.5, 0}, {
       30.5, 51, 2}}, {{30, 50.5, 0}, {30.5, 50, 2}}, {{30, 50.5, 0}, {
       30.5, 49, 2}}, {{31, 50.5, 0}, {30.5, 52, 2}}, {{31, 50.5, 0}, {
       30.5, 51, 2}}, {{31, 50.5, 0}, {30.5, 50, 2}}, {{31, 50.5, 0}, {
       30.5, 49, 2}}, {{32, 50.5, 0}, {30.5, 52, 2}}, {{32, 50.5, 0}, {
       30.5, 51, 2}}, {{32, 50.5, 0}, {30.5, 50, 2}}, {{32, 50.5, 0}, {
       30.5, 49, 2}}, {{33, 50.5, 0}, {34.5, 52, 2}}, {{33, 50.5, 0}, {
       34.5, 51, 2}}, {{33, 50.5, 0}, {34.5, 50, 2}}, {{33, 50.5, 0}, {
       34.5, 49, 2}}, {{34, 50.5, 0}, {34.5, 52, 2}}, {{34, 50.5, 0}, {
       34.5, 51, 2}}, {{34, 50.5, 0}, {34.5, 50, 2}}, {{34, 50.5, 0}, {
       34.5, 49, 2}}, {{35, 50.5, 0}, {34.5, 52, 2}}, {{35, 50.5, 0}, {
       34.5, 51, 2}}, {{35, 50.5, 0}, {34.5, 50, 2}}, {{35, 50.5, 0}, {
       34.5, 49, 2}}, {{36, 50.5, 0}, {34.5, 52, 2}}, {{36, 50.5, 0}, {
       34.5, 51, 2}}, {{36, 50.5, 0}, {34.5, 50, 2}}, {{36, 50.5, 0}, {
       34.5, 49, 2}}, {{37, 50.5, 0}, {38.5, 52, 2}}, {{37, 50.5, 0}, {
       38.5, 51, 2}}, {{37, 50.5, 0}, {38.5, 50, 2}}, {{37, 50.5, 0}, {
       38.5, 49, 2}}, {{38, 50.5, 0}, {38.5, 52, 2}}, {{38, 50.5, 0}, {
       38.5, 51, 2}}, {{38, 50.5, 0}, {38.5, 50, 2}}, {{38, 50.5, 0}, {
       38.5, 49, 2}}, {{39, 50.5, 0}, {38.5, 52, 2}}, {{39, 50.5, 0}, {
       38.5, 51, 2}}, {{39, 50.5, 0}, {38.5, 50, 2}}, {{39, 50.5, 0}, {
       38.5, 49, 2}}, {{40, 50.5, 0}, {38.5, 52, 2}}, {{40, 50.5, 0}, {
       38.5, 51, 2}}, {{40, 50.5, 0}, {38.5, 50, 2}}, {{40, 50.5, 0}, {
       38.5, 49, 2}}, {{41, 50.5, 0}, {42.5, 52, 2}}, {{41, 50.5, 0}, {
       42.5, 51, 2}}, {{41, 50.5, 0}, {42.5, 50, 2}}, {{41, 50.5, 0}, {
       42.5, 49, 2}}, {{42, 50.5, 0}, {42.5, 52, 2}}, {{42, 50.5, 0}, {
       42.5, 51, 2}}, {{42, 50.5, 0}, {42.5, 50, 2}}, {{42, 50.5, 0}, {
       42.5, 49, 2}}, {{43, 50.5, 0}, {42.5, 52, 2}}, {{43, 50.5, 0}, {
       42.5, 51, 2}}, {{43, 50.5, 0}, {42.5, 50, 2}}, {{43, 50.5, 0}, {
       42.5, 49, 2}}, {{44, 50.5, 0}, {42.5, 52, 2}}, {{44, 50.5, 0}, {
       42.5, 51, 2}}, {{44, 50.5, 0}, {42.5, 50, 2}}, {{44, 50.5, 0}, {
       42.5, 49, 2}}, {{45, 50.5, 0}, {46.5, 52, 2}}, {{45, 50.5, 0}, {
       46.5, 51, 2}}, {{45, 50.5, 0}, {46.5, 50, 2}}, {{45, 50.5, 0}, {
       46.5, 49, 2}}, {{46, 50.5, 0}, {46.5, 52, 2}}, {{46, 50.5, 0}, {
       46.5, 51, 2}}, {{46, 50.5, 0}, {46.5, 50, 2}}, {{46, 50.5, 0}, {
       46.5, 49, 2}}, {{47, 50.5, 0}, {46.5, 52, 2}}, {{47, 50.5, 0}, {
       46.5, 51, 2}}, {{47, 50.5, 0}, {46.5, 50, 2}}, {{47, 50.5, 0}, {
       46.5, 49, 2}}, {{48, 50.5, 0}, {46.5, 52, 2}}, {{48, 50.5, 0}, {
       46.5, 51, 2}}, {{48, 50.5, 0}, {46.5, 50, 2}}, {{48, 50.5, 0}, {
       46.5, 49, 2}}, {{49, 50.5, 0}, {50.5, 52, 2}}, {{49, 50.5, 0}, {
       50.5, 51, 2}}, {{49, 50.5, 0}, {50.5, 50, 2}}, {{49, 50.5, 0}, {
       50.5, 49, 2}}, {{50, 50.5, 0}, {50.5, 52, 2}}, {{50, 50.5, 0}, {
       50.5, 51, 2}}, {{50, 50.5, 0}, {50.5, 50, 2}}, {{50, 50.5, 0}, {
       50.5, 49, 2}}, {{51, 50.5, 0}, {50.5, 52, 2}}, {{51, 50.5, 0}, {
       50.5, 51, 2}}, {{51, 50.5, 0}, {50.5, 50, 2}}, {{51, 50.5, 0}, {
       50.5, 49, 2}}, {{52, 50.5, 0}, {50.5, 52, 2}}, {{52, 50.5, 0}, {
       50.5, 51, 2}}, {{52, 50.5, 0}, {50.5, 50, 2}}, {{52, 50.5, 0}, {
       50.5, 49, 2}}, {{53, 50.5, 0}, {54.5, 52, 2}}, {{53, 50.5, 0}, {
       54.5, 51, 2}}, {{53, 50.5, 0}, {54.5, 50, 2}}, {{53, 50.5, 0}, {
       54.5, 49, 2}}, {{54, 50.5, 0}, {54.5, 52, 2}}, {{54, 50.5, 0}, {
       54.5, 51, 2}}, {{54, 50.5, 0}, {54.5, 50, 2}}, {{54, 50.5, 0}, {
       54.5, 49, 2}}, {{55, 50.5, 0}, {54.5, 52, 2}}, {{55, 50.5, 0}, {
       54.5, 51, 2}}, {{55, 50.5, 0}, {54.5, 50, 2}}, {{55, 50.5, 0}, {
       54.5, 49, 2}}, {{56, 50.5, 0}, {54.5, 52, 2}}, {{56, 50.5, 0}, {
       54.5, 51, 2}}, {{56, 50.5, 0}, {54.5, 50, 2}}, {{56, 50.5, 0}, {
       54.5, 49, 2}}, {{57, 50.5, 0}, {58.5, 52, 2}}, {{57, 50.5, 0}, {
       58.5, 51, 2}}, {{57, 50.5, 0}, {58.5, 50, 2}}, {{57, 50.5, 0}, {
       58.5, 49, 2}}, {{58, 50.5, 0}, {58.5, 52, 2}}, {{58, 50.5, 0}, {
       58.5, 51, 2}}, {{58, 50.5, 0}, {58.5, 50, 2}}, {{58, 50.5, 0}, {
       58.5, 49, 2}}, {{59, 50.5, 0}, {58.5, 52, 2}}, {{59, 50.5, 0}, {
       58.5, 51, 2}}, {{59, 50.5, 0}, {58.5, 50, 2}}, {{59, 50.5, 0}, {
       58.5, 49, 2}}, {{60, 50.5, 0}, {58.5, 52, 2}}, {{60, 50.5, 0}, {
       58.5, 51, 2}}, {{60, 50.5, 0}, {58.5, 50, 2}}, {{60, 50.5, 0}, {
       58.5, 49, 2}}, {{61, 50.5, 0}, {62.5, 52, 2}}, {{61, 50.5, 0}, {
       62.5, 51, 2}}, {{61, 50.5, 0}, {62.5, 50, 2}}, {{61, 50.5, 0}, {
       62.5, 49, 2}}, {{62, 50.5, 0}, {62.5, 52, 2}}, {{62, 50.5, 0}, {
       62.5, 51, 2}}, {{62, 50.5, 0}, {62.5, 50, 2}}, {{62, 50.5, 0}, {
       62.5, 49, 2}}, {{63, 50.5, 0}, {62.5, 52, 2}}, {{63, 50.5, 0}, {
       62.5, 51, 2}}, {{63, 50.5, 0}, {62.5, 50, 2}}, {{63, 50.5, 0}, {
       62.5, 49, 2}}, {{64, 50.5, 0}, {62.5, 52, 2}}, {{64, 50.5, 0}, {
       62.5, 51, 2}}, {{64, 50.5, 0}, {62.5, 50, 2}}, {{64, 50.5, 0}, {
       62.5, 49, 2}}, {{65, 50.5, 0}, {66.5, 52, 2}}, {{65, 50.5, 0}, {
       66.5, 51, 2}}, {{65, 50.5, 0}, {66.5, 50, 2}}, {{65, 50.5, 0}, {
       66.5, 49, 2}}, {{66, 50.5, 0}, {66.5, 52, 2}}, {{66, 50.5, 0}, {
       66.5, 51, 2}}, {{66, 50.5, 0}, {66.5, 50, 2}}, {{66, 50.5, 0}, {
       66.5, 49, 2}}, {{67, 50.5, 0}, {66.5, 52, 2}}, {{67, 50.5, 0}, {
       66.5, 51, 2}}, {{67, 50.5, 0}, {66.5, 50, 2}}, {{67, 50.5, 0}, {
       66.5, 49, 2}}, {{68, 50.5, 0}, {66.5, 52, 2}}, {{68, 50.5, 0}, {
       66.5, 51, 2}}, {{68, 50.5, 0}, {66.5, 50, 2}}, {{68, 50.5, 0}, {
       66.5, 49, 2}}, {{69, 50.5, 0}, {70.5, 52, 2}}, {{69, 50.5, 0}, {
       70.5, 51, 2}}, {{69, 50.5, 0}, {70.5, 50, 2}}, {{69, 50.5, 0}, {
       70.5, 49, 2}}, {{70, 50.5, 0}, {70.5, 52, 2}}, {{70, 50.5, 0}, {
       70.5, 51, 2}}, {{70, 50.5, 0}, {70.5, 50, 2}}, {{70, 50.5, 0}, {
       70.5, 49, 2}}, {{71, 50.5, 0}, {70.5, 52, 2}}, {{71, 50.5, 0}, {
       70.5, 51, 2}}, {{71, 50.5, 0}, {70.5, 50, 2}}, {{71, 50.5, 0}, {
       70.5, 49, 2}}, {{72, 50.5, 0}, {70.5, 52, 2}}, {{72, 50.5, 0}, {
       70.5, 51, 2}}, {{72, 50.5, 0}, {70.5, 50, 2}}, {{72, 50.5, 0}, {
       70.5, 49, 2}}, {{73, 50.5, 0}, {74.5, 52, 2}}, {{73, 50.5, 0}, {
       74.5, 51, 2}}, {{73, 50.5, 0}, {74.5, 50, 2}}, {{73, 50.5, 0}, {
       74.5, 49, 2}}, {{74, 50.5, 0}, {74.5, 52, 2}}, {{74, 50.5, 0}, {
       74.5, 51, 2}}, {{74, 50.5, 0}, {74.5, 50, 2}}, {{74, 50.5, 0}, {
       74.5, 49, 2}}, {{75, 50.5, 0}, {74.5, 52, 2}}, {{75, 50.5, 0}, {
       74.5, 51, 2}}, {{75, 50.5, 0}, {74.5, 50, 2}}, {{75, 50.5, 0}, {
       74.5, 49, 2}}, {{76, 50.5, 0}, {74.5, 52, 2}}, {{76, 50.5, 0}, {
       74.5, 51, 2}}, {{76, 50.5, 0}, {74.5, 50, 2}}, {{76, 50.5, 0}, {
       74.5, 49, 2}}, {{77, 50.5, 0}, {78.5, 52, 2}}, {{77, 50.5, 0}, {
       78.5, 51, 2}}, {{77, 50.5, 0}, {78.5, 50, 2}}, {{77, 50.5, 0}, {
       78.5, 49, 2}}, {{78, 50.5, 0}, {78.5, 52, 2}}, {{78, 50.5, 0}, {
       78.5, 51, 2}}, {{78, 50.5, 0}, {78.5, 50, 2}}, {{78, 50.5, 0}, {
       78.5, 49, 2}}, {{79, 50.5, 0}, {78.5, 52, 2}}, {{79, 50.5, 0}, {
       78.5, 51, 2}}, {{79, 50.5, 0}, {78.5, 50, 2}}, {{79, 50.5, 0}, {
       78.5, 49, 2}}, {{80, 50.5, 0}, {78.5, 52, 2}}, {{80, 50.5, 0}, {
       78.5, 51, 2}}, {{80, 50.5, 0}, {78.5, 50, 2}}, {{80, 50.5, 0}, {
       78.5, 49, 2}}, {{1, 46.5, 0}, {2.5, 48, 2}}, {{1, 46.5, 0}, {
       2.5, 47, 2}}, {{1, 46.5, 0}, {2.5, 46, 2}}, {{1, 46.5, 0}, {
       2.5, 45, 2}}, {{2, 46.5, 0}, {2.5, 48, 2}}, {{2, 46.5, 0}, {
       2.5, 47, 2}}, {{2, 46.5, 0}, {2.5, 46, 2}}, {{2, 46.5, 0}, {
       2.5, 45, 2}}, {{3, 46.5, 0}, {2.5, 48, 2}}, {{3, 46.5, 0}, {
       2.5, 47, 2}}, {{3, 46.5, 0}, {2.5, 46, 2}}, {{3, 46.5, 0}, {
       2.5, 45, 2}}, {{4, 46.5, 0}, {2.5, 48, 2}}, {{4, 46.5, 0}, {
       2.5, 47, 2}}, {{4, 46.5, 0}, {2.5, 46, 2}}, {{4, 46.5, 0}, {
       2.5, 45, 2}}, {{5, 46.5, 0}, {6.5, 48, 2}}, {{5, 46.5, 0}, {
       6.5, 47, 2}}, {{5, 46.5, 0}, {6.5, 46, 2}}, {{5, 46.5, 0}, {
       6.5, 45, 2}}, {{6, 46.5, 0}, {6.5, 48, 2}}, {{6, 46.5, 0}, {
       6.5, 47, 2}}, {{6, 46.5, 0}, {6.5, 46, 2}}, {{6, 46.5, 0}, {
       6.5, 45, 2}}, {{7, 46.5, 0}, {6.5, 48, 2}}, {{7, 46.5, 0}, {
       6.5, 47, 2}}, {{7, 46.5, 0}, {6.5, 46, 2}}, {{7, 46.5, 0}, {
       6.5, 45, 2}}, {{8, 46.5, 0}, {6.5, 48, 2}}, {{8, 46.5, 0}, {
       6.5, 47, 2}}, {{8, 46.5, 0}, {6.5, 46, 2}}, {{8, 46.5, 0}, {
       6.5, 45, 2}}, {{9, 46.5, 0}, {10.5, 48, 2}}, {{9, 46.5, 0}, {
       10.5, 47, 2}}, {{9, 46.5, 0}, {10.5, 46, 2}}, {{9, 46.5, 0}, {
       10.5, 45, 2}}, {{10, 46.5, 0}, {10.5, 48, 2}}, {{10, 46.5, 0}, {
       10.5, 47, 2}}, {{10, 46.5, 0}, {10.5, 46, 2}}, {{10, 46.5, 0}, {
       10.5, 45, 2}}, {{11, 46.5, 0}, {10.5, 48, 2}}, {{11, 46.5, 0}, {
       10.5, 47, 2}}, {{11, 46.5, 0}, {10.5, 46, 2}}, {{11, 46.5, 0}, {
       10.5, 45, 2}}, {{12, 46.5, 0}, {10.5, 48, 2}}, {{12, 46.5, 0}, {
       10.5, 47, 2}}, {{12, 46.5, 0}, {10.5, 46, 2}}, {{12, 46.5, 0}, {
       10.5, 45, 2}}, {{13, 46.5, 0}, {14.5, 48, 2}}, {{13, 46.5, 0}, {
       14.5, 47, 2}}, {{13, 46.5, 0}, {14.5, 46, 2}}, {{13, 46.5, 0}, {
       14.5, 45, 2}}, {{14, 46.5, 0}, {14.5, 48, 2}}, {{14, 46.5, 0}, {
       14.5, 47, 2}}, {{14, 46.5, 0}, {14.5, 46, 2}}, {{14, 46.5, 0}, {
       14.5, 45, 2}}, {{15, 46.5, 0}, {14.5, 48, 2}}, {{15, 46.5, 0}, {
       14.5, 47, 2}}, {{15, 46.5, 0}, {14.5, 46, 2}}, {{15, 46.5, 0}, {
       14.5, 45, 2}}, {{16, 46.5, 0}, {14.5, 48, 2}}, {{16, 46.5, 0}, {
       14.5, 47, 2}}, {{16, 46.5, 0}, {14.5, 46, 2}}, {{16, 46.5, 0}, {
       14.5, 45, 2}}, {{17, 46.5, 0}, {18.5, 48, 2}}, {{17, 46.5, 0}, {
       18.5, 47, 2}}, {{17, 46.5, 0}, {18.5, 46, 2}}, {{17, 46.5, 0}, {
       18.5, 45, 2}}, {{18, 46.5, 0}, {18.5, 48, 2}}, {{18, 46.5, 0}, {
       18.5, 47, 2}}, {{18, 46.5, 0}, {18.5, 46, 2}}, {{18, 46.5, 0}, {
       18.5, 45, 2}}, {{19, 46.5, 0}, {18.5, 48, 2}}, {{19, 46.5, 0}, {
       18.5, 47, 2}}, {{19, 46.5, 0}, {18.5, 46, 2}}, {{19, 46.5, 0}, {
       18.5, 45, 2}}, {{20, 46.5, 0}, {18.5, 48, 2}}, {{20, 46.5, 0}, {
       18.5, 47, 2}}, {{20, 46.5, 0}, {18.5, 46, 2}}, {{20, 46.5, 0}, {
       18.5, 45, 2}}, {{21, 46.5, 0}, {22.5, 48, 2}}, {{21, 46.5, 0}, {
       22.5, 47, 2}}, {{21, 46.5, 0}, {22.5, 46, 2}}, {{21, 46.5, 0}, {
       22.5, 45, 2}}, {{22, 46.5, 0}, {22.5, 48, 2}}, {{22, 46.5, 0}, {
       22.5, 47, 2}}, {{22, 46.5, 0}, {22.5, 46, 2}}, {{22, 46.5, 0}, {
       22.5, 45, 2}}, {{23, 46.5, 0}, {22.5, 48, 2}}, {{23, 46.5, 0}, {
       22.5, 47, 2}}, {{23, 46.5, 0}, {22.5, 46, 2}}, {{23, 46.5, 0}, {
       22.5, 45, 2}}, {{24, 46.5, 0}, {22.5, 48, 2}}, {{24, 46.5, 0}, {
       22.5, 47, 2}}, {{24, 46.5, 0}, {22.5, 46, 2}}, {{24, 46.5, 0}, {
       22.5, 45, 2}}, {{25, 46.5, 0}, {26.5, 48, 2}}, {{25, 46.5, 0}, {
       26.5, 47, 2}}, {{25, 46.5, 0}, {26.5, 46, 2}}, {{25, 46.5, 0}, {
       26.5, 45, 2}}, {{26, 46.5, 0}, {26.5, 48, 2}}, {{26, 46.5, 0}, {
       26.5, 47, 2}}, {{26, 46.5, 0}, {26.5, 46, 2}}, {{26, 46.5, 0}, {
       26.5, 45, 2}}, {{27, 46.5, 0}, {26.5, 48, 2}}, {{27, 46.5, 0}, {
       26.5, 47, 2}}, {{27, 46.5, 0}, {26.5, 46, 2}}, {{27, 46.5, 0}, {
       26.5, 45, 2}}, {{28, 46.5, 0}, {26.5, 48, 2}}, {{28, 46.5, 0}, {
       26.5, 47, 2}}, {{28, 46.5, 0}, {26.5, 46, 2}}, {{28, 46.5, 0}, {
       26.5, 45, 2}}, {{29, 46.5, 0}, {30.5, 48, 2}}, {{29, 46.5, 0}, {
       30.5, 47, 2}}, {{29, 46.5, 0}, {30.5, 46, 2}}, {{29, 46.5, 0}, {
       30.5, 45, 2}}, {{30, 46.5, 0}, {30.5, 48, 2}}, {{30, 46.5, 0}, {
       30.5, 47, 2}}, {{30, 46.5, 0}, {30.5, 46, 2}}, {{30, 46.5, 0}, {
       30.5, 45, 2}}, {{31, 46.5, 0}, {30.5, 48, 2}}, {{31, 46.5, 0}, {
       30.5, 47, 2}}, {{31, 46.5, 0}, {30.5, 46, 2}}, {{31, 46.5, 0}, {
       30.5, 45, 2}}, {{32, 46.5, 0}, {30.5, 48, 2}}, {{32, 46.5, 0}, {
       30.5, 47, 2}}, {{32, 46.5, 0}, {30.5, 46, 2}}, {{32, 46.5, 0}, {
       30.5, 45, 2}}, {{33, 46.5, 0}, {34.5, 48, 2}}, {{33, 46.5, 0}, {
       34.5, 47, 2}}, {{33, 46.5, 0}, {34.5, 46, 2}}, {{33, 46.5, 0}, {
       34.5, 45, 2}}, {{34, 46.5, 0}, {34.5, 48, 2}}, {{34, 46.5, 0}, {
       34.5, 47, 2}}, {{34, 46.5, 0}, {34.5, 46, 2}}, {{34, 46.5, 0}, {
       34.5, 45, 2}}, {{35, 46.5, 0}, {34.5, 48, 2}}, {{35, 46.5, 0}, {
       34.5, 47, 2}}, {{35, 46.5, 0}, {34.5, 46, 2}}, {{35, 46.5, 0}, {
       34.5, 45, 2}}, {{36, 46.5, 0}, {34.5, 48, 2}}, {{36, 46.5, 0}, {
       34.5, 47, 2}}, {{36, 46.5, 0}, {34.5, 46, 2}}, {{36, 46.5, 0}, {
       34.5, 45, 2}}, {{37, 46.5, 0}, {38.5, 48, 2}}, {{37, 46.5, 0}, {
       38.5, 47, 2}}, {{37, 46.5, 0}, {38.5, 46, 2}}, {{37, 46.5, 0}, {
       38.5, 45, 2}}, {{38, 46.5, 0}, {38.5, 48, 2}}, {{38, 46.5, 0}, {
       38.5, 47, 2}}, {{38, 46.5, 0}, {38.5, 46, 2}}, {{38, 46.5, 0}, {
       38.5, 45, 2}}, {{39, 46.5, 0}, {38.5, 48, 2}}, {{39, 46.5, 0}, {
       38.5, 47, 2}}, {{39, 46.5, 0}, {38.5, 46, 2}}, {{39, 46.5, 0}, {
       38.5, 45, 2}}, {{40, 46.5, 0}, {38.5, 48, 2}}, {{40, 46.5, 0}, {
       38.5, 47, 2}}, {{40, 46.5, 0}, {38.5, 46, 2}}, {{40, 46.5, 0}, {
       38.5, 45, 2}}, {{41, 46.5, 0}, {42.5, 48, 2}}, {{41, 46.5, 0}, {
       42.5, 47, 2}}, {{41, 46.5, 0}, {42.5, 46, 2}}, {{41, 46.5, 0}, {
       42.5, 45, 2}}, {{42, 46.5, 0}, {42.5, 48, 2}}, {{42, 46.5, 0}, {
       42.5, 47, 2}}, {{42, 46.5, 0}, {42.5, 46, 2}}, {{42, 46.5, 0}, {
       42.5, 45, 2}}, {{43, 46.5, 0}, {42.5, 48, 2}}, {{43, 46.5, 0}, {
       42.5, 47, 2}}, {{43, 46.5, 0}, {42.5, 46, 2}}, {{43, 46.5, 0}, {
       42.5, 45, 2}}, {{44, 46.5, 0}, {42.5, 48, 2}}, {{44, 46.5, 0}, {
       42.5, 47, 2}}, {{44, 46.5, 0}, {42.5, 46, 2}}, {{44, 46.5, 0}, {
       42.5, 45, 2}}, {{45, 46.5, 0}, {46.5, 48, 2}}, {{45, 46.5, 0}, {
       46.5, 47, 2}}, {{45, 46.5, 0}, {46.5, 46, 2}}, {{45, 46.5, 0}, {
       46.5, 45, 2}}, {{46, 46.5, 0}, {46.5, 48, 2}}, {{46, 46.5, 0}, {
       46.5, 47, 2}}, {{46, 46.5, 0}, {46.5, 46, 2}}, {{46, 46.5, 0}, {
       46.5, 45, 2}}, {{47, 46.5, 0}, {46.5, 48, 2}}, {{47, 46.5, 0}, {
       46.5, 47, 2}}, {{47, 46.5, 0}, {46.5, 46, 2}}, {{47, 46.5, 0}, {
       46.5, 45, 2}}, {{48, 46.5, 0}, {46.5, 48, 2}}, {{48, 46.5, 0}, {
       46.5, 47, 2}}, {{48, 46.5, 0}, {46.5, 46, 2}}, {{48, 46.5, 0}, {
       46.5, 45, 2}}, {{49, 46.5, 0}, {50.5, 48, 2}}, {{49, 46.5, 0}, {
       50.5, 47, 2}}, {{49, 46.5, 0}, {50.5, 46, 2}}, {{49, 46.5, 0}, {
       50.5, 45, 2}}, {{50, 46.5, 0}, {50.5, 48, 2}}, {{50, 46.5, 0}, {
       50.5, 47, 2}}, {{50, 46.5, 0}, {50.5, 46, 2}}, {{50, 46.5, 0}, {
       50.5, 45, 2}}, {{51, 46.5, 0}, {50.5, 48, 2}}, {{51, 46.5, 0}, {
       50.5, 47, 2}}, {{51, 46.5, 0}, {50.5, 46, 2}}, {{51, 46.5, 0}, {
       50.5, 45, 2}}, {{52, 46.5, 0}, {50.5, 48, 2}}, {{52, 46.5, 0}, {
       50.5, 47, 2}}, {{52, 46.5, 0}, {50.5, 46, 2}}, {{52, 46.5, 0}, {
       50.5, 45, 2}}, {{53, 46.5, 0}, {54.5, 48, 2}}, {{53, 46.5, 0}, {
       54.5, 47, 2}}, {{53, 46.5, 0}, {54.5, 46, 2}}, {{53, 46.5, 0}, {
       54.5, 45, 2}}, {{54, 46.5, 0}, {54.5, 48, 2}}, {{54, 46.5, 0}, {
       54.5, 47, 2}}, {{54, 46.5, 0}, {54.5, 46, 2}}, {{54, 46.5, 0}, {
       54.5, 45, 2}}, {{55, 46.5, 0}, {54.5, 48, 2}}, {{55, 46.5, 0}, {
       54.5, 47, 2}}, {{55, 46.5, 0}, {54.5, 46, 2}}, {{55, 46.5, 0}, {
       54.5, 45, 2}}, {{56, 46.5, 0}, {54.5, 48, 2}}, {{56, 46.5, 0}, {
       54.5, 47, 2}}, {{56, 46.5, 0}, {54.5, 46, 2}}, {{56, 46.5, 0}, {
       54.5, 45, 2}}, {{57, 46.5, 0}, {58.5, 48, 2}}, {{57, 46.5, 0}, {
       58.5, 47, 2}}, {{57, 46.5, 0}, {58.5, 46, 2}}, {{57, 46.5, 0}, {
       58.5, 45, 2}}, {{58, 46.5, 0}, {58.5, 48, 2}}, {{58, 46.5, 0}, {
       58.5, 47, 2}}, {{58, 46.5, 0}, {58.5, 46, 2}}, {{58, 46.5, 0}, {
       58.5, 45, 2}}, {{59, 46.5, 0}, {58.5, 48, 2}}, {{59, 46.5, 0}, {
       58.5, 47, 2}}, {{59, 46.5, 0}, {58.5, 46, 2}}, {{59, 46.5, 0}, {
       58.5, 45, 2}}, {{60, 46.5, 0}, {58.5, 48, 2}}, {{60, 46.5, 0}, {
       58.5, 47, 2}}, {{60, 46.5, 0}, {58.5, 46, 2}}, {{60, 46.5, 0}, {
       58.5, 45, 2}}, {{61, 46.5, 0}, {62.5, 48, 2}}, {{61, 46.5, 0}, {
       62.5, 47, 2}}, {{61, 46.5, 0}, {62.5, 46, 2}}, {{61, 46.5, 0}, {
       62.5, 45, 2}}, {{62, 46.5, 0}, {62.5, 48, 2}}, {{62, 46.5, 0}, {
       62.5, 47, 2}}, {{62, 46.5, 0}, {62.5, 46, 2}}, {{62, 46.5, 0}, {
       62.5, 45, 2}}, {{63, 46.5, 0}, {62.5, 48, 2}}, {{63, 46.5, 0}, {
       62.5, 47, 2}}, {{63, 46.5, 0}, {62.5, 46, 2}}, {{63, 46.5, 0}, {
       62.5, 45, 2}}, {{64, 46.5, 0}, {62.5, 48, 2}}, {{64, 46.5, 0}, {
       62.5, 47, 2}}, {{64, 46.5, 0}, {62.5, 46, 2}}, {{64, 46.5, 0}, {
       62.5, 45, 2}}, {{65, 46.5, 0}, {66.5, 48, 2}}, {{65, 46.5, 0}, {
       66.5, 47, 2}}, {{65, 46.5, 0}, {66.5, 46, 2}}, {{65, 46.5, 0}, {
       66.5, 45, 2}}, {{66, 46.5, 0}, {66.5, 48, 2}}, {{66, 46.5, 0}, {
       66.5, 47, 2}}, {{66, 46.5, 0}, {66.5, 46, 2}}, {{66, 46.5, 0}, {
       66.5, 45, 2}}, {{67, 46.5, 0}, {66.5, 48, 2}}, {{67, 46.5, 0}, {
       66.5, 47, 2}}, {{67, 46.5, 0}, {66.5, 46, 2}}, {{67, 46.5, 0}, {
       66.5, 45, 2}}, {{68, 46.5, 0}, {66.5, 48, 2}}, {{68, 46.5, 0}, {
       66.5, 47, 2}}, {{68, 46.5, 0}, {66.5, 46, 2}}, {{68, 46.5, 0}, {
       66.5, 45, 2}}, {{69, 46.5, 0}, {70.5, 48, 2}}, {{69, 46.5, 0}, {
       70.5, 47, 2}}, {{69, 46.5, 0}, {70.5, 46, 2}}, {{69, 46.5, 0}, {
       70.5, 45, 2}}, {{70, 46.5, 0}, {70.5, 48, 2}}, {{70, 46.5, 0}, {
       70.5, 47, 2}}, {{70, 46.5, 0}, {70.5, 46, 2}}, {{70, 46.5, 0}, {
       70.5, 45, 2}}, {{71, 46.5, 0}, {70.5, 48, 2}}, {{71, 46.5, 0}, {
       70.5, 47, 2}}, {{71, 46.5, 0}, {70.5, 46, 2}}, {{71, 46.5, 0}, {
       70.5, 45, 2}}, {{72, 46.5, 0}, {70.5, 48, 2}}, {{72, 46.5, 0}, {
       70.5, 47, 2}}, {{72, 46.5, 0}, {70.5, 46, 2}}, {{72, 46.5, 0}, {
       70.5, 45, 2}}, {{73, 46.5, 0}, {74.5, 48, 2}}, {{73, 46.5, 0}, {
       74.5, 47, 2}}, {{73, 46.5, 0}, {74.5, 46, 2}}, {{73, 46.5, 0}, {
       74.5, 45, 2}}, {{74, 46.5, 0}, {74.5, 48, 2}}, {{74, 46.5, 0}, {
       74.5, 47, 2}}, {{74, 46.5, 0}, {74.5, 46, 2}}, {{74, 46.5, 0}, {
       74.5, 45, 2}}, {{75, 46.5, 0}, {74.5, 48, 2}}, {{75, 46.5, 0}, {
       74.5, 47, 2}}, {{75, 46.5, 0}, {74.5, 46, 2}}, {{75, 46.5, 0}, {
       74.5, 45, 2}}, {{76, 46.5, 0}, {74.5, 48, 2}}, {{76, 46.5, 0}, {
       74.5, 47, 2}}, {{76, 46.5, 0}, {74.5, 46, 2}}, {{76, 46.5, 0}, {
       74.5, 45, 2}}, {{77, 46.5, 0}, {78.5, 48, 2}}, {{77, 46.5, 0}, {
       78.5, 47, 2}}, {{77, 46.5, 0}, {78.5, 46, 2}}, {{77, 46.5, 0}, {
       78.5, 45, 2}}, {{78, 46.5, 0}, {78.5, 48, 2}}, {{78, 46.5, 0}, {
       78.5, 47, 2}}, {{78, 46.5, 0}, {78.5, 46, 2}}, {{78, 46.5, 0}, {
       78.5, 45, 2}}, {{79, 46.5, 0}, {78.5, 48, 2}}, {{79, 46.5, 0}, {
       78.5, 47, 2}}, {{79, 46.5, 0}, {78.5, 46, 2}}, {{79, 46.5, 0}, {
       78.5, 45, 2}}, {{80, 46.5, 0}, {78.5, 48, 2}}, {{80, 46.5, 0}, {
       78.5, 47, 2}}, {{80, 46.5, 0}, {78.5, 46, 2}}, {{80, 46.5, 0}, {
       78.5, 45, 2}}, {{1, 42.5, 0}, {2.5, 44, 2}}, {{1, 42.5, 0}, {
       2.5, 43, 2}}, {{1, 42.5, 0}, {2.5, 42, 2}}, {{1, 42.5, 0}, {
       2.5, 41, 2}}, {{2, 42.5, 0}, {2.5, 44, 2}}, {{2, 42.5, 0}, {
       2.5, 43, 2}}, {{2, 42.5, 0}, {2.5, 42, 2}}, {{2, 42.5, 0}, {
       2.5, 41, 2}}, {{3, 42.5, 0}, {2.5, 44, 2}}, {{3, 42.5, 0}, {
       2.5, 43, 2}}, {{3, 42.5, 0}, {2.5, 42, 2}}, {{3, 42.5, 0}, {
       2.5, 41, 2}}, {{4, 42.5, 0}, {2.5, 44, 2}}, {{4, 42.5, 0}, {
       2.5, 43, 2}}, {{4, 42.5, 0}, {2.5, 42, 2}}, {{4, 42.5, 0}, {
       2.5, 41, 2}}, {{5, 42.5, 0}, {6.5, 44, 2}}, {{5, 42.5, 0}, {
       6.5, 43, 2}}, {{5, 42.5, 0}, {6.5, 42, 2}}, {{5, 42.5, 0}, {
       6.5, 41, 2}}, {{6, 42.5, 0}, {6.5, 44, 2}}, {{6, 42.5, 0}, {
       6.5, 43, 2}}, {{6, 42.5, 0}, {6.5, 42, 2}}, {{6, 42.5, 0}, {
       6.5, 41, 2}}, {{7, 42.5, 0}, {6.5, 44, 2}}, {{7, 42.5, 0}, {
       6.5, 43, 2}}, {{7, 42.5, 0}, {6.5, 42, 2}}, {{7, 42.5, 0}, {
       6.5, 41, 2}}, {{8, 42.5, 0}, {6.5, 44, 2}}, {{8, 42.5, 0}, {
       6.5, 43, 2}}, {{8, 42.5, 0}, {6.5, 42, 2}}, {{8, 42.5, 0}, {
       6.5, 41, 2}}, {{9, 42.5, 0}, {10.5, 44, 2}}, {{9, 42.5, 0}, {
       10.5, 43, 2}}, {{9, 42.5, 0}, {10.5, 42, 2}}, {{9, 42.5, 0}, {
       10.5, 41, 2}}, {{10, 42.5, 0}, {10.5, 44, 2}}, {{10, 42.5, 0}, {
       10.5, 43, 2}}, {{10, 42.5, 0}, {10.5, 42, 2}}, {{10, 42.5, 0}, {
       10.5, 41, 2}}, {{11, 42.5, 0}, {10.5, 44, 2}}, {{11, 42.5, 0}, {
       10.5, 43, 2}}, {{11, 42.5, 0}, {10.5, 42, 2}}, {{11, 42.5, 0}, {
       10.5, 41, 2}}, {{12, 42.5, 0}, {10.5, 44, 2}}, {{12, 42.5, 0}, {
       10.5, 43, 2}}, {{12, 42.5, 0}, {10.5, 42, 2}}, {{12, 42.5, 0}, {
       10.5, 41, 2}}, {{13, 42.5, 0}, {14.5, 44, 2}}, {{13, 42.5, 0}, {
       14.5, 43, 2}}, {{13, 42.5, 0}, {14.5, 42, 2}}, {{13, 42.5, 0}, {
       14.5, 41, 2}}, {{14, 42.5, 0}, {14.5, 44, 2}}, {{14, 42.5, 0}, {
       14.5, 43, 2}}, {{14, 42.5, 0}, {14.5, 42, 2}}, {{14, 42.5, 0}, {
       14.5, 41, 2}}, {{15, 42.5, 0}, {14.5, 44, 2}}, {{15, 42.5, 0}, {
       14.5, 43, 2}}, {{15, 42.5, 0}, {14.5, 42, 2}}, {{15, 42.5, 0}, {
       14.5, 41, 2}}, {{16, 42.5, 0}, {14.5, 44, 2}}, {{16, 42.5, 0}, {
       14.5, 43, 2}}, {{16, 42.5, 0}, {14.5, 42, 2}}, {{16, 42.5, 0}, {
       14.5, 41, 2}}, {{17, 42.5, 0}, {18.5, 44, 2}}, {{17, 42.5, 0}, {
       18.5, 43, 2}}, {{17, 42.5, 0}, {18.5, 42, 2}}, {{17, 42.5, 0}, {
       18.5, 41, 2}}, {{18, 42.5, 0}, {18.5, 44, 2}}, {{18, 42.5, 0}, {
       18.5, 43, 2}}, {{18, 42.5, 0}, {18.5, 42, 2}}, {{18, 42.5, 0}, {
       18.5, 41, 2}}, {{19, 42.5, 0}, {18.5, 44, 2}}, {{19, 42.5, 0}, {
       18.5, 43, 2}}, {{19, 42.5, 0}, {18.5, 42, 2}}, {{19, 42.5, 0}, {
       18.5, 41, 2}}, {{20, 42.5, 0}, {18.5, 44, 2}}, {{20, 42.5, 0}, {
       18.5, 43, 2}}, {{20, 42.5, 0}, {18.5, 42, 2}}, {{20, 42.5, 0}, {
       18.5, 41, 2}}, {{21, 42.5, 0}, {22.5, 44, 2}}, {{21, 42.5, 0}, {
       22.5, 43, 2}}, {{21, 42.5, 0}, {22.5, 42, 2}}, {{21, 42.5, 0}, {
       22.5, 41, 2}}, {{22, 42.5, 0}, {22.5, 44, 2}}, {{22, 42.5, 0}, {
       22.5, 43, 2}}, {{22, 42.5, 0}, {22.5, 42, 2}}, {{22, 42.5, 0}, {
       22.5, 41, 2}}, {{23, 42.5, 0}, {22.5, 44, 2}}, {{23, 42.5, 0}, {
       22.5, 43, 2}}, {{23, 42.5, 0}, {22.5, 42, 2}}, {{23, 42.5, 0}, {
       22.5, 41, 2}}, {{24, 42.5, 0}, {22.5, 44, 2}}, {{24, 42.5, 0}, {
       22.5, 43, 2}}, {{24, 42.5, 0}, {22.5, 42, 2}}, {{24, 42.5, 0}, {
       22.5, 41, 2}}, {{25, 42.5, 0}, {26.5, 44, 2}}, {{25, 42.5, 0}, {
       26.5, 43, 2}}, {{25, 42.5, 0}, {26.5, 42, 2}}, {{25, 42.5, 0}, {
       26.5, 41, 2}}, {{26, 42.5, 0}, {26.5, 44, 2}}, {{26, 42.5, 0}, {
       26.5, 43, 2}}, {{26, 42.5, 0}, {26.5, 42, 2}}, {{26, 42.5, 0}, {
       26.5, 41, 2}}, {{27, 42.5, 0}, {26.5, 44, 2}}, {{27, 42.5, 0}, {
       26.5, 43, 2}}, {{27, 42.5, 0}, {26.5, 42, 2}}, {{27, 42.5, 0}, {
       26.5, 41, 2}}, {{28, 42.5, 0}, {26.5, 44, 2}}, {{28, 42.5, 0}, {
       26.5, 43, 2}}, {{28, 42.5, 0}, {26.5, 42, 2}}, {{28, 42.5, 0}, {
       26.5, 41, 2}}, {{29, 42.5, 0}, {30.5, 44, 2}}, {{29, 42.5, 0}, {
       30.5, 43, 2}}, {{29, 42.5, 0}, {30.5, 42, 2}}, {{29, 42.5, 0}, {
       30.5, 41, 2}}, {{30, 42.5, 0}, {30.5, 44, 2}}, {{30, 42.5, 0}, {
       30.5, 43, 2}}, {{30, 42.5, 0}, {30.5, 42, 2}}, {{30, 42.5, 0}, {
       30.5, 41, 2}}, {{31, 42.5, 0}, {30.5, 44, 2}}, {{31, 42.5, 0}, {
       30.5, 43, 2}}, {{31, 42.5, 0}, {30.5, 42, 2}}, {{31, 42.5, 0}, {
       30.5, 41, 2}}, {{32, 42.5, 0}, {30.5, 44, 2}}, {{32, 42.5, 0}, {
       30.5, 43, 2}}, {{32, 42.5, 0}, {30.5, 42, 2}}, {{32, 42.5, 0}, {
       30.5, 41, 2}}, {{33, 42.5, 0}, {34.5, 44, 2}}, {{33, 42.5, 0}, {
       34.5, 43, 2}}, {{33, 42.5, 0}, {34.5, 42, 2}}, {{33, 42.5, 0}, {
       34.5, 41, 2}}, {{34, 42.5, 0}, {34.5, 44, 2}}, {{34, 42.5, 0}, {
       34.5, 43, 2}}, {{34, 42.5, 0}, {34.5, 42, 2}}, {{34, 42.5, 0}, {
       34.5, 41, 2}}, {{35, 42.5, 0}, {34.5, 44, 2}}, {{35, 42.5, 0}, {
       34.5, 43, 2}}, {{35, 42.5, 0}, {34.5, 42, 2}}, {{35, 42.5, 0}, {
       34.5, 41, 2}}, {{36, 42.5, 0}, {34.5, 44, 2}}, {{36, 42.5, 0}, {
       34.5, 43, 2}}, {{36, 42.5, 0}, {34.5, 42, 2}}, {{36, 42.5, 0}, {
       34.5, 41, 2}}, {{37, 42.5, 0}, {38.5, 44, 2}}, {{37, 42.5, 0}, {
       38.5, 43, 2}}, {{37, 42.5, 0}, {38.5, 42, 2}}, {{37, 42.5, 0}, {
       38.5, 41, 2}}, {{38, 42.5, 0}, {38.5, 44, 2}}, {{38, 42.5, 0}, {
       38.5, 43, 2}}, {{38, 42.5, 0}, {38.5, 42, 2}}, {{38, 42.5, 0}, {
       38.5, 41, 2}}, {{39, 42.5, 0}, {38.5, 44, 2}}, {{39, 42.5, 0}, {
       38.5, 43, 2}}, {{39, 42.5, 0}, {38.5, 42, 2}}, {{39, 42.5, 0}, {
       38.5, 41, 2}}, {{40, 42.5, 0}, {38.5, 44, 2}}, {{40, 42.5, 0}, {
       38.5, 43, 2}}, {{40, 42.5, 0}, {38.5, 42, 2}}, {{40, 42.5, 0}, {
       38.5, 41, 2}}, {{41, 42.5, 0}, {42.5, 44, 2}}, {{41, 42.5, 0}, {
       42.5, 43, 2}}, {{41, 42.5, 0}, {42.5, 42, 2}}, {{41, 42.5, 0}, {
       42.5, 41, 2}}, {{42, 42.5, 0}, {42.5, 44, 2}}, {{42, 42.5, 0}, {
       42.5, 43, 2}}, {{42, 42.5, 0}, {42.5, 42, 2}}, {{42, 42.5, 0}, {
       42.5, 41, 2}}, {{43, 42.5, 0}, {42.5, 44, 2}}, {{43, 42.5, 0}, {
       42.5, 43, 2}}, {{43, 42.5, 0}, {42.5, 42, 2}}, {{43, 42.5, 0}, {
       42.5, 41, 2}}, {{44, 42.5, 0}, {42.5, 44, 2}}, {{44, 42.5, 0}, {
       42.5, 43, 2}}, {{44, 42.5, 0}, {42.5, 42, 2}}, {{44, 42.5, 0}, {
       42.5, 41, 2}}, {{45, 42.5, 0}, {46.5, 44, 2}}, {{45, 42.5, 0}, {
       46.5, 43, 2}}, {{45, 42.5, 0}, {46.5, 42, 2}}, {{45, 42.5, 0}, {
       46.5, 41, 2}}, {{46, 42.5, 0}, {46.5, 44, 2}}, {{46, 42.5, 0}, {
       46.5, 43, 2}}, {{46, 42.5, 0}, {46.5, 42, 2}}, {{46, 42.5, 0}, {
       46.5, 41, 2}}, {{47, 42.5, 0}, {46.5, 44, 2}}, {{47, 42.5, 0}, {
       46.5, 43, 2}}, {{47, 42.5, 0}, {46.5, 42, 2}}, {{47, 42.5, 0}, {
       46.5, 41, 2}}, {{48, 42.5, 0}, {46.5, 44, 2}}, {{48, 42.5, 0}, {
       46.5, 43, 2}}, {{48, 42.5, 0}, {46.5, 42, 2}}, {{48, 42.5, 0}, {
       46.5, 41, 2}}, {{49, 42.5, 0}, {50.5, 44, 2}}, {{49, 42.5, 0}, {
       50.5, 43, 2}}, {{49, 42.5, 0}, {50.5, 42, 2}}, {{49, 42.5, 0}, {
       50.5, 41, 2}}, {{50, 42.5, 0}, {50.5, 44, 2}}, {{50, 42.5, 0}, {
       50.5, 43, 2}}, {{50, 42.5, 0}, {50.5, 42, 2}}, {{50, 42.5, 0}, {
       50.5, 41, 2}}, {{51, 42.5, 0}, {50.5, 44, 2}}, {{51, 42.5, 0}, {
       50.5, 43, 2}}, {{51, 42.5, 0}, {50.5, 42, 2}}, {{51, 42.5, 0}, {
       50.5, 41, 2}}, {{52, 42.5, 0}, {50.5, 44, 2}}, {{52, 42.5, 0}, {
       50.5, 43, 2}}, {{52, 42.5, 0}, {50.5, 42, 2}}, {{52, 42.5, 0}, {
       50.5, 41, 2}}, {{53, 42.5, 0}, {54.5, 44, 2}}, {{53, 42.5, 0}, {
       54.5, 43, 2}}, {{53, 42.5, 0}, {54.5, 42, 2}}, {{53, 42.5, 0}, {
       54.5, 41, 2}}, {{54, 42.5, 0}, {54.5, 44, 2}}, {{54, 42.5, 0}, {
       54.5, 43, 2}}, {{54, 42.5, 0}, {54.5, 42, 2}}, {{54, 42.5, 0}, {
       54.5, 41, 2}}, {{55, 42.5, 0}, {54.5, 44, 2}}, {{55, 42.5, 0}, {
       54.5, 43, 2}}, {{55, 42.5, 0}, {54.5, 42, 2}}, {{55, 42.5, 0}, {
       54.5, 41, 2}}, {{56, 42.5, 0}, {54.5, 44, 2}}, {{56, 42.5, 0}, {
       54.5, 43, 2}}, {{56, 42.5, 0}, {54.5, 42, 2}}, {{56, 42.5, 0}, {
       54.5, 41, 2}}, {{57, 42.5, 0}, {58.5, 44, 2}}, {{57, 42.5, 0}, {
       58.5, 43, 2}}, {{57, 42.5, 0}, {58.5, 42, 2}}, {{57, 42.5, 0}, {
       58.5, 41, 2}}, {{58, 42.5, 0}, {58.5, 44, 2}}, {{58, 42.5, 0}, {
       58.5, 43, 2}}, {{58, 42.5, 0}, {58.5, 42, 2}}, {{58, 42.5, 0}, {
       58.5, 41, 2}}, {{59, 42.5, 0}, {58.5, 44, 2}}, {{59, 42.5, 0}, {
       58.5, 43, 2}}, {{59, 42.5, 0}, {58.5, 42, 2}}, {{59, 42.5, 0}, {
       58.5, 41, 2}}, {{60, 42.5, 0}, {58.5, 44, 2}}, {{60, 42.5, 0}, {
       58.5, 43, 2}}, {{60, 42.5, 0}, {58.5, 42, 2}}, {{60, 42.5, 0}, {
       58.5, 41, 2}}, {{61, 42.5, 0}, {62.5, 44, 2}}, {{61, 42.5, 0}, {
       62.5, 43, 2}}, {{61, 42.5, 0}, {62.5, 42, 2}}, {{61, 42.5, 0}, {
       62.5, 41, 2}}, {{62, 42.5, 0}, {62.5, 44, 2}}, {{62, 42.5, 0}, {
       62.5, 43, 2}}, {{62, 42.5, 0}, {62.5, 42, 2}}, {{62, 42.5, 0}, {
       62.5, 41, 2}}, {{63, 42.5, 0}, {62.5, 44, 2}}, {{63, 42.5, 0}, {
       62.5, 43, 2}}, {{63, 42.5, 0}, {62.5, 42, 2}}, {{63, 42.5, 0}, {
       62.5, 41, 2}}, {{64, 42.5, 0}, {62.5, 44, 2}}, {{64, 42.5, 0}, {
       62.5, 43, 2}}, {{64, 42.5, 0}, {62.5, 42, 2}}, {{64, 42.5, 0}, {
       62.5, 41, 2}}, {{65, 42.5, 0}, {66.5, 44, 2}}, {{65, 42.5, 0}, {
       66.5, 43, 2}}, {{65, 42.5, 0}, {66.5, 42, 2}}, {{65, 42.5, 0}, {
       66.5, 41, 2}}, {{66, 42.5, 0}, {66.5, 44, 2}}, {{66, 42.5, 0}, {
       66.5, 43, 2}}, {{66, 42.5, 0}, {66.5, 42, 2}}, {{66, 42.5, 0}, {
       66.5, 41, 2}}, {{67, 42.5, 0}, {66.5, 44, 2}}, {{67, 42.5, 0}, {
       66.5, 43, 2}}, {{67, 42.5, 0}, {66.5, 42, 2}}, {{67, 42.5, 0}, {
       66.5, 41, 2}}, {{68, 42.5, 0}, {66.5, 44, 2}}, {{68, 42.5, 0}, {
       66.5, 43, 2}}, {{68, 42.5, 0}, {66.5, 42, 2}}, {{68, 42.5, 0}, {
       66.5, 41, 2}}, {{69, 42.5, 0}, {70.5, 44, 2}}, {{69, 42.5, 0}, {
       70.5, 43, 2}}, {{69, 42.5, 0}, {70.5, 42, 2}}, {{69, 42.5, 0}, {
       70.5, 41, 2}}, {{70, 42.5, 0}, {70.5, 44, 2}}, {{70, 42.5, 0}, {
       70.5, 43, 2}}, {{70, 42.5, 0}, {70.5, 42, 2}}, {{70, 42.5, 0}, {
       70.5, 41, 2}}, {{71, 42.5, 0}, {70.5, 44, 2}}, {{71, 42.5, 0}, {
       70.5, 43, 2}}, {{71, 42.5, 0}, {70.5, 42, 2}}, {{71, 42.5, 0}, {
       70.5, 41, 2}}, {{72, 42.5, 0}, {70.5, 44, 2}}, {{72, 42.5, 0}, {
       70.5, 43, 2}}, {{72, 42.5, 0}, {70.5, 42, 2}}, {{72, 42.5, 0}, {
       70.5, 41, 2}}, {{73, 42.5, 0}, {74.5, 44, 2}}, {{73, 42.5, 0}, {
       74.5, 43, 2}}, {{73, 42.5, 0}, {74.5, 42, 2}}, {{73, 42.5, 0}, {
       74.5, 41, 2}}, {{74, 42.5, 0}, {74.5, 44, 2}}, {{74, 42.5, 0}, {
       74.5, 43, 2}}, {{74, 42.5, 0}, {74.5, 42, 2}}, {{74, 42.5, 0}, {
       74.5, 41, 2}}, {{75, 42.5, 0}, {74.5, 44, 2}}, {{75, 42.5, 0}, {
       74.5, 43, 2}}, {{75, 42.5, 0}, {74.5, 42, 2}}, {{75, 42.5, 0}, {
       74.5, 41, 2}}, {{76, 42.5, 0}, {74.5, 44, 2}}, {{76, 42.5, 0}, {
       74.5, 43, 2}}, {{76, 42.5, 0}, {74.5, 42, 2}}, {{76, 42.5, 0}, {
       74.5, 41, 2}}, {{77, 42.5, 0}, {78.5, 44, 2}}, {{77, 42.5, 0}, {
       78.5, 43, 2}}, {{77, 42.5, 0}, {78.5, 42, 2}}, {{77, 42.5, 0}, {
       78.5, 41, 2}}, {{78, 42.5, 0}, {78.5, 44, 2}}, {{78, 42.5, 0}, {
       78.5, 43, 2}}, {{78, 42.5, 0}, {78.5, 42, 2}}, {{78, 42.5, 0}, {
       78.5, 41, 2}}, {{79, 42.5, 0}, {78.5, 44, 2}}, {{79, 42.5, 0}, {
       78.5, 43, 2}}, {{79, 42.5, 0}, {78.5, 42, 2}}, {{79, 42.5, 0}, {
       78.5, 41, 2}}, {{80, 42.5, 0}, {78.5, 44, 2}}, {{80, 42.5, 0}, {
       78.5, 43, 2}}, {{80, 42.5, 0}, {78.5, 42, 2}}, {{80, 42.5, 0}, {
       78.5, 41, 2}}, {{1, 38.5, 0}, {2.5, 40, 2}}, {{1, 38.5, 0}, {
       2.5, 39, 2}}, {{1, 38.5, 0}, {2.5, 38, 2}}, {{1, 38.5, 0}, {
       2.5, 37, 2}}, {{2, 38.5, 0}, {2.5, 40, 2}}, {{2, 38.5, 0}, {
       2.5, 39, 2}}, {{2, 38.5, 0}, {2.5, 38, 2}}, {{2, 38.5, 0}, {
       2.5, 37, 2}}, {{3, 38.5, 0}, {2.5, 40, 2}}, {{3, 38.5, 0}, {
       2.5, 39, 2}}, {{3, 38.5, 0}, {2.5, 38, 2}}, {{3, 38.5, 0}, {
       2.5, 37, 2}}, {{4, 38.5, 0}, {2.5, 40, 2}}, {{4, 38.5, 0}, {
       2.5, 39, 2}}, {{4, 38.5, 0}, {2.5, 38, 2}}, {{4, 38.5, 0}, {
       2.5, 37, 2}}, {{5, 38.5, 0}, {6.5, 40, 2}}, {{5, 38.5, 0}, {
       6.5, 39, 2}}, {{5, 38.5, 0}, {6.5, 38, 2}}, {{5, 38.5, 0}, {
       6.5, 37, 2}}, {{6, 38.5, 0}, {6.5, 40, 2}}, {{6, 38.5, 0}, {
       6.5, 39, 2}}, {{6, 38.5, 0}, {6.5, 38, 2}}, {{6, 38.5, 0}, {
       6.5, 37, 2}}, {{7, 38.5, 0}, {6.5, 40, 2}}, {{7, 38.5, 0}, {
       6.5, 39, 2}}, {{7, 38.5, 0}, {6.5, 38, 2}}, {{7, 38.5, 0}, {
       6.5, 37, 2}}, {{8, 38.5, 0}, {6.5, 40, 2}}, {{8, 38.5, 0}, {
       6.5, 39, 2}}, {{8, 38.5, 0}, {6.5, 38, 2}}, {{8, 38.5, 0}, {
       6.5, 37, 2}}, {{9, 38.5, 0}, {10.5, 40, 2}}, {{9, 38.5, 0}, {
       10.5, 39, 2}}, {{9, 38.5, 0}, {10.5, 38, 2}}, {{9, 38.5, 0}, {
       10.5, 37, 2}}, {{10, 38.5, 0}, {10.5, 40, 2}}, {{10, 38.5, 0}, {
       10.5, 39, 2}}, {{10, 38.5, 0}, {10.5, 38, 2}}, {{10, 38.5, 0}, {
       10.5, 37, 2}}, {{11, 38.5, 0}, {10.5, 40, 2}}, {{11, 38.5, 0}, {
       10.5, 39, 2}}, {{11, 38.5, 0}, {10.5, 38, 2}}, {{11, 38.5, 0}, {
       10.5, 37, 2}}, {{12, 38.5, 0}, {10.5, 40, 2}}, {{12, 38.5, 0}, {
       10.5, 39, 2}}, {{12, 38.5, 0}, {10.5, 38, 2}}, {{12, 38.5, 0}, {
       10.5, 37, 2}}, {{13, 38.5, 0}, {14.5, 40, 2}}, {{13, 38.5, 0}, {
       14.5, 39, 2}}, {{13, 38.5, 0}, {14.5, 38, 2}}, {{13, 38.5, 0}, {
       14.5, 37, 2}}, {{14, 38.5, 0}, {14.5, 40, 2}}, {{14, 38.5, 0}, {
       14.5, 39, 2}}, {{14, 38.5, 0}, {14.5, 38, 2}}, {{14, 38.5, 0}, {
       14.5, 37, 2}}, {{15, 38.5, 0}, {14.5, 40, 2}}, {{15, 38.5, 0}, {
       14.5, 39, 2}}, {{15, 38.5, 0}, {14.5, 38, 2}}, {{15, 38.5, 0}, {
       14.5, 37, 2}}, {{16, 38.5, 0}, {14.5, 40, 2}}, {{16, 38.5, 0}, {
       14.5, 39, 2}}, {{16, 38.5, 0}, {14.5, 38, 2}}, {{16, 38.5, 0}, {
       14.5, 37, 2}}, {{17, 38.5, 0}, {18.5, 40, 2}}, {{17, 38.5, 0}, {
       18.5, 39, 2}}, {{17, 38.5, 0}, {18.5, 38, 2}}, {{17, 38.5, 0}, {
       18.5, 37, 2}}, {{18, 38.5, 0}, {18.5, 40, 2}}, {{18, 38.5, 0}, {
       18.5, 39, 2}}, {{18, 38.5, 0}, {18.5, 38, 2}}, {{18, 38.5, 0}, {
       18.5, 37, 2}}, {{19, 38.5, 0}, {18.5, 40, 2}}, {{19, 38.5, 0}, {
       18.5, 39, 2}}, {{19, 38.5, 0}, {18.5, 38, 2}}, {{19, 38.5, 0}, {
       18.5, 37, 2}}, {{20, 38.5, 0}, {18.5, 40, 2}}, {{20, 38.5, 0}, {
       18.5, 39, 2}}, {{20, 38.5, 0}, {18.5, 38, 2}}, {{20, 38.5, 0}, {
       18.5, 37, 2}}, {{21, 38.5, 0}, {22.5, 40, 2}}, {{21, 38.5, 0}, {
       22.5, 39, 2}}, {{21, 38.5, 0}, {22.5, 38, 2}}, {{21, 38.5, 0}, {
       22.5, 37, 2}}, {{22, 38.5, 0}, {22.5, 40, 2}}, {{22, 38.5, 0}, {
       22.5, 39, 2}}, {{22, 38.5, 0}, {22.5, 38, 2}}, {{22, 38.5, 0}, {
       22.5, 37, 2}}, {{23, 38.5, 0}, {22.5, 40, 2}}, {{23, 38.5, 0}, {
       22.5, 39, 2}}, {{23, 38.5, 0}, {22.5, 38, 2}}, {{23, 38.5, 0}, {
       22.5, 37, 2}}, {{24, 38.5, 0}, {22.5, 40, 2}}, {{24, 38.5, 0}, {
       22.5, 39, 2}}, {{24, 38.5, 0}, {22.5, 38, 2}}, {{24, 38.5, 0}, {
       22.5, 37, 2}}, {{25, 38.5, 0}, {26.5, 40, 2}}, {{25, 38.5, 0}, {
       26.5, 39, 2}}, {{25, 38.5, 0}, {26.5, 38, 2}}, {{25, 38.5, 0}, {
       26.5, 37, 2}}, {{26, 38.5, 0}, {26.5, 40, 2}}, {{26, 38.5, 0}, {
       26.5, 39, 2}}, {{26, 38.5, 0}, {26.5, 38, 2}}, {{26, 38.5, 0}, {
       26.5, 37, 2}}, {{27, 38.5, 0}, {26.5, 40, 2}}, {{27, 38.5, 0}, {
       26.5, 39, 2}}, {{27, 38.5, 0}, {26.5, 38, 2}}, {{27, 38.5, 0}, {
       26.5, 37, 2}}, {{28, 38.5, 0}, {26.5, 40, 2}}, {{28, 38.5, 0}, {
       26.5, 39, 2}}, {{28, 38.5, 0}, {26.5, 38, 2}}, {{28, 38.5, 0}, {
       26.5, 37, 2}}, {{29, 38.5, 0}, {30.5, 40, 2}}, {{29, 38.5, 0}, {
       30.5, 39, 2}}, {{29, 38.5, 0}, {30.5, 38, 2}}, {{29, 38.5, 0}, {
       30.5, 37, 2}}, {{30, 38.5, 0}, {30.5, 40, 2}}, {{30, 38.5, 0}, {
       30.5, 39, 2}}, {{30, 38.5, 0}, {30.5, 38, 2}}, {{30, 38.5, 0}, {
       30.5, 37, 2}}, {{31, 38.5, 0}, {30.5, 40, 2}}, {{31, 38.5, 0}, {
       30.5, 39, 2}}, {{31, 38.5, 0}, {30.5, 38, 2}}, {{31, 38.5, 0}, {
       30.5, 37, 2}}, {{32, 38.5, 0}, {30.5, 40, 2}}, {{32, 38.5, 0}, {
       30.5, 39, 2}}, {{32, 38.5, 0}, {30.5, 38, 2}}, {{32, 38.5, 0}, {
       30.5, 37, 2}}, {{33, 38.5, 0}, {34.5, 40, 2}}, {{33, 38.5, 0}, {
       34.5, 39, 2}}, {{33, 38.5, 0}, {34.5, 38, 2}}, {{33, 38.5, 0}, {
       34.5, 37, 2}}, {{34, 38.5, 0}, {34.5, 40, 2}}, {{34, 38.5, 0}, {
       34.5, 39, 2}}, {{34, 38.5, 0}, {34.5, 38, 2}}, {{34, 38.5, 0}, {
       34.5, 37, 2}}, {{35, 38.5, 0}, {34.5, 40, 2}}, {{35, 38.5, 0}, {
       34.5, 39, 2}}, {{35, 38.5, 0}, {34.5, 38, 2}}, {{35, 38.5, 0}, {
       34.5, 37, 2}}, {{36, 38.5, 0}, {34.5, 40, 2}}, {{36, 38.5, 0}, {
       34.5, 39, 2}}, {{36, 38.5, 0}, {34.5, 38, 2}}, {{36, 38.5, 0}, {
       34.5, 37, 2}}, {{37, 38.5, 0}, {38.5, 40, 2}}, {{37, 38.5, 0}, {
       38.5, 39, 2}}, {{37, 38.5, 0}, {38.5, 38, 2}}, {{37, 38.5, 0}, {
       38.5, 37, 2}}, {{38, 38.5, 0}, {38.5, 40, 2}}, {{38, 38.5, 0}, {
       38.5, 39, 2}}, {{38, 38.5, 0}, {38.5, 38, 2}}, {{38, 38.5, 0}, {
       38.5, 37, 2}}, {{39, 38.5, 0}, {38.5, 40, 2}}, {{39, 38.5, 0}, {
       38.5, 39, 2}}, {{39, 38.5, 0}, {38.5, 38, 2}}, {{39, 38.5, 0}, {
       38.5, 37, 2}}, {{40, 38.5, 0}, {38.5, 40, 2}}, {{40, 38.5, 0}, {
       38.5, 39, 2}}, {{40, 38.5, 0}, {38.5, 38, 2}}, {{40, 38.5, 0}, {
       38.5, 37, 2}}, {{41, 38.5, 0}, {42.5, 40, 2}}, {{41, 38.5, 0}, {
       42.5, 39, 2}}, {{41, 38.5, 0}, {42.5, 38, 2}}, {{41, 38.5, 0}, {
       42.5, 37, 2}}, {{42, 38.5, 0}, {42.5, 40, 2}}, {{42, 38.5, 0}, {
       42.5, 39, 2}}, {{42, 38.5, 0}, {42.5, 38, 2}}, {{42, 38.5, 0}, {
       42.5, 37, 2}}, {{43, 38.5, 0}, {42.5, 40, 2}}, {{43, 38.5, 0}, {
       42.5, 39, 2}}, {{43, 38.5, 0}, {42.5, 38, 2}}, {{43, 38.5, 0}, {
       42.5, 37, 2}}, {{44, 38.5, 0}, {42.5, 40, 2}}, {{44, 38.5, 0}, {
       42.5, 39, 2}}, {{44, 38.5, 0}, {42.5, 38, 2}}, {{44, 38.5, 0}, {
       42.5, 37, 2}}, {{45, 38.5, 0}, {46.5, 40, 2}}, {{45, 38.5, 0}, {
       46.5, 39, 2}}, {{45, 38.5, 0}, {46.5, 38, 2}}, {{45, 38.5, 0}, {
       46.5, 37, 2}}, {{46, 38.5, 0}, {46.5, 40, 2}}, {{46, 38.5, 0}, {
       46.5, 39, 2}}, {{46, 38.5, 0}, {46.5, 38, 2}}, {{46, 38.5, 0}, {
       46.5, 37, 2}}, {{47, 38.5, 0}, {46.5, 40, 2}}, {{47, 38.5, 0}, {
       46.5, 39, 2}}, {{47, 38.5, 0}, {46.5, 38, 2}}, {{47, 38.5, 0}, {
       46.5, 37, 2}}, {{48, 38.5, 0}, {46.5, 40, 2}}, {{48, 38.5, 0}, {
       46.5, 39, 2}}, {{48, 38.5, 0}, {46.5, 38, 2}}, {{48, 38.5, 0}, {
       46.5, 37, 2}}, {{49, 38.5, 0}, {50.5, 40, 2}}, {{49, 38.5, 0}, {
       50.5, 39, 2}}, {{49, 38.5, 0}, {50.5, 38, 2}}, {{49, 38.5, 0}, {
       50.5, 37, 2}}, {{50, 38.5, 0}, {50.5, 40, 2}}, {{50, 38.5, 0}, {
       50.5, 39, 2}}, {{50, 38.5, 0}, {50.5, 38, 2}}, {{50, 38.5, 0}, {
       50.5, 37, 2}}, {{51, 38.5, 0}, {50.5, 40, 2}}, {{51, 38.5, 0}, {
       50.5, 39, 2}}, {{51, 38.5, 0}, {50.5, 38, 2}}, {{51, 38.5, 0}, {
       50.5, 37, 2}}, {{52, 38.5, 0}, {50.5, 40, 2}}, {{52, 38.5, 0}, {
       50.5, 39, 2}}, {{52, 38.5, 0}, {50.5, 38, 2}}, {{52, 38.5, 0}, {
       50.5, 37, 2}}, {{53, 38.5, 0}, {54.5, 40, 2}}, {{53, 38.5, 0}, {
       54.5, 39, 2}}, {{53, 38.5, 0}, {54.5, 38, 2}}, {{53, 38.5, 0}, {
       54.5, 37, 2}}, {{54, 38.5, 0}, {54.5, 40, 2}}, {{54, 38.5, 0}, {
       54.5, 39, 2}}, {{54, 38.5, 0}, {54.5, 38, 2}}, {{54, 38.5, 0}, {
       54.5, 37, 2}}, {{55, 38.5, 0}, {54.5, 40, 2}}, {{55, 38.5, 0}, {
       54.5, 39, 2}}, {{55, 38.5, 0}, {54.5, 38, 2}}, {{55, 38.5, 0}, {
       54.5, 37, 2}}, {{56, 38.5, 0}, {54.5, 40, 2}}, {{56, 38.5, 0}, {
       54.5, 39, 2}}, {{56, 38.5, 0}, {54.5, 38, 2}}, {{56, 38.5, 0}, {
       54.5, 37, 2}}, {{57, 38.5, 0}, {58.5, 40, 2}}, {{57, 38.5, 0}, {
       58.5, 39, 2}}, {{57, 38.5, 0}, {58.5, 38, 2}}, {{57, 38.5, 0}, {
       58.5, 37, 2}}, {{58, 38.5, 0}, {58.5, 40, 2}}, {{58, 38.5, 0}, {
       58.5, 39, 2}}, {{58, 38.5, 0}, {58.5, 38, 2}}, {{58, 38.5, 0}, {
       58.5, 37, 2}}, {{59, 38.5, 0}, {58.5, 40, 2}}, {{59, 38.5, 0}, {
       58.5, 39, 2}}, {{59, 38.5, 0}, {58.5, 38, 2}}, {{59, 38.5, 0}, {
       58.5, 37, 2}}, {{60, 38.5, 0}, {58.5, 40, 2}}, {{60, 38.5, 0}, {
       58.5, 39, 2}}, {{60, 38.5, 0}, {58.5, 38, 2}}, {{60, 38.5, 0}, {
       58.5, 37, 2}}, {{61, 38.5, 0}, {62.5, 40, 2}}, {{61, 38.5, 0}, {
       62.5, 39, 2}}, {{61, 38.5, 0}, {62.5, 38, 2}}, {{61, 38.5, 0}, {
       62.5, 37, 2}}, {{62, 38.5, 0}, {62.5, 40, 2}}, {{62, 38.5, 0}, {
       62.5, 39, 2}}, {{62, 38.5, 0}, {62.5, 38, 2}}, {{62, 38.5, 0}, {
       62.5, 37, 2}}, {{63, 38.5, 0}, {62.5, 40, 2}}, {{63, 38.5, 0}, {
       62.5, 39, 2}}, {{63, 38.5, 0}, {62.5, 38, 2}}, {{63, 38.5, 0}, {
       62.5, 37, 2}}, {{64, 38.5, 0}, {62.5, 40, 2}}, {{64, 38.5, 0}, {
       62.5, 39, 2}}, {{64, 38.5, 0}, {62.5, 38, 2}}, {{64, 38.5, 0}, {
       62.5, 37, 2}}, {{65, 38.5, 0}, {66.5, 40, 2}}, {{65, 38.5, 0}, {
       66.5, 39, 2}}, {{65, 38.5, 0}, {66.5, 38, 2}}, {{65, 38.5, 0}, {
       66.5, 37, 2}}, {{66, 38.5, 0}, {66.5, 40, 2}}, {{66, 38.5, 0}, {
       66.5, 39, 2}}, {{66, 38.5, 0}, {66.5, 38, 2}}, {{66, 38.5, 0}, {
       66.5, 37, 2}}, {{67, 38.5, 0}, {66.5, 40, 2}}, {{67, 38.5, 0}, {
       66.5, 39, 2}}, {{67, 38.5, 0}, {66.5, 38, 2}}, {{67, 38.5, 0}, {
       66.5, 37, 2}}, {{68, 38.5, 0}, {66.5, 40, 2}}, {{68, 38.5, 0}, {
       66.5, 39, 2}}, {{68, 38.5, 0}, {66.5, 38, 2}}, {{68, 38.5, 0}, {
       66.5, 37, 2}}, {{69, 38.5, 0}, {70.5, 40, 2}}, {{69, 38.5, 0}, {
       70.5, 39, 2}}, {{69, 38.5, 0}, {70.5, 38, 2}}, {{69, 38.5, 0}, {
       70.5, 37, 2}}, {{70, 38.5, 0}, {70.5, 40, 2}}, {{70, 38.5, 0}, {
       70.5, 39, 2}}, {{70, 38.5, 0}, {70.5, 38, 2}}, {{70, 38.5, 0}, {
       70.5, 37, 2}}, {{71, 38.5, 0}, {70.5, 40, 2}}, {{71, 38.5, 0}, {
       70.5, 39, 2}}, {{71, 38.5, 0}, {70.5, 38, 2}}, {{71, 38.5, 0}, {
       70.5, 37, 2}}, {{72, 38.5, 0}, {70.5, 40, 2}}, {{72, 38.5, 0}, {
       70.5, 39, 2}}, {{72, 38.5, 0}, {70.5, 38, 2}}, {{72, 38.5, 0}, {
       70.5, 37, 2}}, {{73, 38.5, 0}, {74.5, 40, 2}}, {{73, 38.5, 0}, {
       74.5, 39, 2}}, {{73, 38.5, 0}, {74.5, 38, 2}}, {{73, 38.5, 0}, {
       74.5, 37, 2}}, {{74, 38.5, 0}, {74.5, 40, 2}}, {{74, 38.5, 0}, {
       74.5, 39, 2}}, {{74, 38.5, 0}, {74.5, 38, 2}}, {{74, 38.5, 0}, {
       74.5, 37, 2}}, {{75, 38.5, 0}, {74.5, 40, 2}}, {{75, 38.5, 0}, {
       74.5, 39, 2}}, {{75, 38.5, 0}, {74.5, 38, 2}}, {{75, 38.5, 0}, {
       74.5, 37, 2}}, {{76, 38.5, 0}, {74.5, 40, 2}}, {{76, 38.5, 0}, {
       74.5, 39, 2}}, {{76, 38.5, 0}, {74.5, 38, 2}}, {{76, 38.5, 0}, {
       74.5, 37, 2}}, {{77, 38.5, 0}, {78.5, 40, 2}}, {{77, 38.5, 0}, {
       78.5, 39, 2}}, {{77, 38.5, 0}, {78.5, 38, 2}}, {{77, 38.5, 0}, {
       78.5, 37, 2}}, {{78, 38.5, 0}, {78.5, 40, 2}}, {{78, 38.5, 0}, {
       78.5, 39, 2}}, {{78, 38.5, 0}, {78.5, 38, 2}}, {{78, 38.5, 0}, {
       78.5, 37, 2}}, {{79, 38.5, 0}, {78.5, 40, 2}}, {{79, 38.5, 0}, {
       78.5, 39, 2}}, {{79, 38.5, 0}, {78.5, 38, 2}}, {{79, 38.5, 0}, {
       78.5, 37, 2}}, {{80, 38.5, 0}, {78.5, 40, 2}}, {{80, 38.5, 0}, {
       78.5, 39, 2}}, {{80, 38.5, 0}, {78.5, 38, 2}}, {{80, 38.5, 0}, {
       78.5, 37, 2}}, {{1, 34.5, 0}, {2.5, 36, 2}}, {{1, 34.5, 0}, {
       2.5, 35, 2}}, {{1, 34.5, 0}, {2.5, 34, 2}}, {{1, 34.5, 0}, {
       2.5, 33, 2}}, {{2, 34.5, 0}, {2.5, 36, 2}}, {{2, 34.5, 0}, {
       2.5, 35, 2}}, {{2, 34.5, 0}, {2.5, 34, 2}}, {{2, 34.5, 0}, {
       2.5, 33, 2}}, {{3, 34.5, 0}, {2.5, 36, 2}}, {{3, 34.5, 0}, {
       2.5, 35, 2}}, {{3, 34.5, 0}, {2.5, 34, 2}}, {{3, 34.5, 0}, {
       2.5, 33, 2}}, {{4, 34.5, 0}, {2.5, 36, 2}}, {{4, 34.5, 0}, {
       2.5, 35, 2}}, {{4, 34.5, 0}, {2.5, 34, 2}}, {{4, 34.5, 0}, {
       2.5, 33, 2}}, {{5, 34.5, 0}, {6.5, 36, 2}}, {{5, 34.5, 0}, {
       6.5, 35, 2}}, {{5, 34.5, 0}, {6.5, 34, 2}}, {{5, 34.5, 0}, {
       6.5, 33, 2}}, {{6, 34.5, 0}, {6.5, 36, 2}}, {{6, 34.5, 0}, {
       6.5, 35, 2}}, {{6, 34.5, 0}, {6.5, 34, 2}}, {{6, 34.5, 0}, {
       6.5, 33, 2}}, {{7, 34.5, 0}, {6.5, 36, 2}}, {{7, 34.5, 0}, {
       6.5, 35, 2}}, {{7, 34.5, 0}, {6.5, 34, 2}}, {{7, 34.5, 0}, {
       6.5, 33, 2}}, {{8, 34.5, 0}, {6.5, 36, 2}}, {{8, 34.5, 0}, {
       6.5, 35, 2}}, {{8, 34.5, 0}, {6.5, 34, 2}}, {{8, 34.5, 0}, {
       6.5, 33, 2}}, {{9, 34.5, 0}, {10.5, 36, 2}}, {{9, 34.5, 0}, {
       10.5, 35, 2}}, {{9, 34.5, 0}, {10.5, 34, 2}}, {{9, 34.5, 0}, {
       10.5, 33, 2}}, {{10, 34.5, 0}, {10.5, 36, 2}}, {{10, 34.5, 0}, {
       10.5, 35, 2}}, {{10, 34.5, 0}, {10.5, 34, 2}}, {{10, 34.5, 0}, {
       10.5, 33, 2}}, {{11, 34.5, 0}, {10.5, 36, 2}}, {{11, 34.5, 0}, {
       10.5, 35, 2}}, {{11, 34.5, 0}, {10.5, 34, 2}}, {{11, 34.5, 0}, {
       10.5, 33, 2}}, {{12, 34.5, 0}, {10.5, 36, 2}}, {{12, 34.5, 0}, {
       10.5, 35, 2}}, {{12, 34.5, 0}, {10.5, 34, 2}}, {{12, 34.5, 0}, {
       10.5, 33, 2}}, {{13, 34.5, 0}, {14.5, 36, 2}}, {{13, 34.5, 0}, {
       14.5, 35, 2}}, {{13, 34.5, 0}, {14.5, 34, 2}}, {{13, 34.5, 0}, {
       14.5, 33, 2}}, {{14, 34.5, 0}, {14.5, 36, 2}}, {{14, 34.5, 0}, {
       14.5, 35, 2}}, {{14, 34.5, 0}, {14.5, 34, 2}}, {{14, 34.5, 0}, {
       14.5, 33, 2}}, {{15, 34.5, 0}, {14.5, 36, 2}}, {{15, 34.5, 0}, {
       14.5, 35, 2}}, {{15, 34.5, 0}, {14.5, 34, 2}}, {{15, 34.5, 0}, {
       14.5, 33, 2}}, {{16, 34.5, 0}, {14.5, 36, 2}}, {{16, 34.5, 0}, {
       14.5, 35, 2}}, {{16, 34.5, 0}, {14.5, 34, 2}}, {{16, 34.5, 0}, {
       14.5, 33, 2}}, {{17, 34.5, 0}, {18.5, 36, 2}}, {{17, 34.5, 0}, {
       18.5, 35, 2}}, {{17, 34.5, 0}, {18.5, 34, 2}}, {{17, 34.5, 0}, {
       18.5, 33, 2}}, {{18, 34.5, 0}, {18.5, 36, 2}}, {{18, 34.5, 0}, {
       18.5, 35, 2}}, {{18, 34.5, 0}, {18.5, 34, 2}}, {{18, 34.5, 0}, {
       18.5, 33, 2}}, {{19, 34.5, 0}, {18.5, 36, 2}}, {{19, 34.5, 0}, {
       18.5, 35, 2}}, {{19, 34.5, 0}, {18.5, 34, 2}}, {{19, 34.5, 0}, {
       18.5, 33, 2}}, {{20, 34.5, 0}, {18.5, 36, 2}}, {{20, 34.5, 0}, {
       18.5, 35, 2}}, {{20, 34.5, 0}, {18.5, 34, 2}}, {{20, 34.5, 0}, {
       18.5, 33, 2}}, {{21, 34.5, 0}, {22.5, 36, 2}}, {{21, 34.5, 0}, {
       22.5, 35, 2}}, {{21, 34.5, 0}, {22.5, 34, 2}}, {{21, 34.5, 0}, {
       22.5, 33, 2}}, {{22, 34.5, 0}, {22.5, 36, 2}}, {{22, 34.5, 0}, {
       22.5, 35, 2}}, {{22, 34.5, 0}, {22.5, 34, 2}}, {{22, 34.5, 0}, {
       22.5, 33, 2}}, {{23, 34.5, 0}, {22.5, 36, 2}}, {{23, 34.5, 0}, {
       22.5, 35, 2}}, {{23, 34.5, 0}, {22.5, 34, 2}}, {{23, 34.5, 0}, {
       22.5, 33, 2}}, {{24, 34.5, 0}, {22.5, 36, 2}}, {{24, 34.5, 0}, {
       22.5, 35, 2}}, {{24, 34.5, 0}, {22.5, 34, 2}}, {{24, 34.5, 0}, {
       22.5, 33, 2}}, {{25, 34.5, 0}, {26.5, 36, 2}}, {{25, 34.5, 0}, {
       26.5, 35, 2}}, {{25, 34.5, 0}, {26.5, 34, 2}}, {{25, 34.5, 0}, {
       26.5, 33, 2}}, {{26, 34.5, 0}, {26.5, 36, 2}}, {{26, 34.5, 0}, {
       26.5, 35, 2}}, {{26, 34.5, 0}, {26.5, 34, 2}}, {{26, 34.5, 0}, {
       26.5, 33, 2}}, {{27, 34.5, 0}, {26.5, 36, 2}}, {{27, 34.5, 0}, {
       26.5, 35, 2}}, {{27, 34.5, 0}, {26.5, 34, 2}}, {{27, 34.5, 0}, {
       26.5, 33, 2}}, {{28, 34.5, 0}, {26.5, 36, 2}}, {{28, 34.5, 0}, {
       26.5, 35, 2}}, {{28, 34.5, 0}, {26.5, 34, 2}}, {{28, 34.5, 0}, {
       26.5, 33, 2}}, {{29, 34.5, 0}, {30.5, 36, 2}}, {{29, 34.5, 0}, {
       30.5, 35, 2}}, {{29, 34.5, 0}, {30.5, 34, 2}}, {{29, 34.5, 0}, {
       30.5, 33, 2}}, {{30, 34.5, 0}, {30.5, 36, 2}}, {{30, 34.5, 0}, {
       30.5, 35, 2}}, {{30, 34.5, 0}, {30.5, 34, 2}}, {{30, 34.5, 0}, {
       30.5, 33, 2}}, {{31, 34.5, 0}, {30.5, 36, 2}}, {{31, 34.5, 0}, {
       30.5, 35, 2}}, {{31, 34.5, 0}, {30.5, 34, 2}}, {{31, 34.5, 0}, {
       30.5, 33, 2}}, {{32, 34.5, 0}, {30.5, 36, 2}}, {{32, 34.5, 0}, {
       30.5, 35, 2}}, {{32, 34.5, 0}, {30.5, 34, 2}}, {{32, 34.5, 0}, {
       30.5, 33, 2}}, {{33, 34.5, 0}, {34.5, 36, 2}}, {{33, 34.5, 0}, {
       34.5, 35, 2}}, {{33, 34.5, 0}, {34.5, 34, 2}}, {{33, 34.5, 0}, {
       34.5, 33, 2}}, {{34, 34.5, 0}, {34.5, 36, 2}}, {{34, 34.5, 0}, {
       34.5, 35, 2}}, {{34, 34.5, 0}, {34.5, 34, 2}}, {{34, 34.5, 0}, {
       34.5, 33, 2}}, {{35, 34.5, 0}, {34.5, 36, 2}}, {{35, 34.5, 0}, {
       34.5, 35, 2}}, {{35, 34.5, 0}, {34.5, 34, 2}}, {{35, 34.5, 0}, {
       34.5, 33, 2}}, {{36, 34.5, 0}, {34.5, 36, 2}}, {{36, 34.5, 0}, {
       34.5, 35, 2}}, {{36, 34.5, 0}, {34.5, 34, 2}}, {{36, 34.5, 0}, {
       34.5, 33, 2}}, {{37, 34.5, 0}, {38.5, 36, 2}}, {{37, 34.5, 0}, {
       38.5, 35, 2}}, {{37, 34.5, 0}, {38.5, 34, 2}}, {{37, 34.5, 0}, {
       38.5, 33, 2}}, {{38, 34.5, 0}, {38.5, 36, 2}}, {{38, 34.5, 0}, {
       38.5, 35, 2}}, {{38, 34.5, 0}, {38.5, 34, 2}}, {{38, 34.5, 0}, {
       38.5, 33, 2}}, {{39, 34.5, 0}, {38.5, 36, 2}}, {{39, 34.5, 0}, {
       38.5, 35, 2}}, {{39, 34.5, 0}, {38.5, 34, 2}}, {{39, 34.5, 0}, {
       38.5, 33, 2}}, {{40, 34.5, 0}, {38.5, 36, 2}}, {{40, 34.5, 0}, {
       38.5, 35, 2}}, {{40, 34.5, 0}, {38.5, 34, 2}}, {{40, 34.5, 0}, {
       38.5, 33, 2}}, {{41, 34.5, 0}, {42.5, 36, 2}}, {{41, 34.5, 0}, {
       42.5, 35, 2}}, {{41, 34.5, 0}, {42.5, 34, 2}}, {{41, 34.5, 0}, {
       42.5, 33, 2}}, {{42, 34.5, 0}, {42.5, 36, 2}}, {{42, 34.5, 0}, {
       42.5, 35, 2}}, {{42, 34.5, 0}, {42.5, 34, 2}}, {{42, 34.5, 0}, {
       42.5, 33, 2}}, {{43, 34.5, 0}, {42.5, 36, 2}}, {{43, 34.5, 0}, {
       42.5, 35, 2}}, {{43, 34.5, 0}, {42.5, 34, 2}}, {{43, 34.5, 0}, {
       42.5, 33, 2}}, {{44, 34.5, 0}, {42.5, 36, 2}}, {{44, 34.5, 0}, {
       42.5, 35, 2}}, {{44, 34.5, 0}, {42.5, 34, 2}}, {{44, 34.5, 0}, {
       42.5, 33, 2}}, {{45, 34.5, 0}, {46.5, 36, 2}}, {{45, 34.5, 0}, {
       46.5, 35, 2}}, {{45, 34.5, 0}, {46.5, 34, 2}}, {{45, 34.5, 0}, {
       46.5, 33, 2}}, {{46, 34.5, 0}, {46.5, 36, 2}}, {{46, 34.5, 0}, {
       46.5, 35, 2}}, {{46, 34.5, 0}, {46.5, 34, 2}}, {{46, 34.5, 0}, {
       46.5, 33, 2}}, {{47, 34.5, 0}, {46.5, 36, 2}}, {{47, 34.5, 0}, {
       46.5, 35, 2}}, {{47, 34.5, 0}, {46.5, 34, 2}}, {{47, 34.5, 0}, {
       46.5, 33, 2}}, {{48, 34.5, 0}, {46.5, 36, 2}}, {{48, 34.5, 0}, {
       46.5, 35, 2}}, {{48, 34.5, 0}, {46.5, 34, 2}}, {{48, 34.5, 0}, {
       46.5, 33, 2}}, {{49, 34.5, 0}, {50.5, 36, 2}}, {{49, 34.5, 0}, {
       50.5, 35, 2}}, {{49, 34.5, 0}, {50.5, 34, 2}}, {{49, 34.5, 0}, {
       50.5, 33, 2}}, {{50, 34.5, 0}, {50.5, 36, 2}}, {{50, 34.5, 0}, {
       50.5, 35, 2}}, {{50, 34.5, 0}, {50.5, 34, 2}}, {{50, 34.5, 0}, {
       50.5, 33, 2}}, {{51, 34.5, 0}, {50.5, 36, 2}}, {{51, 34.5, 0}, {
       50.5, 35, 2}}, {{51, 34.5, 0}, {50.5, 34, 2}}, {{51, 34.5, 0}, {
       50.5, 33, 2}}, {{52, 34.5, 0}, {50.5, 36, 2}}, {{52, 34.5, 0}, {
       50.5, 35, 2}}, {{52, 34.5, 0}, {50.5, 34, 2}}, {{52, 34.5, 0}, {
       50.5, 33, 2}}, {{53, 34.5, 0}, {54.5, 36, 2}}, {{53, 34.5, 0}, {
       54.5, 35, 2}}, {{53, 34.5, 0}, {54.5, 34, 2}}, {{53, 34.5, 0}, {
       54.5, 33, 2}}, {{54, 34.5, 0}, {54.5, 36, 2}}, {{54, 34.5, 0}, {
       54.5, 35, 2}}, {{54, 34.5, 0}, {54.5, 34, 2}}, {{54, 34.5, 0}, {
       54.5, 33, 2}}, {{55, 34.5, 0}, {54.5, 36, 2}}, {{55, 34.5, 0}, {
       54.5, 35, 2}}, {{55, 34.5, 0}, {54.5, 34, 2}}, {{55, 34.5, 0}, {
       54.5, 33, 2}}, {{56, 34.5, 0}, {54.5, 36, 2}}, {{56, 34.5, 0}, {
       54.5, 35, 2}}, {{56, 34.5, 0}, {54.5, 34, 2}}, {{56, 34.5, 0}, {
       54.5, 33, 2}}, {{57, 34.5, 0}, {58.5, 36, 2}}, {{57, 34.5, 0}, {
       58.5, 35, 2}}, {{57, 34.5, 0}, {58.5, 34, 2}}, {{57, 34.5, 0}, {
       58.5, 33, 2}}, {{58, 34.5, 0}, {58.5, 36, 2}}, {{58, 34.5, 0}, {
       58.5, 35, 2}}, {{58, 34.5, 0}, {58.5, 34, 2}}, {{58, 34.5, 0}, {
       58.5, 33, 2}}, {{59, 34.5, 0}, {58.5, 36, 2}}, {{59, 34.5, 0}, {
       58.5, 35, 2}}, {{59, 34.5, 0}, {58.5, 34, 2}}, {{59, 34.5, 0}, {
       58.5, 33, 2}}, {{60, 34.5, 0}, {58.5, 36, 2}}, {{60, 34.5, 0}, {
       58.5, 35, 2}}, {{60, 34.5, 0}, {58.5, 34, 2}}, {{60, 34.5, 0}, {
       58.5, 33, 2}}, {{61, 34.5, 0}, {62.5, 36, 2}}, {{61, 34.5, 0}, {
       62.5, 35, 2}}, {{61, 34.5, 0}, {62.5, 34, 2}}, {{61, 34.5, 0}, {
       62.5, 33, 2}}, {{62, 34.5, 0}, {62.5, 36, 2}}, {{62, 34.5, 0}, {
       62.5, 35, 2}}, {{62, 34.5, 0}, {62.5, 34, 2}}, {{62, 34.5, 0}, {
       62.5, 33, 2}}, {{63, 34.5, 0}, {62.5, 36, 2}}, {{63, 34.5, 0}, {
       62.5, 35, 2}}, {{63, 34.5, 0}, {62.5, 34, 2}}, {{63, 34.5, 0}, {
       62.5, 33, 2}}, {{64, 34.5, 0}, {62.5, 36, 2}}, {{64, 34.5, 0}, {
       62.5, 35, 2}}, {{64, 34.5, 0}, {62.5, 34, 2}}, {{64, 34.5, 0}, {
       62.5, 33, 2}}, {{65, 34.5, 0}, {66.5, 36, 2}}, {{65, 34.5, 0}, {
       66.5, 35, 2}}, {{65, 34.5, 0}, {66.5, 34, 2}}, {{65, 34.5, 0}, {
       66.5, 33, 2}}, {{66, 34.5, 0}, {66.5, 36, 2}}, {{66, 34.5, 0}, {
       66.5, 35, 2}}, {{66, 34.5, 0}, {66.5, 34, 2}}, {{66, 34.5, 0}, {
       66.5, 33, 2}}, {{67, 34.5, 0}, {66.5, 36, 2}}, {{67, 34.5, 0}, {
       66.5, 35, 2}}, {{67, 34.5, 0}, {66.5, 34, 2}}, {{67, 34.5, 0}, {
       66.5, 33, 2}}, {{68, 34.5, 0}, {66.5, 36, 2}}, {{68, 34.5, 0}, {
       66.5, 35, 2}}, {{68, 34.5, 0}, {66.5, 34, 2}}, {{68, 34.5, 0}, {
       66.5, 33, 2}}, {{69, 34.5, 0}, {70.5, 36, 2}}, {{69, 34.5, 0}, {
       70.5, 35, 2}}, {{69, 34.5, 0}, {70.5, 34, 2}}, {{69, 34.5, 0}, {
       70.5, 33, 2}}, {{70, 34.5, 0}, {70.5, 36, 2}}, {{70, 34.5, 0}, {
       70.5, 35, 2}}, {{70, 34.5, 0}, {70.5, 34, 2}}, {{70, 34.5, 0}, {
       70.5, 33, 2}}, {{71, 34.5, 0}, {70.5, 36, 2}}, {{71, 34.5, 0}, {
       70.5, 35, 2}}, {{71, 34.5, 0}, {70.5, 34, 2}}, {{71, 34.5, 0}, {
       70.5, 33, 2}}, {{72, 34.5, 0}, {70.5, 36, 2}}, {{72, 34.5, 0}, {
       70.5, 35, 2}}, {{72, 34.5, 0}, {70.5, 34, 2}}, {{72, 34.5, 0}, {
       70.5, 33, 2}}, {{73, 34.5, 0}, {74.5, 36, 2}}, {{73, 34.5, 0}, {
       74.5, 35, 2}}, {{73, 34.5, 0}, {74.5, 34, 2}}, {{73, 34.5, 0}, {
       74.5, 33, 2}}, {{74, 34.5, 0}, {74.5, 36, 2}}, {{74, 34.5, 0}, {
       74.5, 35, 2}}, {{74, 34.5, 0}, {74.5, 34, 2}}, {{74, 34.5, 0}, {
       74.5, 33, 2}}, {{75, 34.5, 0}, {74.5, 36, 2}}, {{75, 34.5, 0}, {
       74.5, 35, 2}}, {{75, 34.5, 0}, {74.5, 34, 2}}, {{75, 34.5, 0}, {
       74.5, 33, 2}}, {{76, 34.5, 0}, {74.5, 36, 2}}, {{76, 34.5, 0}, {
       74.5, 35, 2}}, {{76, 34.5, 0}, {74.5, 34, 2}}, {{76, 34.5, 0}, {
       74.5, 33, 2}}, {{77, 34.5, 0}, {78.5, 36, 2}}, {{77, 34.5, 0}, {
       78.5, 35, 2}}, {{77, 34.5, 0}, {78.5, 34, 2}}, {{77, 34.5, 0}, {
       78.5, 33, 2}}, {{78, 34.5, 0}, {78.5, 36, 2}}, {{78, 34.5, 0}, {
       78.5, 35, 2}}, {{78, 34.5, 0}, {78.5, 34, 2}}, {{78, 34.5, 0}, {
       78.5, 33, 2}}, {{79, 34.5, 0}, {78.5, 36, 2}}, {{79, 34.5, 0}, {
       78.5, 35, 2}}, {{79, 34.5, 0}, {78.5, 34, 2}}, {{79, 34.5, 0}, {
       78.5, 33, 2}}, {{80, 34.5, 0}, {78.5, 36, 2}}, {{80, 34.5, 0}, {
       78.5, 35, 2}}, {{80, 34.5, 0}, {78.5, 34, 2}}, {{80, 34.5, 0}, {
       78.5, 33, 2}}, {{1, 30.5, 0}, {2.5, 32, 2}}, {{1, 30.5, 0}, {
       2.5, 31, 2}}, {{1, 30.5, 0}, {2.5, 30, 2}}, {{1, 30.5, 0}, {
       2.5, 29, 2}}, {{2, 30.5, 0}, {2.5, 32, 2}}, {{2, 30.5, 0}, {
       2.5, 31, 2}}, {{2, 30.5, 0}, {2.5, 30, 2}}, {{2, 30.5, 0}, {
       2.5, 29, 2}}, {{3, 30.5, 0}, {2.5, 32, 2}}, {{3, 30.5, 0}, {
       2.5, 31, 2}}, {{3, 30.5, 0}, {2.5, 30, 2}}, {{3, 30.5, 0}, {
       2.5, 29, 2}}, {{4, 30.5, 0}, {2.5, 32, 2}}, {{4, 30.5, 0}, {
       2.5, 31, 2}}, {{4, 30.5, 0}, {2.5, 30, 2}}, {{4, 30.5, 0}, {
       2.5, 29, 2}}, {{5, 30.5, 0}, {6.5, 32, 2}}, {{5, 30.5, 0}, {
       6.5, 31, 2}}, {{5, 30.5, 0}, {6.5, 30, 2}}, {{5, 30.5, 0}, {
       6.5, 29, 2}}, {{6, 30.5, 0}, {6.5, 32, 2}}, {{6, 30.5, 0}, {
       6.5, 31, 2}}, {{6, 30.5, 0}, {6.5, 30, 2}}, {{6, 30.5, 0}, {
       6.5, 29, 2}}, {{7, 30.5, 0}, {6.5, 32, 2}}, {{7, 30.5, 0}, {
       6.5, 31, 2}}, {{7, 30.5, 0}, {6.5, 30, 2}}, {{7, 30.5, 0}, {
       6.5, 29, 2}}, {{8, 30.5, 0}, {6.5, 32, 2}}, {{8, 30.5, 0}, {
       6.5, 31, 2}}, {{8, 30.5, 0}, {6.5, 30, 2}}, {{8, 30.5, 0}, {
       6.5, 29, 2}}, {{9, 30.5, 0}, {10.5, 32, 2}}, {{9, 30.5, 0}, {
       10.5, 31, 2}}, {{9, 30.5, 0}, {10.5, 30, 2}}, {{9, 30.5, 0}, {
       10.5, 29, 2}}, {{10, 30.5, 0}, {10.5, 32, 2}}, {{10, 30.5, 0}, {
       10.5, 31, 2}}, {{10, 30.5, 0}, {10.5, 30, 2}}, {{10, 30.5, 0}, {
       10.5, 29, 2}}, {{11, 30.5, 0}, {10.5, 32, 2}}, {{11, 30.5, 0}, {
       10.5, 31, 2}}, {{11, 30.5, 0}, {10.5, 30, 2}}, {{11, 30.5, 0}, {
       10.5, 29, 2}}, {{12, 30.5, 0}, {10.5, 32, 2}}, {{12, 30.5, 0}, {
       10.5, 31, 2}}, {{12, 30.5, 0}, {10.5, 30, 2}}, {{12, 30.5, 0}, {
       10.5, 29, 2}}, {{13, 30.5, 0}, {14.5, 32, 2}}, {{13, 30.5, 0}, {
       14.5, 31, 2}}, {{13, 30.5, 0}, {14.5, 30, 2}}, {{13, 30.5, 0}, {
       14.5, 29, 2}}, {{14, 30.5, 0}, {14.5, 32, 2}}, {{14, 30.5, 0}, {
       14.5, 31, 2}}, {{14, 30.5, 0}, {14.5, 30, 2}}, {{14, 30.5, 0}, {
       14.5, 29, 2}}, {{15, 30.5, 0}, {14.5, 32, 2}}, {{15, 30.5, 0}, {
       14.5, 31, 2}}, {{15, 30.5, 0}, {14.5, 30, 2}}, {{15, 30.5, 0}, {
       14.5, 29, 2}}, {{16, 30.5, 0}, {14.5, 32, 2}}, {{16, 30.5, 0}, {
       14.5, 31, 2}}, {{16, 30.5, 0}, {14.5, 30, 2}}, {{16, 30.5, 0}, {
       14.5, 29, 2}}, {{17, 30.5, 0}, {18.5, 32, 2}}, {{17, 30.5, 0}, {
       18.5, 31, 2}}, {{17, 30.5, 0}, {18.5, 30, 2}}, {{17, 30.5, 0}, {
       18.5, 29, 2}}, {{18, 30.5, 0}, {18.5, 32, 2}}, {{18, 30.5, 0}, {
       18.5, 31, 2}}, {{18, 30.5, 0}, {18.5, 30, 2}}, {{18, 30.5, 0}, {
       18.5, 29, 2}}, {{19, 30.5, 0}, {18.5, 32, 2}}, {{19, 30.5, 0}, {
       18.5, 31, 2}}, {{19, 30.5, 0}, {18.5, 30, 2}}, {{19, 30.5, 0}, {
       18.5, 29, 2}}, {{20, 30.5, 0}, {18.5, 32, 2}}, {{20, 30.5, 0}, {
       18.5, 31, 2}}, {{20, 30.5, 0}, {18.5, 30, 2}}, {{20, 30.5, 0}, {
       18.5, 29, 2}}, {{21, 30.5, 0}, {22.5, 32, 2}}, {{21, 30.5, 0}, {
       22.5, 31, 2}}, {{21, 30.5, 0}, {22.5, 30, 2}}, {{21, 30.5, 0}, {
       22.5, 29, 2}}, {{22, 30.5, 0}, {22.5, 32, 2}}, {{22, 30.5, 0}, {
       22.5, 31, 2}}, {{22, 30.5, 0}, {22.5, 30, 2}}, {{22, 30.5, 0}, {
       22.5, 29, 2}}, {{23, 30.5, 0}, {22.5, 32, 2}}, {{23, 30.5, 0}, {
       22.5, 31, 2}}, {{23, 30.5, 0}, {22.5, 30, 2}}, {{23, 30.5, 0}, {
       22.5, 29, 2}}, {{24, 30.5, 0}, {22.5, 32, 2}}, {{24, 30.5, 0}, {
       22.5, 31, 2}}, {{24, 30.5, 0}, {22.5, 30, 2}}, {{24, 30.5, 0}, {
       22.5, 29, 2}}, {{25, 30.5, 0}, {26.5, 32, 2}}, {{25, 30.5, 0}, {
       26.5, 31, 2}}, {{25, 30.5, 0}, {26.5, 30, 2}}, {{25, 30.5, 0}, {
       26.5, 29, 2}}, {{26, 30.5, 0}, {26.5, 32, 2}}, {{26, 30.5, 0}, {
       26.5, 31, 2}}, {{26, 30.5, 0}, {26.5, 30, 2}}, {{26, 30.5, 0}, {
       26.5, 29, 2}}, {{27, 30.5, 0}, {26.5, 32, 2}}, {{27, 30.5, 0}, {
       26.5, 31, 2}}, {{27, 30.5, 0}, {26.5, 30, 2}}, {{27, 30.5, 0}, {
       26.5, 29, 2}}, {{28, 30.5, 0}, {26.5, 32, 2}}, {{28, 30.5, 0}, {
       26.5, 31, 2}}, {{28, 30.5, 0}, {26.5, 30, 2}}, {{28, 30.5, 0}, {
       26.5, 29, 2}}, {{29, 30.5, 0}, {30.5, 32, 2}}, {{29, 30.5, 0}, {
       30.5, 31, 2}}, {{29, 30.5, 0}, {30.5, 30, 2}}, {{29, 30.5, 0}, {
       30.5, 29, 2}}, {{30, 30.5, 0}, {30.5, 32, 2}}, {{30, 30.5, 0}, {
       30.5, 31, 2}}, {{30, 30.5, 0}, {30.5, 30, 2}}, {{30, 30.5, 0}, {
       30.5, 29, 2}}, {{31, 30.5, 0}, {30.5, 32, 2}}, {{31, 30.5, 0}, {
       30.5, 31, 2}}, {{31, 30.5, 0}, {30.5, 30, 2}}, {{31, 30.5, 0}, {
       30.5, 29, 2}}, {{32, 30.5, 0}, {30.5, 32, 2}}, {{32, 30.5, 0}, {
       30.5, 31, 2}}, {{32, 30.5, 0}, {30.5, 30, 2}}, {{32, 30.5, 0}, {
       30.5, 29, 2}}, {{33, 30.5, 0}, {34.5, 32, 2}}, {{33, 30.5, 0}, {
       34.5, 31, 2}}, {{33, 30.5, 0}, {34.5, 30, 2}}, {{33, 30.5, 0}, {
       34.5, 29, 2}}, {{34, 30.5, 0}, {34.5, 32, 2}}, {{34, 30.5, 0}, {
       34.5, 31, 2}}, {{34, 30.5, 0}, {34.5, 30, 2}}, {{34, 30.5, 0}, {
       34.5, 29, 2}}, {{35, 30.5, 0}, {34.5, 32, 2}}, {{35, 30.5, 0}, {
       34.5, 31, 2}}, {{35, 30.5, 0}, {34.5, 30, 2}}, {{35, 30.5, 0}, {
       34.5, 29, 2}}, {{36, 30.5, 0}, {34.5, 32, 2}}, {{36, 30.5, 0}, {
       34.5, 31, 2}}, {{36, 30.5, 0}, {34.5, 30, 2}}, {{36, 30.5, 0}, {
       34.5, 29, 2}}, {{37, 30.5, 0}, {38.5, 32, 2}}, {{37, 30.5, 0}, {
       38.5, 31, 2}}, {{37, 30.5, 0}, {38.5, 30, 2}}, {{37, 30.5, 0}, {
       38.5, 29, 2}}, {{38, 30.5, 0}, {38.5, 32, 2}}, {{38, 30.5, 0}, {
       38.5, 31, 2}}, {{38, 30.5, 0}, {38.5, 30, 2}}, {{38, 30.5, 0}, {
       38.5, 29, 2}}, {{39, 30.5, 0}, {38.5, 32, 2}}, {{39, 30.5, 0}, {
       38.5, 31, 2}}, {{39, 30.5, 0}, {38.5, 30, 2}}, {{39, 30.5, 0}, {
       38.5, 29, 2}}, {{40, 30.5, 0}, {38.5, 32, 2}}, {{40, 30.5, 0}, {
       38.5, 31, 2}}, {{40, 30.5, 0}, {38.5, 30, 2}}, {{40, 30.5, 0}, {
       38.5, 29, 2}}, {{41, 30.5, 0}, {42.5, 32, 2}}, {{41, 30.5, 0}, {
       42.5, 31, 2}}, {{41, 30.5, 0}, {42.5, 30, 2}}, {{41, 30.5, 0}, {
       42.5, 29, 2}}, {{42, 30.5, 0}, {42.5, 32, 2}}, {{42, 30.5, 0}, {
       42.5, 31, 2}}, {{42, 30.5, 0}, {42.5, 30, 2}}, {{42, 30.5, 0}, {
       42.5, 29, 2}}, {{43, 30.5, 0}, {42.5, 32, 2}}, {{43, 30.5, 0}, {
       42.5, 31, 2}}, {{43, 30.5, 0}, {42.5, 30, 2}}, {{43, 30.5, 0}, {
       42.5, 29, 2}}, {{44, 30.5, 0}, {42.5, 32, 2}}, {{44, 30.5, 0}, {
       42.5, 31, 2}}, {{44, 30.5, 0}, {42.5, 30, 2}}, {{44, 30.5, 0}, {
       42.5, 29, 2}}, {{45, 30.5, 0}, {46.5, 32, 2}}, {{45, 30.5, 0}, {
       46.5, 31, 2}}, {{45, 30.5, 0}, {46.5, 30, 2}}, {{45, 30.5, 0}, {
       46.5, 29, 2}}, {{46, 30.5, 0}, {46.5, 32, 2}}, {{46, 30.5, 0}, {
       46.5, 31, 2}}, {{46, 30.5, 0}, {46.5, 30, 2}}, {{46, 30.5, 0}, {
       46.5, 29, 2}}, {{47, 30.5, 0}, {46.5, 32, 2}}, {{47, 30.5, 0}, {
       46.5, 31, 2}}, {{47, 30.5, 0}, {46.5, 30, 2}}, {{47, 30.5, 0}, {
       46.5, 29, 2}}, {{48, 30.5, 0}, {46.5, 32, 2}}, {{48, 30.5, 0}, {
       46.5, 31, 2}}, {{48, 30.5, 0}, {46.5, 30, 2}}, {{48, 30.5, 0}, {
       46.5, 29, 2}}, {{49, 30.5, 0}, {50.5, 32, 2}}, {{49, 30.5, 0}, {
       50.5, 31, 2}}, {{49, 30.5, 0}, {50.5, 30, 2}}, {{49, 30.5, 0}, {
       50.5, 29, 2}}, {{50, 30.5, 0}, {50.5, 32, 2}}, {{50, 30.5, 0}, {
       50.5, 31, 2}}, {{50, 30.5, 0}, {50.5, 30, 2}}, {{50, 30.5, 0}, {
       50.5, 29, 2}}, {{51, 30.5, 0}, {50.5, 32, 2}}, {{51, 30.5, 0}, {
       50.5, 31, 2}}, {{51, 30.5, 0}, {50.5, 30, 2}}, {{51, 30.5, 0}, {
       50.5, 29, 2}}, {{52, 30.5, 0}, {50.5, 32, 2}}, {{52, 30.5, 0}, {
       50.5, 31, 2}}, {{52, 30.5, 0}, {50.5, 30, 2}}, {{52, 30.5, 0}, {
       50.5, 29, 2}}, {{53, 30.5, 0}, {54.5, 32, 2}}, {{53, 30.5, 0}, {
       54.5, 31, 2}}, {{53, 30.5, 0}, {54.5, 30, 2}}, {{53, 30.5, 0}, {
       54.5, 29, 2}}, {{54, 30.5, 0}, {54.5, 32, 2}}, {{54, 30.5, 0}, {
       54.5, 31, 2}}, {{54, 30.5, 0}, {54.5, 30, 2}}, {{54, 30.5, 0}, {
       54.5, 29, 2}}, {{55, 30.5, 0}, {54.5, 32, 2}}, {{55, 30.5, 0}, {
       54.5, 31, 2}}, {{55, 30.5, 0}, {54.5, 30, 2}}, {{55, 30.5, 0}, {
       54.5, 29, 2}}, {{56, 30.5, 0}, {54.5, 32, 2}}, {{56, 30.5, 0}, {
       54.5, 31, 2}}, {{56, 30.5, 0}, {54.5, 30, 2}}, {{56, 30.5, 0}, {
       54.5, 29, 2}}, {{57, 30.5, 0}, {58.5, 32, 2}}, {{57, 30.5, 0}, {
       58.5, 31, 2}}, {{57, 30.5, 0}, {58.5, 30, 2}}, {{57, 30.5, 0}, {
       58.5, 29, 2}}, {{58, 30.5, 0}, {58.5, 32, 2}}, {{58, 30.5, 0}, {
       58.5, 31, 2}}, {{58, 30.5, 0}, {58.5, 30, 2}}, {{58, 30.5, 0}, {
       58.5, 29, 2}}, {{59, 30.5, 0}, {58.5, 32, 2}}, {{59, 30.5, 0}, {
       58.5, 31, 2}}, {{59, 30.5, 0}, {58.5, 30, 2}}, {{59, 30.5, 0}, {
       58.5, 29, 2}}, {{60, 30.5, 0}, {58.5, 32, 2}}, {{60, 30.5, 0}, {
       58.5, 31, 2}}, {{60, 30.5, 0}, {58.5, 30, 2}}, {{60, 30.5, 0}, {
       58.5, 29, 2}}, {{61, 30.5, 0}, {62.5, 32, 2}}, {{61, 30.5, 0}, {
       62.5, 31, 2}}, {{61, 30.5, 0}, {62.5, 30, 2}}, {{61, 30.5, 0}, {
       62.5, 29, 2}}, {{62, 30.5, 0}, {62.5, 32, 2}}, {{62, 30.5, 0}, {
       62.5, 31, 2}}, {{62, 30.5, 0}, {62.5, 30, 2}}, {{62, 30.5, 0}, {
       62.5, 29, 2}}, {{63, 30.5, 0}, {62.5, 32, 2}}, {{63, 30.5, 0}, {
       62.5, 31, 2}}, {{63, 30.5, 0}, {62.5, 30, 2}}, {{63, 30.5, 0}, {
       62.5, 29, 2}}, {{64, 30.5, 0}, {62.5, 32, 2}}, {{64, 30.5, 0}, {
       62.5, 31, 2}}, {{64, 30.5, 0}, {62.5, 30, 2}}, {{64, 30.5, 0}, {
       62.5, 29, 2}}, {{65, 30.5, 0}, {66.5, 32, 2}}, {{65, 30.5, 0}, {
       66.5, 31, 2}}, {{65, 30.5, 0}, {66.5, 30, 2}}, {{65, 30.5, 0}, {
       66.5, 29, 2}}, {{66, 30.5, 0}, {66.5, 32, 2}}, {{66, 30.5, 0}, {
       66.5, 31, 2}}, {{66, 30.5, 0}, {66.5, 30, 2}}, {{66, 30.5, 0}, {
       66.5, 29, 2}}, {{67, 30.5, 0}, {66.5, 32, 2}}, {{67, 30.5, 0}, {
       66.5, 31, 2}}, {{67, 30.5, 0}, {66.5, 30, 2}}, {{67, 30.5, 0}, {
       66.5, 29, 2}}, {{68, 30.5, 0}, {66.5, 32, 2}}, {{68, 30.5, 0}, {
       66.5, 31, 2}}, {{68, 30.5, 0}, {66.5, 30, 2}}, {{68, 30.5, 0}, {
       66.5, 29, 2}}, {{69, 30.5, 0}, {70.5, 32, 2}}, {{69, 30.5, 0}, {
       70.5, 31, 2}}, {{69, 30.5, 0}, {70.5, 30, 2}}, {{69, 30.5, 0}, {
       70.5, 29, 2}}, {{70, 30.5, 0}, {70.5, 32, 2}}, {{70, 30.5, 0}, {
       70.5, 31, 2}}, {{70, 30.5, 0}, {70.5, 30, 2}}, {{70, 30.5, 0}, {
       70.5, 29, 2}}, {{71, 30.5, 0}, {70.5, 32, 2}}, {{71, 30.5, 0}, {
       70.5, 31, 2}}, {{71, 30.5, 0}, {70.5, 30, 2}}, {{71, 30.5, 0}, {
       70.5, 29, 2}}, {{72, 30.5, 0}, {70.5, 32, 2}}, {{72, 30.5, 0}, {
       70.5, 31, 2}}, {{72, 30.5, 0}, {70.5, 30, 2}}, {{72, 30.5, 0}, {
       70.5, 29, 2}}, {{73, 30.5, 0}, {74.5, 32, 2}}, {{73, 30.5, 0}, {
       74.5, 31, 2}}, {{73, 30.5, 0}, {74.5, 30, 2}}, {{73, 30.5, 0}, {
       74.5, 29, 2}}, {{74, 30.5, 0}, {74.5, 32, 2}}, {{74, 30.5, 0}, {
       74.5, 31, 2}}, {{74, 30.5, 0}, {74.5, 30, 2}}, {{74, 30.5, 0}, {
       74.5, 29, 2}}, {{75, 30.5, 0}, {74.5, 32, 2}}, {{75, 30.5, 0}, {
       74.5, 31, 2}}, {{75, 30.5, 0}, {74.5, 30, 2}}, {{75, 30.5, 0}, {
       74.5, 29, 2}}, {{76, 30.5, 0}, {74.5, 32, 2}}, {{76, 30.5, 0}, {
       74.5, 31, 2}}, {{76, 30.5, 0}, {74.5, 30, 2}}, {{76, 30.5, 0}, {
       74.5, 29, 2}}, {{77, 30.5, 0}, {78.5, 32, 2}}, {{77, 30.5, 0}, {
       78.5, 31, 2}}, {{77, 30.5, 0}, {78.5, 30, 2}}, {{77, 30.5, 0}, {
       78.5, 29, 2}}, {{78, 30.5, 0}, {78.5, 32, 2}}, {{78, 30.5, 0}, {
       78.5, 31, 2}}, {{78, 30.5, 0}, {78.5, 30, 2}}, {{78, 30.5, 0}, {
       78.5, 29, 2}}, {{79, 30.5, 0}, {78.5, 32, 2}}, {{79, 30.5, 0}, {
       78.5, 31, 2}}, {{79, 30.5, 0}, {78.5, 30, 2}}, {{79, 30.5, 0}, {
       78.5, 29, 2}}, {{80, 30.5, 0}, {78.5, 32, 2}}, {{80, 30.5, 0}, {
       78.5, 31, 2}}, {{80, 30.5, 0}, {78.5, 30, 2}}, {{80, 30.5, 0}, {
       78.5, 29, 2}}, {{1, 26.5, 0}, {2.5, 28, 2}}, {{1, 26.5, 0}, {
       2.5, 27, 2}}, {{1, 26.5, 0}, {2.5, 26, 2}}, {{1, 26.5, 0}, {
       2.5, 25, 2}}, {{2, 26.5, 0}, {2.5, 28, 2}}, {{2, 26.5, 0}, {
       2.5, 27, 2}}, {{2, 26.5, 0}, {2.5, 26, 2}}, {{2, 26.5, 0}, {
       2.5, 25, 2}}, {{3, 26.5, 0}, {2.5, 28, 2}}, {{3, 26.5, 0}, {
       2.5, 27, 2}}, {{3, 26.5, 0}, {2.5, 26, 2}}, {{3, 26.5, 0}, {
       2.5, 25, 2}}, {{4, 26.5, 0}, {2.5, 28, 2}}, {{4, 26.5, 0}, {
       2.5, 27, 2}}, {{4, 26.5, 0}, {2.5, 26, 2}}, {{4, 26.5, 0}, {
       2.5, 25, 2}}, {{5, 26.5, 0}, {6.5, 28, 2}}, {{5, 26.5, 0}, {
       6.5, 27, 2}}, {{5, 26.5, 0}, {6.5, 26, 2}}, {{5, 26.5, 0}, {
       6.5, 25, 2}}, {{6, 26.5, 0}, {6.5, 28, 2}}, {{6, 26.5, 0}, {
       6.5, 27, 2}}, {{6, 26.5, 0}, {6.5, 26, 2}}, {{6, 26.5, 0}, {
       6.5, 25, 2}}, {{7, 26.5, 0}, {6.5, 28, 2}}, {{7, 26.5, 0}, {
       6.5, 27, 2}}, {{7, 26.5, 0}, {6.5, 26, 2}}, {{7, 26.5, 0}, {
       6.5, 25, 2}}, {{8, 26.5, 0}, {6.5, 28, 2}}, {{8, 26.5, 0}, {
       6.5, 27, 2}}, {{8, 26.5, 0}, {6.5, 26, 2}}, {{8, 26.5, 0}, {
       6.5, 25, 2}}, {{9, 26.5, 0}, {10.5, 28, 2}}, {{9, 26.5, 0}, {
       10.5, 27, 2}}, {{9, 26.5, 0}, {10.5, 26, 2}}, {{9, 26.5, 0}, {
       10.5, 25, 2}}, {{10, 26.5, 0}, {10.5, 28, 2}}, {{10, 26.5, 0}, {
       10.5, 27, 2}}, {{10, 26.5, 0}, {10.5, 26, 2}}, {{10, 26.5, 0}, {
       10.5, 25, 2}}, {{11, 26.5, 0}, {10.5, 28, 2}}, {{11, 26.5, 0}, {
       10.5, 27, 2}}, {{11, 26.5, 0}, {10.5, 26, 2}}, {{11, 26.5, 0}, {
       10.5, 25, 2}}, {{12, 26.5, 0}, {10.5, 28, 2}}, {{12, 26.5, 0}, {
       10.5, 27, 2}}, {{12, 26.5, 0}, {10.5, 26, 2}}, {{12, 26.5, 0}, {
       10.5, 25, 2}}, {{13, 26.5, 0}, {14.5, 28, 2}}, {{13, 26.5, 0}, {
       14.5, 27, 2}}, {{13, 26.5, 0}, {14.5, 26, 2}}, {{13, 26.5, 0}, {
       14.5, 25, 2}}, {{14, 26.5, 0}, {14.5, 28, 2}}, {{14, 26.5, 0}, {
       14.5, 27, 2}}, {{14, 26.5, 0}, {14.5, 26, 2}}, {{14, 26.5, 0}, {
       14.5, 25, 2}}, {{15, 26.5, 0}, {14.5, 28, 2}}, {{15, 26.5, 0}, {
       14.5, 27, 2}}, {{15, 26.5, 0}, {14.5, 26, 2}}, {{15, 26.5, 0}, {
       14.5, 25, 2}}, {{16, 26.5, 0}, {14.5, 28, 2}}, {{16, 26.5, 0}, {
       14.5, 27, 2}}, {{16, 26.5, 0}, {14.5, 26, 2}}, {{16, 26.5, 0}, {
       14.5, 25, 2}}, {{17, 26.5, 0}, {18.5, 28, 2}}, {{17, 26.5, 0}, {
       18.5, 27, 2}}, {{17, 26.5, 0}, {18.5, 26, 2}}, {{17, 26.5, 0}, {
       18.5, 25, 2}}, {{18, 26.5, 0}, {18.5, 28, 2}}, {{18, 26.5, 0}, {
       18.5, 27, 2}}, {{18, 26.5, 0}, {18.5, 26, 2}}, {{18, 26.5, 0}, {
       18.5, 25, 2}}, {{19, 26.5, 0}, {18.5, 28, 2}}, {{19, 26.5, 0}, {
       18.5, 27, 2}}, {{19, 26.5, 0}, {18.5, 26, 2}}, {{19, 26.5, 0}, {
       18.5, 25, 2}}, {{20, 26.5, 0}, {18.5, 28, 2}}, {{20, 26.5, 0}, {
       18.5, 27, 2}}, {{20, 26.5, 0}, {18.5, 26, 2}}, {{20, 26.5, 0}, {
       18.5, 25, 2}}, {{21, 26.5, 0}, {22.5, 28, 2}}, {{21, 26.5, 0}, {
       22.5, 27, 2}}, {{21, 26.5, 0}, {22.5, 26, 2}}, {{21, 26.5, 0}, {
       22.5, 25, 2}}, {{22, 26.5, 0}, {22.5, 28, 2}}, {{22, 26.5, 0}, {
       22.5, 27, 2}}, {{22, 26.5, 0}, {22.5, 26, 2}}, {{22, 26.5, 0}, {
       22.5, 25, 2}}, {{23, 26.5, 0}, {22.5, 28, 2}}, {{23, 26.5, 0}, {
       22.5, 27, 2}}, {{23, 26.5, 0}, {22.5, 26, 2}}, {{23, 26.5, 0}, {
       22.5, 25, 2}}, {{24, 26.5, 0}, {22.5, 28, 2}}, {{24, 26.5, 0}, {
       22.5, 27, 2}}, {{24, 26.5, 0}, {22.5, 26, 2}}, {{24, 26.5, 0}, {
       22.5, 25, 2}}, {{25, 26.5, 0}, {26.5, 28, 2}}, {{25, 26.5, 0}, {
       26.5, 27, 2}}, {{25, 26.5, 0}, {26.5, 26, 2}}, {{25, 26.5, 0}, {
       26.5, 25, 2}}, {{26, 26.5, 0}, {26.5, 28, 2}}, {{26, 26.5, 0}, {
       26.5, 27, 2}}, {{26, 26.5, 0}, {26.5, 26, 2}}, {{26, 26.5, 0}, {
       26.5, 25, 2}}, {{27, 26.5, 0}, {26.5, 28, 2}}, {{27, 26.5, 0}, {
       26.5, 27, 2}}, {{27, 26.5, 0}, {26.5, 26, 2}}, {{27, 26.5, 0}, {
       26.5, 25, 2}}, {{28, 26.5, 0}, {26.5, 28, 2}}, {{28, 26.5, 0}, {
       26.5, 27, 2}}, {{28, 26.5, 0}, {26.5, 26, 2}}, {{28, 26.5, 0}, {
       26.5, 25, 2}}, {{29, 26.5, 0}, {30.5, 28, 2}}, {{29, 26.5, 0}, {
       30.5, 27, 2}}, {{29, 26.5, 0}, {30.5, 26, 2}}, {{29, 26.5, 0}, {
       30.5, 25, 2}}, {{30, 26.5, 0}, {30.5, 28, 2}}, {{30, 26.5, 0}, {
       30.5, 27, 2}}, {{30, 26.5, 0}, {30.5, 26, 2}}, {{30, 26.5, 0}, {
       30.5, 25, 2}}, {{31, 26.5, 0}, {30.5, 28, 2}}, {{31, 26.5, 0}, {
       30.5, 27, 2}}, {{31, 26.5, 0}, {30.5, 26, 2}}, {{31, 26.5, 0}, {
       30.5, 25, 2}}, {{32, 26.5, 0}, {30.5, 28, 2}}, {{32, 26.5, 0}, {
       30.5, 27, 2}}, {{32, 26.5, 0}, {30.5, 26, 2}}, {{32, 26.5, 0}, {
       30.5, 25, 2}}, {{33, 26.5, 0}, {34.5, 28, 2}}, {{33, 26.5, 0}, {
       34.5, 27, 2}}, {{33, 26.5, 0}, {34.5, 26, 2}}, {{33, 26.5, 0}, {
       34.5, 25, 2}}, {{34, 26.5, 0}, {34.5, 28, 2}}, {{34, 26.5, 0}, {
       34.5, 27, 2}}, {{34, 26.5, 0}, {34.5, 26, 2}}, {{34, 26.5, 0}, {
       34.5, 25, 2}}, {{35, 26.5, 0}, {34.5, 28, 2}}, {{35, 26.5, 0}, {
       34.5, 27, 2}}, {{35, 26.5, 0}, {34.5, 26, 2}}, {{35, 26.5, 0}, {
       34.5, 25, 2}}, {{36, 26.5, 0}, {34.5, 28, 2}}, {{36, 26.5, 0}, {
       34.5, 27, 2}}, {{36, 26.5, 0}, {34.5, 26, 2}}, {{36, 26.5, 0}, {
       34.5, 25, 2}}, {{37, 26.5, 0}, {38.5, 28, 2}}, {{37, 26.5, 0}, {
       38.5, 27, 2}}, {{37, 26.5, 0}, {38.5, 26, 2}}, {{37, 26.5, 0}, {
       38.5, 25, 2}}, {{38, 26.5, 0}, {38.5, 28, 2}}, {{38, 26.5, 0}, {
       38.5, 27, 2}}, {{38, 26.5, 0}, {38.5, 26, 2}}, {{38, 26.5, 0}, {
       38.5, 25, 2}}, {{39, 26.5, 0}, {38.5, 28, 2}}, {{39, 26.5, 0}, {
       38.5, 27, 2}}, {{39, 26.5, 0}, {38.5, 26, 2}}, {{39, 26.5, 0}, {
       38.5, 25, 2}}, {{40, 26.5, 0}, {38.5, 28, 2}}, {{40, 26.5, 0}, {
       38.5, 27, 2}}, {{40, 26.5, 0}, {38.5, 26, 2}}, {{40, 26.5, 0}, {
       38.5, 25, 2}}, {{41, 26.5, 0}, {42.5, 28, 2}}, {{41, 26.5, 0}, {
       42.5, 27, 2}}, {{41, 26.5, 0}, {42.5, 26, 2}}, {{41, 26.5, 0}, {
       42.5, 25, 2}}, {{42, 26.5, 0}, {42.5, 28, 2}}, {{42, 26.5, 0}, {
       42.5, 27, 2}}, {{42, 26.5, 0}, {42.5, 26, 2}}, {{42, 26.5, 0}, {
       42.5, 25, 2}}, {{43, 26.5, 0}, {42.5, 28, 2}}, {{43, 26.5, 0}, {
       42.5, 27, 2}}, {{43, 26.5, 0}, {42.5, 26, 2}}, {{43, 26.5, 0}, {
       42.5, 25, 2}}, {{44, 26.5, 0}, {42.5, 28, 2}}, {{44, 26.5, 0}, {
       42.5, 27, 2}}, {{44, 26.5, 0}, {42.5, 26, 2}}, {{44, 26.5, 0}, {
       42.5, 25, 2}}, {{45, 26.5, 0}, {46.5, 28, 2}}, {{45, 26.5, 0}, {
       46.5, 27, 2}}, {{45, 26.5, 0}, {46.5, 26, 2}}, {{45, 26.5, 0}, {
       46.5, 25, 2}}, {{46, 26.5, 0}, {46.5, 28, 2}}, {{46, 26.5, 0}, {
       46.5, 27, 2}}, {{46, 26.5, 0}, {46.5, 26, 2}}, {{46, 26.5, 0}, {
       46.5, 25, 2}}, {{47, 26.5, 0}, {46.5, 28, 2}}, {{47, 26.5, 0}, {
       46.5, 27, 2}}, {{47, 26.5, 0}, {46.5, 26, 2}}, {{47, 26.5, 0}, {
       46.5, 25, 2}}, {{48, 26.5, 0}, {46.5, 28, 2}}, {{48, 26.5, 0}, {
       46.5, 27, 2}}, {{48, 26.5, 0}, {46.5, 26, 2}}, {{48, 26.5, 0}, {
       46.5, 25, 2}}, {{49, 26.5, 0}, {50.5, 28, 2}}, {{49, 26.5, 0}, {
       50.5, 27, 2}}, {{49, 26.5, 0}, {50.5, 26, 2}}, {{49, 26.5, 0}, {
       50.5, 25, 2}}, {{50, 26.5, 0}, {50.5, 28, 2}}, {{50, 26.5, 0}, {
       50.5, 27, 2}}, {{50, 26.5, 0}, {50.5, 26, 2}}, {{50, 26.5, 0}, {
       50.5, 25, 2}}, {{51, 26.5, 0}, {50.5, 28, 2}}, {{51, 26.5, 0}, {
       50.5, 27, 2}}, {{51, 26.5, 0}, {50.5, 26, 2}}, {{51, 26.5, 0}, {
       50.5, 25, 2}}, {{52, 26.5, 0}, {50.5, 28, 2}}, {{52, 26.5, 0}, {
       50.5, 27, 2}}, {{52, 26.5, 0}, {50.5, 26, 2}}, {{52, 26.5, 0}, {
       50.5, 25, 2}}, {{53, 26.5, 0}, {54.5, 28, 2}}, {{53, 26.5, 0}, {
       54.5, 27, 2}}, {{53, 26.5, 0}, {54.5, 26, 2}}, {{53, 26.5, 0}, {
       54.5, 25, 2}}, {{54, 26.5, 0}, {54.5, 28, 2}}, {{54, 26.5, 0}, {
       54.5, 27, 2}}, {{54, 26.5, 0}, {54.5, 26, 2}}, {{54, 26.5, 0}, {
       54.5, 25, 2}}, {{55, 26.5, 0}, {54.5, 28, 2}}, {{55, 26.5, 0}, {
       54.5, 27, 2}}, {{55, 26.5, 0}, {54.5, 26, 2}}, {{55, 26.5, 0}, {
       54.5, 25, 2}}, {{56, 26.5, 0}, {54.5, 28, 2}}, {{56, 26.5, 0}, {
       54.5, 27, 2}}, {{56, 26.5, 0}, {54.5, 26, 2}}, {{56, 26.5, 0}, {
       54.5, 25, 2}}, {{57, 26.5, 0}, {58.5, 28, 2}}, {{57, 26.5, 0}, {
       58.5, 27, 2}}, {{57, 26.5, 0}, {58.5, 26, 2}}, {{57, 26.5, 0}, {
       58.5, 25, 2}}, {{58, 26.5, 0}, {58.5, 28, 2}}, {{58, 26.5, 0}, {
       58.5, 27, 2}}, {{58, 26.5, 0}, {58.5, 26, 2}}, {{58, 26.5, 0}, {
       58.5, 25, 2}}, {{59, 26.5, 0}, {58.5, 28, 2}}, {{59, 26.5, 0}, {
       58.5, 27, 2}}, {{59, 26.5, 0}, {58.5, 26, 2}}, {{59, 26.5, 0}, {
       58.5, 25, 2}}, {{60, 26.5, 0}, {58.5, 28, 2}}, {{60, 26.5, 0}, {
       58.5, 27, 2}}, {{60, 26.5, 0}, {58.5, 26, 2}}, {{60, 26.5, 0}, {
       58.5, 25, 2}}, {{61, 26.5, 0}, {62.5, 28, 2}}, {{61, 26.5, 0}, {
       62.5, 27, 2}}, {{61, 26.5, 0}, {62.5, 26, 2}}, {{61, 26.5, 0}, {
       62.5, 25, 2}}, {{62, 26.5, 0}, {62.5, 28, 2}}, {{62, 26.5, 0}, {
       62.5, 27, 2}}, {{62, 26.5, 0}, {62.5, 26, 2}}, {{62, 26.5, 0}, {
       62.5, 25, 2}}, {{63, 26.5, 0}, {62.5, 28, 2}}, {{63, 26.5, 0}, {
       62.5, 27, 2}}, {{63, 26.5, 0}, {62.5, 26, 2}}, {{63, 26.5, 0}, {
       62.5, 25, 2}}, {{64, 26.5, 0}, {62.5, 28, 2}}, {{64, 26.5, 0}, {
       62.5, 27, 2}}, {{64, 26.5, 0}, {62.5, 26, 2}}, {{64, 26.5, 0}, {
       62.5, 25, 2}}, {{65, 26.5, 0}, {66.5, 28, 2}}, {{65, 26.5, 0}, {
       66.5, 27, 2}}, {{65, 26.5, 0}, {66.5, 26, 2}}, {{65, 26.5, 0}, {
       66.5, 25, 2}}, {{66, 26.5, 0}, {66.5, 28, 2}}, {{66, 26.5, 0}, {
       66.5, 27, 2}}, {{66, 26.5, 0}, {66.5, 26, 2}}, {{66, 26.5, 0}, {
       66.5, 25, 2}}, {{67, 26.5, 0}, {66.5, 28, 2}}, {{67, 26.5, 0}, {
       66.5, 27, 2}}, {{67, 26.5, 0}, {66.5, 26, 2}}, {{67, 26.5, 0}, {
       66.5, 25, 2}}, {{68, 26.5, 0}, {66.5, 28, 2}}, {{68, 26.5, 0}, {
       66.5, 27, 2}}, {{68, 26.5, 0}, {66.5, 26, 2}}, {{68, 26.5, 0}, {
       66.5, 25, 2}}, {{69, 26.5, 0}, {70.5, 28, 2}}, {{69, 26.5, 0}, {
       70.5, 27, 2}}, {{69, 26.5, 0}, {70.5, 26, 2}}, {{69, 26.5, 0}, {
       70.5, 25, 2}}, {{70, 26.5, 0}, {70.5, 28, 2}}, {{70, 26.5, 0}, {
       70.5, 27, 2}}, {{70, 26.5, 0}, {70.5, 26, 2}}, {{70, 26.5, 0}, {
       70.5, 25, 2}}, {{71, 26.5, 0}, {70.5, 28, 2}}, {{71, 26.5, 0}, {
       70.5, 27, 2}}, {{71, 26.5, 0}, {70.5, 26, 2}}, {{71, 26.5, 0}, {
       70.5, 25, 2}}, {{72, 26.5, 0}, {70.5, 28, 2}}, {{72, 26.5, 0}, {
       70.5, 27, 2}}, {{72, 26.5, 0}, {70.5, 26, 2}}, {{72, 26.5, 0}, {
       70.5, 25, 2}}, {{73, 26.5, 0}, {74.5, 28, 2}}, {{73, 26.5, 0}, {
       74.5, 27, 2}}, {{73, 26.5, 0}, {74.5, 26, 2}}, {{73, 26.5, 0}, {
       74.5, 25, 2}}, {{74, 26.5, 0}, {74.5, 28, 2}}, {{74, 26.5, 0}, {
       74.5, 27, 2}}, {{74, 26.5, 0}, {74.5, 26, 2}}, {{74, 26.5, 0}, {
       74.5, 25, 2}}, {{75, 26.5, 0}, {74.5, 28, 2}}, {{75, 26.5, 0}, {
       74.5, 27, 2}}, {{75, 26.5, 0}, {74.5, 26, 2}}, {{75, 26.5, 0}, {
       74.5, 25, 2}}, {{76, 26.5, 0}, {74.5, 28, 2}}, {{76, 26.5, 0}, {
       74.5, 27, 2}}, {{76, 26.5, 0}, {74.5, 26, 2}}, {{76, 26.5, 0}, {
       74.5, 25, 2}}, {{77, 26.5, 0}, {78.5, 28, 2}}, {{77, 26.5, 0}, {
       78.5, 27, 2}}, {{77, 26.5, 0}, {78.5, 26, 2}}, {{77, 26.5, 0}, {
       78.5, 25, 2}}, {{78, 26.5, 0}, {78.5, 28, 2}}, {{78, 26.5, 0}, {
       78.5, 27, 2}}, {{78, 26.5, 0}, {78.5, 26, 2}}, {{78, 26.5, 0}, {
       78.5, 25, 2}}, {{79, 26.5, 0}, {78.5, 28, 2}}, {{79, 26.5, 0}, {
       78.5, 27, 2}}, {{79, 26.5, 0}, {78.5, 26, 2}}, {{79, 26.5, 0}, {
       78.5, 25, 2}}, {{80, 26.5, 0}, {78.5, 28, 2}}, {{80, 26.5, 0}, {
       78.5, 27, 2}}, {{80, 26.5, 0}, {78.5, 26, 2}}, {{80, 26.5, 0}, {
       78.5, 25, 2}}, {{1, 22.5, 0}, {2.5, 24, 2}}, {{1, 22.5, 0}, {
       2.5, 23, 2}}, {{1, 22.5, 0}, {2.5, 22, 2}}, {{1, 22.5, 0}, {
       2.5, 21, 2}}, {{2, 22.5, 0}, {2.5, 24, 2}}, {{2, 22.5, 0}, {
       2.5, 23, 2}}, {{2, 22.5, 0}, {2.5, 22, 2}}, {{2, 22.5, 0}, {
       2.5, 21, 2}}, {{3, 22.5, 0}, {2.5, 24, 2}}, {{3, 22.5, 0}, {
       2.5, 23, 2}}, {{3, 22.5, 0}, {2.5, 22, 2}}, {{3, 22.5, 0}, {
       2.5, 21, 2}}, {{4, 22.5, 0}, {2.5, 24, 2}}, {{4, 22.5, 0}, {
       2.5, 23, 2}}, {{4, 22.5, 0}, {2.5, 22, 2}}, {{4, 22.5, 0}, {
       2.5, 21, 2}}, {{5, 22.5, 0}, {6.5, 24, 2}}, {{5, 22.5, 0}, {
       6.5, 23, 2}}, {{5, 22.5, 0}, {6.5, 22, 2}}, {{5, 22.5, 0}, {
       6.5, 21, 2}}, {{6, 22.5, 0}, {6.5, 24, 2}}, {{6, 22.5, 0}, {
       6.5, 23, 2}}, {{6, 22.5, 0}, {6.5, 22, 2}}, {{6, 22.5, 0}, {
       6.5, 21, 2}}, {{7, 22.5, 0}, {6.5, 24, 2}}, {{7, 22.5, 0}, {
       6.5, 23, 2}}, {{7, 22.5, 0}, {6.5, 22, 2}}, {{7, 22.5, 0}, {
       6.5, 21, 2}}, {{8, 22.5, 0}, {6.5, 24, 2}}, {{8, 22.5, 0}, {
       6.5, 23, 2}}, {{8, 22.5, 0}, {6.5, 22, 2}}, {{8, 22.5, 0}, {
       6.5, 21, 2}}, {{9, 22.5, 0}, {10.5, 24, 2}}, {{9, 22.5, 0}, {
       10.5, 23, 2}}, {{9, 22.5, 0}, {10.5, 22, 2}}, {{9, 22.5, 0}, {
       10.5, 21, 2}}, {{10, 22.5, 0}, {10.5, 24, 2}}, {{10, 22.5, 0}, {
       10.5, 23, 2}}, {{10, 22.5, 0}, {10.5, 22, 2}}, {{10, 22.5, 0}, {
       10.5, 21, 2}}, {{11, 22.5, 0}, {10.5, 24, 2}}, {{11, 22.5, 0}, {
       10.5, 23, 2}}, {{11, 22.5, 0}, {10.5, 22, 2}}, {{11, 22.5, 0}, {
       10.5, 21, 2}}, {{12, 22.5, 0}, {10.5, 24, 2}}, {{12, 22.5, 0}, {
       10.5, 23, 2}}, {{12, 22.5, 0}, {10.5, 22, 2}}, {{12, 22.5, 0}, {
       10.5, 21, 2}}, {{13, 22.5, 0}, {14.5, 24, 2}}, {{13, 22.5, 0}, {
       14.5, 23, 2}}, {{13, 22.5, 0}, {14.5, 22, 2}}, {{13, 22.5, 0}, {
       14.5, 21, 2}}, {{14, 22.5, 0}, {14.5, 24, 2}}, {{14, 22.5, 0}, {
       14.5, 23, 2}}, {{14, 22.5, 0}, {14.5, 22, 2}}, {{14, 22.5, 0}, {
       14.5, 21, 2}}, {{15, 22.5, 0}, {14.5, 24, 2}}, {{15, 22.5, 0}, {
       14.5, 23, 2}}, {{15, 22.5, 0}, {14.5, 22, 2}}, {{15, 22.5, 0}, {
       14.5, 21, 2}}, {{16, 22.5, 0}, {14.5, 24, 2}}, {{16, 22.5, 0}, {
       14.5, 23, 2}}, {{16, 22.5, 0}, {14.5, 22, 2}}, {{16, 22.5, 0}, {
       14.5, 21, 2}}, {{17, 22.5, 0}, {18.5, 24, 2}}, {{17, 22.5, 0}, {
       18.5, 23, 2}}, {{17, 22.5, 0}, {18.5, 22, 2}}, {{17, 22.5, 0}, {
       18.5, 21, 2}}, {{18, 22.5, 0}, {18.5, 24, 2}}, {{18, 22.5, 0}, {
       18.5, 23, 2}}, {{18, 22.5, 0}, {18.5, 22, 2}}, {{18, 22.5, 0}, {
       18.5, 21, 2}}, {{19, 22.5, 0}, {18.5, 24, 2}}, {{19, 22.5, 0}, {
       18.5, 23, 2}}, {{19, 22.5, 0}, {18.5, 22, 2}}, {{19, 22.5, 0}, {
       18.5, 21, 2}}, {{20, 22.5, 0}, {18.5, 24, 2}}, {{20, 22.5, 0}, {
       18.5, 23, 2}}, {{20, 22.5, 0}, {18.5, 22, 2}}, {{20, 22.5, 0}, {
       18.5, 21, 2}}, {{21, 22.5, 0}, {22.5, 24, 2}}, {{21, 22.5, 0}, {
       22.5, 23, 2}}, {{21, 22.5, 0}, {22.5, 22, 2}}, {{21, 22.5, 0}, {
       22.5, 21, 2}}, {{22, 22.5, 0}, {22.5, 24, 2}}, {{22, 22.5, 0}, {
       22.5, 23, 2}}, {{22, 22.5, 0}, {22.5, 22, 2}}, {{22, 22.5, 0}, {
       22.5, 21, 2}}, {{23, 22.5, 0}, {22.5, 24, 2}}, {{23, 22.5, 0}, {
       22.5, 23, 2}}, {{23, 22.5, 0}, {22.5, 22, 2}}, {{23, 22.5, 0}, {
       22.5, 21, 2}}, {{24, 22.5, 0}, {22.5, 24, 2}}, {{24, 22.5, 0}, {
       22.5, 23, 2}}, {{24, 22.5, 0}, {22.5, 22, 2}}, {{24, 22.5, 0}, {
       22.5, 21, 2}}, {{25, 22.5, 0}, {26.5, 24, 2}}, {{25, 22.5, 0}, {
       26.5, 23, 2}}, {{25, 22.5, 0}, {26.5, 22, 2}}, {{25, 22.5, 0}, {
       26.5, 21, 2}}, {{26, 22.5, 0}, {26.5, 24, 2}}, {{26, 22.5, 0}, {
       26.5, 23, 2}}, {{26, 22.5, 0}, {26.5, 22, 2}}, {{26, 22.5, 0}, {
       26.5, 21, 2}}, {{27, 22.5, 0}, {26.5, 24, 2}}, {{27, 22.5, 0}, {
       26.5, 23, 2}}, {{27, 22.5, 0}, {26.5, 22, 2}}, {{27, 22.5, 0}, {
       26.5, 21, 2}}, {{28, 22.5, 0}, {26.5, 24, 2}}, {{28, 22.5, 0}, {
       26.5, 23, 2}}, {{28, 22.5, 0}, {26.5, 22, 2}}, {{28, 22.5, 0}, {
       26.5, 21, 2}}, {{29, 22.5, 0}, {30.5, 24, 2}}, {{29, 22.5, 0}, {
       30.5, 23, 2}}, {{29, 22.5, 0}, {30.5, 22, 2}}, {{29, 22.5, 0}, {
       30.5, 21, 2}}, {{30, 22.5, 0}, {30.5, 24, 2}}, {{30, 22.5, 0}, {
       30.5, 23, 2}}, {{30, 22.5, 0}, {30.5, 22, 2}}, {{30, 22.5, 0}, {
       30.5, 21, 2}}, {{31, 22.5, 0}, {30.5, 24, 2}}, {{31, 22.5, 0}, {
       30.5, 23, 2}}, {{31, 22.5, 0}, {30.5, 22, 2}}, {{31, 22.5, 0}, {
       30.5, 21, 2}}, {{32, 22.5, 0}, {30.5, 24, 2}}, {{32, 22.5, 0}, {
       30.5, 23, 2}}, {{32, 22.5, 0}, {30.5, 22, 2}}, {{32, 22.5, 0}, {
       30.5, 21, 2}}, {{33, 22.5, 0}, {34.5, 24, 2}}, {{33, 22.5, 0}, {
       34.5, 23, 2}}, {{33, 22.5, 0}, {34.5, 22, 2}}, {{33, 22.5, 0}, {
       34.5, 21, 2}}, {{34, 22.5, 0}, {34.5, 24, 2}}, {{34, 22.5, 0}, {
       34.5, 23, 2}}, {{34, 22.5, 0}, {34.5, 22, 2}}, {{34, 22.5, 0}, {
       34.5, 21, 2}}, {{35, 22.5, 0}, {34.5, 24, 2}}, {{35, 22.5, 0}, {
       34.5, 23, 2}}, {{35, 22.5, 0}, {34.5, 22, 2}}, {{35, 22.5, 0}, {
       34.5, 21, 2}}, {{36, 22.5, 0}, {34.5, 24, 2}}, {{36, 22.5, 0}, {
       34.5, 23, 2}}, {{36, 22.5, 0}, {34.5, 22, 2}}, {{36, 22.5, 0}, {
       34.5, 21, 2}}, {{37, 22.5, 0}, {38.5, 24, 2}}, {{37, 22.5, 0}, {
       38.5, 23, 2}}, {{37, 22.5, 0}, {38.5, 22, 2}}, {{37, 22.5, 0}, {
       38.5, 21, 2}}, {{38, 22.5, 0}, {38.5, 24, 2}}, {{38, 22.5, 0}, {
       38.5, 23, 2}}, {{38, 22.5, 0}, {38.5, 22, 2}}, {{38, 22.5, 0}, {
       38.5, 21, 2}}, {{39, 22.5, 0}, {38.5, 24, 2}}, {{39, 22.5, 0}, {
       38.5, 23, 2}}, {{39, 22.5, 0}, {38.5, 22, 2}}, {{39, 22.5, 0}, {
       38.5, 21, 2}}, {{40, 22.5, 0}, {38.5, 24, 2}}, {{40, 22.5, 0}, {
       38.5, 23, 2}}, {{40, 22.5, 0}, {38.5, 22, 2}}, {{40, 22.5, 0}, {
       38.5, 21, 2}}, {{41, 22.5, 0}, {42.5, 24, 2}}, {{41, 22.5, 0}, {
       42.5, 23, 2}}, {{41, 22.5, 0}, {42.5, 22, 2}}, {{41, 22.5, 0}, {
       42.5, 21, 2}}, {{42, 22.5, 0}, {42.5, 24, 2}}, {{42, 22.5, 0}, {
       42.5, 23, 2}}, {{42, 22.5, 0}, {42.5, 22, 2}}, {{42, 22.5, 0}, {
       42.5, 21, 2}}, {{43, 22.5, 0}, {42.5, 24, 2}}, {{43, 22.5, 0}, {
       42.5, 23, 2}}, {{43, 22.5, 0}, {42.5, 22, 2}}, {{43, 22.5, 0}, {
       42.5, 21, 2}}, {{44, 22.5, 0}, {42.5, 24, 2}}, {{44, 22.5, 0}, {
       42.5, 23, 2}}, {{44, 22.5, 0}, {42.5, 22, 2}}, {{44, 22.5, 0}, {
       42.5, 21, 2}}, {{45, 22.5, 0}, {46.5, 24, 2}}, {{45, 22.5, 0}, {
       46.5, 23, 2}}, {{45, 22.5, 0}, {46.5, 22, 2}}, {{45, 22.5, 0}, {
       46.5, 21, 2}}, {{46, 22.5, 0}, {46.5, 24, 2}}, {{46, 22.5, 0}, {
       46.5, 23, 2}}, {{46, 22.5, 0}, {46.5, 22, 2}}, {{46, 22.5, 0}, {
       46.5, 21, 2}}, {{47, 22.5, 0}, {46.5, 24, 2}}, {{47, 22.5, 0}, {
       46.5, 23, 2}}, {{47, 22.5, 0}, {46.5, 22, 2}}, {{47, 22.5, 0}, {
       46.5, 21, 2}}, {{48, 22.5, 0}, {46.5, 24, 2}}, {{48, 22.5, 0}, {
       46.5, 23, 2}}, {{48, 22.5, 0}, {46.5, 22, 2}}, {{48, 22.5, 0}, {
       46.5, 21, 2}}, {{49, 22.5, 0}, {50.5, 24, 2}}, {{49, 22.5, 0}, {
       50.5, 23, 2}}, {{49, 22.5, 0}, {50.5, 22, 2}}, {{49, 22.5, 0}, {
       50.5, 21, 2}}, {{50, 22.5, 0}, {50.5, 24, 2}}, {{50, 22.5, 0}, {
       50.5, 23, 2}}, {{50, 22.5, 0}, {50.5, 22, 2}}, {{50, 22.5, 0}, {
       50.5, 21, 2}}, {{51, 22.5, 0}, {50.5, 24, 2}}, {{51, 22.5, 0}, {
       50.5, 23, 2}}, {{51, 22.5, 0}, {50.5, 22, 2}}, {{51, 22.5, 0}, {
       50.5, 21, 2}}, {{52, 22.5, 0}, {50.5, 24, 2}}, {{52, 22.5, 0}, {
       50.5, 23, 2}}, {{52, 22.5, 0}, {50.5, 22, 2}}, {{52, 22.5, 0}, {
       50.5, 21, 2}}, {{53, 22.5, 0}, {54.5, 24, 2}}, {{53, 22.5, 0}, {
       54.5, 23, 2}}, {{53, 22.5, 0}, {54.5, 22, 2}}, {{53, 22.5, 0}, {
       54.5, 21, 2}}, {{54, 22.5, 0}, {54.5, 24, 2}}, {{54, 22.5, 0}, {
       54.5, 23, 2}}, {{54, 22.5, 0}, {54.5, 22, 2}}, {{54, 22.5, 0}, {
       54.5, 21, 2}}, {{55, 22.5, 0}, {54.5, 24, 2}}, {{55, 22.5, 0}, {
       54.5, 23, 2}}, {{55, 22.5, 0}, {54.5, 22, 2}}, {{55, 22.5, 0}, {
       54.5, 21, 2}}, {{56, 22.5, 0}, {54.5, 24, 2}}, {{56, 22.5, 0}, {
       54.5, 23, 2}}, {{56, 22.5, 0}, {54.5, 22, 2}}, {{56, 22.5, 0}, {
       54.5, 21, 2}}, {{57, 22.5, 0}, {58.5, 24, 2}}, {{57, 22.5, 0}, {
       58.5, 23, 2}}, {{57, 22.5, 0}, {58.5, 22, 2}}, {{57, 22.5, 0}, {
       58.5, 21, 2}}, {{58, 22.5, 0}, {58.5, 24, 2}}, {{58, 22.5, 0}, {
       58.5, 23, 2}}, {{58, 22.5, 0}, {58.5, 22, 2}}, {{58, 22.5, 0}, {
       58.5, 21, 2}}, {{59, 22.5, 0}, {58.5, 24, 2}}, {{59, 22.5, 0}, {
       58.5, 23, 2}}, {{59, 22.5, 0}, {58.5, 22, 2}}, {{59, 22.5, 0}, {
       58.5, 21, 2}}, {{60, 22.5, 0}, {58.5, 24, 2}}, {{60, 22.5, 0}, {
       58.5, 23, 2}}, {{60, 22.5, 0}, {58.5, 22, 2}}, {{60, 22.5, 0}, {
       58.5, 21, 2}}, {{61, 22.5, 0}, {62.5, 24, 2}}, {{61, 22.5, 0}, {
       62.5, 23, 2}}, {{61, 22.5, 0}, {62.5, 22, 2}}, {{61, 22.5, 0}, {
       62.5, 21, 2}}, {{62, 22.5, 0}, {62.5, 24, 2}}, {{62, 22.5, 0}, {
       62.5, 23, 2}}, {{62, 22.5, 0}, {62.5, 22, 2}}, {{62, 22.5, 0}, {
       62.5, 21, 2}}, {{63, 22.5, 0}, {62.5, 24, 2}}, {{63, 22.5, 0}, {
       62.5, 23, 2}}, {{63, 22.5, 0}, {62.5, 22, 2}}, {{63, 22.5, 0}, {
       62.5, 21, 2}}, {{64, 22.5, 0}, {62.5, 24, 2}}, {{64, 22.5, 0}, {
       62.5, 23, 2}}, {{64, 22.5, 0}, {62.5, 22, 2}}, {{64, 22.5, 0}, {
       62.5, 21, 2}}, {{65, 22.5, 0}, {66.5, 24, 2}}, {{65, 22.5, 0}, {
       66.5, 23, 2}}, {{65, 22.5, 0}, {66.5, 22, 2}}, {{65, 22.5, 0}, {
       66.5, 21, 2}}, {{66, 22.5, 0}, {66.5, 24, 2}}, {{66, 22.5, 0}, {
       66.5, 23, 2}}, {{66, 22.5, 0}, {66.5, 22, 2}}, {{66, 22.5, 0}, {
       66.5, 21, 2}}, {{67, 22.5, 0}, {66.5, 24, 2}}, {{67, 22.5, 0}, {
       66.5, 23, 2}}, {{67, 22.5, 0}, {66.5, 22, 2}}, {{67, 22.5, 0}, {
       66.5, 21, 2}}, {{68, 22.5, 0}, {66.5, 24, 2}}, {{68, 22.5, 0}, {
       66.5, 23, 2}}, {{68, 22.5, 0}, {66.5, 22, 2}}, {{68, 22.5, 0}, {
       66.5, 21, 2}}, {{69, 22.5, 0}, {70.5, 24, 2}}, {{69, 22.5, 0}, {
       70.5, 23, 2}}, {{69, 22.5, 0}, {70.5, 22, 2}}, {{69, 22.5, 0}, {
       70.5, 21, 2}}, {{70, 22.5, 0}, {70.5, 24, 2}}, {{70, 22.5, 0}, {
       70.5, 23, 2}}, {{70, 22.5, 0}, {70.5, 22, 2}}, {{70, 22.5, 0}, {
       70.5, 21, 2}}, {{71, 22.5, 0}, {70.5, 24, 2}}, {{71, 22.5, 0}, {
       70.5, 23, 2}}, {{71, 22.5, 0}, {70.5, 22, 2}}, {{71, 22.5, 0}, {
       70.5, 21, 2}}, {{72, 22.5, 0}, {70.5, 24, 2}}, {{72, 22.5, 0}, {
       70.5, 23, 2}}, {{72, 22.5, 0}, {70.5, 22, 2}}, {{72, 22.5, 0}, {
       70.5, 21, 2}}, {{73, 22.5, 0}, {74.5, 24, 2}}, {{73, 22.5, 0}, {
       74.5, 23, 2}}, {{73, 22.5, 0}, {74.5, 22, 2}}, {{73, 22.5, 0}, {
       74.5, 21, 2}}, {{74, 22.5, 0}, {74.5, 24, 2}}, {{74, 22.5, 0}, {
       74.5, 23, 2}}, {{74, 22.5, 0}, {74.5, 22, 2}}, {{74, 22.5, 0}, {
       74.5, 21, 2}}, {{75, 22.5, 0}, {74.5, 24, 2}}, {{75, 22.5, 0}, {
       74.5, 23, 2}}, {{75, 22.5, 0}, {74.5, 22, 2}}, {{75, 22.5, 0}, {
       74.5, 21, 2}}, {{76, 22.5, 0}, {74.5, 24, 2}}, {{76, 22.5, 0}, {
       74.5, 23, 2}}, {{76, 22.5, 0}, {74.5, 22, 2}}, {{76, 22.5, 0}, {
       74.5, 21, 2}}, {{77, 22.5, 0}, {78.5, 24, 2}}, {{77, 22.5, 0}, {
       78.5, 23, 2}}, {{77, 22.5, 0}, {78.5, 22, 2}}, {{77, 22.5, 0}, {
       78.5, 21, 2}}, {{78, 22.5, 0}, {78.5, 24, 2}}, {{78, 22.5, 0}, {
       78.5, 23, 2}}, {{78, 22.5, 0}, {78.5, 22, 2}}, {{78, 22.5, 0}, {
       78.5, 21, 2}}, {{79, 22.5, 0}, {78.5, 24, 2}}, {{79, 22.5, 0}, {
       78.5, 23, 2}}, {{79, 22.5, 0}, {78.5, 22, 2}}, {{79, 22.5, 0}, {
       78.5, 21, 2}}, {{80, 22.5, 0}, {78.5, 24, 2}}, {{80, 22.5, 0}, {
       78.5, 23, 2}}, {{80, 22.5, 0}, {78.5, 22, 2}}, {{80, 22.5, 0}, {
       78.5, 21, 2}}, {{1, 18.5, 0}, {2.5, 20, 2}}, {{1, 18.5, 0}, {
       2.5, 19, 2}}, {{1, 18.5, 0}, {2.5, 18, 2}}, {{1, 18.5, 0}, {
       2.5, 17, 2}}, {{2, 18.5, 0}, {2.5, 20, 2}}, {{2, 18.5, 0}, {
       2.5, 19, 2}}, {{2, 18.5, 0}, {2.5, 18, 2}}, {{2, 18.5, 0}, {
       2.5, 17, 2}}, {{3, 18.5, 0}, {2.5, 20, 2}}, {{3, 18.5, 0}, {
       2.5, 19, 2}}, {{3, 18.5, 0}, {2.5, 18, 2}}, {{3, 18.5, 0}, {
       2.5, 17, 2}}, {{4, 18.5, 0}, {2.5, 20, 2}}, {{4, 18.5, 0}, {
       2.5, 19, 2}}, {{4, 18.5, 0}, {2.5, 18, 2}}, {{4, 18.5, 0}, {
       2.5, 17, 2}}, {{5, 18.5, 0}, {6.5, 20, 2}}, {{5, 18.5, 0}, {
       6.5, 19, 2}}, {{5, 18.5, 0}, {6.5, 18, 2}}, {{5, 18.5, 0}, {
       6.5, 17, 2}}, {{6, 18.5, 0}, {6.5, 20, 2}}, {{6, 18.5, 0}, {
       6.5, 19, 2}}, {{6, 18.5, 0}, {6.5, 18, 2}}, {{6, 18.5, 0}, {
       6.5, 17, 2}}, {{7, 18.5, 0}, {6.5, 20, 2}}, {{7, 18.5, 0}, {
       6.5, 19, 2}}, {{7, 18.5, 0}, {6.5, 18, 2}}, {{7, 18.5, 0}, {
       6.5, 17, 2}}, {{8, 18.5, 0}, {6.5, 20, 2}}, {{8, 18.5, 0}, {
       6.5, 19, 2}}, {{8, 18.5, 0}, {6.5, 18, 2}}, {{8, 18.5, 0}, {
       6.5, 17, 2}}, {{9, 18.5, 0}, {10.5, 20, 2}}, {{9, 18.5, 0}, {
       10.5, 19, 2}}, {{9, 18.5, 0}, {10.5, 18, 2}}, {{9, 18.5, 0}, {
       10.5, 17, 2}}, {{10, 18.5, 0}, {10.5, 20, 2}}, {{10, 18.5, 0}, {
       10.5, 19, 2}}, {{10, 18.5, 0}, {10.5, 18, 2}}, {{10, 18.5, 0}, {
       10.5, 17, 2}}, {{11, 18.5, 0}, {10.5, 20, 2}}, {{11, 18.5, 0}, {
       10.5, 19, 2}}, {{11, 18.5, 0}, {10.5, 18, 2}}, {{11, 18.5, 0}, {
       10.5, 17, 2}}, {{12, 18.5, 0}, {10.5, 20, 2}}, {{12, 18.5, 0}, {
       10.5, 19, 2}}, {{12, 18.5, 0}, {10.5, 18, 2}}, {{12, 18.5, 0}, {
       10.5, 17, 2}}, {{13, 18.5, 0}, {14.5, 20, 2}}, {{13, 18.5, 0}, {
       14.5, 19, 2}}, {{13, 18.5, 0}, {14.5, 18, 2}}, {{13, 18.5, 0}, {
       14.5, 17, 2}}, {{14, 18.5, 0}, {14.5, 20, 2}}, {{14, 18.5, 0}, {
       14.5, 19, 2}}, {{14, 18.5, 0}, {14.5, 18, 2}}, {{14, 18.5, 0}, {
       14.5, 17, 2}}, {{15, 18.5, 0}, {14.5, 20, 2}}, {{15, 18.5, 0}, {
       14.5, 19, 2}}, {{15, 18.5, 0}, {14.5, 18, 2}}, {{15, 18.5, 0}, {
       14.5, 17, 2}}, {{16, 18.5, 0}, {14.5, 20, 2}}, {{16, 18.5, 0}, {
       14.5, 19, 2}}, {{16, 18.5, 0}, {14.5, 18, 2}}, {{16, 18.5, 0}, {
       14.5, 17, 2}}, {{17, 18.5, 0}, {18.5, 20, 2}}, {{17, 18.5, 0}, {
       18.5, 19, 2}}, {{17, 18.5, 0}, {18.5, 18, 2}}, {{17, 18.5, 0}, {
       18.5, 17, 2}}, {{18, 18.5, 0}, {18.5, 20, 2}}, {{18, 18.5, 0}, {
       18.5, 19, 2}}, {{18, 18.5, 0}, {18.5, 18, 2}}, {{18, 18.5, 0}, {
       18.5, 17, 2}}, {{19, 18.5, 0}, {18.5, 20, 2}}, {{19, 18.5, 0}, {
       18.5, 19, 2}}, {{19, 18.5, 0}, {18.5, 18, 2}}, {{19, 18.5, 0}, {
       18.5, 17, 2}}, {{20, 18.5, 0}, {18.5, 20, 2}}, {{20, 18.5, 0}, {
       18.5, 19, 2}}, {{20, 18.5, 0}, {18.5, 18, 2}}, {{20, 18.5, 0}, {
       18.5, 17, 2}}, {{21, 18.5, 0}, {22.5, 20, 2}}, {{21, 18.5, 0}, {
       22.5, 19, 2}}, {{21, 18.5, 0}, {22.5, 18, 2}}, {{21, 18.5, 0}, {
       22.5, 17, 2}}, {{22, 18.5, 0}, {22.5, 20, 2}}, {{22, 18.5, 0}, {
       22.5, 19, 2}}, {{22, 18.5, 0}, {22.5, 18, 2}}, {{22, 18.5, 0}, {
       22.5, 17, 2}}, {{23, 18.5, 0}, {22.5, 20, 2}}, {{23, 18.5, 0}, {
       22.5, 19, 2}}, {{23, 18.5, 0}, {22.5, 18, 2}}, {{23, 18.5, 0}, {
       22.5, 17, 2}}, {{24, 18.5, 0}, {22.5, 20, 2}}, {{24, 18.5, 0}, {
       22.5, 19, 2}}, {{24, 18.5, 0}, {22.5, 18, 2}}, {{24, 18.5, 0}, {
       22.5, 17, 2}}, {{25, 18.5, 0}, {26.5, 20, 2}}, {{25, 18.5, 0}, {
       26.5, 19, 2}}, {{25, 18.5, 0}, {26.5, 18, 2}}, {{25, 18.5, 0}, {
       26.5, 17, 2}}, {{26, 18.5, 0}, {26.5, 20, 2}}, {{26, 18.5, 0}, {
       26.5, 19, 2}}, {{26, 18.5, 0}, {26.5, 18, 2}}, {{26, 18.5, 0}, {
       26.5, 17, 2}}, {{27, 18.5, 0}, {26.5, 20, 2}}, {{27, 18.5, 0}, {
       26.5, 19, 2}}, {{27, 18.5, 0}, {26.5, 18, 2}}, {{27, 18.5, 0}, {
       26.5, 17, 2}}, {{28, 18.5, 0}, {26.5, 20, 2}}, {{28, 18.5, 0}, {
       26.5, 19, 2}}, {{28, 18.5, 0}, {26.5, 18, 2}}, {{28, 18.5, 0}, {
       26.5, 17, 2}}, {{29, 18.5, 0}, {30.5, 20, 2}}, {{29, 18.5, 0}, {
       30.5, 19, 2}}, {{29, 18.5, 0}, {30.5, 18, 2}}, {{29, 18.5, 0}, {
       30.5, 17, 2}}, {{30, 18.5, 0}, {30.5, 20, 2}}, {{30, 18.5, 0}, {
       30.5, 19, 2}}, {{30, 18.5, 0}, {30.5, 18, 2}}, {{30, 18.5, 0}, {
       30.5, 17, 2}}, {{31, 18.5, 0}, {30.5, 20, 2}}, {{31, 18.5, 0}, {
       30.5, 19, 2}}, {{31, 18.5, 0}, {30.5, 18, 2}}, {{31, 18.5, 0}, {
       30.5, 17, 2}}, {{32, 18.5, 0}, {30.5, 20, 2}}, {{32, 18.5, 0}, {
       30.5, 19, 2}}, {{32, 18.5, 0}, {30.5, 18, 2}}, {{32, 18.5, 0}, {
       30.5, 17, 2}}, {{33, 18.5, 0}, {34.5, 20, 2}}, {{33, 18.5, 0}, {
       34.5, 19, 2}}, {{33, 18.5, 0}, {34.5, 18, 2}}, {{33, 18.5, 0}, {
       34.5, 17, 2}}, {{34, 18.5, 0}, {34.5, 20, 2}}, {{34, 18.5, 0}, {
       34.5, 19, 2}}, {{34, 18.5, 0}, {34.5, 18, 2}}, {{34, 18.5, 0}, {
       34.5, 17, 2}}, {{35, 18.5, 0}, {34.5, 20, 2}}, {{35, 18.5, 0}, {
       34.5, 19, 2}}, {{35, 18.5, 0}, {34.5, 18, 2}}, {{35, 18.5, 0}, {
       34.5, 17, 2}}, {{36, 18.5, 0}, {34.5, 20, 2}}, {{36, 18.5, 0}, {
       34.5, 19, 2}}, {{36, 18.5, 0}, {34.5, 18, 2}}, {{36, 18.5, 0}, {
       34.5, 17, 2}}, {{37, 18.5, 0}, {38.5, 20, 2}}, {{37, 18.5, 0}, {
       38.5, 19, 2}}, {{37, 18.5, 0}, {38.5, 18, 2}}, {{37, 18.5, 0}, {
       38.5, 17, 2}}, {{38, 18.5, 0}, {38.5, 20, 2}}, {{38, 18.5, 0}, {
       38.5, 19, 2}}, {{38, 18.5, 0}, {38.5, 18, 2}}, {{38, 18.5, 0}, {
       38.5, 17, 2}}, {{39, 18.5, 0}, {38.5, 20, 2}}, {{39, 18.5, 0}, {
       38.5, 19, 2}}, {{39, 18.5, 0}, {38.5, 18, 2}}, {{39, 18.5, 0}, {
       38.5, 17, 2}}, {{40, 18.5, 0}, {38.5, 20, 2}}, {{40, 18.5, 0}, {
       38.5, 19, 2}}, {{40, 18.5, 0}, {38.5, 18, 2}}, {{40, 18.5, 0}, {
       38.5, 17, 2}}, {{41, 18.5, 0}, {42.5, 20, 2}}, {{41, 18.5, 0}, {
       42.5, 19, 2}}, {{41, 18.5, 0}, {42.5, 18, 2}}, {{41, 18.5, 0}, {
       42.5, 17, 2}}, {{42, 18.5, 0}, {42.5, 20, 2}}, {{42, 18.5, 0}, {
       42.5, 19, 2}}, {{42, 18.5, 0}, {42.5, 18, 2}}, {{42, 18.5, 0}, {
       42.5, 17, 2}}, {{43, 18.5, 0}, {42.5, 20, 2}}, {{43, 18.5, 0}, {
       42.5, 19, 2}}, {{43, 18.5, 0}, {42.5, 18, 2}}, {{43, 18.5, 0}, {
       42.5, 17, 2}}, {{44, 18.5, 0}, {42.5, 20, 2}}, {{44, 18.5, 0}, {
       42.5, 19, 2}}, {{44, 18.5, 0}, {42.5, 18, 2}}, {{44, 18.5, 0}, {
       42.5, 17, 2}}, {{45, 18.5, 0}, {46.5, 20, 2}}, {{45, 18.5, 0}, {
       46.5, 19, 2}}, {{45, 18.5, 0}, {46.5, 18, 2}}, {{45, 18.5, 0}, {
       46.5, 17, 2}}, {{46, 18.5, 0}, {46.5, 20, 2}}, {{46, 18.5, 0}, {
       46.5, 19, 2}}, {{46, 18.5, 0}, {46.5, 18, 2}}, {{46, 18.5, 0}, {
       46.5, 17, 2}}, {{47, 18.5, 0}, {46.5, 20, 2}}, {{47, 18.5, 0}, {
       46.5, 19, 2}}, {{47, 18.5, 0}, {46.5, 18, 2}}, {{47, 18.5, 0}, {
       46.5, 17, 2}}, {{48, 18.5, 0}, {46.5, 20, 2}}, {{48, 18.5, 0}, {
       46.5, 19, 2}}, {{48, 18.5, 0}, {46.5, 18, 2}}, {{48, 18.5, 0}, {
       46.5, 17, 2}}, {{49, 18.5, 0}, {50.5, 20, 2}}, {{49, 18.5, 0}, {
       50.5, 19, 2}}, {{49, 18.5, 0}, {50.5, 18, 2}}, {{49, 18.5, 0}, {
       50.5, 17, 2}}, {{50, 18.5, 0}, {50.5, 20, 2}}, {{50, 18.5, 0}, {
       50.5, 19, 2}}, {{50, 18.5, 0}, {50.5, 18, 2}}, {{50, 18.5, 0}, {
       50.5, 17, 2}}, {{51, 18.5, 0}, {50.5, 20, 2}}, {{51, 18.5, 0}, {
       50.5, 19, 2}}, {{51, 18.5, 0}, {50.5, 18, 2}}, {{51, 18.5, 0}, {
       50.5, 17, 2}}, {{52, 18.5, 0}, {50.5, 20, 2}}, {{52, 18.5, 0}, {
       50.5, 19, 2}}, {{52, 18.5, 0}, {50.5, 18, 2}}, {{52, 18.5, 0}, {
       50.5, 17, 2}}, {{53, 18.5, 0}, {54.5, 20, 2}}, {{53, 18.5, 0}, {
       54.5, 19, 2}}, {{53, 18.5, 0}, {54.5, 18, 2}}, {{53, 18.5, 0}, {
       54.5, 17, 2}}, {{54, 18.5, 0}, {54.5, 20, 2}}, {{54, 18.5, 0}, {
       54.5, 19, 2}}, {{54, 18.5, 0}, {54.5, 18, 2}}, {{54, 18.5, 0}, {
       54.5, 17, 2}}, {{55, 18.5, 0}, {54.5, 20, 2}}, {{55, 18.5, 0}, {
       54.5, 19, 2}}, {{55, 18.5, 0}, {54.5, 18, 2}}, {{55, 18.5, 0}, {
       54.5, 17, 2}}, {{56, 18.5, 0}, {54.5, 20, 2}}, {{56, 18.5, 0}, {
       54.5, 19, 2}}, {{56, 18.5, 0}, {54.5, 18, 2}}, {{56, 18.5, 0}, {
       54.5, 17, 2}}, {{57, 18.5, 0}, {58.5, 20, 2}}, {{57, 18.5, 0}, {
       58.5, 19, 2}}, {{57, 18.5, 0}, {58.5, 18, 2}}, {{57, 18.5, 0}, {
       58.5, 17, 2}}, {{58, 18.5, 0}, {58.5, 20, 2}}, {{58, 18.5, 0}, {
       58.5, 19, 2}}, {{58, 18.5, 0}, {58.5, 18, 2}}, {{58, 18.5, 0}, {
       58.5, 17, 2}}, {{59, 18.5, 0}, {58.5, 20, 2}}, {{59, 18.5, 0}, {
       58.5, 19, 2}}, {{59, 18.5, 0}, {58.5, 18, 2}}, {{59, 18.5, 0}, {
       58.5, 17, 2}}, {{60, 18.5, 0}, {58.5, 20, 2}}, {{60, 18.5, 0}, {
       58.5, 19, 2}}, {{60, 18.5, 0}, {58.5, 18, 2}}, {{60, 18.5, 0}, {
       58.5, 17, 2}}, {{61, 18.5, 0}, {62.5, 20, 2}}, {{61, 18.5, 0}, {
       62.5, 19, 2}}, {{61, 18.5, 0}, {62.5, 18, 2}}, {{61, 18.5, 0}, {
       62.5, 17, 2}}, {{62, 18.5, 0}, {62.5, 20, 2}}, {{62, 18.5, 0}, {
       62.5, 19, 2}}, {{62, 18.5, 0}, {62.5, 18, 2}}, {{62, 18.5, 0}, {
       62.5, 17, 2}}, {{63, 18.5, 0}, {62.5, 20, 2}}, {{63, 18.5, 0}, {
       62.5, 19, 2}}, {{63, 18.5, 0}, {62.5, 18, 2}}, {{63, 18.5, 0}, {
       62.5, 17, 2}}, {{64, 18.5, 0}, {62.5, 20, 2}}, {{64, 18.5, 0}, {
       62.5, 19, 2}}, {{64, 18.5, 0}, {62.5, 18, 2}}, {{64, 18.5, 0}, {
       62.5, 17, 2}}, {{65, 18.5, 0}, {66.5, 20, 2}}, {{65, 18.5, 0}, {
       66.5, 19, 2}}, {{65, 18.5, 0}, {66.5, 18, 2}}, {{65, 18.5, 0}, {
       66.5, 17, 2}}, {{66, 18.5, 0}, {66.5, 20, 2}}, {{66, 18.5, 0}, {
       66.5, 19, 2}}, {{66, 18.5, 0}, {66.5, 18, 2}}, {{66, 18.5, 0}, {
       66.5, 17, 2}}, {{67, 18.5, 0}, {66.5, 20, 2}}, {{67, 18.5, 0}, {
       66.5, 19, 2}}, {{67, 18.5, 0}, {66.5, 18, 2}}, {{67, 18.5, 0}, {
       66.5, 17, 2}}, {{68, 18.5, 0}, {66.5, 20, 2}}, {{68, 18.5, 0}, {
       66.5, 19, 2}}, {{68, 18.5, 0}, {66.5, 18, 2}}, {{68, 18.5, 0}, {
       66.5, 17, 2}}, {{69, 18.5, 0}, {70.5, 20, 2}}, {{69, 18.5, 0}, {
       70.5, 19, 2}}, {{69, 18.5, 0}, {70.5, 18, 2}}, {{69, 18.5, 0}, {
       70.5, 17, 2}}, {{70, 18.5, 0}, {70.5, 20, 2}}, {{70, 18.5, 0}, {
       70.5, 19, 2}}, {{70, 18.5, 0}, {70.5, 18, 2}}, {{70, 18.5, 0}, {
       70.5, 17, 2}}, {{71, 18.5, 0}, {70.5, 20, 2}}, {{71, 18.5, 0}, {
       70.5, 19, 2}}, {{71, 18.5, 0}, {70.5, 18, 2}}, {{71, 18.5, 0}, {
       70.5, 17, 2}}, {{72, 18.5, 0}, {70.5, 20, 2}}, {{72, 18.5, 0}, {
       70.5, 19, 2}}, {{72, 18.5, 0}, {70.5, 18, 2}}, {{72, 18.5, 0}, {
       70.5, 17, 2}}, {{73, 18.5, 0}, {74.5, 20, 2}}, {{73, 18.5, 0}, {
       74.5, 19, 2}}, {{73, 18.5, 0}, {74.5, 18, 2}}, {{73, 18.5, 0}, {
       74.5, 17, 2}}, {{74, 18.5, 0}, {74.5, 20, 2}}, {{74, 18.5, 0}, {
       74.5, 19, 2}}, {{74, 18.5, 0}, {74.5, 18, 2}}, {{74, 18.5, 0}, {
       74.5, 17, 2}}, {{75, 18.5, 0}, {74.5, 20, 2}}, {{75, 18.5, 0}, {
       74.5, 19, 2}}, {{75, 18.5, 0}, {74.5, 18, 2}}, {{75, 18.5, 0}, {
       74.5, 17, 2}}, {{76, 18.5, 0}, {74.5, 20, 2}}, {{76, 18.5, 0}, {
       74.5, 19, 2}}, {{76, 18.5, 0}, {74.5, 18, 2}}, {{76, 18.5, 0}, {
       74.5, 17, 2}}, {{77, 18.5, 0}, {78.5, 20, 2}}, {{77, 18.5, 0}, {
       78.5, 19, 2}}, {{77, 18.5, 0}, {78.5, 18, 2}}, {{77, 18.5, 0}, {
       78.5, 17, 2}}, {{78, 18.5, 0}, {78.5, 20, 2}}, {{78, 18.5, 0}, {
       78.5, 19, 2}}, {{78, 18.5, 0}, {78.5, 18, 2}}, {{78, 18.5, 0}, {
       78.5, 17, 2}}, {{79, 18.5, 0}, {78.5, 20, 2}}, {{79, 18.5, 0}, {
       78.5, 19, 2}}, {{79, 18.5, 0}, {78.5, 18, 2}}, {{79, 18.5, 0}, {
       78.5, 17, 2}}, {{80, 18.5, 0}, {78.5, 20, 2}}, {{80, 18.5, 0}, {
       78.5, 19, 2}}, {{80, 18.5, 0}, {78.5, 18, 2}}, {{80, 18.5, 0}, {
       78.5, 17, 2}}, {{1, 14.5, 0}, {2.5, 16, 2}}, {{1, 14.5, 0}, {
       2.5, 15, 2}}, {{1, 14.5, 0}, {2.5, 14, 2}}, {{1, 14.5, 0}, {
       2.5, 13, 2}}, {{2, 14.5, 0}, {2.5, 16, 2}}, {{2, 14.5, 0}, {
       2.5, 15, 2}}, {{2, 14.5, 0}, {2.5, 14, 2}}, {{2, 14.5, 0}, {
       2.5, 13, 2}}, {{3, 14.5, 0}, {2.5, 16, 2}}, {{3, 14.5, 0}, {
       2.5, 15, 2}}, {{3, 14.5, 0}, {2.5, 14, 2}}, {{3, 14.5, 0}, {
       2.5, 13, 2}}, {{4, 14.5, 0}, {2.5, 16, 2}}, {{4, 14.5, 0}, {
       2.5, 15, 2}}, {{4, 14.5, 0}, {2.5, 14, 2}}, {{4, 14.5, 0}, {
       2.5, 13, 2}}, {{5, 14.5, 0}, {6.5, 16, 2}}, {{5, 14.5, 0}, {
       6.5, 15, 2}}, {{5, 14.5, 0}, {6.5, 14, 2}}, {{5, 14.5, 0}, {
       6.5, 13, 2}}, {{6, 14.5, 0}, {6.5, 16, 2}}, {{6, 14.5, 0}, {
       6.5, 15, 2}}, {{6, 14.5, 0}, {6.5, 14, 2}}, {{6, 14.5, 0}, {
       6.5, 13, 2}}, {{7, 14.5, 0}, {6.5, 16, 2}}, {{7, 14.5, 0}, {
       6.5, 15, 2}}, {{7, 14.5, 0}, {6.5, 14, 2}}, {{7, 14.5, 0}, {
       6.5, 13, 2}}, {{8, 14.5, 0}, {6.5, 16, 2}}, {{8, 14.5, 0}, {
       6.5, 15, 2}}, {{8, 14.5, 0}, {6.5, 14, 2}}, {{8, 14.5, 0}, {
       6.5, 13, 2}}, {{9, 14.5, 0}, {10.5, 16, 2}}, {{9, 14.5, 0}, {
       10.5, 15, 2}}, {{9, 14.5, 0}, {10.5, 14, 2}}, {{9, 14.5, 0}, {
       10.5, 13, 2}}, {{10, 14.5, 0}, {10.5, 16, 2}}, {{10, 14.5, 0}, {
       10.5, 15, 2}}, {{10, 14.5, 0}, {10.5, 14, 2}}, {{10, 14.5, 0}, {
       10.5, 13, 2}}, {{11, 14.5, 0}, {10.5, 16, 2}}, {{11, 14.5, 0}, {
       10.5, 15, 2}}, {{11, 14.5, 0}, {10.5, 14, 2}}, {{11, 14.5, 0}, {
       10.5, 13, 2}}, {{12, 14.5, 0}, {10.5, 16, 2}}, {{12, 14.5, 0}, {
       10.5, 15, 2}}, {{12, 14.5, 0}, {10.5, 14, 2}}, {{12, 14.5, 0}, {
       10.5, 13, 2}}, {{13, 14.5, 0}, {14.5, 16, 2}}, {{13, 14.5, 0}, {
       14.5, 15, 2}}, {{13, 14.5, 0}, {14.5, 14, 2}}, {{13, 14.5, 0}, {
       14.5, 13, 2}}, {{14, 14.5, 0}, {14.5, 16, 2}}, {{14, 14.5, 0}, {
       14.5, 15, 2}}, {{14, 14.5, 0}, {14.5, 14, 2}}, {{14, 14.5, 0}, {
       14.5, 13, 2}}, {{15, 14.5, 0}, {14.5, 16, 2}}, {{15, 14.5, 0}, {
       14.5, 15, 2}}, {{15, 14.5, 0}, {14.5, 14, 2}}, {{15, 14.5, 0}, {
       14.5, 13, 2}}, {{16, 14.5, 0}, {14.5, 16, 2}}, {{16, 14.5, 0}, {
       14.5, 15, 2}}, {{16, 14.5, 0}, {14.5, 14, 2}}, {{16, 14.5, 0}, {
       14.5, 13, 2}}, {{17, 14.5, 0}, {18.5, 16, 2}}, {{17, 14.5, 0}, {
       18.5, 15, 2}}, {{17, 14.5, 0}, {18.5, 14, 2}}, {{17, 14.5, 0}, {
       18.5, 13, 2}}, {{18, 14.5, 0}, {18.5, 16, 2}}, {{18, 14.5, 0}, {
       18.5, 15, 2}}, {{18, 14.5, 0}, {18.5, 14, 2}}, {{18, 14.5, 0}, {
       18.5, 13, 2}}, {{19, 14.5, 0}, {18.5, 16, 2}}, {{19, 14.5, 0}, {
       18.5, 15, 2}}, {{19, 14.5, 0}, {18.5, 14, 2}}, {{19, 14.5, 0}, {
       18.5, 13, 2}}, {{20, 14.5, 0}, {18.5, 16, 2}}, {{20, 14.5, 0}, {
       18.5, 15, 2}}, {{20, 14.5, 0}, {18.5, 14, 2}}, {{20, 14.5, 0}, {
       18.5, 13, 2}}, {{21, 14.5, 0}, {22.5, 16, 2}}, {{21, 14.5, 0}, {
       22.5, 15, 2}}, {{21, 14.5, 0}, {22.5, 14, 2}}, {{21, 14.5, 0}, {
       22.5, 13, 2}}, {{22, 14.5, 0}, {22.5, 16, 2}}, {{22, 14.5, 0}, {
       22.5, 15, 2}}, {{22, 14.5, 0}, {22.5, 14, 2}}, {{22, 14.5, 0}, {
       22.5, 13, 2}}, {{23, 14.5, 0}, {22.5, 16, 2}}, {{23, 14.5, 0}, {
       22.5, 15, 2}}, {{23, 14.5, 0}, {22.5, 14, 2}}, {{23, 14.5, 0}, {
       22.5, 13, 2}}, {{24, 14.5, 0}, {22.5, 16, 2}}, {{24, 14.5, 0}, {
       22.5, 15, 2}}, {{24, 14.5, 0}, {22.5, 14, 2}}, {{24, 14.5, 0}, {
       22.5, 13, 2}}, {{25, 14.5, 0}, {26.5, 16, 2}}, {{25, 14.5, 0}, {
       26.5, 15, 2}}, {{25, 14.5, 0}, {26.5, 14, 2}}, {{25, 14.5, 0}, {
       26.5, 13, 2}}, {{26, 14.5, 0}, {26.5, 16, 2}}, {{26, 14.5, 0}, {
       26.5, 15, 2}}, {{26, 14.5, 0}, {26.5, 14, 2}}, {{26, 14.5, 0}, {
       26.5, 13, 2}}, {{27, 14.5, 0}, {26.5, 16, 2}}, {{27, 14.5, 0}, {
       26.5, 15, 2}}, {{27, 14.5, 0}, {26.5, 14, 2}}, {{27, 14.5, 0}, {
       26.5, 13, 2}}, {{28, 14.5, 0}, {26.5, 16, 2}}, {{28, 14.5, 0}, {
       26.5, 15, 2}}, {{28, 14.5, 0}, {26.5, 14, 2}}, {{28, 14.5, 0}, {
       26.5, 13, 2}}, {{29, 14.5, 0}, {30.5, 16, 2}}, {{29, 14.5, 0}, {
       30.5, 15, 2}}, {{29, 14.5, 0}, {30.5, 14, 2}}, {{29, 14.5, 0}, {
       30.5, 13, 2}}, {{30, 14.5, 0}, {30.5, 16, 2}}, {{30, 14.5, 0}, {
       30.5, 15, 2}}, {{30, 14.5, 0}, {30.5, 14, 2}}, {{30, 14.5, 0}, {
       30.5, 13, 2}}, {{31, 14.5, 0}, {30.5, 16, 2}}, {{31, 14.5, 0}, {
       30.5, 15, 2}}, {{31, 14.5, 0}, {30.5, 14, 2}}, {{31, 14.5, 0}, {
       30.5, 13, 2}}, {{32, 14.5, 0}, {30.5, 16, 2}}, {{32, 14.5, 0}, {
       30.5, 15, 2}}, {{32, 14.5, 0}, {30.5, 14, 2}}, {{32, 14.5, 0}, {
       30.5, 13, 2}}, {{33, 14.5, 0}, {34.5, 16, 2}}, {{33, 14.5, 0}, {
       34.5, 15, 2}}, {{33, 14.5, 0}, {34.5, 14, 2}}, {{33, 14.5, 0}, {
       34.5, 13, 2}}, {{34, 14.5, 0}, {34.5, 16, 2}}, {{34, 14.5, 0}, {
       34.5, 15, 2}}, {{34, 14.5, 0}, {34.5, 14, 2}}, {{34, 14.5, 0}, {
       34.5, 13, 2}}, {{35, 14.5, 0}, {34.5, 16, 2}}, {{35, 14.5, 0}, {
       34.5, 15, 2}}, {{35, 14.5, 0}, {34.5, 14, 2}}, {{35, 14.5, 0}, {
       34.5, 13, 2}}, {{36, 14.5, 0}, {34.5, 16, 2}}, {{36, 14.5, 0}, {
       34.5, 15, 2}}, {{36, 14.5, 0}, {34.5, 14, 2}}, {{36, 14.5, 0}, {
       34.5, 13, 2}}, {{37, 14.5, 0}, {38.5, 16, 2}}, {{37, 14.5, 0}, {
       38.5, 15, 2}}, {{37, 14.5, 0}, {38.5, 14, 2}}, {{37, 14.5, 0}, {
       38.5, 13, 2}}, {{38, 14.5, 0}, {38.5, 16, 2}}, {{38, 14.5, 0}, {
       38.5, 15, 2}}, {{38, 14.5, 0}, {38.5, 14, 2}}, {{38, 14.5, 0}, {
       38.5, 13, 2}}, {{39, 14.5, 0}, {38.5, 16, 2}}, {{39, 14.5, 0}, {
       38.5, 15, 2}}, {{39, 14.5, 0}, {38.5, 14, 2}}, {{39, 14.5, 0}, {
       38.5, 13, 2}}, {{40, 14.5, 0}, {38.5, 16, 2}}, {{40, 14.5, 0}, {
       38.5, 15, 2}}, {{40, 14.5, 0}, {38.5, 14, 2}}, {{40, 14.5, 0}, {
       38.5, 13, 2}}, {{41, 14.5, 0}, {42.5, 16, 2}}, {{41, 14.5, 0}, {
       42.5, 15, 2}}, {{41, 14.5, 0}, {42.5, 14, 2}}, {{41, 14.5, 0}, {
       42.5, 13, 2}}, {{42, 14.5, 0}, {42.5, 16, 2}}, {{42, 14.5, 0}, {
       42.5, 15, 2}}, {{42, 14.5, 0}, {42.5, 14, 2}}, {{42, 14.5, 0}, {
       42.5, 13, 2}}, {{43, 14.5, 0}, {42.5, 16, 2}}, {{43, 14.5, 0}, {
       42.5, 15, 2}}, {{43, 14.5, 0}, {42.5, 14, 2}}, {{43, 14.5, 0}, {
       42.5, 13, 2}}, {{44, 14.5, 0}, {42.5, 16, 2}}, {{44, 14.5, 0}, {
       42.5, 15, 2}}, {{44, 14.5, 0}, {42.5, 14, 2}}, {{44, 14.5, 0}, {
       42.5, 13, 2}}, {{45, 14.5, 0}, {46.5, 16, 2}}, {{45, 14.5, 0}, {
       46.5, 15, 2}}, {{45, 14.5, 0}, {46.5, 14, 2}}, {{45, 14.5, 0}, {
       46.5, 13, 2}}, {{46, 14.5, 0}, {46.5, 16, 2}}, {{46, 14.5, 0}, {
       46.5, 15, 2}}, {{46, 14.5, 0}, {46.5, 14, 2}}, {{46, 14.5, 0}, {
       46.5, 13, 2}}, {{47, 14.5, 0}, {46.5, 16, 2}}, {{47, 14.5, 0}, {
       46.5, 15, 2}}, {{47, 14.5, 0}, {46.5, 14, 2}}, {{47, 14.5, 0}, {
       46.5, 13, 2}}, {{48, 14.5, 0}, {46.5, 16, 2}}, {{48, 14.5, 0}, {
       46.5, 15, 2}}, {{48, 14.5, 0}, {46.5, 14, 2}}, {{48, 14.5, 0}, {
       46.5, 13, 2}}, {{49, 14.5, 0}, {50.5, 16, 2}}, {{49, 14.5, 0}, {
       50.5, 15, 2}}, {{49, 14.5, 0}, {50.5, 14, 2}}, {{49, 14.5, 0}, {
       50.5, 13, 2}}, {{50, 14.5, 0}, {50.5, 16, 2}}, {{50, 14.5, 0}, {
       50.5, 15, 2}}, {{50, 14.5, 0}, {50.5, 14, 2}}, {{50, 14.5, 0}, {
       50.5, 13, 2}}, {{51, 14.5, 0}, {50.5, 16, 2}}, {{51, 14.5, 0}, {
       50.5, 15, 2}}, {{51, 14.5, 0}, {50.5, 14, 2}}, {{51, 14.5, 0}, {
       50.5, 13, 2}}, {{52, 14.5, 0}, {50.5, 16, 2}}, {{52, 14.5, 0}, {
       50.5, 15, 2}}, {{52, 14.5, 0}, {50.5, 14, 2}}, {{52, 14.5, 0}, {
       50.5, 13, 2}}, {{53, 14.5, 0}, {54.5, 16, 2}}, {{53, 14.5, 0}, {
       54.5, 15, 2}}, {{53, 14.5, 0}, {54.5, 14, 2}}, {{53, 14.5, 0}, {
       54.5, 13, 2}}, {{54, 14.5, 0}, {54.5, 16, 2}}, {{54, 14.5, 0}, {
       54.5, 15, 2}}, {{54, 14.5, 0}, {54.5, 14, 2}}, {{54, 14.5, 0}, {
       54.5, 13, 2}}, {{55, 14.5, 0}, {54.5, 16, 2}}, {{55, 14.5, 0}, {
       54.5, 15, 2}}, {{55, 14.5, 0}, {54.5, 14, 2}}, {{55, 14.5, 0}, {
       54.5, 13, 2}}, {{56, 14.5, 0}, {54.5, 16, 2}}, {{56, 14.5, 0}, {
       54.5, 15, 2}}, {{56, 14.5, 0}, {54.5, 14, 2}}, {{56, 14.5, 0}, {
       54.5, 13, 2}}, {{57, 14.5, 0}, {58.5, 16, 2}}, {{57, 14.5, 0}, {
       58.5, 15, 2}}, {{57, 14.5, 0}, {58.5, 14, 2}}, {{57, 14.5, 0}, {
       58.5, 13, 2}}, {{58, 14.5, 0}, {58.5, 16, 2}}, {{58, 14.5, 0}, {
       58.5, 15, 2}}, {{58, 14.5, 0}, {58.5, 14, 2}}, {{58, 14.5, 0}, {
       58.5, 13, 2}}, {{59, 14.5, 0}, {58.5, 16, 2}}, {{59, 14.5, 0}, {
       58.5, 15, 2}}, {{59, 14.5, 0}, {58.5, 14, 2}}, {{59, 14.5, 0}, {
       58.5, 13, 2}}, {{60, 14.5, 0}, {58.5, 16, 2}}, {{60, 14.5, 0}, {
       58.5, 15, 2}}, {{60, 14.5, 0}, {58.5, 14, 2}}, {{60, 14.5, 0}, {
       58.5, 13, 2}}, {{61, 14.5, 0}, {62.5, 16, 2}}, {{61, 14.5, 0}, {
       62.5, 15, 2}}, {{61, 14.5, 0}, {62.5, 14, 2}}, {{61, 14.5, 0}, {
       62.5, 13, 2}}, {{62, 14.5, 0}, {62.5, 16, 2}}, {{62, 14.5, 0}, {
       62.5, 15, 2}}, {{62, 14.5, 0}, {62.5, 14, 2}}, {{62, 14.5, 0}, {
       62.5, 13, 2}}, {{63, 14.5, 0}, {62.5, 16, 2}}, {{63, 14.5, 0}, {
       62.5, 15, 2}}, {{63, 14.5, 0}, {62.5, 14, 2}}, {{63, 14.5, 0}, {
       62.5, 13, 2}}, {{64, 14.5, 0}, {62.5, 16, 2}}, {{64, 14.5, 0}, {
       62.5, 15, 2}}, {{64, 14.5, 0}, {62.5, 14, 2}}, {{64, 14.5, 0}, {
       62.5, 13, 2}}, {{65, 14.5, 0}, {66.5, 16, 2}}, {{65, 14.5, 0}, {
       66.5, 15, 2}}, {{65, 14.5, 0}, {66.5, 14, 2}}, {{65, 14.5, 0}, {
       66.5, 13, 2}}, {{66, 14.5, 0}, {66.5, 16, 2}}, {{66, 14.5, 0}, {
       66.5, 15, 2}}, {{66, 14.5, 0}, {66.5, 14, 2}}, {{66, 14.5, 0}, {
       66.5, 13, 2}}, {{67, 14.5, 0}, {66.5, 16, 2}}, {{67, 14.5, 0}, {
       66.5, 15, 2}}, {{67, 14.5, 0}, {66.5, 14, 2}}, {{67, 14.5, 0}, {
       66.5, 13, 2}}, {{68, 14.5, 0}, {66.5, 16, 2}}, {{68, 14.5, 0}, {
       66.5, 15, 2}}, {{68, 14.5, 0}, {66.5, 14, 2}}, {{68, 14.5, 0}, {
       66.5, 13, 2}}, {{69, 14.5, 0}, {70.5, 16, 2}}, {{69, 14.5, 0}, {
       70.5, 15, 2}}, {{69, 14.5, 0}, {70.5, 14, 2}}, {{69, 14.5, 0}, {
       70.5, 13, 2}}, {{70, 14.5, 0}, {70.5, 16, 2}}, {{70, 14.5, 0}, {
       70.5, 15, 2}}, {{70, 14.5, 0}, {70.5, 14, 2}}, {{70, 14.5, 0}, {
       70.5, 13, 2}}, {{71, 14.5, 0}, {70.5, 16, 2}}, {{71, 14.5, 0}, {
       70.5, 15, 2}}, {{71, 14.5, 0}, {70.5, 14, 2}}, {{71, 14.5, 0}, {
       70.5, 13, 2}}, {{72, 14.5, 0}, {70.5, 16, 2}}, {{72, 14.5, 0}, {
       70.5, 15, 2}}, {{72, 14.5, 0}, {70.5, 14, 2}}, {{72, 14.5, 0}, {
       70.5, 13, 2}}, {{73, 14.5, 0}, {74.5, 16, 2}}, {{73, 14.5, 0}, {
       74.5, 15, 2}}, {{73, 14.5, 0}, {74.5, 14, 2}}, {{73, 14.5, 0}, {
       74.5, 13, 2}}, {{74, 14.5, 0}, {74.5, 16, 2}}, {{74, 14.5, 0}, {
       74.5, 15, 2}}, {{74, 14.5, 0}, {74.5, 14, 2}}, {{74, 14.5, 0}, {
       74.5, 13, 2}}, {{75, 14.5, 0}, {74.5, 16, 2}}, {{75, 14.5, 0}, {
       74.5, 15, 2}}, {{75, 14.5, 0}, {74.5, 14, 2}}, {{75, 14.5, 0}, {
       74.5, 13, 2}}, {{76, 14.5, 0}, {74.5, 16, 2}}, {{76, 14.5, 0}, {
       74.5, 15, 2}}, {{76, 14.5, 0}, {74.5, 14, 2}}, {{76, 14.5, 0}, {
       74.5, 13, 2}}, {{77, 14.5, 0}, {78.5, 16, 2}}, {{77, 14.5, 0}, {
       78.5, 15, 2}}, {{77, 14.5, 0}, {78.5, 14, 2}}, {{77, 14.5, 0}, {
       78.5, 13, 2}}, {{78, 14.5, 0}, {78.5, 16, 2}}, {{78, 14.5, 0}, {
       78.5, 15, 2}}, {{78, 14.5, 0}, {78.5, 14, 2}}, {{78, 14.5, 0}, {
       78.5, 13, 2}}, {{79, 14.5, 0}, {78.5, 16, 2}}, {{79, 14.5, 0}, {
       78.5, 15, 2}}, {{79, 14.5, 0}, {78.5, 14, 2}}, {{79, 14.5, 0}, {
       78.5, 13, 2}}, {{80, 14.5, 0}, {78.5, 16, 2}}, {{80, 14.5, 0}, {
       78.5, 15, 2}}, {{80, 14.5, 0}, {78.5, 14, 2}}, {{80, 14.5, 0}, {
       78.5, 13, 2}}, {{1, 10.5, 0}, {2.5, 12, 2}}, {{1, 10.5, 0}, {
       2.5, 11, 2}}, {{1, 10.5, 0}, {2.5, 10, 2}}, {{1, 10.5, 0}, {
       2.5, 9, 2}}, {{2, 10.5, 0}, {2.5, 12, 2}}, {{2, 10.5, 0}, {
       2.5, 11, 2}}, {{2, 10.5, 0}, {2.5, 10, 2}}, {{2, 10.5, 0}, {
       2.5, 9, 2}}, {{3, 10.5, 0}, {2.5, 12, 2}}, {{3, 10.5, 0}, {
       2.5, 11, 2}}, {{3, 10.5, 0}, {2.5, 10, 2}}, {{3, 10.5, 0}, {
       2.5, 9, 2}}, {{4, 10.5, 0}, {2.5, 12, 2}}, {{4, 10.5, 0}, {
       2.5, 11, 2}}, {{4, 10.5, 0}, {2.5, 10, 2}}, {{4, 10.5, 0}, {
       2.5, 9, 2}}, {{5, 10.5, 0}, {6.5, 12, 2}}, {{5, 10.5, 0}, {
       6.5, 11, 2}}, {{5, 10.5, 0}, {6.5, 10, 2}}, {{5, 10.5, 0}, {
       6.5, 9, 2}}, {{6, 10.5, 0}, {6.5, 12, 2}}, {{6, 10.5, 0}, {
       6.5, 11, 2}}, {{6, 10.5, 0}, {6.5, 10, 2}}, {{6, 10.5, 0}, {
       6.5, 9, 2}}, {{7, 10.5, 0}, {6.5, 12, 2}}, {{7, 10.5, 0}, {
       6.5, 11, 2}}, {{7, 10.5, 0}, {6.5, 10, 2}}, {{7, 10.5, 0}, {
       6.5, 9, 2}}, {{8, 10.5, 0}, {6.5, 12, 2}}, {{8, 10.5, 0}, {
       6.5, 11, 2}}, {{8, 10.5, 0}, {6.5, 10, 2}}, {{8, 10.5, 0}, {
       6.5, 9, 2}}, {{9, 10.5, 0}, {10.5, 12, 2}}, {{9, 10.5, 0}, {
       10.5, 11, 2}}, {{9, 10.5, 0}, {10.5, 10, 2}}, {{9, 10.5, 0}, {
       10.5, 9, 2}}, {{10, 10.5, 0}, {10.5, 12, 2}}, {{10, 10.5, 0}, {
       10.5, 11, 2}}, {{10, 10.5, 0}, {10.5, 10, 2}}, {{10, 10.5, 0}, {
       10.5, 9, 2}}, {{11, 10.5, 0}, {10.5, 12, 2}}, {{11, 10.5, 0}, {
       10.5, 11, 2}}, {{11, 10.5, 0}, {10.5, 10, 2}}, {{11, 10.5, 0}, {
       10.5, 9, 2}}, {{12, 10.5, 0}, {10.5, 12, 2}}, {{12, 10.5, 0}, {
       10.5, 11, 2}}, {{12, 10.5, 0}, {10.5, 10, 2}}, {{12, 10.5, 0}, {
       10.5, 9, 2}}, {{13, 10.5, 0}, {14.5, 12, 2}}, {{13, 10.5, 0}, {
       14.5, 11, 2}}, {{13, 10.5, 0}, {14.5, 10, 2}}, {{13, 10.5, 0}, {
       14.5, 9, 2}}, {{14, 10.5, 0}, {14.5, 12, 2}}, {{14, 10.5, 0}, {
       14.5, 11, 2}}, {{14, 10.5, 0}, {14.5, 10, 2}}, {{14, 10.5, 0}, {
       14.5, 9, 2}}, {{15, 10.5, 0}, {14.5, 12, 2}}, {{15, 10.5, 0}, {
       14.5, 11, 2}}, {{15, 10.5, 0}, {14.5, 10, 2}}, {{15, 10.5, 0}, {
       14.5, 9, 2}}, {{16, 10.5, 0}, {14.5, 12, 2}}, {{16, 10.5, 0}, {
       14.5, 11, 2}}, {{16, 10.5, 0}, {14.5, 10, 2}}, {{16, 10.5, 0}, {
       14.5, 9, 2}}, {{17, 10.5, 0}, {18.5, 12, 2}}, {{17, 10.5, 0}, {
       18.5, 11, 2}}, {{17, 10.5, 0}, {18.5, 10, 2}}, {{17, 10.5, 0}, {
       18.5, 9, 2}}, {{18, 10.5, 0}, {18.5, 12, 2}}, {{18, 10.5, 0}, {
       18.5, 11, 2}}, {{18, 10.5, 0}, {18.5, 10, 2}}, {{18, 10.5, 0}, {
       18.5, 9, 2}}, {{19, 10.5, 0}, {18.5, 12, 2}}, {{19, 10.5, 0}, {
       18.5, 11, 2}}, {{19, 10.5, 0}, {18.5, 10, 2}}, {{19, 10.5, 0}, {
       18.5, 9, 2}}, {{20, 10.5, 0}, {18.5, 12, 2}}, {{20, 10.5, 0}, {
       18.5, 11, 2}}, {{20, 10.5, 0}, {18.5, 10, 2}}, {{20, 10.5, 0}, {
       18.5, 9, 2}}, {{21, 10.5, 0}, {22.5, 12, 2}}, {{21, 10.5, 0}, {
       22.5, 11, 2}}, {{21, 10.5, 0}, {22.5, 10, 2}}, {{21, 10.5, 0}, {
       22.5, 9, 2}}, {{22, 10.5, 0}, {22.5, 12, 2}}, {{22, 10.5, 0}, {
       22.5, 11, 2}}, {{22, 10.5, 0}, {22.5, 10, 2}}, {{22, 10.5, 0}, {
       22.5, 9, 2}}, {{23, 10.5, 0}, {22.5, 12, 2}}, {{23, 10.5, 0}, {
       22.5, 11, 2}}, {{23, 10.5, 0}, {22.5, 10, 2}}, {{23, 10.5, 0}, {
       22.5, 9, 2}}, {{24, 10.5, 0}, {22.5, 12, 2}}, {{24, 10.5, 0}, {
       22.5, 11, 2}}, {{24, 10.5, 0}, {22.5, 10, 2}}, {{24, 10.5, 0}, {
       22.5, 9, 2}}, {{25, 10.5, 0}, {26.5, 12, 2}}, {{25, 10.5, 0}, {
       26.5, 11, 2}}, {{25, 10.5, 0}, {26.5, 10, 2}}, {{25, 10.5, 0}, {
       26.5, 9, 2}}, {{26, 10.5, 0}, {26.5, 12, 2}}, {{26, 10.5, 0}, {
       26.5, 11, 2}}, {{26, 10.5, 0}, {26.5, 10, 2}}, {{26, 10.5, 0}, {
       26.5, 9, 2}}, {{27, 10.5, 0}, {26.5, 12, 2}}, {{27, 10.5, 0}, {
       26.5, 11, 2}}, {{27, 10.5, 0}, {26.5, 10, 2}}, {{27, 10.5, 0}, {
       26.5, 9, 2}}, {{28, 10.5, 0}, {26.5, 12, 2}}, {{28, 10.5, 0}, {
       26.5, 11, 2}}, {{28, 10.5, 0}, {26.5, 10, 2}}, {{28, 10.5, 0}, {
       26.5, 9, 2}}, {{29, 10.5, 0}, {30.5, 12, 2}}, {{29, 10.5, 0}, {
       30.5, 11, 2}}, {{29, 10.5, 0}, {30.5, 10, 2}}, {{29, 10.5, 0}, {
       30.5, 9, 2}}, {{30, 10.5, 0}, {30.5, 12, 2}}, {{30, 10.5, 0}, {
       30.5, 11, 2}}, {{30, 10.5, 0}, {30.5, 10, 2}}, {{30, 10.5, 0}, {
       30.5, 9, 2}}, {{31, 10.5, 0}, {30.5, 12, 2}}, {{31, 10.5, 0}, {
       30.5, 11, 2}}, {{31, 10.5, 0}, {30.5, 10, 2}}, {{31, 10.5, 0}, {
       30.5, 9, 2}}, {{32, 10.5, 0}, {30.5, 12, 2}}, {{32, 10.5, 0}, {
       30.5, 11, 2}}, {{32, 10.5, 0}, {30.5, 10, 2}}, {{32, 10.5, 0}, {
       30.5, 9, 2}}, {{33, 10.5, 0}, {34.5, 12, 2}}, {{33, 10.5, 0}, {
       34.5, 11, 2}}, {{33, 10.5, 0}, {34.5, 10, 2}}, {{33, 10.5, 0}, {
       34.5, 9, 2}}, {{34, 10.5, 0}, {34.5, 12, 2}}, {{34, 10.5, 0}, {
       34.5, 11, 2}}, {{34, 10.5, 0}, {34.5, 10, 2}}, {{34, 10.5, 0}, {
       34.5, 9, 2}}, {{35, 10.5, 0}, {34.5, 12, 2}}, {{35, 10.5, 0}, {
       34.5, 11, 2}}, {{35, 10.5, 0}, {34.5, 10, 2}}, {{35, 10.5, 0}, {
       34.5, 9, 2}}, {{36, 10.5, 0}, {34.5, 12, 2}}, {{36, 10.5, 0}, {
       34.5, 11, 2}}, {{36, 10.5, 0}, {34.5, 10, 2}}, {{36, 10.5, 0}, {
       34.5, 9, 2}}, {{37, 10.5, 0}, {38.5, 12, 2}}, {{37, 10.5, 0}, {
       38.5, 11, 2}}, {{37, 10.5, 0}, {38.5, 10, 2}}, {{37, 10.5, 0}, {
       38.5, 9, 2}}, {{38, 10.5, 0}, {38.5, 12, 2}}, {{38, 10.5, 0}, {
       38.5, 11, 2}}, {{38, 10.5, 0}, {38.5, 10, 2}}, {{38, 10.5, 0}, {
       38.5, 9, 2}}, {{39, 10.5, 0}, {38.5, 12, 2}}, {{39, 10.5, 0}, {
       38.5, 11, 2}}, {{39, 10.5, 0}, {38.5, 10, 2}}, {{39, 10.5, 0}, {
       38.5, 9, 2}}, {{40, 10.5, 0}, {38.5, 12, 2}}, {{40, 10.5, 0}, {
       38.5, 11, 2}}, {{40, 10.5, 0}, {38.5, 10, 2}}, {{40, 10.5, 0}, {
       38.5, 9, 2}}, {{41, 10.5, 0}, {42.5, 12, 2}}, {{41, 10.5, 0}, {
       42.5, 11, 2}}, {{41, 10.5, 0}, {42.5, 10, 2}}, {{41, 10.5, 0}, {
       42.5, 9, 2}}, {{42, 10.5, 0}, {42.5, 12, 2}}, {{42, 10.5, 0}, {
       42.5, 11, 2}}, {{42, 10.5, 0}, {42.5, 10, 2}}, {{42, 10.5, 0}, {
       42.5, 9, 2}}, {{43, 10.5, 0}, {42.5, 12, 2}}, {{43, 10.5, 0}, {
       42.5, 11, 2}}, {{43, 10.5, 0}, {42.5, 10, 2}}, {{43, 10.5, 0}, {
       42.5, 9, 2}}, {{44, 10.5, 0}, {42.5, 12, 2}}, {{44, 10.5, 0}, {
       42.5, 11, 2}}, {{44, 10.5, 0}, {42.5, 10, 2}}, {{44, 10.5, 0}, {
       42.5, 9, 2}}, {{45, 10.5, 0}, {46.5, 12, 2}}, {{45, 10.5, 0}, {
       46.5, 11, 2}}, {{45, 10.5, 0}, {46.5, 10, 2}}, {{45, 10.5, 0}, {
       46.5, 9, 2}}, {{46, 10.5, 0}, {46.5, 12, 2}}, {{46, 10.5, 0}, {
       46.5, 11, 2}}, {{46, 10.5, 0}, {46.5, 10, 2}}, {{46, 10.5, 0}, {
       46.5, 9, 2}}, {{47, 10.5, 0}, {46.5, 12, 2}}, {{47, 10.5, 0}, {
       46.5, 11, 2}}, {{47, 10.5, 0}, {46.5, 10, 2}}, {{47, 10.5, 0}, {
       46.5, 9, 2}}, {{48, 10.5, 0}, {46.5, 12, 2}}, {{48, 10.5, 0}, {
       46.5, 11, 2}}, {{48, 10.5, 0}, {46.5, 10, 2}}, {{48, 10.5, 0}, {
       46.5, 9, 2}}, {{49, 10.5, 0}, {50.5, 12, 2}}, {{49, 10.5, 0}, {
       50.5, 11, 2}}, {{49, 10.5, 0}, {50.5, 10, 2}}, {{49, 10.5, 0}, {
       50.5, 9, 2}}, {{50, 10.5, 0}, {50.5, 12, 2}}, {{50, 10.5, 0}, {
       50.5, 11, 2}}, {{50, 10.5, 0}, {50.5, 10, 2}}, {{50, 10.5, 0}, {
       50.5, 9, 2}}, {{51, 10.5, 0}, {50.5, 12, 2}}, {{51, 10.5, 0}, {
       50.5, 11, 2}}, {{51, 10.5, 0}, {50.5, 10, 2}}, {{51, 10.5, 0}, {
       50.5, 9, 2}}, {{52, 10.5, 0}, {50.5, 12, 2}}, {{52, 10.5, 0}, {
       50.5, 11, 2}}, {{52, 10.5, 0}, {50.5, 10, 2}}, {{52, 10.5, 0}, {
       50.5, 9, 2}}, {{53, 10.5, 0}, {54.5, 12, 2}}, {{53, 10.5, 0}, {
       54.5, 11, 2}}, {{53, 10.5, 0}, {54.5, 10, 2}}, {{53, 10.5, 0}, {
       54.5, 9, 2}}, {{54, 10.5, 0}, {54.5, 12, 2}}, {{54, 10.5, 0}, {
       54.5, 11, 2}}, {{54, 10.5, 0}, {54.5, 10, 2}}, {{54, 10.5, 0}, {
       54.5, 9, 2}}, {{55, 10.5, 0}, {54.5, 12, 2}}, {{55, 10.5, 0}, {
       54.5, 11, 2}}, {{55, 10.5, 0}, {54.5, 10, 2}}, {{55, 10.5, 0}, {
       54.5, 9, 2}}, {{56, 10.5, 0}, {54.5, 12, 2}}, {{56, 10.5, 0}, {
       54.5, 11, 2}}, {{56, 10.5, 0}, {54.5, 10, 2}}, {{56, 10.5, 0}, {
       54.5, 9, 2}}, {{57, 10.5, 0}, {58.5, 12, 2}}, {{57, 10.5, 0}, {
       58.5, 11, 2}}, {{57, 10.5, 0}, {58.5, 10, 2}}, {{57, 10.5, 0}, {
       58.5, 9, 2}}, {{58, 10.5, 0}, {58.5, 12, 2}}, {{58, 10.5, 0}, {
       58.5, 11, 2}}, {{58, 10.5, 0}, {58.5, 10, 2}}, {{58, 10.5, 0}, {
       58.5, 9, 2}}, {{59, 10.5, 0}, {58.5, 12, 2}}, {{59, 10.5, 0}, {
       58.5, 11, 2}}, {{59, 10.5, 0}, {58.5, 10, 2}}, {{59, 10.5, 0}, {
       58.5, 9, 2}}, {{60, 10.5, 0}, {58.5, 12, 2}}, {{60, 10.5, 0}, {
       58.5, 11, 2}}, {{60, 10.5, 0}, {58.5, 10, 2}}, {{60, 10.5, 0}, {
       58.5, 9, 2}}, {{61, 10.5, 0}, {62.5, 12, 2}}, {{61, 10.5, 0}, {
       62.5, 11, 2}}, {{61, 10.5, 0}, {62.5, 10, 2}}, {{61, 10.5, 0}, {
       62.5, 9, 2}}, {{62, 10.5, 0}, {62.5, 12, 2}}, {{62, 10.5, 0}, {
       62.5, 11, 2}}, {{62, 10.5, 0}, {62.5, 10, 2}}, {{62, 10.5, 0}, {
       62.5, 9, 2}}, {{63, 10.5, 0}, {62.5, 12, 2}}, {{63, 10.5, 0}, {
       62.5, 11, 2}}, {{63, 10.5, 0}, {62.5, 10, 2}}, {{63, 10.5, 0}, {
       62.5, 9, 2}}, {{64, 10.5, 0}, {62.5, 12, 2}}, {{64, 10.5, 0}, {
       62.5, 11, 2}}, {{64, 10.5, 0}, {62.5, 10, 2}}, {{64, 10.5, 0}, {
       62.5, 9, 2}}, {{65, 10.5, 0}, {66.5, 12, 2}}, {{65, 10.5, 0}, {
       66.5, 11, 2}}, {{65, 10.5, 0}, {66.5, 10, 2}}, {{65, 10.5, 0}, {
       66.5, 9, 2}}, {{66, 10.5, 0}, {66.5, 12, 2}}, {{66, 10.5, 0}, {
       66.5, 11, 2}}, {{66, 10.5, 0}, {66.5, 10, 2}}, {{66, 10.5, 0}, {
       66.5, 9, 2}}, {{67, 10.5, 0}, {66.5, 12, 2}}, {{67, 10.5, 0}, {
       66.5, 11, 2}}, {{67, 10.5, 0}, {66.5, 10, 2}}, {{67, 10.5, 0}, {
       66.5, 9, 2}}, {{68, 10.5, 0}, {66.5, 12, 2}}, {{68, 10.5, 0}, {
       66.5, 11, 2}}, {{68, 10.5, 0}, {66.5, 10, 2}}, {{68, 10.5, 0}, {
       66.5, 9, 2}}, {{69, 10.5, 0}, {70.5, 12, 2}}, {{69, 10.5, 0}, {
       70.5, 11, 2}}, {{69, 10.5, 0}, {70.5, 10, 2}}, {{69, 10.5, 0}, {
       70.5, 9, 2}}, {{70, 10.5, 0}, {70.5, 12, 2}}, {{70, 10.5, 0}, {
       70.5, 11, 2}}, {{70, 10.5, 0}, {70.5, 10, 2}}, {{70, 10.5, 0}, {
       70.5, 9, 2}}, {{71, 10.5, 0}, {70.5, 12, 2}}, {{71, 10.5, 0}, {
       70.5, 11, 2}}, {{71, 10.5, 0}, {70.5, 10, 2}}, {{71, 10.5, 0}, {
       70.5, 9, 2}}, {{72, 10.5, 0}, {70.5, 12, 2}}, {{72, 10.5, 0}, {
       70.5, 11, 2}}, {{72, 10.5, 0}, {70.5, 10, 2}}, {{72, 10.5, 0}, {
       70.5, 9, 2}}, {{73, 10.5, 0}, {74.5, 12, 2}}, {{73, 10.5, 0}, {
       74.5, 11, 2}}, {{73, 10.5, 0}, {74.5, 10, 2}}, {{73, 10.5, 0}, {
       74.5, 9, 2}}, {{74, 10.5, 0}, {74.5, 12, 2}}, {{74, 10.5, 0}, {
       74.5, 11, 2}}, {{74, 10.5, 0}, {74.5, 10, 2}}, {{74, 10.5, 0}, {
       74.5, 9, 2}}, {{75, 10.5, 0}, {74.5, 12, 2}}, {{75, 10.5, 0}, {
       74.5, 11, 2}}, {{75, 10.5, 0}, {74.5, 10, 2}}, {{75, 10.5, 0}, {
       74.5, 9, 2}}, {{76, 10.5, 0}, {74.5, 12, 2}}, {{76, 10.5, 0}, {
       74.5, 11, 2}}, {{76, 10.5, 0}, {74.5, 10, 2}}, {{76, 10.5, 0}, {
       74.5, 9, 2}}, {{77, 10.5, 0}, {78.5, 12, 2}}, {{77, 10.5, 0}, {
       78.5, 11, 2}}, {{77, 10.5, 0}, {78.5, 10, 2}}, {{77, 10.5, 0}, {
       78.5, 9, 2}}, {{78, 10.5, 0}, {78.5, 12, 2}}, {{78, 10.5, 0}, {
       78.5, 11, 2}}, {{78, 10.5, 0}, {78.5, 10, 2}}, {{78, 10.5, 0}, {
       78.5, 9, 2}}, {{79, 10.5, 0}, {78.5, 12, 2}}, {{79, 10.5, 0}, {
       78.5, 11, 2}}, {{79, 10.5, 0}, {78.5, 10, 2}}, {{79, 10.5, 0}, {
       78.5, 9, 2}}, {{80, 10.5, 0}, {78.5, 12, 2}}, {{80, 10.5, 0}, {
       78.5, 11, 2}}, {{80, 10.5, 0}, {78.5, 10, 2}}, {{80, 10.5, 0}, {
       78.5, 9, 2}}, {{1, 6.5, 0}, {2.5, 8, 2}}, {{1, 6.5, 0}, {
       2.5, 7, 2}}, {{1, 6.5, 0}, {2.5, 6, 2}}, {{1, 6.5, 0}, {2.5, 5, 2}}, {{
       2, 6.5, 0}, {2.5, 8, 2}}, {{2, 6.5, 0}, {2.5, 7, 2}}, {{2, 6.5, 0}, {
       2.5, 6, 2}}, {{2, 6.5, 0}, {2.5, 5, 2}}, {{3, 6.5, 0}, {2.5, 8, 2}}, {{
       3, 6.5, 0}, {2.5, 7, 2}}, {{3, 6.5, 0}, {2.5, 6, 2}}, {{3, 6.5, 0}, {
       2.5, 5, 2}}, {{4, 6.5, 0}, {2.5, 8, 2}}, {{4, 6.5, 0}, {2.5, 7, 2}}, {{
       4, 6.5, 0}, {2.5, 6, 2}}, {{4, 6.5, 0}, {2.5, 5, 2}}, {{5, 6.5, 0}, {
       6.5, 8, 2}}, {{5, 6.5, 0}, {6.5, 7, 2}}, {{5, 6.5, 0}, {6.5, 6, 2}}, {{
       5, 6.5, 0}, {6.5, 5, 2}}, {{6, 6.5, 0}, {6.5, 8, 2}}, {{6, 6.5, 0}, {
       6.5, 7, 2}}, {{6, 6.5, 0}, {6.5, 6, 2}}, {{6, 6.5, 0}, {6.5, 5, 2}}, {{
       7, 6.5, 0}, {6.5, 8, 2}}, {{7, 6.5, 0}, {6.5, 7, 2}}, {{7, 6.5, 0}, {
       6.5, 6, 2}}, {{7, 6.5, 0}, {6.5, 5, 2}}, {{8, 6.5, 0}, {6.5, 8, 2}}, {{
       8, 6.5, 0}, {6.5, 7, 2}}, {{8, 6.5, 0}, {6.5, 6, 2}}, {{8, 6.5, 0}, {
       6.5, 5, 2}}, {{9, 6.5, 0}, {10.5, 8, 2}}, {{9, 6.5, 0}, {
       10.5, 7, 2}}, {{9, 6.5, 0}, {10.5, 6, 2}}, {{9, 6.5, 0}, {
       10.5, 5, 2}}, {{10, 6.5, 0}, {10.5, 8, 2}}, {{10, 6.5, 0}, {
       10.5, 7, 2}}, {{10, 6.5, 0}, {10.5, 6, 2}}, {{10, 6.5, 0}, {
       10.5, 5, 2}}, {{11, 6.5, 0}, {10.5, 8, 2}}, {{11, 6.5, 0}, {
       10.5, 7, 2}}, {{11, 6.5, 0}, {10.5, 6, 2}}, {{11, 6.5, 0}, {
       10.5, 5, 2}}, {{12, 6.5, 0}, {10.5, 8, 2}}, {{12, 6.5, 0}, {
       10.5, 7, 2}}, {{12, 6.5, 0}, {10.5, 6, 2}}, {{12, 6.5, 0}, {
       10.5, 5, 2}}, {{13, 6.5, 0}, {14.5, 8, 2}}, {{13, 6.5, 0}, {
       14.5, 7, 2}}, {{13, 6.5, 0}, {14.5, 6, 2}}, {{13, 6.5, 0}, {
       14.5, 5, 2}}, {{14, 6.5, 0}, {14.5, 8, 2}}, {{14, 6.5, 0}, {
       14.5, 7, 2}}, {{14, 6.5, 0}, {14.5, 6, 2}}, {{14, 6.5, 0}, {
       14.5, 5, 2}}, {{15, 6.5, 0}, {14.5, 8, 2}}, {{15, 6.5, 0}, {
       14.5, 7, 2}}, {{15, 6.5, 0}, {14.5, 6, 2}}, {{15, 6.5, 0}, {
       14.5, 5, 2}}, {{16, 6.5, 0}, {14.5, 8, 2}}, {{16, 6.5, 0}, {
       14.5, 7, 2}}, {{16, 6.5, 0}, {14.5, 6, 2}}, {{16, 6.5, 0}, {
       14.5, 5, 2}}, {{17, 6.5, 0}, {18.5, 8, 2}}, {{17, 6.5, 0}, {
       18.5, 7, 2}}, {{17, 6.5, 0}, {18.5, 6, 2}}, {{17, 6.5, 0}, {
       18.5, 5, 2}}, {{18, 6.5, 0}, {18.5, 8, 2}}, {{18, 6.5, 0}, {
       18.5, 7, 2}}, {{18, 6.5, 0}, {18.5, 6, 2}}, {{18, 6.5, 0}, {
       18.5, 5, 2}}, {{19, 6.5, 0}, {18.5, 8, 2}}, {{19, 6.5, 0}, {
       18.5, 7, 2}}, {{19, 6.5, 0}, {18.5, 6, 2}}, {{19, 6.5, 0}, {
       18.5, 5, 2}}, {{20, 6.5, 0}, {18.5, 8, 2}}, {{20, 6.5, 0}, {
       18.5, 7, 2}}, {{20, 6.5, 0}, {18.5, 6, 2}}, {{20, 6.5, 0}, {
       18.5, 5, 2}}, {{21, 6.5, 0}, {22.5, 8, 2}}, {{21, 6.5, 0}, {
       22.5, 7, 2}}, {{21, 6.5, 0}, {22.5, 6, 2}}, {{21, 6.5, 0}, {
       22.5, 5, 2}}, {{22, 6.5, 0}, {22.5, 8, 2}}, {{22, 6.5, 0}, {
       22.5, 7, 2}}, {{22, 6.5, 0}, {22.5, 6, 2}}, {{22, 6.5, 0}, {
       22.5, 5, 2}}, {{23, 6.5, 0}, {22.5, 8, 2}}, {{23, 6.5, 0}, {
       22.5, 7, 2}}, {{23, 6.5, 0}, {22.5, 6, 2}}, {{23, 6.5, 0}, {
       22.5, 5, 2}}, {{24, 6.5, 0}, {22.5, 8, 2}}, {{24, 6.5, 0}, {
       22.5, 7, 2}}, {{24, 6.5, 0}, {22.5, 6, 2}}, {{24, 6.5, 0}, {
       22.5, 5, 2}}, {{25, 6.5, 0}, {26.5, 8, 2}}, {{25, 6.5, 0}, {
       26.5, 7, 2}}, {{25, 6.5, 0}, {26.5, 6, 2}}, {{25, 6.5, 0}, {
       26.5, 5, 2}}, {{26, 6.5, 0}, {26.5, 8, 2}}, {{26, 6.5, 0}, {
       26.5, 7, 2}}, {{26, 6.5, 0}, {26.5, 6, 2}}, {{26, 6.5, 0}, {
       26.5, 5, 2}}, {{27, 6.5, 0}, {26.5, 8, 2}}, {{27, 6.5, 0}, {
       26.5, 7, 2}}, {{27, 6.5, 0}, {26.5, 6, 2}}, {{27, 6.5, 0}, {
       26.5, 5, 2}}, {{28, 6.5, 0}, {26.5, 8, 2}}, {{28, 6.5, 0}, {
       26.5, 7, 2}}, {{28, 6.5, 0}, {26.5, 6, 2}}, {{28, 6.5, 0}, {
       26.5, 5, 2}}, {{29, 6.5, 0}, {30.5, 8, 2}}, {{29, 6.5, 0}, {
       30.5, 7, 2}}, {{29, 6.5, 0}, {30.5, 6, 2}}, {{29, 6.5, 0}, {
       30.5, 5, 2}}, {{30, 6.5, 0}, {30.5, 8, 2}}, {{30, 6.5, 0}, {
       30.5, 7, 2}}, {{30, 6.5, 0}, {30.5, 6, 2}}, {{30, 6.5, 0}, {
       30.5, 5, 2}}, {{31, 6.5, 0}, {30.5, 8, 2}}, {{31, 6.5, 0}, {
       30.5, 7, 2}}, {{31, 6.5, 0}, {30.5, 6, 2}}, {{31, 6.5, 0}, {
       30.5, 5, 2}}, {{32, 6.5, 0}, {30.5, 8, 2}}, {{32, 6.5, 0}, {
       30.5, 7, 2}}, {{32, 6.5, 0}, {30.5, 6, 2}}, {{32, 6.5, 0}, {
       30.5, 5, 2}}, {{33, 6.5, 0}, {34.5, 8, 2}}, {{33, 6.5, 0}, {
       34.5, 7, 2}}, {{33, 6.5, 0}, {34.5, 6, 2}}, {{33, 6.5, 0}, {
       34.5, 5, 2}}, {{34, 6.5, 0}, {34.5, 8, 2}}, {{34, 6.5, 0}, {
       34.5, 7, 2}}, {{34, 6.5, 0}, {34.5, 6, 2}}, {{34, 6.5, 0}, {
       34.5, 5, 2}}, {{35, 6.5, 0}, {34.5, 8, 2}}, {{35, 6.5, 0}, {
       34.5, 7, 2}}, {{35, 6.5, 0}, {34.5, 6, 2}}, {{35, 6.5, 0}, {
       34.5, 5, 2}}, {{36, 6.5, 0}, {34.5, 8, 2}}, {{36, 6.5, 0}, {
       34.5, 7, 2}}, {{36, 6.5, 0}, {34.5, 6, 2}}, {{36, 6.5, 0}, {
       34.5, 5, 2}}, {{37, 6.5, 0}, {38.5, 8, 2}}, {{37, 6.5, 0}, {
       38.5, 7, 2}}, {{37, 6.5, 0}, {38.5, 6, 2}}, {{37, 6.5, 0}, {
       38.5, 5, 2}}, {{38, 6.5, 0}, {38.5, 8, 2}}, {{38, 6.5, 0}, {
       38.5, 7, 2}}, {{38, 6.5, 0}, {38.5, 6, 2}}, {{38, 6.5, 0}, {
       38.5, 5, 2}}, {{39, 6.5, 0}, {38.5, 8, 2}}, {{39, 6.5, 0}, {
       38.5, 7, 2}}, {{39, 6.5, 0}, {38.5, 6, 2}}, {{39, 6.5, 0}, {
       38.5, 5, 2}}, {{40, 6.5, 0}, {38.5, 8, 2}}, {{40, 6.5, 0}, {
       38.5, 7, 2}}, {{40, 6.5, 0}, {38.5, 6, 2}}, {{40, 6.5, 0}, {
       38.5, 5, 2}}, {{41, 6.5, 0}, {42.5, 8, 2}}, {{41, 6.5, 0}, {
       42.5, 7, 2}}, {{41, 6.5, 0}, {42.5, 6, 2}}, {{41, 6.5, 0}, {
       42.5, 5, 2}}, {{42, 6.5, 0}, {42.5, 8, 2}}, {{42, 6.5, 0}, {
       42.5, 7, 2}}, {{42, 6.5, 0}, {42.5, 6, 2}}, {{42, 6.5, 0}, {
       42.5, 5, 2}}, {{43, 6.5, 0}, {42.5, 8, 2}}, {{43, 6.5, 0}, {
       42.5, 7, 2}}, {{43, 6.5, 0}, {42.5, 6, 2}}, {{43, 6.5, 0}, {
       42.5, 5, 2}}, {{44, 6.5, 0}, {42.5, 8, 2}}, {{44, 6.5, 0}, {
       42.5, 7, 2}}, {{44, 6.5, 0}, {42.5, 6, 2}}, {{44, 6.5, 0}, {
       42.5, 5, 2}}, {{45, 6.5, 0}, {46.5, 8, 2}}, {{45, 6.5, 0}, {
       46.5, 7, 2}}, {{45, 6.5, 0}, {46.5, 6, 2}}, {{45, 6.5, 0}, {
       46.5, 5, 2}}, {{46, 6.5, 0}, {46.5, 8, 2}}, {{46, 6.5, 0}, {
       46.5, 7, 2}}, {{46, 6.5, 0}, {46.5, 6, 2}}, {{46, 6.5, 0}, {
       46.5, 5, 2}}, {{47, 6.5, 0}, {46.5, 8, 2}}, {{47, 6.5, 0}, {
       46.5, 7, 2}}, {{47, 6.5, 0}, {46.5, 6, 2}}, {{47, 6.5, 0}, {
       46.5, 5, 2}}, {{48, 6.5, 0}, {46.5, 8, 2}}, {{48, 6.5, 0}, {
       46.5, 7, 2}}, {{48, 6.5, 0}, {46.5, 6, 2}}, {{48, 6.5, 0}, {
       46.5, 5, 2}}, {{49, 6.5, 0}, {50.5, 8, 2}}, {{49, 6.5, 0}, {
       50.5, 7, 2}}, {{49, 6.5, 0}, {50.5, 6, 2}}, {{49, 6.5, 0}, {
       50.5, 5, 2}}, {{50, 6.5, 0}, {50.5, 8, 2}}, {{50, 6.5, 0}, {
       50.5, 7, 2}}, {{50, 6.5, 0}, {50.5, 6, 2}}, {{50, 6.5, 0}, {
       50.5, 5, 2}}, {{51, 6.5, 0}, {50.5, 8, 2}}, {{51, 6.5, 0}, {
       50.5, 7, 2}}, {{51, 6.5, 0}, {50.5, 6, 2}}, {{51, 6.5, 0}, {
       50.5, 5, 2}}, {{52, 6.5, 0}, {50.5, 8, 2}}, {{52, 6.5, 0}, {
       50.5, 7, 2}}, {{52, 6.5, 0}, {50.5, 6, 2}}, {{52, 6.5, 0}, {
       50.5, 5, 2}}, {{53, 6.5, 0}, {54.5, 8, 2}}, {{53, 6.5, 0}, {
       54.5, 7, 2}}, {{53, 6.5, 0}, {54.5, 6, 2}}, {{53, 6.5, 0}, {
       54.5, 5, 2}}, {{54, 6.5, 0}, {54.5, 8, 2}}, {{54, 6.5, 0}, {
       54.5, 7, 2}}, {{54, 6.5, 0}, {54.5, 6, 2}}, {{54, 6.5, 0}, {
       54.5, 5, 2}}, {{55, 6.5, 0}, {54.5, 8, 2}}, {{55, 6.5, 0}, {
       54.5, 7, 2}}, {{55, 6.5, 0}, {54.5, 6, 2}}, {{55, 6.5, 0}, {
       54.5, 5, 2}}, {{56, 6.5, 0}, {54.5, 8, 2}}, {{56, 6.5, 0}, {
       54.5, 7, 2}}, {{56, 6.5, 0}, {54.5, 6, 2}}, {{56, 6.5, 0}, {
       54.5, 5, 2}}, {{57, 6.5, 0}, {58.5, 8, 2}}, {{57, 6.5, 0}, {
       58.5, 7, 2}}, {{57, 6.5, 0}, {58.5, 6, 2}}, {{57, 6.5, 0}, {
       58.5, 5, 2}}, {{58, 6.5, 0}, {58.5, 8, 2}}, {{58, 6.5, 0}, {
       58.5, 7, 2}}, {{58, 6.5, 0}, {58.5, 6, 2}}, {{58, 6.5, 0}, {
       58.5, 5, 2}}, {{59, 6.5, 0}, {58.5, 8, 2}}, {{59, 6.5, 0}, {
       58.5, 7, 2}}, {{59, 6.5, 0}, {58.5, 6, 2}}, {{59, 6.5, 0}, {
       58.5, 5, 2}}, {{60, 6.5, 0}, {58.5, 8, 2}}, {{60, 6.5, 0}, {
       58.5, 7, 2}}, {{60, 6.5, 0}, {58.5, 6, 2}}, {{60, 6.5, 0}, {
       58.5, 5, 2}}, {{61, 6.5, 0}, {62.5, 8, 2}}, {{61, 6.5, 0}, {
       62.5, 7, 2}}, {{61, 6.5, 0}, {62.5, 6, 2}}, {{61, 6.5, 0}, {
       62.5, 5, 2}}, {{62, 6.5, 0}, {62.5, 8, 2}}, {{62, 6.5, 0}, {
       62.5, 7, 2}}, {{62, 6.5, 0}, {62.5, 6, 2}}, {{62, 6.5, 0}, {
       62.5, 5, 2}}, {{63, 6.5, 0}, {62.5, 8, 2}}, {{63, 6.5, 0}, {
       62.5, 7, 2}}, {{63, 6.5, 0}, {62.5, 6, 2}}, {{63, 6.5, 0}, {
       62.5, 5, 2}}, {{64, 6.5, 0}, {62.5, 8, 2}}, {{64, 6.5, 0}, {
       62.5, 7, 2}}, {{64, 6.5, 0}, {62.5, 6, 2}}, {{64, 6.5, 0}, {
       62.5, 5, 2}}, {{65, 6.5, 0}, {66.5, 8, 2}}, {{65, 6.5, 0}, {
       66.5, 7, 2}}, {{65, 6.5, 0}, {66.5, 6, 2}}, {{65, 6.5, 0}, {
       66.5, 5, 2}}, {{66, 6.5, 0}, {66.5, 8, 2}}, {{66, 6.5, 0}, {
       66.5, 7, 2}}, {{66, 6.5, 0}, {66.5, 6, 2}}, {{66, 6.5, 0}, {
       66.5, 5, 2}}, {{67, 6.5, 0}, {66.5, 8, 2}}, {{67, 6.5, 0}, {
       66.5, 7, 2}}, {{67, 6.5, 0}, {66.5, 6, 2}}, {{67, 6.5, 0}, {
       66.5, 5, 2}}, {{68, 6.5, 0}, {66.5, 8, 2}}, {{68, 6.5, 0}, {
       66.5, 7, 2}}, {{68, 6.5, 0}, {66.5, 6, 2}}, {{68, 6.5, 0}, {
       66.5, 5, 2}}, {{69, 6.5, 0}, {70.5, 8, 2}}, {{69, 6.5, 0}, {
       70.5, 7, 2}}, {{69, 6.5, 0}, {70.5, 6, 2}}, {{69, 6.5, 0}, {
       70.5, 5, 2}}, {{70, 6.5, 0}, {70.5, 8, 2}}, {{70, 6.5, 0}, {
       70.5, 7, 2}}, {{70, 6.5, 0}, {70.5, 6, 2}}, {{70, 6.5, 0}, {
       70.5, 5, 2}}, {{71, 6.5, 0}, {70.5, 8, 2}}, {{71, 6.5, 0}, {
       70.5, 7, 2}}, {{71, 6.5, 0}, {70.5, 6, 2}}, {{71, 6.5, 0}, {
       70.5, 5, 2}}, {{72, 6.5, 0}, {70.5, 8, 2}}, {{72, 6.5, 0}, {
       70.5, 7, 2}}, {{72, 6.5, 0}, {70.5, 6, 2}}, {{72, 6.5, 0}, {
       70.5, 5, 2}}, {{73, 6.5, 0}, {74.5, 8, 2}}, {{73, 6.5, 0}, {
       74.5, 7, 2}}, {{73, 6.5, 0}, {74.5, 6, 2}}, {{73, 6.5, 0}, {
       74.5, 5, 2}}, {{74, 6.5, 0}, {74.5, 8, 2}}, {{74, 6.5, 0}, {
       74.5, 7, 2}}, {{74, 6.5, 0}, {74.5, 6, 2}}, {{74, 6.5, 0}, {
       74.5, 5, 2}}, {{75, 6.5, 0}, {74.5, 8, 2}}, {{75, 6.5, 0}, {
       74.5, 7, 2}}, {{75, 6.5, 0}, {74.5, 6, 2}}, {{75, 6.5, 0}, {
       74.5, 5, 2}}, {{76, 6.5, 0}, {74.5, 8, 2}}, {{76, 6.5, 0}, {
       74.5, 7, 2}}, {{76, 6.5, 0}, {74.5, 6, 2}}, {{76, 6.5, 0}, {
       74.5, 5, 2}}, {{77, 6.5, 0}, {78.5, 8, 2}}, {{77, 6.5, 0}, {
       78.5, 7, 2}}, {{77, 6.5, 0}, {78.5, 6, 2}}, {{77, 6.5, 0}, {
       78.5, 5, 2}}, {{78, 6.5, 0}, {78.5, 8, 2}}, {{78, 6.5, 0}, {
       78.5, 7, 2}}, {{78, 6.5, 0}, {78.5, 6, 2}}, {{78, 6.5, 0}, {
       78.5, 5, 2}}, {{79, 6.5, 0}, {78.5, 8, 2}}, {{79, 6.5, 0}, {
       78.5, 7, 2}}, {{79, 6.5, 0}, {78.5, 6, 2}}, {{79, 6.5, 0}, {
       78.5, 5, 2}}, {{80, 6.5, 0}, {78.5, 8, 2}}, {{80, 6.5, 0}, {
       78.5, 7, 2}}, {{80, 6.5, 0}, {78.5, 6, 2}}, {{80, 6.5, 0}, {
       78.5, 5, 2}}, {{1, 2.5, 0}, {2.5, 4, 2}}, {{1, 2.5, 0}, {
       2.5, 3, 2}}, {{1, 2.5, 0}, {2.5, 2, 2}}, {{1, 2.5, 0}, {2.5, 1, 2}}, {{
       2, 2.5, 0}, {2.5, 4, 2}}, {{2, 2.5, 0}, {2.5, 3, 2}}, {{2, 2.5, 0}, {
       2.5, 2, 2}}, {{2, 2.5, 0}, {2.5, 1, 2}}, {{3, 2.5, 0}, {2.5, 4, 2}}, {{
       3, 2.5, 0}, {2.5, 3, 2}}, {{3, 2.5, 0}, {2.5, 2, 2}}, {{3, 2.5, 0}, {
       2.5, 1, 2}}, {{4, 2.5, 0}, {2.5, 4, 2}}, {{4, 2.5, 0}, {2.5, 3, 2}}, {{
       4, 2.5, 0}, {2.5, 2, 2}}, {{4, 2.5, 0}, {2.5, 1, 2}}, {{5, 2.5, 0}, {
       6.5, 4, 2}}, {{5, 2.5, 0}, {6.5, 3, 2}}, {{5, 2.5, 0}, {6.5, 2, 2}}, {{
       5, 2.5, 0}, {6.5, 1, 2}}, {{6, 2.5, 0}, {6.5, 4, 2}}, {{6, 2.5, 0}, {
       6.5, 3, 2}}, {{6, 2.5, 0}, {6.5, 2, 2}}, {{6, 2.5, 0}, {6.5, 1, 2}}, {{
       7, 2.5, 0}, {6.5, 4, 2}}, {{7, 2.5, 0}, {6.5, 3, 2}}, {{7, 2.5, 0}, {
       6.5, 2, 2}}, {{7, 2.5, 0}, {6.5, 1, 2}}, {{8, 2.5, 0}, {6.5, 4, 2}}, {{
       8, 2.5, 0}, {6.5, 3, 2}}, {{8, 2.5, 0}, {6.5, 2, 2}}, {{8, 2.5, 0}, {
       6.5, 1, 2}}, {{9, 2.5, 0}, {10.5, 4, 2}}, {{9, 2.5, 0}, {
       10.5, 3, 2}}, {{9, 2.5, 0}, {10.5, 2, 2}}, {{9, 2.5, 0}, {
       10.5, 1, 2}}, {{10, 2.5, 0}, {10.5, 4, 2}}, {{10, 2.5, 0}, {
       10.5, 3, 2}}, {{10, 2.5, 0}, {10.5, 2, 2}}, {{10, 2.5, 0}, {
       10.5, 1, 2}}, {{11, 2.5, 0}, {10.5, 4, 2}}, {{11, 2.5, 0}, {
       10.5, 3, 2}}, {{11, 2.5, 0}, {10.5, 2, 2}}, {{11, 2.5, 0}, {
       10.5, 1, 2}}, {{12, 2.5, 0}, {10.5, 4, 2}}, {{12, 2.5, 0}, {
       10.5, 3, 2}}, {{12, 2.5, 0}, {10.5, 2, 2}}, {{12, 2.5, 0}, {
       10.5, 1, 2}}, {{13, 2.5, 0}, {14.5, 4, 2}}, {{13, 2.5, 0}, {
       14.5, 3, 2}}, {{13, 2.5, 0}, {14.5, 2, 2}}, {{13, 2.5, 0}, {
       14.5, 1, 2}}, {{14, 2.5, 0}, {14.5, 4, 2}}, {{14, 2.5, 0}, {
       14.5, 3, 2}}, {{14, 2.5, 0}, {14.5, 2, 2}}, {{14, 2.5, 0}, {
       14.5, 1, 2}}, {{15, 2.5, 0}, {14.5, 4, 2}}, {{15, 2.5, 0}, {
       14.5, 3, 2}}, {{15, 2.5, 0}, {14.5, 2, 2}}, {{15, 2.5, 0}, {
       14.5, 1, 2}}, {{16, 2.5, 0}, {14.5, 4, 2}}, {{16, 2.5, 0}, {
       14.5, 3, 2}}, {{16, 2.5, 0}, {14.5, 2, 2}}, {{16, 2.5, 0}, {
       14.5, 1, 2}}, {{17, 2.5, 0}, {18.5, 4, 2}}, {{17, 2.5, 0}, {
       18.5, 3, 2}}, {{17, 2.5, 0}, {18.5, 2, 2}}, {{17, 2.5, 0}, {
       18.5, 1, 2}}, {{18, 2.5, 0}, {18.5, 4, 2}}, {{18, 2.5, 0}, {
       18.5, 3, 2}}, {{18, 2.5, 0}, {18.5, 2, 2}}, {{18, 2.5, 0}, {
       18.5, 1, 2}}, {{19, 2.5, 0}, {18.5, 4, 2}}, {{19, 2.5, 0}, {
       18.5, 3, 2}}, {{19, 2.5, 0}, {18.5, 2, 2}}, {{19, 2.5, 0}, {
       18.5, 1, 2}}, {{20, 2.5, 0}, {18.5, 4, 2}}, {{20, 2.5, 0}, {
       18.5, 3, 2}}, {{20, 2.5, 0}, {18.5, 2, 2}}, {{20, 2.5, 0}, {
       18.5, 1, 2}}, {{21, 2.5, 0}, {22.5, 4, 2}}, {{21, 2.5, 0}, {
       22.5, 3, 2}}, {{21, 2.5, 0}, {22.5, 2, 2}}, {{21, 2.5, 0}, {
       22.5, 1, 2}}, {{22, 2.5, 0}, {22.5, 4, 2}}, {{22, 2.5, 0}, {
       22.5, 3, 2}}, {{22, 2.5, 0}, {22.5, 2, 2}}, {{22, 2.5, 0}, {
       22.5, 1, 2}}, {{23, 2.5, 0}, {22.5, 4, 2}}, {{23, 2.5, 0}, {
       22.5, 3, 2}}, {{23, 2.5, 0}, {22.5, 2, 2}}, {{23, 2.5, 0}, {
       22.5, 1, 2}}, {{24, 2.5, 0}, {22.5, 4, 2}}, {{24, 2.5, 0}, {
       22.5, 3, 2}}, {{24, 2.5, 0}, {22.5, 2, 2}}, {{24, 2.5, 0}, {
       22.5, 1, 2}}, {{25, 2.5, 0}, {26.5, 4, 2}}, {{25, 2.5, 0}, {
       26.5, 3, 2}}, {{25, 2.5, 0}, {26.5, 2, 2}}, {{25, 2.5, 0}, {
       26.5, 1, 2}}, {{26, 2.5, 0}, {26.5, 4, 2}}, {{26, 2.5, 0}, {
       26.5, 3, 2}}, {{26, 2.5, 0}, {26.5, 2, 2}}, {{26, 2.5, 0}, {
       26.5, 1, 2}}, {{27, 2.5, 0}, {26.5, 4, 2}}, {{27, 2.5, 0}, {
       26.5, 3, 2}}, {{27, 2.5, 0}, {26.5, 2, 2}}, {{27, 2.5, 0}, {
       26.5, 1, 2}}, {{28, 2.5, 0}, {26.5, 4, 2}}, {{28, 2.5, 0}, {
       26.5, 3, 2}}, {{28, 2.5, 0}, {26.5, 2, 2}}, {{28, 2.5, 0}, {
       26.5, 1, 2}}, {{29, 2.5, 0}, {30.5, 4, 2}}, {{29, 2.5, 0}, {
       30.5, 3, 2}}, {{29, 2.5, 0}, {30.5, 2, 2}}, {{29, 2.5, 0}, {
       30.5, 1, 2}}, {{30, 2.5, 0}, {30.5, 4, 2}}, {{30, 2.5, 0}, {
       30.5, 3, 2}}, {{30, 2.5, 0}, {30.5, 2, 2}}, {{30, 2.5, 0}, {
       30.5, 1, 2}}, {{31, 2.5, 0}, {30.5, 4, 2}}, {{31, 2.5, 0}, {
       30.5, 3, 2}}, {{31, 2.5, 0}, {30.5, 2, 2}}, {{31, 2.5, 0}, {
       30.5, 1, 2}}, {{32, 2.5, 0}, {30.5, 4, 2}}, {{32, 2.5, 0}, {
       30.5, 3, 2}}, {{32, 2.5, 0}, {30.5, 2, 2}}, {{32, 2.5, 0}, {
       30.5, 1, 2}}, {{33, 2.5, 0}, {34.5, 4, 2}}, {{33, 2.5, 0}, {
       34.5, 3, 2}}, {{33, 2.5, 0}, {34.5, 2, 2}}, {{33, 2.5, 0}, {
       34.5, 1, 2}}, {{34, 2.5, 0}, {34.5, 4, 2}}, {{34, 2.5, 0}, {
       34.5, 3, 2}}, {{34, 2.5, 0}, {34.5, 2, 2}}, {{34, 2.5, 0}, {
       34.5, 1, 2}}, {{35, 2.5, 0}, {34.5, 4, 2}}, {{35, 2.5, 0}, {
       34.5, 3, 2}}, {{35, 2.5, 0}, {34.5, 2, 2}}, {{35, 2.5, 0}, {
       34.5, 1, 2}}, {{36, 2.5, 0}, {34.5, 4, 2}}, {{36, 2.5, 0}, {
       34.5, 3, 2}}, {{36, 2.5, 0}, {34.5, 2, 2}}, {{36, 2.5, 0}, {
       34.5, 1, 2}}, {{37, 2.5, 0}, {38.5, 4, 2}}, {{37, 2.5, 0}, {
       38.5, 3, 2}}, {{37, 2.5, 0}, {38.5, 2, 2}}, {{37, 2.5, 0}, {
       38.5, 1, 2}}, {{38, 2.5, 0}, {38.5, 4, 2}}, {{38, 2.5, 0}, {
       38.5, 3, 2}}, {{38, 2.5, 0}, {38.5, 2, 2}}, {{38, 2.5, 0}, {
       38.5, 1, 2}}, {{39, 2.5, 0}, {38.5, 4, 2}}, {{39, 2.5, 0}, {
       38.5, 3, 2}}, {{39, 2.5, 0}, {38.5, 2, 2}}, {{39, 2.5, 0}, {
       38.5, 1, 2}}, {{40, 2.5, 0}, {38.5, 4, 2}}, {{40, 2.5, 0}, {
       38.5, 3, 2}}, {{40, 2.5, 0}, {38.5, 2, 2}}, {{40, 2.5, 0}, {
       38.5, 1, 2}}, {{41, 2.5, 0}, {42.5, 4, 2}}, {{41, 2.5, 0}, {
       42.5, 3, 2}}, {{41, 2.5, 0}, {42.5, 2, 2}}, {{41, 2.5, 0}, {
       42.5, 1, 2}}, {{42, 2.5, 0}, {42.5, 4, 2}}, {{42, 2.5, 0}, {
       42.5, 3, 2}}, {{42, 2.5, 0}, {42.5, 2, 2}}, {{42, 2.5, 0}, {
       42.5, 1, 2}}, {{43, 2.5, 0}, {42.5, 4, 2}}, {{43, 2.5, 0}, {
       42.5, 3, 2}}, {{43, 2.5, 0}, {42.5, 2, 2}}, {{43, 2.5, 0}, {
       42.5, 1, 2}}, {{44, 2.5, 0}, {42.5, 4, 2}}, {{44, 2.5, 0}, {
       42.5, 3, 2}}, {{44, 2.5, 0}, {42.5, 2, 2}}, {{44, 2.5, 0}, {
       42.5, 1, 2}}, {{45, 2.5, 0}, {46.5, 4, 2}}, {{45, 2.5, 0}, {
       46.5, 3, 2}}, {{45, 2.5, 0}, {46.5, 2, 2}}, {{45, 2.5, 0}, {
       46.5, 1, 2}}, {{46, 2.5, 0}, {46.5, 4, 2}}, {{46, 2.5, 0}, {
       46.5, 3, 2}}, {{46, 2.5, 0}, {46.5, 2, 2}}, {{46, 2.5, 0}, {
       46.5, 1, 2}}, {{47, 2.5, 0}, {46.5, 4, 2}}, {{47, 2.5, 0}, {
       46.5, 3, 2}}, {{47, 2.5, 0}, {46.5, 2, 2}}, {{47, 2.5, 0}, {
       46.5, 1, 2}}, {{48, 2.5, 0}, {46.5, 4, 2}}, {{48, 2.5, 0}, {
       46.5, 3, 2}}, {{48, 2.5, 0}, {46.5, 2, 2}}, {{48, 2.5, 0}, {
       46.5, 1, 2}}, {{49, 2.5, 0}, {50.5, 4, 2}}, {{49, 2.5, 0}, {
       50.5, 3, 2}}, {{49, 2.5, 0}, {50.5, 2, 2}}, {{49, 2.5, 0}, {
       50.5, 1, 2}}, {{50, 2.5, 0}, {50.5, 4, 2}}, {{50, 2.5, 0}, {
       50.5, 3, 2}}, {{50, 2.5, 0}, {50.5, 2, 2}}, {{50, 2.5, 0}, {
       50.5, 1, 2}}, {{51, 2.5, 0}, {50.5, 4, 2}}, {{51, 2.5, 0}, {
       50.5, 3, 2}}, {{51, 2.5, 0}, {50.5, 2, 2}}, {{51, 2.5, 0}, {
       50.5, 1, 2}}, {{52, 2.5, 0}, {50.5, 4, 2}}, {{52, 2.5, 0}, {
       50.5, 3, 2}}, {{52, 2.5, 0}, {50.5, 2, 2}}, {{52, 2.5, 0}, {
       50.5, 1, 2}}, {{53, 2.5, 0}, {54.5, 4, 2}}, {{53, 2.5, 0}, {
       54.5, 3, 2}}, {{53, 2.5, 0}, {54.5, 2, 2}}, {{53, 2.5, 0}, {
       54.5, 1, 2}}, {{54, 2.5, 0}, {54.5, 4, 2}}, {{54, 2.5, 0}, {
       54.5, 3, 2}}, {{54, 2.5, 0}, {54.5, 2, 2}}, {{54, 2.5, 0}, {
       54.5, 1, 2}}, {{55, 2.5, 0}, {54.5, 4, 2}}, {{55, 2.5, 0}, {
       54.5, 3, 2}}, {{55, 2.5, 0}, {54.5, 2, 2}}, {{55, 2.5, 0}, {
       54.5, 1, 2}}, {{56, 2.5, 0}, {54.5, 4, 2}}, {{56, 2.5, 0}, {
       54.5, 3, 2}}, {{56, 2.5, 0}, {54.5, 2, 2}}, {{56, 2.5, 0}, {
       54.5, 1, 2}}, {{57, 2.5, 0}, {58.5, 4, 2}}, {{57, 2.5, 0}, {
       58.5, 3, 2}}, {{57, 2.5, 0}, {58.5, 2, 2}}, {{57, 2.5, 0}, {
       58.5, 1, 2}}, {{58, 2.5, 0}, {58.5, 4, 2}}, {{58, 2.5, 0}, {
       58.5, 3, 2}}, {{58, 2.5, 0}, {58.5, 2, 2}}, {{58, 2.5, 0}, {
       58.5, 1, 2}}, {{59, 2.5, 0}, {58.5, 4, 2}}, {{59, 2.5, 0}, {
       58.5, 3, 2}}, {{59, 2.5, 0}, {58.5, 2, 2}}, {{59, 2.5, 0}, {
       58.5, 1, 2}}, {{60, 2.5, 0}, {58.5, 4, 2}}, {{60, 2.5, 0}, {
       58.5, 3, 2}}, {{60, 2.5, 0}, {58.5, 2, 2}}, {{60, 2.5, 0}, {
       58.5, 1, 2}}, {{61, 2.5, 0}, {62.5, 4, 2}}, {{61, 2.5, 0}, {
       62.5, 3, 2}}, {{61, 2.5, 0}, {62.5, 2, 2}}, {{61, 2.5, 0}, {
       62.5, 1, 2}}, {{62, 2.5, 0}, {62.5, 4, 2}}, {{62, 2.5, 0}, {
       62.5, 3, 2}}, {{62, 2.5, 0}, {62.5, 2, 2}}, {{62, 2.5, 0}, {
       62.5, 1, 2}}, {{63, 2.5, 0}, {62.5, 4, 2}}, {{63, 2.5, 0}, {
       62.5, 3, 2}}, {{63, 2.5, 0}, {62.5, 2, 2}}, {{63, 2.5, 0}, {
       62.5, 1, 2}}, {{64, 2.5, 0}, {62.5, 4, 2}}, {{64, 2.5, 0}, {
       62.5, 3, 2}}, {{64, 2.5, 0}, {62.5, 2, 2}}, {{64, 2.5, 0}, {
       62.5, 1, 2}}, {{65, 2.5, 0}, {66.5, 4, 2}}, {{65, 2.5, 0}, {
       66.5, 3, 2}}, {{65, 2.5, 0}, {66.5, 2, 2}}, {{65, 2.5, 0}, {
       66.5, 1, 2}}, {{66, 2.5, 0}, {66.5, 4, 2}}, {{66, 2.5, 0}, {
       66.5, 3, 2}}, {{66, 2.5, 0}, {66.5, 2, 2}}, {{66, 2.5, 0}, {
       66.5, 1, 2}}, {{67, 2.5, 0}, {66.5, 4, 2}}, {{67, 2.5, 0}, {
       66.5, 3, 2}}, {{67, 2.5, 0}, {66.5, 2, 2}}, {{67, 2.5, 0}, {
       66.5, 1, 2}}, {{68, 2.5, 0}, {66.5, 4, 2}}, {{68, 2.5, 0}, {
       66.5, 3, 2}}, {{68, 2.5, 0}, {66.5, 2, 2}}, {{68, 2.5, 0}, {
       66.5, 1, 2}}, {{69, 2.5, 0}, {70.5, 4, 2}}, {{69, 2.5, 0}, {
       70.5, 3, 2}}, {{69, 2.5, 0}, {70.5, 2, 2}}, {{69, 2.5, 0}, {
       70.5, 1, 2}}, {{70, 2.5, 0}, {70.5, 4, 2}}, {{70, 2.5, 0}, {
       70.5, 3, 2}}, {{70, 2.5, 0}, {70.5, 2, 2}}, {{70, 2.5, 0}, {
       70.5, 1, 2}}, {{71, 2.5, 0}, {70.5, 4, 2}}, {{71, 2.5, 0}, {
       70.5, 3, 2}}, {{71, 2.5, 0}, {70.5, 2, 2}}, {{71, 2.5, 0}, {
       70.5, 1, 2}}, {{72, 2.5, 0}, {70.5, 4, 2}}, {{72, 2.5, 0}, {
       70.5, 3, 2}}, {{72, 2.5, 0}, {70.5, 2, 2}}, {{72, 2.5, 0}, {
       70.5, 1, 2}}, {{73, 2.5, 0}, {74.5, 4, 2}}, {{73, 2.5, 0}, {
       74.5, 3, 2}}, {{73, 2.5, 0}, {74.5, 2, 2}}, {{73, 2.5, 0}, {
       74.5, 1, 2}}, {{74, 2.5, 0}, {74.5, 4, 2}}, {{74, 2.5, 0}, {
       74.5, 3, 2}}, {{74, 2.5, 0}, {74.5, 2, 2}}, {{74, 2.5, 0}, {
       74.5, 1, 2}}, {{75, 2.5, 0}, {74.5, 4, 2}}, {{75, 2.5, 0}, {
       74.5, 3, 2}}, {{75, 2.5, 0}, {74.5, 2, 2}}, {{75, 2.5, 0}, {
       74.5, 1, 2}}, {{76, 2.5, 0}, {74.5, 4, 2}}, {{76, 2.5, 0}, {
       74.5, 3, 2}}, {{76, 2.5, 0}, {74.5, 2, 2}}, {{76, 2.5, 0}, {
       74.5, 1, 2}}, {{77, 2.5, 0}, {78.5, 4, 2}}, {{77, 2.5, 0}, {
       78.5, 3, 2}}, {{77, 2.5, 0}, {78.5, 2, 2}}, {{77, 2.5, 0}, {
       78.5, 1, 2}}, {{78, 2.5, 0}, {78.5, 4, 2}}, {{78, 2.5, 0}, {
       78.5, 3, 2}}, {{78, 2.5, 0}, {78.5, 2, 2}}, {{78, 2.5, 0}, {
       78.5, 1, 2}}, {{79, 2.5, 0}, {78.5, 4, 2}}, {{79, 2.5, 0}, {
       78.5, 3, 2}}, {{79, 2.5, 0}, {78.5, 2, 2}}, {{79, 2.5, 0}, {
       78.5, 1, 2}}, {{80, 2.5, 0}, {78.5, 4, 2}}, {{80, 2.5, 0}, {
       78.5, 3, 2}}, {{80, 2.5, 0}, {78.5, 2, 2}}, {{80, 2.5, 0}, {
       78.5, 1, 2}}}, 0.08]}, 
   {RGBColor[1, 0, 0], 
    CylinderBox[{{{38.5, 9, 3.6}, {38.5, 13, 3.6}}, {{54.5, 61, 3.6}, {
       6.5, 12, 3.6}}, {{42.5, 61, 3.6}, {2.5, 24, 3.6}}, {{54.5, 30, 3.6}, {
       54.5, 9, 3.6}}, {{66.5, 35, 3.6}, {74.5, 52, 3.6}}, {{46.5, 9, 3.6}, {
       18.5, 6, 3.6}}, {{30.5, 18, 3.6}, {42.5, 29, 3.6}}, {{34.5, 15, 3.6}, {
       22.5, 9, 3.6}}, {{2.5, 22, 3.6}, {38.5, 54, 3.6}}, {{14.5, 48, 3.6}, {
       2.5, 39, 3.6}}, {{38.5, 27, 3.6}, {66.5, 53, 3.6}}, {{58.5, 55, 3.6}, {
       22.5, 21, 3.6}}, {{70.5, 32, 3.6}, {54.5, 5, 3.6}}, {{66.5, 7, 3.6}, {
       78.5, 47, 3.6}}, {{46.5, 48, 3.6}, {70.5, 73, 3.6}}, {{
       10.5, 61, 3.6}, {50.5, 71, 3.6}}, {{46.5, 18, 3.6}, {
       78.5, 71, 3.6}}, {{54.5, 70, 3.6}, {46.5, 63, 3.6}}, {{
       26.5, 24, 3.6}, {10.5, 5, 3.6}}, {{62.5, 28, 3.6}, {62.5, 39, 3.6}}, {{
       46.5, 67, 3.6}, {10.5, 51, 3.6}}, {{34.5, 48, 3.6}, {
       70.5, 74, 3.6}}, {{22.5, 68, 3.6}, {6.5, 65, 3.6}}, {{6.5, 7, 3.6}, {
       10.5, 12, 3.6}}, {{26.5, 25, 3.6}, {46.5, 44, 3.6}}, {{66.5, 5, 3.6}, {
       2.5, 2, 3.6}}, {{14.5, 8, 3.6}, {10.5, 4, 3.6}}, {{26.5, 52, 3.6}, {
       22.5, 50, 3.6}}, {{2.5, 42, 3.6}, {2.5, 54, 3.6}}, {{30.5, 78, 3.6}, {
       6.5, 77, 3.6}}, {{34.5, 64, 3.6}, {22.5, 62, 3.6}}, {{34.5, 34, 3.6}, {
       46.5, 46, 3.6}}, {{34.5, 30, 3.6}, {50.5, 39, 3.6}}, {{2.5, 72, 3.6}, {
       2.5, 47, 3.6}}, {{18.5, 45, 3.6}, {6.5, 37, 3.6}}, {{62.5, 44, 3.6}, {
       46.5, 17, 3.6}}, {{62.5, 58, 3.6}, {54.5, 48, 3.6}}, {{
       18.5, 29, 3.6}, {2.5, 9, 3.6}}, {{78.5, 16, 3.6}, {70.5, 6, 3.6}}, {{
       78.5, 58, 3.6}, {70.5, 40, 3.6}}, {{34.5, 43, 3.6}, {
       34.5, 42, 3.6}}, {{6.5, 1, 3.6}, {18.5, 2, 3.6}}, {{10.5, 55, 3.6}, {
       10.5, 54, 3.6}}, {{2.5, 79, 3.6}, {2.5, 45, 3.6}}, {{74.5, 79, 3.6}, {
       6.5, 64, 3.6}}, {{62.5, 67, 3.6}, {54.5, 60, 3.6}}, {{58.5, 8, 3.6}, {
       66.5, 14, 3.6}}, {{70.5, 46, 3.6}, {74.5, 57, 3.6}}, {{30.5, 8, 3.6}, {
       30.5, 10, 3.6}}, {{42.5, 3, 3.6}, {50.5, 3, 3.6}}, {{50.5, 45, 3.6}, {
       66.5, 54, 3.6}}, {{18.5, 10, 3.6}, {26.5, 22, 3.6}}, {{
       42.5, 25, 3.6}, {42.5, 9, 3.6}}, {{30.5, 50, 3.6}, {10.5, 44, 3.6}}, {{
       54.5, 67, 3.6}, {2.5, 18, 3.6}}, {{18.5, 36, 3.6}, {46.5, 60, 3.6}}, {{
       26.5, 46, 3.6}, {42.5, 59, 3.6}}, {{74.5, 18, 3.6}, {
       74.5, 16, 3.6}}, {{54.5, 29, 3.6}, {54.5, 24, 3.6}}, {{
       46.5, 21, 3.6}, {46.5, 23, 3.6}}, {{46.5, 69, 3.6}, {
       66.5, 76, 3.6}}, {{70.5, 21, 3.6}, {70.5, 24, 3.6}}, {{
       66.5, 16, 3.6}, {78.5, 54, 3.6}}, {{30.5, 73, 3.6}, {
       38.5, 75, 3.6}}, {{6.5, 28, 3.6}, {18.5, 41, 3.6}}, {{14.5, 20, 3.6}, {
       14.5, 14, 3.6}}, {{30.5, 76, 3.6}, {26.5, 70, 3.6}}, {{
       22.5, 35, 3.6}, {54.5, 62, 3.6}}, {{58.5, 72, 3.6}, {
       26.5, 63, 3.6}}, {{18.5, 26, 3.6}, {14.5, 23, 3.6}}, {{
       74.5, 70, 3.6}, {50.5, 49, 3.6}}, {{14.5, 34, 3.6}, {
       50.5, 65, 3.6}}, {{10.5, 48, 3.6}, {34.5, 58, 3.6}}, {{
       66.5, 74, 3.6}, {46.5, 57, 3.6}}, {{18.5, 53, 3.6}, {
       26.5, 56, 3.6}}, {{2.5, 17, 3.6}, {42.5, 50, 3.6}}, {{18.5, 27, 3.6}, {
       30.5, 37, 3.6}}, {{54.5, 6, 3.6}, {54.5, 10, 3.6}}, {{46.5, 52, 3.6}, {
       22.5, 23, 3.6}}, {{18.5, 34, 3.6}, {42.5, 56, 3.6}}, {{
       58.5, 11, 3.6}, {62.5, 14, 3.6}}, {{2.5, 34, 3.6}, {2.5, 38, 3.6}}, {{
       38.5, 17, 3.6}, {22.5, 14, 3.6}}, {{58.5, 39, 3.6}, {
       50.5, 30, 3.6}}, {{18.5, 44, 3.6}, {2.5, 33, 3.6}}, {{42.5, 27, 3.6}, {
       34.5, 20, 3.6}}, {{58.5, 10, 3.6}, {62.5, 12, 3.6}}, {{
       50.5, 68, 3.6}, {10.5, 50, 3.6}}, {{30.5, 79, 3.6}, {
       58.5, 80, 3.6}}, {{30.5, 27, 3.6}, {18.5, 9, 3.6}}, {{50.5, 75, 3.6}, {
       58.5, 78, 3.6}}, {{50.5, 21, 3.6}, {50.5, 8, 3.6}}, {{42.5, 1, 3.6}, {
       74.5, 2, 3.6}}, {{78.5, 73, 3.6}, {66.5, 56, 3.6}}, {{34.5, 28, 3.6}, {
       26.5, 19, 3.6}}, {{42.5, 63, 3.6}, {34.5, 57, 3.6}}, {{
       38.5, 69, 3.6}, {6.5, 63, 3.6}}, {{70.5, 41, 3.6}, {66.5, 30, 3.6}}, {{
       78.5, 3, 3.6}, {74.5, 1, 3.6}}, {{14.5, 71, 3.6}, {26.5, 74, 3.6}}, {{
       42.5, 78, 3.6}, {62.5, 79, 3.6}}, {{38.5, 61, 3.6}, {
       22.5, 54, 3.6}}, {{34.5, 18, 3.6}, {54.5, 39, 3.6}}, {{
       58.5, 18, 3.6}, {58.5, 30, 3.6}}, {{58.5, 64, 3.6}, {
       66.5, 71, 3.6}}, {{70.5, 16, 3.6}, {74.5, 25, 3.6}}, {{6.5, 72, 3.6}, {
       14.5, 76, 3.6}}, {{74.5, 21, 3.6}, {74.5, 15, 3.6}}, {{
       74.5, 44, 3.6}, {70.5, 29, 3.6}}, {{66.5, 3, 3.6}, {10.5, 2, 3.6}}, {{
       78.5, 31, 3.6}, {74.5, 29, 3.6}}, {{30.5, 19, 3.6}, {
       50.5, 37, 3.6}}, {{58.5, 25, 3.6}, {58.5, 24, 3.6}}, {{
       34.5, 17, 3.6}, {50.5, 34, 3.6}}, {{62.5, 37, 3.6}, {
       62.5, 43, 3.6}}, {{54.5, 25, 3.6}, {54.5, 15, 3.6}}, {{
       18.5, 47, 3.6}, {22.5, 52, 3.6}}, {{22.5, 80, 3.6}, {6.5, 79, 3.6}}, {{
       2.5, 40, 3.6}, {6.5, 56, 3.6}}, {{62.5, 56, 3.6}, {66.5, 58, 3.6}}, {{
       58.5, 70, 3.6}, {50.5, 66, 3.6}}, {{2.5, 7, 3.6}, {6.5, 9, 3.6}}, {{
       70.5, 3, 3.6}, {54.5, 2, 3.6}}, {{70.5, 36, 3.6}, {74.5, 45, 3.6}}, {{
       62.5, 77, 3.6}, {34.5, 72, 3.6}}, {{62.5, 48, 3.6}, {
       50.5, 38, 3.6}}, {{74.5, 63, 3.6}, {62.5, 23, 3.6}}, {{
       74.5, 23, 3.6}, {74.5, 13, 3.6}}, {{78.5, 79, 3.6}, {
       18.5, 17, 3.6}}, {{58.5, 63, 3.6}, {30.5, 32, 3.6}}, {{
       30.5, 71, 3.6}, {54.5, 75, 3.6}}, {{70.5, 58, 3.6}, {
       54.5, 37, 3.6}}, {{46.5, 24, 3.6}, {46.5, 22, 3.6}}, {{38.5, 7, 3.6}, {
       30.5, 5, 3.6}}, {{22.5, 8, 3.6}, {38.5, 15, 3.6}}, {{38.5, 34, 3.6}, {
       54.5, 47, 3.6}}, {{2.5, 26, 3.6}, {2.5, 30, 3.6}}, {{6.5, 69, 3.6}, {
       18.5, 73, 3.6}}, {{62.5, 30, 3.6}, {62.5, 35, 3.6}}, {{
       18.5, 70, 3.6}, {10.5, 66, 3.6}}, {{22.5, 22, 3.6}, {
       42.5, 43, 3.6}}, {{66.5, 64, 3.6}, {70.5, 70, 3.6}}, {{
       74.5, 62, 3.6}, {70.5, 49, 3.6}}, {{2.5, 25, 3.6}, {2.5, 29, 3.6}}, {{
       42.5, 19, 3.6}, {42.5, 13, 3.6}}, {{78.5, 39, 3.6}, {
       78.5, 35, 3.6}}, {{2.5, 52, 3.6}, {2.5, 51, 3.6}}, {{2.5, 77, 3.6}, {
       2.5, 69, 3.6}}, {{30.5, 34, 3.6}, {30.5, 33, 3.6}}, {{66.5, 17, 3.6}, {
       62.5, 15, 3.6}}, {{14.5, 57, 3.6}, {38.5, 64, 3.6}}, {{
       62.5, 64, 3.6}, {30.5, 31, 3.6}}, {{70.5, 37, 3.6}, {
       62.5, 22, 3.6}}, {{6.5, 78, 3.6}, {50.5, 80, 3.6}}, {{10.5, 9, 3.6}, {
       30.5, 28, 3.6}}, {{50.5, 32, 3.6}, {46.5, 25, 3.6}}, {{
       50.5, 47, 3.6}, {14.5, 13, 3.6}}, {{34.5, 39, 3.6}, {
       18.5, 23, 3.6}}, {{66.5, 62, 3.6}, {58.5, 52, 3.6}}, {{
       42.5, 33, 3.6}, {26.5, 18, 3.6}}, {{74.5, 6, 3.6}, {78.5, 13, 3.6}}, {{
       18.5, 43, 3.6}, {22.5, 45, 3.6}}, {{30.5, 14, 3.6}, {
       26.5, 13, 3.6}}, {{6.5, 51, 3.6}, {6.5, 50, 3.6}}, {{46.5, 55, 3.6}, {
       34.5, 45, 3.6}}, {{62.5, 5, 3.6}, {62.5, 9, 3.6}}, {{42.5, 68, 3.6}, {
       34.5, 66, 3.6}}, {{10.5, 62, 3.6}, {6.5, 48, 3.6}}, {{58.5, 34, 3.6}, {
       58.5, 31, 3.6}}, {{6.5, 67, 3.6}, {22.5, 72, 3.6}}, {{58.5, 35, 3.6}, {
       58.5, 19, 3.6}}, {{46.5, 45, 3.6}, {58.5, 58, 3.6}}, {{6.5, 13, 3.6}, {
       10.5, 18, 3.6}}, {{26.5, 76, 3.6}, {14.5, 72, 3.6}}, {{34.5, 8, 3.6}, {
       22.5, 7, 3.6}}, {{54.5, 71, 3.6}, {10.5, 59, 3.6}}, {{34.5, 2, 3.6}, {
       30.5, 1, 3.6}}, {{26.5, 34, 3.6}, {22.5, 33, 3.6}}, {{70.5, 67, 3.6}, {
       78.5, 78, 3.6}}, {{38.5, 37, 3.6}, {50.5, 48, 3.6}}, {{
       78.5, 67, 3.6}, {78.5, 65, 3.6}}, {{66.5, 27, 3.6}, {
       58.5, 13, 3.6}}, {{50.5, 28, 3.6}, {54.5, 32, 3.6}}, {{
       66.5, 39, 3.6}, {70.5, 55, 3.6}}, {{26.5, 14, 3.6}, {
       22.5, 13, 3.6}}, {{34.5, 55, 3.6}, {26.5, 49, 3.6}}, {{18.5, 8, 3.6}, {
       26.5, 12, 3.6}}, {{62.5, 75, 3.6}, {30.5, 68, 3.6}}, {{
       30.5, 12, 3.6}, {34.5, 14, 3.6}}, {{30.5, 3, 3.6}, {74.5, 5, 3.6}}, {{
       18.5, 32, 3.6}, {14.5, 28, 3.6}}, {{62.5, 61, 3.6}, {
       62.5, 60, 3.6}}, {{34.5, 7, 3.6}, {42.5, 8, 3.6}}, {{66.5, 24, 3.6}, {
       66.5, 25, 3.6}}, {{74.5, 17, 3.6}, {74.5, 24, 3.6}}, {{
       78.5, 48, 3.6}, {66.5, 13, 3.6}}, {{62.5, 46, 3.6}, {
       58.5, 38, 3.6}}, {{26.5, 79, 3.6}, {38.5, 80, 3.6}}, {{
       58.5, 65, 3.6}, {42.5, 48, 3.6}}}, 0.36], 
    CylinderBox[{{{38.5, 9, 2}, {38.5, 9, 3.6}}, {{38.5, 13, 2}, {
       38.5, 13, 3.6}}, {{54.5, 61, 2}, {54.5, 61, 3.6}}, {{6.5, 12, 2}, {
       6.5, 12, 3.6}}, {{42.5, 61, 2}, {42.5, 61, 3.6}}, {{2.5, 24, 2}, {
       2.5, 24, 3.6}}, {{54.5, 30, 2}, {54.5, 30, 3.6}}, {{54.5, 9, 2}, {
       54.5, 9, 3.6}}, {{66.5, 35, 2}, {66.5, 35, 3.6}}, {{74.5, 52, 2}, {
       74.5, 52, 3.6}}, {{46.5, 9, 2}, {46.5, 9, 3.6}}, {{18.5, 6, 2}, {
       18.5, 6, 3.6}}, {{30.5, 18, 2}, {30.5, 18, 3.6}}, {{42.5, 29, 2}, {
       42.5, 29, 3.6}}, {{34.5, 15, 2}, {34.5, 15, 3.6}}, {{22.5, 9, 2}, {
       22.5, 9, 3.6}}, {{2.5, 22, 2}, {2.5, 22, 3.6}}, {{38.5, 54, 2}, {
       38.5, 54, 3.6}}, {{14.5, 48, 2}, {14.5, 48, 3.6}}, {{2.5, 39, 2}, {
       2.5, 39, 3.6}}, {{38.5, 27, 2}, {38.5, 27, 3.6}}, {{66.5, 53, 2}, {
       66.5, 53, 3.6}}, {{58.5, 55, 2}, {58.5, 55, 3.6}}, {{22.5, 21, 2}, {
       22.5, 21, 3.6}}, {{70.5, 32, 2}, {70.5, 32, 3.6}}, {{54.5, 5, 2}, {
       54.5, 5, 3.6}}, {{66.5, 7, 2}, {66.5, 7, 3.6}}, {{78.5, 47, 2}, {
       78.5, 47, 3.6}}, {{46.5, 48, 2}, {46.5, 48, 3.6}}, {{70.5, 73, 2}, {
       70.5, 73, 3.6}}, {{10.5, 61, 2}, {10.5, 61, 3.6}}, {{50.5, 71, 2}, {
       50.5, 71, 3.6}}, {{46.5, 18, 2}, {46.5, 18, 3.6}}, {{78.5, 71, 2}, {
       78.5, 71, 3.6}}, {{54.5, 70, 2}, {54.5, 70, 3.6}}, {{46.5, 63, 2}, {
       46.5, 63, 3.6}}, {{26.5, 24, 2}, {26.5, 24, 3.6}}, {{10.5, 5, 2}, {
       10.5, 5, 3.6}}, {{62.5, 28, 2}, {62.5, 28, 3.6}}, {{62.5, 39, 2}, {
       62.5, 39, 3.6}}, {{46.5, 67, 2}, {46.5, 67, 3.6}}, {{10.5, 51, 2}, {
       10.5, 51, 3.6}}, {{34.5, 48, 2}, {34.5, 48, 3.6}}, {{70.5, 74, 2}, {
       70.5, 74, 3.6}}, {{22.5, 68, 2}, {22.5, 68, 3.6}}, {{6.5, 65, 2}, {
       6.5, 65, 3.6}}, {{6.5, 7, 2}, {6.5, 7, 3.6}}, {{10.5, 12, 2}, {
       10.5, 12, 3.6}}, {{26.5, 25, 2}, {26.5, 25, 3.6}}, {{46.5, 44, 2}, {
       46.5, 44, 3.6}}, {{66.5, 5, 2}, {66.5, 5, 3.6}}, {{2.5, 2, 2}, {
       2.5, 2, 3.6}}, {{14.5, 8, 2}, {14.5, 8, 3.6}}, {{10.5, 4, 2}, {
       10.5, 4, 3.6}}, {{26.5, 52, 2}, {26.5, 52, 3.6}}, {{22.5, 50, 2}, {
       22.5, 50, 3.6}}, {{2.5, 42, 2}, {2.5, 42, 3.6}}, {{2.5, 54, 2}, {
       2.5, 54, 3.6}}, {{30.5, 78, 2}, {30.5, 78, 3.6}}, {{6.5, 77, 2}, {
       6.5, 77, 3.6}}, {{34.5, 64, 2}, {34.5, 64, 3.6}}, {{22.5, 62, 2}, {
       22.5, 62, 3.6}}, {{34.5, 34, 2}, {34.5, 34, 3.6}}, {{46.5, 46, 2}, {
       46.5, 46, 3.6}}, {{34.5, 30, 2}, {34.5, 30, 3.6}}, {{50.5, 39, 2}, {
       50.5, 39, 3.6}}, {{2.5, 72, 2}, {2.5, 72, 3.6}}, {{2.5, 47, 2}, {
       2.5, 47, 3.6}}, {{18.5, 45, 2}, {18.5, 45, 3.6}}, {{6.5, 37, 2}, {
       6.5, 37, 3.6}}, {{62.5, 44, 2}, {62.5, 44, 3.6}}, {{46.5, 17, 2}, {
       46.5, 17, 3.6}}, {{62.5, 58, 2}, {62.5, 58, 3.6}}, {{54.5, 48, 2}, {
       54.5, 48, 3.6}}, {{18.5, 29, 2}, {18.5, 29, 3.6}}, {{2.5, 9, 2}, {
       2.5, 9, 3.6}}, {{78.5, 16, 2}, {78.5, 16, 3.6}}, {{70.5, 6, 2}, {
       70.5, 6, 3.6}}, {{78.5, 58, 2}, {78.5, 58, 3.6}}, {{70.5, 40, 2}, {
       70.5, 40, 3.6}}, {{34.5, 43, 2}, {34.5, 43, 3.6}}, {{34.5, 42, 2}, {
       34.5, 42, 3.6}}, {{6.5, 1, 2}, {6.5, 1, 3.6}}, {{18.5, 2, 2}, {
       18.5, 2, 3.6}}, {{10.5, 55, 2}, {10.5, 55, 3.6}}, {{10.5, 54, 2}, {
       10.5, 54, 3.6}}, {{2.5, 79, 2}, {2.5, 79, 3.6}}, {{2.5, 45, 2}, {
       2.5, 45, 3.6}}, {{74.5, 79, 2}, {74.5, 79, 3.6}}, {{6.5, 64, 2}, {
       6.5, 64, 3.6}}, {{62.5, 67, 2}, {62.5, 67, 3.6}}, {{54.5, 60, 2}, {
       54.5, 60, 3.6}}, {{58.5, 8, 2}, {58.5, 8, 3.6}}, {{66.5, 14, 2}, {
       66.5, 14, 3.6}}, {{70.5, 46, 2}, {70.5, 46, 3.6}}, {{74.5, 57, 2}, {
       74.5, 57, 3.6}}, {{30.5, 8, 2}, {30.5, 8, 3.6}}, {{30.5, 10, 2}, {
       30.5, 10, 3.6}}, {{42.5, 3, 2}, {42.5, 3, 3.6}}, {{50.5, 3, 2}, {
       50.5, 3, 3.6}}, {{50.5, 45, 2}, {50.5, 45, 3.6}}, {{66.5, 54, 2}, {
       66.5, 54, 3.6}}, {{18.5, 10, 2}, {18.5, 10, 3.6}}, {{26.5, 22, 2}, {
       26.5, 22, 3.6}}, {{42.5, 25, 2}, {42.5, 25, 3.6}}, {{42.5, 9, 2}, {
       42.5, 9, 3.6}}, {{30.5, 50, 2}, {30.5, 50, 3.6}}, {{10.5, 44, 2}, {
       10.5, 44, 3.6}}, {{54.5, 67, 2}, {54.5, 67, 3.6}}, {{2.5, 18, 2}, {
       2.5, 18, 3.6}}, {{18.5, 36, 2}, {18.5, 36, 3.6}}, {{46.5, 60, 2}, {
       46.5, 60, 3.6}}, {{26.5, 46, 2}, {26.5, 46, 3.6}}, {{42.5, 59, 2}, {
       42.5, 59, 3.6}}, {{74.5, 18, 2}, {74.5, 18, 3.6}}, {{74.5, 16, 2}, {
       74.5, 16, 3.6}}, {{54.5, 29, 2}, {54.5, 29, 3.6}}, {{54.5, 24, 2}, {
       54.5, 24, 3.6}}, {{46.5, 21, 2}, {46.5, 21, 3.6}}, {{46.5, 23, 2}, {
       46.5, 23, 3.6}}, {{46.5, 69, 2}, {46.5, 69, 3.6}}, {{66.5, 76, 2}, {
       66.5, 76, 3.6}}, {{70.5, 21, 2}, {70.5, 21, 3.6}}, {{70.5, 24, 2}, {
       70.5, 24, 3.6}}, {{66.5, 16, 2}, {66.5, 16, 3.6}}, {{78.5, 54, 2}, {
       78.5, 54, 3.6}}, {{30.5, 73, 2}, {30.5, 73, 3.6}}, {{38.5, 75, 2}, {
       38.5, 75, 3.6}}, {{6.5, 28, 2}, {6.5, 28, 3.6}}, {{18.5, 41, 2}, {
       18.5, 41, 3.6}}, {{14.5, 20, 2}, {14.5, 20, 3.6}}, {{14.5, 14, 2}, {
       14.5, 14, 3.6}}, {{30.5, 76, 2}, {30.5, 76, 3.6}}, {{26.5, 70, 2}, {
       26.5, 70, 3.6}}, {{22.5, 35, 2}, {22.5, 35, 3.6}}, {{54.5, 62, 2}, {
       54.5, 62, 3.6}}, {{58.5, 72, 2}, {58.5, 72, 3.6}}, {{26.5, 63, 2}, {
       26.5, 63, 3.6}}, {{18.5, 26, 2}, {18.5, 26, 3.6}}, {{14.5, 23, 2}, {
       14.5, 23, 3.6}}, {{74.5, 70, 2}, {74.5, 70, 3.6}}, {{50.5, 49, 2}, {
       50.5, 49, 3.6}}, {{14.5, 34, 2}, {14.5, 34, 3.6}}, {{50.5, 65, 2}, {
       50.5, 65, 3.6}}, {{10.5, 48, 2}, {10.5, 48, 3.6}}, {{34.5, 58, 2}, {
       34.5, 58, 3.6}}, {{66.5, 74, 2}, {66.5, 74, 3.6}}, {{46.5, 57, 2}, {
       46.5, 57, 3.6}}, {{18.5, 53, 2}, {18.5, 53, 3.6}}, {{26.5, 56, 2}, {
       26.5, 56, 3.6}}, {{2.5, 17, 2}, {2.5, 17, 3.6}}, {{42.5, 50, 2}, {
       42.5, 50, 3.6}}, {{18.5, 27, 2}, {18.5, 27, 3.6}}, {{30.5, 37, 2}, {
       30.5, 37, 3.6}}, {{54.5, 6, 2}, {54.5, 6, 3.6}}, {{54.5, 10, 2}, {
       54.5, 10, 3.6}}, {{46.5, 52, 2}, {46.5, 52, 3.6}}, {{22.5, 23, 2}, {
       22.5, 23, 3.6}}, {{18.5, 34, 2}, {18.5, 34, 3.6}}, {{42.5, 56, 2}, {
       42.5, 56, 3.6}}, {{58.5, 11, 2}, {58.5, 11, 3.6}}, {{62.5, 14, 2}, {
       62.5, 14, 3.6}}, {{2.5, 34, 2}, {2.5, 34, 3.6}}, {{2.5, 38, 2}, {
       2.5, 38, 3.6}}, {{38.5, 17, 2}, {38.5, 17, 3.6}}, {{22.5, 14, 2}, {
       22.5, 14, 3.6}}, {{58.5, 39, 2}, {58.5, 39, 3.6}}, {{50.5, 30, 2}, {
       50.5, 30, 3.6}}, {{18.5, 44, 2}, {18.5, 44, 3.6}}, {{2.5, 33, 2}, {
       2.5, 33, 3.6}}, {{42.5, 27, 2}, {42.5, 27, 3.6}}, {{34.5, 20, 2}, {
       34.5, 20, 3.6}}, {{58.5, 10, 2}, {58.5, 10, 3.6}}, {{62.5, 12, 2}, {
       62.5, 12, 3.6}}, {{50.5, 68, 2}, {50.5, 68, 3.6}}, {{10.5, 50, 2}, {
       10.5, 50, 3.6}}, {{30.5, 79, 2}, {30.5, 79, 3.6}}, {{58.5, 80, 2}, {
       58.5, 80, 3.6}}, {{30.5, 27, 2}, {30.5, 27, 3.6}}, {{18.5, 9, 2}, {
       18.5, 9, 3.6}}, {{50.5, 75, 2}, {50.5, 75, 3.6}}, {{58.5, 78, 2}, {
       58.5, 78, 3.6}}, {{50.5, 21, 2}, {50.5, 21, 3.6}}, {{50.5, 8, 2}, {
       50.5, 8, 3.6}}, {{42.5, 1, 2}, {42.5, 1, 3.6}}, {{74.5, 2, 2}, {
       74.5, 2, 3.6}}, {{78.5, 73, 2}, {78.5, 73, 3.6}}, {{66.5, 56, 2}, {
       66.5, 56, 3.6}}, {{34.5, 28, 2}, {34.5, 28, 3.6}}, {{26.5, 19, 2}, {
       26.5, 19, 3.6}}, {{42.5, 63, 2}, {42.5, 63, 3.6}}, {{34.5, 57, 2}, {
       34.5, 57, 3.6}}, {{38.5, 69, 2}, {38.5, 69, 3.6}}, {{6.5, 63, 2}, {
       6.5, 63, 3.6}}, {{70.5, 41, 2}, {70.5, 41, 3.6}}, {{66.5, 30, 2}, {
       66.5, 30, 3.6}}, {{78.5, 3, 2}, {78.5, 3, 3.6}}, {{74.5, 1, 2}, {
       74.5, 1, 3.6}}, {{14.5, 71, 2}, {14.5, 71, 3.6}}, {{26.5, 74, 2}, {
       26.5, 74, 3.6}}, {{42.5, 78, 2}, {42.5, 78, 3.6}}, {{62.5, 79, 2}, {
       62.5, 79, 3.6}}, {{38.5, 61, 2}, {38.5, 61, 3.6}}, {{22.5, 54, 2}, {
       22.5, 54, 3.6}}, {{34.5, 18, 2}, {34.5, 18, 3.6}}, {{54.5, 39, 2}, {
       54.5, 39, 3.6}}, {{58.5, 18, 2}, {58.5, 18, 3.6}}, {{58.5, 30, 2}, {
       58.5, 30, 3.6}}, {{58.5, 64, 2}, {58.5, 64, 3.6}}, {{66.5, 71, 2}, {
       66.5, 71, 3.6}}, {{70.5, 16, 2}, {70.5, 16, 3.6}}, {{74.5, 25, 2}, {
       74.5, 25, 3.6}}, {{6.5, 72, 2}, {6.5, 72, 3.6}}, {{14.5, 76, 2}, {
       14.5, 76, 3.6}}, {{74.5, 21, 2}, {74.5, 21, 3.6}}, {{74.5, 15, 2}, {
       74.5, 15, 3.6}}, {{74.5, 44, 2}, {74.5, 44, 3.6}}, {{70.5, 29, 2}, {
       70.5, 29, 3.6}}, {{66.5, 3, 2}, {66.5, 3, 3.6}}, {{10.5, 2, 2}, {
       10.5, 2, 3.6}}, {{78.5, 31, 2}, {78.5, 31, 3.6}}, {{74.5, 29, 2}, {
       74.5, 29, 3.6}}, {{30.5, 19, 2}, {30.5, 19, 3.6}}, {{50.5, 37, 2}, {
       50.5, 37, 3.6}}, {{58.5, 25, 2}, {58.5, 25, 3.6}}, {{58.5, 24, 2}, {
       58.5, 24, 3.6}}, {{34.5, 17, 2}, {34.5, 17, 3.6}}, {{50.5, 34, 2}, {
       50.5, 34, 3.6}}, {{62.5, 37, 2}, {62.5, 37, 3.6}}, {{62.5, 43, 2}, {
       62.5, 43, 3.6}}, {{54.5, 25, 2}, {54.5, 25, 3.6}}, {{54.5, 15, 2}, {
       54.5, 15, 3.6}}, {{18.5, 47, 2}, {18.5, 47, 3.6}}, {{22.5, 52, 2}, {
       22.5, 52, 3.6}}, {{22.5, 80, 2}, {22.5, 80, 3.6}}, {{6.5, 79, 2}, {
       6.5, 79, 3.6}}, {{2.5, 40, 2}, {2.5, 40, 3.6}}, {{6.5, 56, 2}, {
       6.5, 56, 3.6}}, {{62.5, 56, 2}, {62.5, 56, 3.6}}, {{66.5, 58, 2}, {
       66.5, 58, 3.6}}, {{58.5, 70, 2}, {58.5, 70, 3.6}}, {{50.5, 66, 2}, {
       50.5, 66, 3.6}}, {{2.5, 7, 2}, {2.5, 7, 3.6}}, {{6.5, 9, 2}, {
       6.5, 9, 3.6}}, {{70.5, 3, 2}, {70.5, 3, 3.6}}, {{54.5, 2, 2}, {
       54.5, 2, 3.6}}, {{70.5, 36, 2}, {70.5, 36, 3.6}}, {{74.5, 45, 2}, {
       74.5, 45, 3.6}}, {{62.5, 77, 2}, {62.5, 77, 3.6}}, {{34.5, 72, 2}, {
       34.5, 72, 3.6}}, {{62.5, 48, 2}, {62.5, 48, 3.6}}, {{50.5, 38, 2}, {
       50.5, 38, 3.6}}, {{74.5, 63, 2}, {74.5, 63, 3.6}}, {{62.5, 23, 2}, {
       62.5, 23, 3.6}}, {{74.5, 23, 2}, {74.5, 23, 3.6}}, {{74.5, 13, 2}, {
       74.5, 13, 3.6}}, {{78.5, 79, 2}, {78.5, 79, 3.6}}, {{18.5, 17, 2}, {
       18.5, 17, 3.6}}, {{58.5, 63, 2}, {58.5, 63, 3.6}}, {{30.5, 32, 2}, {
       30.5, 32, 3.6}}, {{30.5, 71, 2}, {30.5, 71, 3.6}}, {{54.5, 75, 2}, {
       54.5, 75, 3.6}}, {{70.5, 58, 2}, {70.5, 58, 3.6}}, {{54.5, 37, 2}, {
       54.5, 37, 3.6}}, {{46.5, 24, 2}, {46.5, 24, 3.6}}, {{46.5, 22, 2}, {
       46.5, 22, 3.6}}, {{38.5, 7, 2}, {38.5, 7, 3.6}}, {{30.5, 5, 2}, {
       30.5, 5, 3.6}}, {{22.5, 8, 2}, {22.5, 8, 3.6}}, {{38.5, 15, 2}, {
       38.5, 15, 3.6}}, {{38.5, 34, 2}, {38.5, 34, 3.6}}, {{54.5, 47, 2}, {
       54.5, 47, 3.6}}, {{2.5, 26, 2}, {2.5, 26, 3.6}}, {{2.5, 30, 2}, {
       2.5, 30, 3.6}}, {{6.5, 69, 2}, {6.5, 69, 3.6}}, {{18.5, 73, 2}, {
       18.5, 73, 3.6}}, {{62.5, 30, 2}, {62.5, 30, 3.6}}, {{62.5, 35, 2}, {
       62.5, 35, 3.6}}, {{18.5, 70, 2}, {18.5, 70, 3.6}}, {{10.5, 66, 2}, {
       10.5, 66, 3.6}}, {{22.5, 22, 2}, {22.5, 22, 3.6}}, {{42.5, 43, 2}, {
       42.5, 43, 3.6}}, {{66.5, 64, 2}, {66.5, 64, 3.6}}, {{70.5, 70, 2}, {
       70.5, 70, 3.6}}, {{74.5, 62, 2}, {74.5, 62, 3.6}}, {{70.5, 49, 2}, {
       70.5, 49, 3.6}}, {{2.5, 25, 2}, {2.5, 25, 3.6}}, {{2.5, 29, 2}, {
       2.5, 29, 3.6}}, {{42.5, 19, 2}, {42.5, 19, 3.6}}, {{42.5, 13, 2}, {
       42.5, 13, 3.6}}, {{78.5, 39, 2}, {78.5, 39, 3.6}}, {{78.5, 35, 2}, {
       78.5, 35, 3.6}}, {{2.5, 52, 2}, {2.5, 52, 3.6}}, {{2.5, 51, 2}, {
       2.5, 51, 3.6}}, {{2.5, 77, 2}, {2.5, 77, 3.6}}, {{2.5, 69, 2}, {
       2.5, 69, 3.6}}, {{30.5, 34, 2}, {30.5, 34, 3.6}}, {{30.5, 33, 2}, {
       30.5, 33, 3.6}}, {{66.5, 17, 2}, {66.5, 17, 3.6}}, {{62.5, 15, 2}, {
       62.5, 15, 3.6}}, {{14.5, 57, 2}, {14.5, 57, 3.6}}, {{38.5, 64, 2}, {
       38.5, 64, 3.6}}, {{62.5, 64, 2}, {62.5, 64, 3.6}}, {{30.5, 31, 2}, {
       30.5, 31, 3.6}}, {{70.5, 37, 2}, {70.5, 37, 3.6}}, {{62.5, 22, 2}, {
       62.5, 22, 3.6}}, {{6.5, 78, 2}, {6.5, 78, 3.6}}, {{50.5, 80, 2}, {
       50.5, 80, 3.6}}, {{10.5, 9, 2}, {10.5, 9, 3.6}}, {{30.5, 28, 2}, {
       30.5, 28, 3.6}}, {{50.5, 32, 2}, {50.5, 32, 3.6}}, {{46.5, 25, 2}, {
       46.5, 25, 3.6}}, {{50.5, 47, 2}, {50.5, 47, 3.6}}, {{14.5, 13, 2}, {
       14.5, 13, 3.6}}, {{34.5, 39, 2}, {34.5, 39, 3.6}}, {{18.5, 23, 2}, {
       18.5, 23, 3.6}}, {{66.5, 62, 2}, {66.5, 62, 3.6}}, {{58.5, 52, 2}, {
       58.5, 52, 3.6}}, {{42.5, 33, 2}, {42.5, 33, 3.6}}, {{26.5, 18, 2}, {
       26.5, 18, 3.6}}, {{74.5, 6, 2}, {74.5, 6, 3.6}}, {{78.5, 13, 2}, {
       78.5, 13, 3.6}}, {{18.5, 43, 2}, {18.5, 43, 3.6}}, {{22.5, 45, 2}, {
       22.5, 45, 3.6}}, {{30.5, 14, 2}, {30.5, 14, 3.6}}, {{26.5, 13, 2}, {
       26.5, 13, 3.6}}, {{6.5, 51, 2}, {6.5, 51, 3.6}}, {{6.5, 50, 2}, {
       6.5, 50, 3.6}}, {{46.5, 55, 2}, {46.5, 55, 3.6}}, {{34.5, 45, 2}, {
       34.5, 45, 3.6}}, {{62.5, 5, 2}, {62.5, 5, 3.6}}, {{62.5, 9, 2}, {
       62.5, 9, 3.6}}, {{42.5, 68, 2}, {42.5, 68, 3.6}}, {{34.5, 66, 2}, {
       34.5, 66, 3.6}}, {{10.5, 62, 2}, {10.5, 62, 3.6}}, {{6.5, 48, 2}, {
       6.5, 48, 3.6}}, {{58.5, 34, 2}, {58.5, 34, 3.6}}, {{58.5, 31, 2}, {
       58.5, 31, 3.6}}, {{6.5, 67, 2}, {6.5, 67, 3.6}}, {{22.5, 72, 2}, {
       22.5, 72, 3.6}}, {{58.5, 35, 2}, {58.5, 35, 3.6}}, {{58.5, 19, 2}, {
       58.5, 19, 3.6}}, {{46.5, 45, 2}, {46.5, 45, 3.6}}, {{58.5, 58, 2}, {
       58.5, 58, 3.6}}, {{6.5, 13, 2}, {6.5, 13, 3.6}}, {{10.5, 18, 2}, {
       10.5, 18, 3.6}}, {{26.5, 76, 2}, {26.5, 76, 3.6}}, {{14.5, 72, 2}, {
       14.5, 72, 3.6}}, {{34.5, 8, 2}, {34.5, 8, 3.6}}, {{22.5, 7, 2}, {
       22.5, 7, 3.6}}, {{54.5, 71, 2}, {54.5, 71, 3.6}}, {{10.5, 59, 2}, {
       10.5, 59, 3.6}}, {{34.5, 2, 2}, {34.5, 2, 3.6}}, {{30.5, 1, 2}, {
       30.5, 1, 3.6}}, {{26.5, 34, 2}, {26.5, 34, 3.6}}, {{22.5, 33, 2}, {
       22.5, 33, 3.6}}, {{70.5, 67, 2}, {70.5, 67, 3.6}}, {{78.5, 78, 2}, {
       78.5, 78, 3.6}}, {{38.5, 37, 2}, {38.5, 37, 3.6}}, {{50.5, 48, 2}, {
       50.5, 48, 3.6}}, {{78.5, 67, 2}, {78.5, 67, 3.6}}, {{78.5, 65, 2}, {
       78.5, 65, 3.6}}, {{66.5, 27, 2}, {66.5, 27, 3.6}}, {{58.5, 13, 2}, {
       58.5, 13, 3.6}}, {{50.5, 28, 2}, {50.5, 28, 3.6}}, {{54.5, 32, 2}, {
       54.5, 32, 3.6}}, {{66.5, 39, 2}, {66.5, 39, 3.6}}, {{70.5, 55, 2}, {
       70.5, 55, 3.6}}, {{26.5, 14, 2}, {26.5, 14, 3.6}}, {{22.5, 13, 2}, {
       22.5, 13, 3.6}}, {{34.5, 55, 2}, {34.5, 55, 3.6}}, {{26.5, 49, 2}, {
       26.5, 49, 3.6}}, {{18.5, 8, 2}, {18.5, 8, 3.6}}, {{26.5, 12, 2}, {
       26.5, 12, 3.6}}, {{62.5, 75, 2}, {62.5, 75, 3.6}}, {{30.5, 68, 2}, {
       30.5, 68, 3.6}}, {{30.5, 12, 2}, {30.5, 12, 3.6}}, {{34.5, 14, 2}, {
       34.5, 14, 3.6}}, {{30.5, 3, 2}, {30.5, 3, 3.6}}, {{74.5, 5, 2}, {
       74.5, 5, 3.6}}, {{18.5, 32, 2}, {18.5, 32, 3.6}}, {{14.5, 28, 2}, {
       14.5, 28, 3.6}}, {{62.5, 61, 2}, {62.5, 61, 3.6}}, {{62.5, 60, 2}, {
       62.5, 60, 3.6}}, {{34.5, 7, 2}, {34.5, 7, 3.6}}, {{42.5, 8, 2}, {
       42.5, 8, 3.6}}, {{66.5, 24, 2}, {66.5, 24, 3.6}}, {{66.5, 25, 2}, {
       66.5, 25, 3.6}}, {{74.5, 17, 2}, {74.5, 17, 3.6}}, {{74.5, 24, 2}, {
       74.5, 24, 3.6}}, {{78.5, 48, 2}, {78.5, 48, 3.6}}, {{66.5, 13, 2}, {
       66.5, 13, 3.6}}, {{62.5, 46, 2}, {62.5, 46, 3.6}}, {{58.5, 38, 2}, {
       58.5, 38, 3.6}}, {{26.5, 79, 2}, {26.5, 79, 3.6}}, {{38.5, 80, 2}, {
       38.5, 80, 3.6}}, {{58.5, 65, 2}, {58.5, 65, 3.6}}, {{42.5, 48, 2}, {
       42.5, 48, 3.6}}}, 0.06]}, 
   {RGBColor[0, 1, 1], 
    CylinderBox[{{{56, 70.5, -1.6}, {1, 58.5, -1.6}}, {{48, 22.5, -1.6}, {
       58, 42.5, -1.6}}, {{11, 70.5, -1.6}, {24, 74.5, -1.6}}, {{
       62, 42.5, -1.6}, {62, 6.5, -1.6}}, {{9, 58.5, -1.6}, {
       6, 34.5, -1.6}}, {{3, 74.5, -1.6}, {16, 74.5, -1.6}}, {{
       63, 66.5, -1.6}, {39, 62.5, -1.6}}, {{52, 62.5, -1.6}, {
       32, 26.5, -1.6}}, {{33, 10.5, -1.6}, {40, 30.5, -1.6}}, {{
       23, 58.5, -1.6}, {10, 46.5, -1.6}}, {{58, 30.5, -1.6}, {
       68, 70.5, -1.6}}, {{9, 34.5, -1.6}, {40, 58.5, -1.6}}, {{
       72, 34.5, -1.6}, {70, 6.5, -1.6}}, {{72, 70.5, -1.6}, {
       76, 70.5, -1.6}}, {{42, 14.5, -1.6}, {53, 14.5, -1.6}}, {{
       48, 42.5, -1.6}, {21, 6.5, -1.6}}, {{12, 34.5, -1.6}, {
       17, 38.5, -1.6}}, {{28, 70.5, -1.6}, {43, 74.5, -1.6}}, {{
       32, 50.5, -1.6}, {31, 46.5, -1.6}}, {{2, 78.5, -1.6}, {
       30, 78.5, -1.6}}, {{15, 62.5, -1.6}, {18, 70.5, -1.6}}, {{
       45, 30.5, -1.6}, {50, 46.5, -1.6}}, {{30, 38.5, -1.6}, {
       13, 10.5, -1.6}}, {{77, 46.5, -1.6}, {78, 50.5, -1.6}}, {{
       74, 18.5, -1.6}, {75, 46.5, -1.6}}, {{62, 2.5, -1.6}, {
       33, 2.5, -1.6}}, {{33, 66.5, -1.6}, {41, 70.5, -1.6}}, {{
       2, 2.5, -1.6}, {3, 14.5, -1.6}}, {{5, 22.5, -1.6}, {
       22, 26.5, -1.6}}, {{47, 62.5, -1.6}, {38, 46.5, -1.6}}, {{
       3, 66.5, -1.6}, {4, 70.5, -1.6}}, {{33, 6.5, -1.6}, {
       44, 18.5, -1.6}}, {{76, 66.5, -1.6}, {69, 42.5, -1.6}}, {{
       18, 2.5, -1.6}, {25, 14.5, -1.6}}, {{52, 22.5, -1.6}, {
       56, 26.5, -1.6}}, {{43, 22.5, -1.6}, {47, 26.5, -1.6}}, {{
       75, 66.5, -1.6}, {68, 58.5, -1.6}}, {{34, 62.5, -1.6}, {
       23, 50.5, -1.6}}, {{61, 34.5, -1.6}, {61, 10.5, -1.6}}, {{
       65, 38.5, -1.6}, {79, 74.5, -1.6}}, {{22, 42.5, -1.6}, {
       45, 62.5, -1.6}}, {{50, 78.5, -1.6}, {37, 66.5, -1.6}}, {{
       76, 14.5, -1.6}, {80, 58.5, -1.6}}, {{63, 70.5, -1.6}, {
       33, 62.5, -1.6}}, {{70, 30.5, -1.6}, {68, 22.5, -1.6}}, {{
       34, 78.5, -1.6}, {3, 70.5, -1.6}}, {{40, 42.5, -1.6}, {
       34, 42.5, -1.6}}, {{79, 58.5, -1.6}, {68, 34.5, -1.6}}, {{
       6, 46.5, -1.6}, {1, 14.5, -1.6}}, {{9, 62.5, -1.6}, {
       13, 70.5, -1.6}}, {{12, 66.5, -1.6}, {15, 66.5, -1.6}}, {{
       3, 42.5, -1.6}, {4, 58.5, -1.6}}, {{12, 78.5, -1.6}, {
       5, 78.5, -1.6}}, {{58, 62.5, -1.6}, {46, 46.5, -1.6}}, {{
       13, 14.5, -1.6}, {7, 2.5, -1.6}}, {{32, 30.5, -1.6}, {
       33, 46.5, -1.6}}, {{41, 6.5, -1.6}, {60, 10.5, -1.6}}, {{
       74, 62.5, -1.6}, {63, 46.5, -1.6}}, {{23, 2.5, -1.6}, {
       80, 6.5, -1.6}}, {{28, 42.5, -1.6}, {25, 38.5, -1.6}}, {{
       44, 62.5, -1.6}, {41, 62.5, -1.6}}, {{21, 58.5, -1.6}, {
       14, 50.5, -1.6}}, {{45, 54.5, -1.6}, {47, 58.5, -1.6}}, {{
       3, 6.5, -1.6}, {7, 50.5, -1.6}}, {{55, 30.5, -1.6}, {
       64, 58.5, -1.6}}, {{48, 70.5, -1.6}, {57, 74.5, -1.6}}, {{
       69, 70.5, -1.6}, {64, 50.5, -1.6}}, {{54, 74.5, -1.6}, {
       49, 74.5, -1.6}}, {{28, 78.5, -1.6}, {20, 78.5, -1.6}}, {{
       24, 14.5, -1.6}, {16, 2.5, -1.6}}, {{26, 14.5, -1.6}, {
       55, 54.5, -1.6}}, {{35, 78.5, -1.6}, {22, 70.5, -1.6}}, {{
       4, 14.5, -1.6}, {10, 22.5, -1.6}}, {{80, 34.5, -1.6}, {
       76, 10.5, -1.6}}, {{60, 70.5, -1.6}, {6, 58.5, -1.6}}, {{
       29, 46.5, -1.6}, {19, 30.5, -1.6}}, {{19, 54.5, -1.6}, {
       14, 38.5, -1.6}}, {{23, 34.5, -1.6}, {19, 26.5, -1.6}}, {{
       72, 26.5, -1.6}, {74, 34.5, -1.6}}, {{5, 26.5, -1.6}, {
       10, 54.5, -1.6}}, {{61, 54.5, -1.6}, {35, 10.5, -1.6}}, {{
       79, 14.5, -1.6}, {77, 6.5, -1.6}}, {{62, 62.5, -1.6}, {
       53, 50.5, -1.6}}, {{13, 30.5, -1.6}, {15, 34.5, -1.6}}, {{
       52, 42.5, -1.6}, {48, 38.5, -1.6}}, {{37, 38.5, -1.6}, {
       25, 18.5, -1.6}}, {{69, 10.5, -1.6}, {64, 6.5, -1.6}}, {{
       23, 14.5, -1.6}, {28, 18.5, -1.6}}, {{19, 62.5, -1.6}, {
       35, 66.5, -1.6}}, {{57, 18.5, -1.6}, {60, 26.5, -1.6}}, {{
       18, 58.5, -1.6}, {15, 54.5, -1.6}}, {{4, 74.5, -1.6}, {
       7, 74.5, -1.6}}, {{28, 62.5, -1.6}, {7, 58.5, -1.6}}, {{
       24, 18.5, -1.6}, {31, 30.5, -1.6}}, {{50, 30.5, -1.6}, {
       47, 22.5, -1.6}}, {{66, 14.5, -1.6}, {67, 38.5, -1.6}}, {{
       69, 54.5, -1.6}, {65, 42.5, -1.6}}, {{75, 6.5, -1.6}, {
       71, 6.5, -1.6}}, {{24, 50.5, -1.6}, {25, 50.5, -1.6}}, {{
       36, 62.5, -1.6}, {34, 54.5, -1.6}}, {{55, 10.5, -1.6}, {
       57, 26.5, -1.6}}, {{47, 74.5, -1.6}, {73, 78.5, -1.6}}, {{
       2, 58.5, -1.6}, {41, 66.5, -1.6}}, {{44, 46.5, -1.6}, {
       53, 58.5, -1.6}}, {{6, 50.5, -1.6}, {4, 46.5, -1.6}}, {{
       73, 58.5, -1.6}, {64, 34.5, -1.6}}, {{35, 74.5, -1.6}, {
       40, 78.5, -1.6}}, {{47, 78.5, -1.6}, {45, 74.5, -1.6}}, {{
       55, 26.5, -1.6}, {60, 30.5, -1.6}}, {{18, 6.5, -1.6}, {
       20, 10.5, -1.6}}, {{67, 30.5, -1.6}, {73, 42.5, -1.6}}, {{
       47, 38.5, -1.6}, {36, 14.5, -1.6}}, {{8, 6.5, -1.6}, {
       17, 22.5, -1.6}}, {{14, 10.5, -1.6}, {18, 10.5, -1.6}}, {{
       48, 58.5, -1.6}, {51, 62.5, -1.6}}, {{70, 22.5, -1.6}, {
       68, 10.5, -1.6}}, {{38, 2.5, -1.6}, {27, 2.5, -1.6}}, {{
       74, 54.5, -1.6}, {80, 62.5, -1.6}}, {{75, 30.5, -1.6}, {
       76, 42.5, -1.6}}, {{53, 2.5, -1.6}, {43, 2.5, -1.6}}, {{
       48, 62.5, -1.6}, {40, 46.5, -1.6}}, {{24, 42.5, -1.6}, {
       28, 46.5, -1.6}}, {{15, 58.5, -1.6}, {12, 54.5, -1.6}}, {{
       79, 18.5, -1.6}, {78, 14.5, -1.6}}, {{51, 38.5, -1.6}, {
       59, 54.5, -1.6}}, {{42, 22.5, -1.6}, {47, 34.5, -1.6}}, {{
       57, 10.5, -1.6}, {56, 10.5, -1.6}}, {{71, 78.5, -1.6}, {
       60, 78.5, -1.6}}, {{9, 38.5, -1.6}, {11, 38.5, -1.6}}, {{
       77, 30.5, -1.6}, {76, 18.5, -1.6}}, {{41, 58.5, -1.6}, {
       39, 50.5, -1.6}}, {{25, 54.5, -1.6}, {17, 46.5, -1.6}}, {{
       63, 18.5, -1.6}, {64, 22.5, -1.6}}, {{29, 54.5, -1.6}, {
       34, 58.5, -1.6}}, {{57, 46.5, -1.6}, {59, 50.5, -1.6}}, {{
       25, 22.5, -1.6}, {19, 10.5, -1.6}}, {{25, 46.5, -1.6}, {
       6, 30.5, -1.6}}, {{9, 54.5, -1.6}, {12, 58.5, -1.6}}, {{
       29, 42.5, -1.6}, {25, 30.5, -1.6}}, {{60, 2.5, -1.6}, {
       32, 2.5, -1.6}}, {{42, 42.5, -1.6}, {51, 54.5, -1.6}}, {{
       20, 66.5, -1.6}, {39, 70.5, -1.6}}, {{74, 22.5, -1.6}, {
       72, 22.5, -1.6}}, {{36, 46.5, -1.6}, {37, 54.5, -1.6}}, {{
       65, 54.5, -1.6}, {68, 66.5, -1.6}}, {{50, 18.5, -1.6}, {
       52, 26.5, -1.6}}, {{53, 66.5, -1.6}, {38, 62.5, -1.6}}, {{
       59, 10.5, -1.6}, {37, 6.5, -1.6}}, {{1, 34.5, -1.6}, {
       2, 50.5, -1.6}}, {{58, 2.5, -1.6}, {24, 2.5, -1.6}}, {{
       49, 22.5, -1.6}, {47, 18.5, -1.6}}, {{35, 2.5, -1.6}, {
       65, 2.5, -1.6}}, {{32, 42.5, -1.6}, {33, 50.5, -1.6}}, {{
       41, 14.5, -1.6}, {36, 6.5, -1.6}}, {{46, 54.5, -1.6}, {
       49, 58.5, -1.6}}, {{78, 46.5, -1.6}, {75, 10.5, -1.6}}, {{
       67, 78.5, -1.6}, {62, 78.5, -1.6}}, {{17, 42.5, -1.6}, {
       27, 50.5, -1.6}}, {{45, 18.5, -1.6}, {60, 46.5, -1.6}}, {{
       71, 62.5, -1.6}, {74, 66.5, -1.6}}, {{70, 10.5, -1.6}, {
       71, 26.5, -1.6}}, {{65, 74.5, -1.6}, {62, 74.5, -1.6}}, {{
       22, 22.5, -1.6}, {19, 14.5, -1.6}}, {{53, 34.5, -1.6}, {
       56, 42.5, -1.6}}, {{18, 46.5, -1.6}, {30, 58.5, -1.6}}, {{
       17, 54.5, -1.6}, {9, 46.5, -1.6}}, {{6, 10.5, -1.6}, {
       5, 2.5, -1.6}}, {{69, 74.5, -1.6}, {54, 70.5, -1.6}}, {{
       16, 34.5, -1.6}, {20, 38.5, -1.6}}, {{10, 70.5, -1.6}, {
       4, 62.5, -1.6}}, {{22, 58.5, -1.6}, {18, 54.5, -1.6}}, {{
       46, 38.5, -1.6}, {39, 26.5, -1.6}}, {{58, 46.5, -1.6}, {
       54, 42.5, -1.6}}, {{70, 2.5, -1.6}, {44, 2.5, -1.6}}, {{
       5, 42.5, -1.6}, {1, 26.5, -1.6}}, {{18, 62.5, -1.6}, {
       22, 66.5, -1.6}}, {{47, 66.5, -1.6}, {26, 62.5, -1.6}}, {{
       31, 34.5, -1.6}, {18, 18.5, -1.6}}, {{71, 34.5, -1.6}, {
       69, 30.5, -1.6}}, {{23, 42.5, -1.6}, {18, 38.5, -1.6}}, {{
       31, 18.5, -1.6}, {34, 18.5, -1.6}}, {{25, 58.5, -1.6}, {
       22, 54.5, -1.6}}, {{80, 26.5, -1.6}, {79, 26.5, -1.6}}, {{
       52, 66.5, -1.6}, {64, 70.5, -1.6}}, {{14, 26.5, -1.6}, {
       17, 26.5, -1.6}}, {{19, 46.5, -1.6}, {33, 58.5, -1.6}}, {{
       34, 10.5, -1.6}, {39, 22.5, -1.6}}, {{70, 26.5, -1.6}, {
       68, 14.5, -1.6}}, {{80, 74.5, -1.6}, {67, 34.5, -1.6}}, {{
       50, 2.5, -1.6}, {48, 2.5, -1.6}}, {{31, 10.5, -1.6}, {
       29, 6.5, -1.6}}, {{77, 2.5, -1.6}, {30, 2.5, -1.6}}, {{
       8, 10.5, -1.6}, {9, 14.5, -1.6}}, {{71, 66.5, -1.6}, {
       71, 74.5, -1.6}}, {{51, 14.5, -1.6}, {55, 14.5, -1.6}}, {{
       75, 18.5, -1.6}, {74, 10.5, -1.6}}, {{69, 50.5, -1.6}, {
       66, 42.5, -1.6}}, {{5, 50.5, -1.6}, {8, 58.5, -1.6}}, {{
       75, 2.5, -1.6}, {49, 2.5, -1.6}}}, 0.16], 
    CylinderBox[{{{56, 70.5, 0}, {56, 70.5, -1.6}}, {{1, 58.5, 0}, {
       1, 58.5, -1.6}}, {{48, 22.5, 0}, {48, 22.5, -1.6}}, {{58, 42.5, 0}, {
       58, 42.5, -1.6}}, {{11, 70.5, 0}, {11, 70.5, -1.6}}, {{24, 74.5, 0}, {
       24, 74.5, -1.6}}, {{62, 42.5, 0}, {62, 42.5, -1.6}}, {{62, 6.5, 0}, {
       62, 6.5, -1.6}}, {{9, 58.5, 0}, {9, 58.5, -1.6}}, {{6, 34.5, 0}, {
       6, 34.5, -1.6}}, {{3, 74.5, 0}, {3, 74.5, -1.6}}, {{16, 74.5, 0}, {
       16, 74.5, -1.6}}, {{63, 66.5, 0}, {63, 66.5, -1.6}}, {{39, 62.5, 0}, {
       39, 62.5, -1.6}}, {{52, 62.5, 0}, {52, 62.5, -1.6}}, {{32, 26.5, 0}, {
       32, 26.5, -1.6}}, {{33, 10.5, 0}, {33, 10.5, -1.6}}, {{40, 30.5, 0}, {
       40, 30.5, -1.6}}, {{23, 58.5, 0}, {23, 58.5, -1.6}}, {{10, 46.5, 0}, {
       10, 46.5, -1.6}}, {{58, 30.5, 0}, {58, 30.5, -1.6}}, {{68, 70.5, 0}, {
       68, 70.5, -1.6}}, {{9, 34.5, 0}, {9, 34.5, -1.6}}, {{40, 58.5, 0}, {
       40, 58.5, -1.6}}, {{72, 34.5, 0}, {72, 34.5, -1.6}}, {{70, 6.5, 0}, {
       70, 6.5, -1.6}}, {{72, 70.5, 0}, {72, 70.5, -1.6}}, {{76, 70.5, 0}, {
       76, 70.5, -1.6}}, {{42, 14.5, 0}, {42, 14.5, -1.6}}, {{53, 14.5, 0}, {
       53, 14.5, -1.6}}, {{48, 42.5, 0}, {48, 42.5, -1.6}}, {{21, 6.5, 0}, {
       21, 6.5, -1.6}}, {{12, 34.5, 0}, {12, 34.5, -1.6}}, {{17, 38.5, 0}, {
       17, 38.5, -1.6}}, {{28, 70.5, 0}, {28, 70.5, -1.6}}, {{43, 74.5, 0}, {
       43, 74.5, -1.6}}, {{32, 50.5, 0}, {32, 50.5, -1.6}}, {{31, 46.5, 0}, {
       31, 46.5, -1.6}}, {{2, 78.5, 0}, {2, 78.5, -1.6}}, {{30, 78.5, 0}, {
       30, 78.5, -1.6}}, {{15, 62.5, 0}, {15, 62.5, -1.6}}, {{18, 70.5, 0}, {
       18, 70.5, -1.6}}, {{45, 30.5, 0}, {45, 30.5, -1.6}}, {{50, 46.5, 0}, {
       50, 46.5, -1.6}}, {{30, 38.5, 0}, {30, 38.5, -1.6}}, {{13, 10.5, 0}, {
       13, 10.5, -1.6}}, {{77, 46.5, 0}, {77, 46.5, -1.6}}, {{78, 50.5, 0}, {
       78, 50.5, -1.6}}, {{74, 18.5, 0}, {74, 18.5, -1.6}}, {{75, 46.5, 0}, {
       75, 46.5, -1.6}}, {{62, 2.5, 0}, {62, 2.5, -1.6}}, {{33, 2.5, 0}, {
       33, 2.5, -1.6}}, {{33, 66.5, 0}, {33, 66.5, -1.6}}, {{41, 70.5, 0}, {
       41, 70.5, -1.6}}, {{2, 2.5, 0}, {2, 2.5, -1.6}}, {{3, 14.5, 0}, {
       3, 14.5, -1.6}}, {{5, 22.5, 0}, {5, 22.5, -1.6}}, {{22, 26.5, 0}, {
       22, 26.5, -1.6}}, {{47, 62.5, 0}, {47, 62.5, -1.6}}, {{38, 46.5, 0}, {
       38, 46.5, -1.6}}, {{3, 66.5, 0}, {3, 66.5, -1.6}}, {{4, 70.5, 0}, {
       4, 70.5, -1.6}}, {{33, 6.5, 0}, {33, 6.5, -1.6}}, {{44, 18.5, 0}, {
       44, 18.5, -1.6}}, {{76, 66.5, 0}, {76, 66.5, -1.6}}, {{69, 42.5, 0}, {
       69, 42.5, -1.6}}, {{18, 2.5, 0}, {18, 2.5, -1.6}}, {{25, 14.5, 0}, {
       25, 14.5, -1.6}}, {{52, 22.5, 0}, {52, 22.5, -1.6}}, {{56, 26.5, 0}, {
       56, 26.5, -1.6}}, {{43, 22.5, 0}, {43, 22.5, -1.6}}, {{47, 26.5, 0}, {
       47, 26.5, -1.6}}, {{75, 66.5, 0}, {75, 66.5, -1.6}}, {{68, 58.5, 0}, {
       68, 58.5, -1.6}}, {{34, 62.5, 0}, {34, 62.5, -1.6}}, {{23, 50.5, 0}, {
       23, 50.5, -1.6}}, {{61, 34.5, 0}, {61, 34.5, -1.6}}, {{61, 10.5, 0}, {
       61, 10.5, -1.6}}, {{65, 38.5, 0}, {65, 38.5, -1.6}}, {{79, 74.5, 0}, {
       79, 74.5, -1.6}}, {{22, 42.5, 0}, {22, 42.5, -1.6}}, {{45, 62.5, 0}, {
       45, 62.5, -1.6}}, {{50, 78.5, 0}, {50, 78.5, -1.6}}, {{37, 66.5, 0}, {
       37, 66.5, -1.6}}, {{76, 14.5, 0}, {76, 14.5, -1.6}}, {{80, 58.5, 0}, {
       80, 58.5, -1.6}}, {{63, 70.5, 0}, {63, 70.5, -1.6}}, {{33, 62.5, 0}, {
       33, 62.5, -1.6}}, {{70, 30.5, 0}, {70, 30.5, -1.6}}, {{68, 22.5, 0}, {
       68, 22.5, -1.6}}, {{34, 78.5, 0}, {34, 78.5, -1.6}}, {{3, 70.5, 0}, {
       3, 70.5, -1.6}}, {{40, 42.5, 0}, {40, 42.5, -1.6}}, {{34, 42.5, 0}, {
       34, 42.5, -1.6}}, {{79, 58.5, 0}, {79, 58.5, -1.6}}, {{68, 34.5, 0}, {
       68, 34.5, -1.6}}, {{6, 46.5, 0}, {6, 46.5, -1.6}}, {{1, 14.5, 0}, {
       1, 14.5, -1.6}}, {{9, 62.5, 0}, {9, 62.5, -1.6}}, {{13, 70.5, 0}, {
       13, 70.5, -1.6}}, {{12, 66.5, 0}, {12, 66.5, -1.6}}, {{15, 66.5, 0}, {
       15, 66.5, -1.6}}, {{3, 42.5, 0}, {3, 42.5, -1.6}}, {{4, 58.5, 0}, {
       4, 58.5, -1.6}}, {{12, 78.5, 0}, {12, 78.5, -1.6}}, {{5, 78.5, 0}, {
       5, 78.5, -1.6}}, {{58, 62.5, 0}, {58, 62.5, -1.6}}, {{46, 46.5, 0}, {
       46, 46.5, -1.6}}, {{13, 14.5, 0}, {13, 14.5, -1.6}}, {{7, 2.5, 0}, {
       7, 2.5, -1.6}}, {{32, 30.5, 0}, {32, 30.5, -1.6}}, {{33, 46.5, 0}, {
       33, 46.5, -1.6}}, {{41, 6.5, 0}, {41, 6.5, -1.6}}, {{60, 10.5, 0}, {
       60, 10.5, -1.6}}, {{74, 62.5, 0}, {74, 62.5, -1.6}}, {{63, 46.5, 0}, {
       63, 46.5, -1.6}}, {{23, 2.5, 0}, {23, 2.5, -1.6}}, {{80, 6.5, 0}, {
       80, 6.5, -1.6}}, {{28, 42.5, 0}, {28, 42.5, -1.6}}, {{25, 38.5, 0}, {
       25, 38.5, -1.6}}, {{44, 62.5, 0}, {44, 62.5, -1.6}}, {{41, 62.5, 0}, {
       41, 62.5, -1.6}}, {{21, 58.5, 0}, {21, 58.5, -1.6}}, {{14, 50.5, 0}, {
       14, 50.5, -1.6}}, {{45, 54.5, 0}, {45, 54.5, -1.6}}, {{47, 58.5, 0}, {
       47, 58.5, -1.6}}, {{3, 6.5, 0}, {3, 6.5, -1.6}}, {{7, 50.5, 0}, {
       7, 50.5, -1.6}}, {{55, 30.5, 0}, {55, 30.5, -1.6}}, {{64, 58.5, 0}, {
       64, 58.5, -1.6}}, {{48, 70.5, 0}, {48, 70.5, -1.6}}, {{57, 74.5, 0}, {
       57, 74.5, -1.6}}, {{69, 70.5, 0}, {69, 70.5, -1.6}}, {{64, 50.5, 0}, {
       64, 50.5, -1.6}}, {{54, 74.5, 0}, {54, 74.5, -1.6}}, {{49, 74.5, 0}, {
       49, 74.5, -1.6}}, {{28, 78.5, 0}, {28, 78.5, -1.6}}, {{20, 78.5, 0}, {
       20, 78.5, -1.6}}, {{24, 14.5, 0}, {24, 14.5, -1.6}}, {{16, 2.5, 0}, {
       16, 2.5, -1.6}}, {{26, 14.5, 0}, {26, 14.5, -1.6}}, {{55, 54.5, 0}, {
       55, 54.5, -1.6}}, {{35, 78.5, 0}, {35, 78.5, -1.6}}, {{22, 70.5, 0}, {
       22, 70.5, -1.6}}, {{4, 14.5, 0}, {4, 14.5, -1.6}}, {{10, 22.5, 0}, {
       10, 22.5, -1.6}}, {{80, 34.5, 0}, {80, 34.5, -1.6}}, {{76, 10.5, 0}, {
       76, 10.5, -1.6}}, {{60, 70.5, 0}, {60, 70.5, -1.6}}, {{6, 58.5, 0}, {
       6, 58.5, -1.6}}, {{29, 46.5, 0}, {29, 46.5, -1.6}}, {{19, 30.5, 0}, {
       19, 30.5, -1.6}}, {{19, 54.5, 0}, {19, 54.5, -1.6}}, {{14, 38.5, 0}, {
       14, 38.5, -1.6}}, {{23, 34.5, 0}, {23, 34.5, -1.6}}, {{19, 26.5, 0}, {
       19, 26.5, -1.6}}, {{72, 26.5, 0}, {72, 26.5, -1.6}}, {{74, 34.5, 0}, {
       74, 34.5, -1.6}}, {{5, 26.5, 0}, {5, 26.5, -1.6}}, {{10, 54.5, 0}, {
       10, 54.5, -1.6}}, {{61, 54.5, 0}, {61, 54.5, -1.6}}, {{35, 10.5, 0}, {
       35, 10.5, -1.6}}, {{79, 14.5, 0}, {79, 14.5, -1.6}}, {{77, 6.5, 0}, {
       77, 6.5, -1.6}}, {{62, 62.5, 0}, {62, 62.5, -1.6}}, {{53, 50.5, 0}, {
       53, 50.5, -1.6}}, {{13, 30.5, 0}, {13, 30.5, -1.6}}, {{15, 34.5, 0}, {
       15, 34.5, -1.6}}, {{52, 42.5, 0}, {52, 42.5, -1.6}}, {{48, 38.5, 0}, {
       48, 38.5, -1.6}}, {{37, 38.5, 0}, {37, 38.5, -1.6}}, {{25, 18.5, 0}, {
       25, 18.5, -1.6}}, {{69, 10.5, 0}, {69, 10.5, -1.6}}, {{64, 6.5, 0}, {
       64, 6.5, -1.6}}, {{23, 14.5, 0}, {23, 14.5, -1.6}}, {{28, 18.5, 0}, {
       28, 18.5, -1.6}}, {{19, 62.5, 0}, {19, 62.5, -1.6}}, {{35, 66.5, 0}, {
       35, 66.5, -1.6}}, {{57, 18.5, 0}, {57, 18.5, -1.6}}, {{60, 26.5, 0}, {
       60, 26.5, -1.6}}, {{18, 58.5, 0}, {18, 58.5, -1.6}}, {{15, 54.5, 0}, {
       15, 54.5, -1.6}}, {{4, 74.5, 0}, {4, 74.5, -1.6}}, {{7, 74.5, 0}, {
       7, 74.5, -1.6}}, {{28, 62.5, 0}, {28, 62.5, -1.6}}, {{7, 58.5, 0}, {
       7, 58.5, -1.6}}, {{24, 18.5, 0}, {24, 18.5, -1.6}}, {{31, 30.5, 0}, {
       31, 30.5, -1.6}}, {{50, 30.5, 0}, {50, 30.5, -1.6}}, {{47, 22.5, 0}, {
       47, 22.5, -1.6}}, {{66, 14.5, 0}, {66, 14.5, -1.6}}, {{67, 38.5, 0}, {
       67, 38.5, -1.6}}, {{69, 54.5, 0}, {69, 54.5, -1.6}}, {{65, 42.5, 0}, {
       65, 42.5, -1.6}}, {{75, 6.5, 0}, {75, 6.5, -1.6}}, {{71, 6.5, 0}, {
       71, 6.5, -1.6}}, {{24, 50.5, 0}, {24, 50.5, -1.6}}, {{25, 50.5, 0}, {
       25, 50.5, -1.6}}, {{36, 62.5, 0}, {36, 62.5, -1.6}}, {{34, 54.5, 0}, {
       34, 54.5, -1.6}}, {{55, 10.5, 0}, {55, 10.5, -1.6}}, {{57, 26.5, 0}, {
       57, 26.5, -1.6}}, {{47, 74.5, 0}, {47, 74.5, -1.6}}, {{73, 78.5, 0}, {
       73, 78.5, -1.6}}, {{2, 58.5, 0}, {2, 58.5, -1.6}}, {{41, 66.5, 0}, {
       41, 66.5, -1.6}}, {{44, 46.5, 0}, {44, 46.5, -1.6}}, {{53, 58.5, 0}, {
       53, 58.5, -1.6}}, {{6, 50.5, 0}, {6, 50.5, -1.6}}, {{4, 46.5, 0}, {
       4, 46.5, -1.6}}, {{73, 58.5, 0}, {73, 58.5, -1.6}}, {{64, 34.5, 0}, {
       64, 34.5, -1.6}}, {{35, 74.5, 0}, {35, 74.5, -1.6}}, {{40, 78.5, 0}, {
       40, 78.5, -1.6}}, {{47, 78.5, 0}, {47, 78.5, -1.6}}, {{45, 74.5, 0}, {
       45, 74.5, -1.6}}, {{55, 26.5, 0}, {55, 26.5, -1.6}}, {{60, 30.5, 0}, {
       60, 30.5, -1.6}}, {{18, 6.5, 0}, {18, 6.5, -1.6}}, {{20, 10.5, 0}, {
       20, 10.5, -1.6}}, {{67, 30.5, 0}, {67, 30.5, -1.6}}, {{73, 42.5, 0}, {
       73, 42.5, -1.6}}, {{47, 38.5, 0}, {47, 38.5, -1.6}}, {{36, 14.5, 0}, {
       36, 14.5, -1.6}}, {{8, 6.5, 0}, {8, 6.5, -1.6}}, {{17, 22.5, 0}, {
       17, 22.5, -1.6}}, {{14, 10.5, 0}, {14, 10.5, -1.6}}, {{18, 10.5, 0}, {
       18, 10.5, -1.6}}, {{48, 58.5, 0}, {48, 58.5, -1.6}}, {{51, 62.5, 0}, {
       51, 62.5, -1.6}}, {{70, 22.5, 0}, {70, 22.5, -1.6}}, {{68, 10.5, 0}, {
       68, 10.5, -1.6}}, {{38, 2.5, 0}, {38, 2.5, -1.6}}, {{27, 2.5, 0}, {
       27, 2.5, -1.6}}, {{74, 54.5, 0}, {74, 54.5, -1.6}}, {{80, 62.5, 0}, {
       80, 62.5, -1.6}}, {{75, 30.5, 0}, {75, 30.5, -1.6}}, {{76, 42.5, 0}, {
       76, 42.5, -1.6}}, {{53, 2.5, 0}, {53, 2.5, -1.6}}, {{43, 2.5, 0}, {
       43, 2.5, -1.6}}, {{48, 62.5, 0}, {48, 62.5, -1.6}}, {{40, 46.5, 0}, {
       40, 46.5, -1.6}}, {{24, 42.5, 0}, {24, 42.5, -1.6}}, {{28, 46.5, 0}, {
       28, 46.5, -1.6}}, {{15, 58.5, 0}, {15, 58.5, -1.6}}, {{12, 54.5, 0}, {
       12, 54.5, -1.6}}, {{79, 18.5, 0}, {79, 18.5, -1.6}}, {{78, 14.5, 0}, {
       78, 14.5, -1.6}}, {{51, 38.5, 0}, {51, 38.5, -1.6}}, {{59, 54.5, 0}, {
       59, 54.5, -1.6}}, {{42, 22.5, 0}, {42, 22.5, -1.6}}, {{47, 34.5, 0}, {
       47, 34.5, -1.6}}, {{57, 10.5, 0}, {57, 10.5, -1.6}}, {{56, 10.5, 0}, {
       56, 10.5, -1.6}}, {{71, 78.5, 0}, {71, 78.5, -1.6}}, {{60, 78.5, 0}, {
       60, 78.5, -1.6}}, {{9, 38.5, 0}, {9, 38.5, -1.6}}, {{11, 38.5, 0}, {
       11, 38.5, -1.6}}, {{77, 30.5, 0}, {77, 30.5, -1.6}}, {{76, 18.5, 0}, {
       76, 18.5, -1.6}}, {{41, 58.5, 0}, {41, 58.5, -1.6}}, {{39, 50.5, 0}, {
       39, 50.5, -1.6}}, {{25, 54.5, 0}, {25, 54.5, -1.6}}, {{17, 46.5, 0}, {
       17, 46.5, -1.6}}, {{63, 18.5, 0}, {63, 18.5, -1.6}}, {{64, 22.5, 0}, {
       64, 22.5, -1.6}}, {{29, 54.5, 0}, {29, 54.5, -1.6}}, {{34, 58.5, 0}, {
       34, 58.5, -1.6}}, {{57, 46.5, 0}, {57, 46.5, -1.6}}, {{59, 50.5, 0}, {
       59, 50.5, -1.6}}, {{25, 22.5, 0}, {25, 22.5, -1.6}}, {{19, 10.5, 0}, {
       19, 10.5, -1.6}}, {{25, 46.5, 0}, {25, 46.5, -1.6}}, {{6, 30.5, 0}, {
       6, 30.5, -1.6}}, {{9, 54.5, 0}, {9, 54.5, -1.6}}, {{12, 58.5, 0}, {
       12, 58.5, -1.6}}, {{29, 42.5, 0}, {29, 42.5, -1.6}}, {{25, 30.5, 0}, {
       25, 30.5, -1.6}}, {{60, 2.5, 0}, {60, 2.5, -1.6}}, {{32, 2.5, 0}, {
       32, 2.5, -1.6}}, {{42, 42.5, 0}, {42, 42.5, -1.6}}, {{51, 54.5, 0}, {
       51, 54.5, -1.6}}, {{20, 66.5, 0}, {20, 66.5, -1.6}}, {{39, 70.5, 0}, {
       39, 70.5, -1.6}}, {{74, 22.5, 0}, {74, 22.5, -1.6}}, {{72, 22.5, 0}, {
       72, 22.5, -1.6}}, {{36, 46.5, 0}, {36, 46.5, -1.6}}, {{37, 54.5, 0}, {
       37, 54.5, -1.6}}, {{65, 54.5, 0}, {65, 54.5, -1.6}}, {{68, 66.5, 0}, {
       68, 66.5, -1.6}}, {{50, 18.5, 0}, {50, 18.5, -1.6}}, {{52, 26.5, 0}, {
       52, 26.5, -1.6}}, {{53, 66.5, 0}, {53, 66.5, -1.6}}, {{38, 62.5, 0}, {
       38, 62.5, -1.6}}, {{59, 10.5, 0}, {59, 10.5, -1.6}}, {{37, 6.5, 0}, {
       37, 6.5, -1.6}}, {{1, 34.5, 0}, {1, 34.5, -1.6}}, {{2, 50.5, 0}, {
       2, 50.5, -1.6}}, {{58, 2.5, 0}, {58, 2.5, -1.6}}, {{24, 2.5, 0}, {
       24, 2.5, -1.6}}, {{49, 22.5, 0}, {49, 22.5, -1.6}}, {{47, 18.5, 0}, {
       47, 18.5, -1.6}}, {{35, 2.5, 0}, {35, 2.5, -1.6}}, {{65, 2.5, 0}, {
       65, 2.5, -1.6}}, {{32, 42.5, 0}, {32, 42.5, -1.6}}, {{33, 50.5, 0}, {
       33, 50.5, -1.6}}, {{41, 14.5, 0}, {41, 14.5, -1.6}}, {{36, 6.5, 0}, {
       36, 6.5, -1.6}}, {{46, 54.5, 0}, {46, 54.5, -1.6}}, {{49, 58.5, 0}, {
       49, 58.5, -1.6}}, {{78, 46.5, 0}, {78, 46.5, -1.6}}, {{75, 10.5, 0}, {
       75, 10.5, -1.6}}, {{67, 78.5, 0}, {67, 78.5, -1.6}}, {{62, 78.5, 0}, {
       62, 78.5, -1.6}}, {{17, 42.5, 0}, {17, 42.5, -1.6}}, {{27, 50.5, 0}, {
       27, 50.5, -1.6}}, {{45, 18.5, 0}, {45, 18.5, -1.6}}, {{60, 46.5, 0}, {
       60, 46.5, -1.6}}, {{71, 62.5, 0}, {71, 62.5, -1.6}}, {{74, 66.5, 0}, {
       74, 66.5, -1.6}}, {{70, 10.5, 0}, {70, 10.5, -1.6}}, {{71, 26.5, 0}, {
       71, 26.5, -1.6}}, {{65, 74.5, 0}, {65, 74.5, -1.6}}, {{62, 74.5, 0}, {
       62, 74.5, -1.6}}, {{22, 22.5, 0}, {22, 22.5, -1.6}}, {{19, 14.5, 0}, {
       19, 14.5, -1.6}}, {{53, 34.5, 0}, {53, 34.5, -1.6}}, {{56, 42.5, 0}, {
       56, 42.5, -1.6}}, {{18, 46.5, 0}, {18, 46.5, -1.6}}, {{30, 58.5, 0}, {
       30, 58.5, -1.6}}, {{17, 54.5, 0}, {17, 54.5, -1.6}}, {{9, 46.5, 0}, {
       9, 46.5, -1.6}}, {{6, 10.5, 0}, {6, 10.5, -1.6}}, {{5, 2.5, 0}, {
       5, 2.5, -1.6}}, {{69, 74.5, 0}, {69, 74.5, -1.6}}, {{54, 70.5, 0}, {
       54, 70.5, -1.6}}, {{16, 34.5, 0}, {16, 34.5, -1.6}}, {{20, 38.5, 0}, {
       20, 38.5, -1.6}}, {{10, 70.5, 0}, {10, 70.5, -1.6}}, {{4, 62.5, 0}, {
       4, 62.5, -1.6}}, {{22, 58.5, 0}, {22, 58.5, -1.6}}, {{18, 54.5, 0}, {
       18, 54.5, -1.6}}, {{46, 38.5, 0}, {46, 38.5, -1.6}}, {{39, 26.5, 0}, {
       39, 26.5, -1.6}}, {{58, 46.5, 0}, {58, 46.5, -1.6}}, {{54, 42.5, 0}, {
       54, 42.5, -1.6}}, {{70, 2.5, 0}, {70, 2.5, -1.6}}, {{44, 2.5, 0}, {
       44, 2.5, -1.6}}, {{5, 42.5, 0}, {5, 42.5, -1.6}}, {{1, 26.5, 0}, {
       1, 26.5, -1.6}}, {{18, 62.5, 0}, {18, 62.5, -1.6}}, {{22, 66.5, 0}, {
       22, 66.5, -1.6}}, {{47, 66.5, 0}, {47, 66.5, -1.6}}, {{26, 62.5, 0}, {
       26, 62.5, -1.6}}, {{31, 34.5, 0}, {31, 34.5, -1.6}}, {{18, 18.5, 0}, {
       18, 18.5, -1.6}}, {{71, 34.5, 0}, {71, 34.5, -1.6}}, {{69, 30.5, 0}, {
       69, 30.5, -1.6}}, {{23, 42.5, 0}, {23, 42.5, -1.6}}, {{18, 38.5, 0}, {
       18, 38.5, -1.6}}, {{31, 18.5, 0}, {31, 18.5, -1.6}}, {{34, 18.5, 0}, {
       34, 18.5, -1.6}}, {{25, 58.5, 0}, {25, 58.5, -1.6}}, {{22, 54.5, 0}, {
       22, 54.5, -1.6}}, {{80, 26.5, 0}, {80, 26.5, -1.6}}, {{79, 26.5, 0}, {
       79, 26.5, -1.6}}, {{52, 66.5, 0}, {52, 66.5, -1.6}}, {{64, 70.5, 0}, {
       64, 70.5, -1.6}}, {{14, 26.5, 0}, {14, 26.5, -1.6}}, {{17, 26.5, 0}, {
       17, 26.5, -1.6}}, {{19, 46.5, 0}, {19, 46.5, -1.6}}, {{33, 58.5, 0}, {
       33, 58.5, -1.6}}, {{34, 10.5, 0}, {34, 10.5, -1.6}}, {{39, 22.5, 0}, {
       39, 22.5, -1.6}}, {{70, 26.5, 0}, {70, 26.5, -1.6}}, {{68, 14.5, 0}, {
       68, 14.5, -1.6}}, {{80, 74.5, 0}, {80, 74.5, -1.6}}, {{67, 34.5, 0}, {
       67, 34.5, -1.6}}, {{50, 2.5, 0}, {50, 2.5, -1.6}}, {{48, 2.5, 0}, {
       48, 2.5, -1.6}}, {{31, 10.5, 0}, {31, 10.5, -1.6}}, {{29, 6.5, 0}, {
       29, 6.5, -1.6}}, {{77, 2.5, 0}, {77, 2.5, -1.6}}, {{30, 2.5, 0}, {
       30, 2.5, -1.6}}, {{8, 10.5, 0}, {8, 10.5, -1.6}}, {{9, 14.5, 0}, {
       9, 14.5, -1.6}}, {{71, 66.5, 0}, {71, 66.5, -1.6}}, {{71, 74.5, 0}, {
       71, 74.5, -1.6}}, {{51, 14.5, 0}, {51, 14.5, -1.6}}, {{55, 14.5, 0}, {
       55, 14.5, -1.6}}, {{75, 18.5, 0}, {75, 18.5, -1.6}}, {{74, 10.5, 0}, {
       74, 10.5, -1.6}}, {{69, 50.5, 0}, {69, 50.5, -1.6}}, {{66, 42.5, 0}, {
       66, 42.5, -1.6}}, {{5, 50.5, 0}, {5, 50.5, -1.6}}, {{8, 58.5, 0}, {
       8, 58.5, -1.6}}, {{75, 2.5, 0}, {75, 2.5, -1.6}}, {{49, 2.5, 0}, {
       49, 2.5, -1.6}}}, 0.06]}, 
   {GrayLevel[0], 
    CylinderBox[{{{46.5, 7, 5.6}, {6.5, 16, 5.6}}, {{6.5, 59, 5.6}, {
       30.5, 19, 5.6}}, {{34.5, 38, 5.6}, {38.5, 17, 5.6}}, {{
       46.5, 69, 5.6}, {50.5, 46, 5.6}}, {{58.5, 56, 5.6}, {
       78.5, 12, 5.6}}, {{46.5, 47, 5.6}, {18.5, 70, 5.6}}, {{
       42.5, 39, 5.6}, {26.5, 53, 5.6}}, {{2.5, 10, 5.6}, {14.5, 2, 5.6}}, {{
       78.5, 32, 5.6}, {74.5, 59, 5.6}}, {{50.5, 63, 5.6}, {
       58.5, 54, 5.6}}, {{70.5, 8, 5.6}, {42.5, 36, 5.6}}, {{62.5, 1, 5.6}, {
       18.5, 13, 5.6}}, {{54.5, 76, 5.6}, {62.5, 55, 5.6}}, {{
       30.5, 13, 5.6}, {22.5, 17, 5.6}}, {{62.5, 22, 5.6}, {6.5, 63, 5.6}}, {{
       54.5, 7, 5.6}, {70.5, 3, 5.6}}, {{62.5, 72, 5.6}, {58.5, 79, 5.6}}, {{
       46.5, 57, 5.6}, {42.5, 66, 5.6}}, {{78.5, 25, 5.6}, {
       74.5, 51, 5.6}}, {{2.5, 15, 5.6}, {22.5, 9, 5.6}}, {{2.5, 16, 5.6}, {
       26.5, 9, 5.6}}, {{30.5, 38, 5.6}, {22.5, 46, 5.6}}, {{74.5, 15, 5.6}, {
       58.5, 36, 5.6}}, {{6.5, 64, 5.6}, {6.5, 73, 5.6}}, {{26.5, 75, 5.6}, {
       66.5, 24, 5.6}}, {{70.5, 70, 5.6}, {78.5, 51, 5.6}}, {{
       74.5, 33, 5.6}, {74.5, 27, 5.6}}, {{14.5, 11, 5.6}, {18.5, 1, 5.6}}, {{
       70.5, 66, 5.6}, {62.5, 68, 5.6}}, {{34.5, 78, 5.6}, {
       34.5, 76, 5.6}}, {{50.5, 73, 5.6}, {50.5, 74, 5.6}}, {{2.5, 45, 5.6}, {
       2.5, 55, 5.6}}, {{42.5, 10, 5.6}, {46.5, 9, 5.6}}, {{58.5, 7, 5.6}, {
       42.5, 17, 5.6}}, {{6.5, 79, 5.6}, {6.5, 76, 5.6}}, {{70.5, 14, 5.6}, {
       66.5, 16, 5.6}}, {{42.5, 70, 5.6}, {54.5, 69, 5.6}}, {{
       74.5, 14, 5.6}, {26.5, 57, 5.6}}, {{46.5, 41, 5.6}, {
       22.5, 66, 5.6}}, {{34.5, 60, 5.6}, {46.5, 49, 5.6}}, {{
       14.5, 62, 5.6}, {14.5, 58, 5.6}}, {{22.5, 52, 5.6}, {
       46.5, 36, 5.6}}, {{54.5, 42, 5.6}, {66.5, 28, 5.6}}, {{46.5, 8, 5.6}, {
       6.5, 17, 5.6}}, {{58.5, 30, 5.6}, {46.5, 40, 5.6}}, {{14.5, 17, 5.6}, {
       2.5, 60, 5.6}}, {{58.5, 51, 5.6}, {74.5, 18, 5.6}}, {{6.5, 57, 5.6}, {
       18.5, 23, 5.6}}, {{26.5, 20, 5.6}, {58.5, 5, 5.6}}, {{78.5, 26, 5.6}, {
       78.5, 27, 5.6}}, {{66.5, 80, 5.6}, {74.5, 66, 5.6}}, {{
       66.5, 33, 5.6}, {50.5, 59, 5.6}}, {{62.5, 58, 5.6}, {
       74.5, 54, 5.6}}, {{46.5, 31, 5.6}, {62.5, 11, 5.6}}, {{
       54.5, 75, 5.6}, {66.5, 43, 5.6}}, {{38.5, 30, 5.6}, {
       46.5, 27, 5.6}}, {{74.5, 69, 5.6}, {78.5, 55, 5.6}}, {{
       34.5, 21, 5.6}, {34.5, 29, 5.6}}, {{18.5, 48, 5.6}, {
       30.5, 45, 5.6}}, {{50.5, 79, 5.6}, {74.5, 24, 5.6}}, {{
       50.5, 55, 5.6}, {70.5, 25, 5.6}}, {{30.5, 4, 5.6}, {18.5, 10, 5.6}}, {{
       54.5, 14, 5.6}, {50.5, 24, 5.6}}, {{22.5, 61, 5.6}, {
       70.5, 20, 5.6}}, {{2.5, 29, 5.6}, {2.5, 49, 5.6}}, {{66.5, 49, 5.6}, {
       58.5, 66, 5.6}}, {{26.5, 78, 5.6}, {46.5, 53, 5.6}}, {{
       50.5, 37, 5.6}, {30.5, 54, 5.6}}, {{14.5, 76, 5.6}, {
       30.5, 64, 5.6}}, {{70.5, 57, 5.6}, {70.5, 59, 5.6}}, {{
       58.5, 19, 5.6}, {50.5, 27, 5.6}}, {{30.5, 22, 5.6}, {
       30.5, 31, 5.6}}, {{14.5, 67, 5.6}, {58.5, 25, 5.6}}, {{78.5, 3, 5.6}, {
       62.5, 10, 5.6}}, {{10.5, 58, 5.6}, {26.5, 26, 5.6}}, {{
       38.5, 65, 5.6}, {38.5, 69, 5.6}}, {{14.5, 46, 5.6}, {
       18.5, 40, 5.6}}, {{18.5, 25, 5.6}, {26.5, 19, 5.6}}, {{
       14.5, 26, 5.6}, {18.5, 20, 5.6}}, {{50.5, 5, 5.6}, {74.5, 2, 5.6}}, {{
       46.5, 10, 5.6}, {34.5, 16, 5.6}}, {{22.5, 26, 5.6}, {
       22.5, 31, 5.6}}, {{30.5, 79, 5.6}, {34.5, 74, 5.6}}, {{
       74.5, 17, 5.6}, {50.5, 54, 5.6}}, {{38.5, 10, 5.6}, {
       18.5, 15, 5.6}}, {{6.5, 46, 5.6}, {14.5, 31, 5.6}}, {{42.5, 49, 5.6}, {
       46.5, 43, 5.6}}, {{74.5, 36, 5.6}, {66.5, 48, 5.6}}, {{
       58.5, 53, 5.6}, {50.5, 60, 5.6}}, {{10.5, 76, 5.6}, {
       14.5, 70, 5.6}}, {{46.5, 23, 5.6}, {46.5, 16, 5.6}}, {{26.5, 3, 5.6}, {
       34.5, 3, 5.6}}, {{54.5, 37, 5.6}, {54.5, 35, 5.6}}, {{2.5, 23, 5.6}, {
       6.5, 18, 5.6}}, {{74.5, 37, 5.6}, {78.5, 16, 5.6}}, {{6.5, 45, 5.6}, {
       10.5, 27, 5.6}}, {{78.5, 5, 5.6}, {74.5, 10, 5.6}}, {{26.5, 37, 5.6}, {
       30.5, 21, 5.6}}, {{74.5, 40, 5.6}, {70.5, 44, 5.6}}, {{30.5, 9, 5.6}, {
       50.5, 2, 5.6}}, {{38.5, 59, 5.6}, {42.5, 53, 5.6}}, {{2.5, 51, 5.6}, {
       2.5, 28, 5.6}}, {{58.5, 60, 5.6}, {54.5, 67, 5.6}}, {{42.5, 73, 5.6}, {
       46.5, 70, 5.6}}, {{34.5, 56, 5.6}, {14.5, 73, 5.6}}, {{
       42.5, 67, 5.6}, {34.5, 72, 5.6}}, {{54.5, 41, 5.6}, {
       50.5, 52, 5.6}}, {{46.5, 73, 5.6}, {34.5, 79, 5.6}}, {{
       14.5, 66, 5.6}, {18.5, 55, 5.6}}, {{50.5, 14, 5.6}, {
       50.5, 19, 5.6}}, {{74.5, 22, 5.6}, {78.5, 15, 5.6}}, {{
       14.5, 41, 5.6}, {18.5, 33, 5.6}}, {{26.5, 49, 5.6}, {
       42.5, 38, 5.6}}, {{18.5, 47, 5.6}, {14.5, 56, 5.6}}, {{
       54.5, 27, 5.6}, {70.5, 10, 5.6}}, {{34.5, 59, 5.6}, {
       10.5, 79, 5.6}}, {{70.5, 80, 5.6}, {78.5, 77, 5.6}}, {{
       58.5, 38, 5.6}, {50.5, 53, 5.6}}, {{30.5, 72, 5.6}, {
       42.5, 55, 5.6}}, {{10.5, 55, 5.6}, {10.5, 54, 5.6}}, {{
       42.5, 45, 5.6}, {10.5, 73, 5.6}}, {{22.5, 39, 5.6}, {
       34.5, 36, 5.6}}, {{54.5, 51, 5.6}, {58.5, 44, 5.6}}, {{
       46.5, 35, 5.6}, {38.5, 40, 5.6}}, {{26.5, 70, 5.6}, {
       26.5, 74, 5.6}}, {{38.5, 80, 5.6}, {46.5, 74, 5.6}}, {{
       66.5, 38, 5.6}, {62.5, 45, 5.6}}, {{62.5, 80, 5.6}, {
       66.5, 73, 5.6}}, {{58.5, 41, 5.6}, {78.5, 9, 5.6}}, {{26.5, 54, 5.6}, {
       38.5, 44, 5.6}}, {{42.5, 30, 5.6}, {42.5, 34, 5.6}}, {{
       34.5, 62, 5.6}, {38.5, 57, 5.6}}, {{38.5, 52, 5.6}, {
       30.5, 58, 5.6}}, {{22.5, 45, 5.6}, {22.5, 41, 5.6}}, {{
       14.5, 20, 5.6}, {26.5, 16, 5.6}}, {{6.5, 34, 5.6}, {10.5, 17, 5.6}}, {{
       30.5, 30, 5.6}, {30.5, 23, 5.6}}, {{18.5, 75, 5.6}, {
       14.5, 78, 5.6}}, {{74.5, 76, 5.6}, {70.5, 79, 5.6}}, {{
       58.5, 27, 5.6}, {58.5, 28, 5.6}}, {{2.5, 35, 5.6}, {2.5, 38, 5.6}}, {{
       6.5, 54, 5.6}, {2.5, 61, 5.6}}, {{38.5, 18, 5.6}, {46.5, 13, 5.6}}, {{
       34.5, 11, 5.6}, {30.5, 12, 5.6}}, {{2.5, 24, 5.6}, {2.5, 46, 5.6}}, {{
       18.5, 37, 5.6}, {2.5, 65, 5.6}}, {{2.5, 14, 5.6}, {14.5, 8, 5.6}}, {{
       18.5, 63, 5.6}, {26.5, 52, 5.6}}, {{70.5, 61, 5.6}, {
       62.5, 66, 5.6}}, {{58.5, 71, 5.6}, {66.5, 68, 5.6}}, {{
       14.5, 54, 5.6}, {22.5, 37, 5.6}}, {{34.5, 50, 5.6}, {
       38.5, 47, 5.6}}, {{2.5, 78, 5.6}, {2.5, 72, 5.6}}, {{34.5, 7, 5.6}, {
       42.5, 2, 5.6}}, {{22.5, 35, 5.6}, {10.5, 59, 5.6}}, {{78.5, 1, 5.6}, {
       70.5, 6, 5.6}}, {{74.5, 21, 5.6}, {54.5, 65, 5.6}}, {{30.5, 50, 5.6}, {
       38.5, 43, 5.6}}, {{62.5, 78, 5.6}, {66.5, 69, 5.6}}, {{6.5, 25, 5.6}, {
       6.5, 28, 5.6}}, {{70.5, 31, 5.6}, {70.5, 33, 5.6}}, {{66.5, 64, 5.6}, {
       74.5, 60, 5.6}}, {{42.5, 18, 5.6}, {54.5, 10, 5.6}}, {{38.5, 9, 5.6}, {
       14.5, 15, 5.6}}, {{10.5, 2, 5.6}, {2.5, 2, 5.6}}, {{58.5, 80, 5.6}, {
       42.5, 80, 5.6}}, {{62.5, 8, 5.6}, {46.5, 30, 5.6}}, {{74.5, 25, 5.6}, {
       70.5, 41, 5.6}}, {{58.5, 37, 5.6}, {54.5, 40, 5.6}}, {{
       14.5, 10, 5.6}, {10.5, 11, 5.6}}, {{34.5, 24, 5.6}, {
       34.5, 30, 5.6}}, {{10.5, 50, 5.6}, {18.5, 30, 5.6}}, {{
       62.5, 33, 5.6}, {58.5, 40, 5.6}}, {{2.5, 37, 5.6}, {2.5, 50, 5.6}}, {{
       78.5, 42, 5.6}, {78.5, 36, 5.6}}, {{18.5, 7, 5.6}, {22.5, 4, 5.6}}, {{
       10.5, 8, 5.6}, {6.5, 9, 5.6}}, {{58.5, 50, 5.6}, {62.5, 41, 5.6}}, {{
       10.5, 35, 5.6}, {14.5, 25, 5.6}}, {{30.5, 68, 5.6}, {
       34.5, 63, 5.6}}, {{78.5, 74, 5.6}, {78.5, 65, 5.6}}, {{
       38.5, 39, 5.6}, {34.5, 41, 5.6}}, {{38.5, 50, 5.6}, {
       54.5, 34, 5.6}}, {{6.5, 80, 5.6}, {38.5, 53, 5.6}}, {{18.5, 27, 5.6}, {
       30.5, 16, 5.6}}, {{78.5, 69, 5.6}, {78.5, 59, 5.6}}, {{
       34.5, 75, 5.6}, {42.5, 68, 5.6}}, {{14.5, 34, 5.6}, {6.5, 49, 5.6}}, {{
       50.5, 71, 5.6}, {42.5, 77, 5.6}}, {{58.5, 18, 5.6}, {
       62.5, 12, 5.6}}, {{26.5, 51, 5.6}, {18.5, 56, 5.6}}, {{
       22.5, 38, 5.6}, {26.5, 27, 5.6}}, {{58.5, 77, 5.6}, {
       58.5, 75, 5.6}}, {{18.5, 4, 5.6}, {22.5, 1, 5.6}}, {{26.5, 58, 5.6}, {
       38.5, 48, 5.6}}, {{26.5, 64, 5.6}, {18.5, 71, 5.6}}, {{
       70.5, 52, 5.6}, {74.5, 44, 5.6}}, {{58.5, 34, 5.6}, {
       54.5, 38, 5.6}}, {{30.5, 42, 5.6}, {26.5, 43, 5.6}}}, 0.36], 
    CylinderBox[{{{46.5, 7, 2}, {46.5, 7, 5.6}}, {{6.5, 16, 2}, {
       6.5, 16, 5.6}}, {{6.5, 59, 2}, {6.5, 59, 5.6}}, {{30.5, 19, 2}, {
       30.5, 19, 5.6}}, {{34.5, 38, 2}, {34.5, 38, 5.6}}, {{38.5, 17, 2}, {
       38.5, 17, 5.6}}, {{46.5, 69, 2}, {46.5, 69, 5.6}}, {{50.5, 46, 2}, {
       50.5, 46, 5.6}}, {{58.5, 56, 2}, {58.5, 56, 5.6}}, {{78.5, 12, 2}, {
       78.5, 12, 5.6}}, {{46.5, 47, 2}, {46.5, 47, 5.6}}, {{18.5, 70, 2}, {
       18.5, 70, 5.6}}, {{42.5, 39, 2}, {42.5, 39, 5.6}}, {{26.5, 53, 2}, {
       26.5, 53, 5.6}}, {{2.5, 10, 2}, {2.5, 10, 5.6}}, {{14.5, 2, 2}, {
       14.5, 2, 5.6}}, {{78.5, 32, 2}, {78.5, 32, 5.6}}, {{74.5, 59, 2}, {
       74.5, 59, 5.6}}, {{50.5, 63, 2}, {50.5, 63, 5.6}}, {{58.5, 54, 2}, {
       58.5, 54, 5.6}}, {{70.5, 8, 2}, {70.5, 8, 5.6}}, {{42.5, 36, 2}, {
       42.5, 36, 5.6}}, {{62.5, 1, 2}, {62.5, 1, 5.6}}, {{18.5, 13, 2}, {
       18.5, 13, 5.6}}, {{54.5, 76, 2}, {54.5, 76, 5.6}}, {{62.5, 55, 2}, {
       62.5, 55, 5.6}}, {{30.5, 13, 2}, {30.5, 13, 5.6}}, {{22.5, 17, 2}, {
       22.5, 17, 5.6}}, {{62.5, 22, 2}, {62.5, 22, 5.6}}, {{6.5, 63, 2}, {
       6.5, 63, 5.6}}, {{54.5, 7, 2}, {54.5, 7, 5.6}}, {{70.5, 3, 2}, {
       70.5, 3, 5.6}}, {{62.5, 72, 2}, {62.5, 72, 5.6}}, {{58.5, 79, 2}, {
       58.5, 79, 5.6}}, {{46.5, 57, 2}, {46.5, 57, 5.6}}, {{42.5, 66, 2}, {
       42.5, 66, 5.6}}, {{78.5, 25, 2}, {78.5, 25, 5.6}}, {{74.5, 51, 2}, {
       74.5, 51, 5.6}}, {{2.5, 15, 2}, {2.5, 15, 5.6}}, {{22.5, 9, 2}, {
       22.5, 9, 5.6}}, {{2.5, 16, 2}, {2.5, 16, 5.6}}, {{26.5, 9, 2}, {
       26.5, 9, 5.6}}, {{30.5, 38, 2}, {30.5, 38, 5.6}}, {{22.5, 46, 2}, {
       22.5, 46, 5.6}}, {{74.5, 15, 2}, {74.5, 15, 5.6}}, {{58.5, 36, 2}, {
       58.5, 36, 5.6}}, {{6.5, 64, 2}, {6.5, 64, 5.6}}, {{6.5, 73, 2}, {
       6.5, 73, 5.6}}, {{26.5, 75, 2}, {26.5, 75, 5.6}}, {{66.5, 24, 2}, {
       66.5, 24, 5.6}}, {{70.5, 70, 2}, {70.5, 70, 5.6}}, {{78.5, 51, 2}, {
       78.5, 51, 5.6}}, {{74.5, 33, 2}, {74.5, 33, 5.6}}, {{74.5, 27, 2}, {
       74.5, 27, 5.6}}, {{14.5, 11, 2}, {14.5, 11, 5.6}}, {{18.5, 1, 2}, {
       18.5, 1, 5.6}}, {{70.5, 66, 2}, {70.5, 66, 5.6}}, {{62.5, 68, 2}, {
       62.5, 68, 5.6}}, {{34.5, 78, 2}, {34.5, 78, 5.6}}, {{34.5, 76, 2}, {
       34.5, 76, 5.6}}, {{50.5, 73, 2}, {50.5, 73, 5.6}}, {{50.5, 74, 2}, {
       50.5, 74, 5.6}}, {{2.5, 45, 2}, {2.5, 45, 5.6}}, {{2.5, 55, 2}, {
       2.5, 55, 5.6}}, {{42.5, 10, 2}, {42.5, 10, 5.6}}, {{46.5, 9, 2}, {
       46.5, 9, 5.6}}, {{58.5, 7, 2}, {58.5, 7, 5.6}}, {{42.5, 17, 2}, {
       42.5, 17, 5.6}}, {{6.5, 79, 2}, {6.5, 79, 5.6}}, {{6.5, 76, 2}, {
       6.5, 76, 5.6}}, {{70.5, 14, 2}, {70.5, 14, 5.6}}, {{66.5, 16, 2}, {
       66.5, 16, 5.6}}, {{42.5, 70, 2}, {42.5, 70, 5.6}}, {{54.5, 69, 2}, {
       54.5, 69, 5.6}}, {{74.5, 14, 2}, {74.5, 14, 5.6}}, {{26.5, 57, 2}, {
       26.5, 57, 5.6}}, {{46.5, 41, 2}, {46.5, 41, 5.6}}, {{22.5, 66, 2}, {
       22.5, 66, 5.6}}, {{34.5, 60, 2}, {34.5, 60, 5.6}}, {{46.5, 49, 2}, {
       46.5, 49, 5.6}}, {{14.5, 62, 2}, {14.5, 62, 5.6}}, {{14.5, 58, 2}, {
       14.5, 58, 5.6}}, {{22.5, 52, 2}, {22.5, 52, 5.6}}, {{46.5, 36, 2}, {
       46.5, 36, 5.6}}, {{54.5, 42, 2}, {54.5, 42, 5.6}}, {{66.5, 28, 2}, {
       66.5, 28, 5.6}}, {{46.5, 8, 2}, {46.5, 8, 5.6}}, {{6.5, 17, 2}, {
       6.5, 17, 5.6}}, {{58.5, 30, 2}, {58.5, 30, 5.6}}, {{46.5, 40, 2}, {
       46.5, 40, 5.6}}, {{14.5, 17, 2}, {14.5, 17, 5.6}}, {{2.5, 60, 2}, {
       2.5, 60, 5.6}}, {{58.5, 51, 2}, {58.5, 51, 5.6}}, {{74.5, 18, 2}, {
       74.5, 18, 5.6}}, {{6.5, 57, 2}, {6.5, 57, 5.6}}, {{18.5, 23, 2}, {
       18.5, 23, 5.6}}, {{26.5, 20, 2}, {26.5, 20, 5.6}}, {{58.5, 5, 2}, {
       58.5, 5, 5.6}}, {{78.5, 26, 2}, {78.5, 26, 5.6}}, {{78.5, 27, 2}, {
       78.5, 27, 5.6}}, {{66.5, 80, 2}, {66.5, 80, 5.6}}, {{74.5, 66, 2}, {
       74.5, 66, 5.6}}, {{66.5, 33, 2}, {66.5, 33, 5.6}}, {{50.5, 59, 2}, {
       50.5, 59, 5.6}}, {{62.5, 58, 2}, {62.5, 58, 5.6}}, {{74.5, 54, 2}, {
       74.5, 54, 5.6}}, {{46.5, 31, 2}, {46.5, 31, 5.6}}, {{62.5, 11, 2}, {
       62.5, 11, 5.6}}, {{54.5, 75, 2}, {54.5, 75, 5.6}}, {{66.5, 43, 2}, {
       66.5, 43, 5.6}}, {{38.5, 30, 2}, {38.5, 30, 5.6}}, {{46.5, 27, 2}, {
       46.5, 27, 5.6}}, {{74.5, 69, 2}, {74.5, 69, 5.6}}, {{78.5, 55, 2}, {
       78.5, 55, 5.6}}, {{34.5, 21, 2}, {34.5, 21, 5.6}}, {{34.5, 29, 2}, {
       34.5, 29, 5.6}}, {{18.5, 48, 2}, {18.5, 48, 5.6}}, {{30.5, 45, 2}, {
       30.5, 45, 5.6}}, {{50.5, 79, 2}, {50.5, 79, 5.6}}, {{74.5, 24, 2}, {
       74.5, 24, 5.6}}, {{50.5, 55, 2}, {50.5, 55, 5.6}}, {{70.5, 25, 2}, {
       70.5, 25, 5.6}}, {{30.5, 4, 2}, {30.5, 4, 5.6}}, {{18.5, 10, 2}, {
       18.5, 10, 5.6}}, {{54.5, 14, 2}, {54.5, 14, 5.6}}, {{50.5, 24, 2}, {
       50.5, 24, 5.6}}, {{22.5, 61, 2}, {22.5, 61, 5.6}}, {{70.5, 20, 2}, {
       70.5, 20, 5.6}}, {{2.5, 29, 2}, {2.5, 29, 5.6}}, {{2.5, 49, 2}, {
       2.5, 49, 5.6}}, {{66.5, 49, 2}, {66.5, 49, 5.6}}, {{58.5, 66, 2}, {
       58.5, 66, 5.6}}, {{26.5, 78, 2}, {26.5, 78, 5.6}}, {{46.5, 53, 2}, {
       46.5, 53, 5.6}}, {{50.5, 37, 2}, {50.5, 37, 5.6}}, {{30.5, 54, 2}, {
       30.5, 54, 5.6}}, {{14.5, 76, 2}, {14.5, 76, 5.6}}, {{30.5, 64, 2}, {
       30.5, 64, 5.6}}, {{70.5, 57, 2}, {70.5, 57, 5.6}}, {{70.5, 59, 2}, {
       70.5, 59, 5.6}}, {{58.5, 19, 2}, {58.5, 19, 5.6}}, {{50.5, 27, 2}, {
       50.5, 27, 5.6}}, {{30.5, 22, 2}, {30.5, 22, 5.6}}, {{30.5, 31, 2}, {
       30.5, 31, 5.6}}, {{14.5, 67, 2}, {14.5, 67, 5.6}}, {{58.5, 25, 2}, {
       58.5, 25, 5.6}}, {{78.5, 3, 2}, {78.5, 3, 5.6}}, {{62.5, 10, 2}, {
       62.5, 10, 5.6}}, {{10.5, 58, 2}, {10.5, 58, 5.6}}, {{26.5, 26, 2}, {
       26.5, 26, 5.6}}, {{38.5, 65, 2}, {38.5, 65, 5.6}}, {{38.5, 69, 2}, {
       38.5, 69, 5.6}}, {{14.5, 46, 2}, {14.5, 46, 5.6}}, {{18.5, 40, 2}, {
       18.5, 40, 5.6}}, {{18.5, 25, 2}, {18.5, 25, 5.6}}, {{26.5, 19, 2}, {
       26.5, 19, 5.6}}, {{14.5, 26, 2}, {14.5, 26, 5.6}}, {{18.5, 20, 2}, {
       18.5, 20, 5.6}}, {{50.5, 5, 2}, {50.5, 5, 5.6}}, {{74.5, 2, 2}, {
       74.5, 2, 5.6}}, {{46.5, 10, 2}, {46.5, 10, 5.6}}, {{34.5, 16, 2}, {
       34.5, 16, 5.6}}, {{22.5, 26, 2}, {22.5, 26, 5.6}}, {{22.5, 31, 2}, {
       22.5, 31, 5.6}}, {{30.5, 79, 2}, {30.5, 79, 5.6}}, {{34.5, 74, 2}, {
       34.5, 74, 5.6}}, {{74.5, 17, 2}, {74.5, 17, 5.6}}, {{50.5, 54, 2}, {
       50.5, 54, 5.6}}, {{38.5, 10, 2}, {38.5, 10, 5.6}}, {{18.5, 15, 2}, {
       18.5, 15, 5.6}}, {{6.5, 46, 2}, {6.5, 46, 5.6}}, {{14.5, 31, 2}, {
       14.5, 31, 5.6}}, {{42.5, 49, 2}, {42.5, 49, 5.6}}, {{46.5, 43, 2}, {
       46.5, 43, 5.6}}, {{74.5, 36, 2}, {74.5, 36, 5.6}}, {{66.5, 48, 2}, {
       66.5, 48, 5.6}}, {{58.5, 53, 2}, {58.5, 53, 5.6}}, {{50.5, 60, 2}, {
       50.5, 60, 5.6}}, {{10.5, 76, 2}, {10.5, 76, 5.6}}, {{14.5, 70, 2}, {
       14.5, 70, 5.6}}, {{46.5, 23, 2}, {46.5, 23, 5.6}}, {{46.5, 16, 2}, {
       46.5, 16, 5.6}}, {{26.5, 3, 2}, {26.5, 3, 5.6}}, {{34.5, 3, 2}, {
       34.5, 3, 5.6}}, {{54.5, 37, 2}, {54.5, 37, 5.6}}, {{54.5, 35, 2}, {
       54.5, 35, 5.6}}, {{2.5, 23, 2}, {2.5, 23, 5.6}}, {{6.5, 18, 2}, {
       6.5, 18, 5.6}}, {{74.5, 37, 2}, {74.5, 37, 5.6}}, {{78.5, 16, 2}, {
       78.5, 16, 5.6}}, {{6.5, 45, 2}, {6.5, 45, 5.6}}, {{10.5, 27, 2}, {
       10.5, 27, 5.6}}, {{78.5, 5, 2}, {78.5, 5, 5.6}}, {{74.5, 10, 2}, {
       74.5, 10, 5.6}}, {{26.5, 37, 2}, {26.5, 37, 5.6}}, {{30.5, 21, 2}, {
       30.5, 21, 5.6}}, {{74.5, 40, 2}, {74.5, 40, 5.6}}, {{70.5, 44, 2}, {
       70.5, 44, 5.6}}, {{30.5, 9, 2}, {30.5, 9, 5.6}}, {{50.5, 2, 2}, {
       50.5, 2, 5.6}}, {{38.5, 59, 2}, {38.5, 59, 5.6}}, {{42.5, 53, 2}, {
       42.5, 53, 5.6}}, {{2.5, 51, 2}, {2.5, 51, 5.6}}, {{2.5, 28, 2}, {
       2.5, 28, 5.6}}, {{58.5, 60, 2}, {58.5, 60, 5.6}}, {{54.5, 67, 2}, {
       54.5, 67, 5.6}}, {{42.5, 73, 2}, {42.5, 73, 5.6}}, {{46.5, 70, 2}, {
       46.5, 70, 5.6}}, {{34.5, 56, 2}, {34.5, 56, 5.6}}, {{14.5, 73, 2}, {
       14.5, 73, 5.6}}, {{42.5, 67, 2}, {42.5, 67, 5.6}}, {{34.5, 72, 2}, {
       34.5, 72, 5.6}}, {{54.5, 41, 2}, {54.5, 41, 5.6}}, {{50.5, 52, 2}, {
       50.5, 52, 5.6}}, {{46.5, 73, 2}, {46.5, 73, 5.6}}, {{34.5, 79, 2}, {
       34.5, 79, 5.6}}, {{14.5, 66, 2}, {14.5, 66, 5.6}}, {{18.5, 55, 2}, {
       18.5, 55, 5.6}}, {{50.5, 14, 2}, {50.5, 14, 5.6}}, {{50.5, 19, 2}, {
       50.5, 19, 5.6}}, {{74.5, 22, 2}, {74.5, 22, 5.6}}, {{78.5, 15, 2}, {
       78.5, 15, 5.6}}, {{14.5, 41, 2}, {14.5, 41, 5.6}}, {{18.5, 33, 2}, {
       18.5, 33, 5.6}}, {{26.5, 49, 2}, {26.5, 49, 5.6}}, {{42.5, 38, 2}, {
       42.5, 38, 5.6}}, {{18.5, 47, 2}, {18.5, 47, 5.6}}, {{14.5, 56, 2}, {
       14.5, 56, 5.6}}, {{54.5, 27, 2}, {54.5, 27, 5.6}}, {{70.5, 10, 2}, {
       70.5, 10, 5.6}}, {{34.5, 59, 2}, {34.5, 59, 5.6}}, {{10.5, 79, 2}, {
       10.5, 79, 5.6}}, {{70.5, 80, 2}, {70.5, 80, 5.6}}, {{78.5, 77, 2}, {
       78.5, 77, 5.6}}, {{58.5, 38, 2}, {58.5, 38, 5.6}}, {{50.5, 53, 2}, {
       50.5, 53, 5.6}}, {{30.5, 72, 2}, {30.5, 72, 5.6}}, {{42.5, 55, 2}, {
       42.5, 55, 5.6}}, {{10.5, 55, 2}, {10.5, 55, 5.6}}, {{10.5, 54, 2}, {
       10.5, 54, 5.6}}, {{42.5, 45, 2}, {42.5, 45, 5.6}}, {{10.5, 73, 2}, {
       10.5, 73, 5.6}}, {{22.5, 39, 2}, {22.5, 39, 5.6}}, {{34.5, 36, 2}, {
       34.5, 36, 5.6}}, {{54.5, 51, 2}, {54.5, 51, 5.6}}, {{58.5, 44, 2}, {
       58.5, 44, 5.6}}, {{46.5, 35, 2}, {46.5, 35, 5.6}}, {{38.5, 40, 2}, {
       38.5, 40, 5.6}}, {{26.5, 70, 2}, {26.5, 70, 5.6}}, {{26.5, 74, 2}, {
       26.5, 74, 5.6}}, {{38.5, 80, 2}, {38.5, 80, 5.6}}, {{46.5, 74, 2}, {
       46.5, 74, 5.6}}, {{66.5, 38, 2}, {66.5, 38, 5.6}}, {{62.5, 45, 2}, {
       62.5, 45, 5.6}}, {{62.5, 80, 2}, {62.5, 80, 5.6}}, {{66.5, 73, 2}, {
       66.5, 73, 5.6}}, {{58.5, 41, 2}, {58.5, 41, 5.6}}, {{78.5, 9, 2}, {
       78.5, 9, 5.6}}, {{26.5, 54, 2}, {26.5, 54, 5.6}}, {{38.5, 44, 2}, {
       38.5, 44, 5.6}}, {{42.5, 30, 2}, {42.5, 30, 5.6}}, {{42.5, 34, 2}, {
       42.5, 34, 5.6}}, {{34.5, 62, 2}, {34.5, 62, 5.6}}, {{38.5, 57, 2}, {
       38.5, 57, 5.6}}, {{38.5, 52, 2}, {38.5, 52, 5.6}}, {{30.5, 58, 2}, {
       30.5, 58, 5.6}}, {{22.5, 45, 2}, {22.5, 45, 5.6}}, {{22.5, 41, 2}, {
       22.5, 41, 5.6}}, {{14.5, 20, 2}, {14.5, 20, 5.6}}, {{26.5, 16, 2}, {
       26.5, 16, 5.6}}, {{6.5, 34, 2}, {6.5, 34, 5.6}}, {{10.5, 17, 2}, {
       10.5, 17, 5.6}}, {{30.5, 30, 2}, {30.5, 30, 5.6}}, {{30.5, 23, 2}, {
       30.5, 23, 5.6}}, {{18.5, 75, 2}, {18.5, 75, 5.6}}, {{14.5, 78, 2}, {
       14.5, 78, 5.6}}, {{74.5, 76, 2}, {74.5, 76, 5.6}}, {{70.5, 79, 2}, {
       70.5, 79, 5.6}}, {{58.5, 27, 2}, {58.5, 27, 5.6}}, {{58.5, 28, 2}, {
       58.5, 28, 5.6}}, {{2.5, 35, 2}, {2.5, 35, 5.6}}, {{2.5, 38, 2}, {
       2.5, 38, 5.6}}, {{6.5, 54, 2}, {6.5, 54, 5.6}}, {{2.5, 61, 2}, {
       2.5, 61, 5.6}}, {{38.5, 18, 2}, {38.5, 18, 5.6}}, {{46.5, 13, 2}, {
       46.5, 13, 5.6}}, {{34.5, 11, 2}, {34.5, 11, 5.6}}, {{30.5, 12, 2}, {
       30.5, 12, 5.6}}, {{2.5, 24, 2}, {2.5, 24, 5.6}}, {{2.5, 46, 2}, {
       2.5, 46, 5.6}}, {{18.5, 37, 2}, {18.5, 37, 5.6}}, {{2.5, 65, 2}, {
       2.5, 65, 5.6}}, {{2.5, 14, 2}, {2.5, 14, 5.6}}, {{14.5, 8, 2}, {
       14.5, 8, 5.6}}, {{18.5, 63, 2}, {18.5, 63, 5.6}}, {{26.5, 52, 2}, {
       26.5, 52, 5.6}}, {{70.5, 61, 2}, {70.5, 61, 5.6}}, {{62.5, 66, 2}, {
       62.5, 66, 5.6}}, {{58.5, 71, 2}, {58.5, 71, 5.6}}, {{66.5, 68, 2}, {
       66.5, 68, 5.6}}, {{14.5, 54, 2}, {14.5, 54, 5.6}}, {{22.5, 37, 2}, {
       22.5, 37, 5.6}}, {{34.5, 50, 2}, {34.5, 50, 5.6}}, {{38.5, 47, 2}, {
       38.5, 47, 5.6}}, {{2.5, 78, 2}, {2.5, 78, 5.6}}, {{2.5, 72, 2}, {
       2.5, 72, 5.6}}, {{34.5, 7, 2}, {34.5, 7, 5.6}}, {{42.5, 2, 2}, {
       42.5, 2, 5.6}}, {{22.5, 35, 2}, {22.5, 35, 5.6}}, {{10.5, 59, 2}, {
       10.5, 59, 5.6}}, {{78.5, 1, 2}, {78.5, 1, 5.6}}, {{70.5, 6, 2}, {
       70.5, 6, 5.6}}, {{74.5, 21, 2}, {74.5, 21, 5.6}}, {{54.5, 65, 2}, {
       54.5, 65, 5.6}}, {{30.5, 50, 2}, {30.5, 50, 5.6}}, {{38.5, 43, 2}, {
       38.5, 43, 5.6}}, {{62.5, 78, 2}, {62.5, 78, 5.6}}, {{66.5, 69, 2}, {
       66.5, 69, 5.6}}, {{6.5, 25, 2}, {6.5, 25, 5.6}}, {{6.5, 28, 2}, {
       6.5, 28, 5.6}}, {{70.5, 31, 2}, {70.5, 31, 5.6}}, {{70.5, 33, 2}, {
       70.5, 33, 5.6}}, {{66.5, 64, 2}, {66.5, 64, 5.6}}, {{74.5, 60, 2}, {
       74.5, 60, 5.6}}, {{42.5, 18, 2}, {42.5, 18, 5.6}}, {{54.5, 10, 2}, {
       54.5, 10, 5.6}}, {{38.5, 9, 2}, {38.5, 9, 5.6}}, {{14.5, 15, 2}, {
       14.5, 15, 5.6}}, {{10.5, 2, 2}, {10.5, 2, 5.6}}, {{2.5, 2, 2}, {
       2.5, 2, 5.6}}, {{58.5, 80, 2}, {58.5, 80, 5.6}}, {{42.5, 80, 2}, {
       42.5, 80, 5.6}}, {{62.5, 8, 2}, {62.5, 8, 5.6}}, {{46.5, 30, 2}, {
       46.5, 30, 5.6}}, {{74.5, 25, 2}, {74.5, 25, 5.6}}, {{70.5, 41, 2}, {
       70.5, 41, 5.6}}, {{58.5, 37, 2}, {58.5, 37, 5.6}}, {{54.5, 40, 2}, {
       54.5, 40, 5.6}}, {{14.5, 10, 2}, {14.5, 10, 5.6}}, {{10.5, 11, 2}, {
       10.5, 11, 5.6}}, {{34.5, 24, 2}, {34.5, 24, 5.6}}, {{34.5, 30, 2}, {
       34.5, 30, 5.6}}, {{10.5, 50, 2}, {10.5, 50, 5.6}}, {{18.5, 30, 2}, {
       18.5, 30, 5.6}}, {{62.5, 33, 2}, {62.5, 33, 5.6}}, {{58.5, 40, 2}, {
       58.5, 40, 5.6}}, {{2.5, 37, 2}, {2.5, 37, 5.6}}, {{2.5, 50, 2}, {
       2.5, 50, 5.6}}, {{78.5, 42, 2}, {78.5, 42, 5.6}}, {{78.5, 36, 2}, {
       78.5, 36, 5.6}}, {{18.5, 7, 2}, {18.5, 7, 5.6}}, {{22.5, 4, 2}, {
       22.5, 4, 5.6}}, {{10.5, 8, 2}, {10.5, 8, 5.6}}, {{6.5, 9, 2}, {
       6.5, 9, 5.6}}, {{58.5, 50, 2}, {58.5, 50, 5.6}}, {{62.5, 41, 2}, {
       62.5, 41, 5.6}}, {{10.5, 35, 2}, {10.5, 35, 5.6}}, {{14.5, 25, 2}, {
       14.5, 25, 5.6}}, {{30.5, 68, 2}, {30.5, 68, 5.6}}, {{34.5, 63, 2}, {
       34.5, 63, 5.6}}, {{78.5, 74, 2}, {78.5, 74, 5.6}}, {{78.5, 65, 2}, {
       78.5, 65, 5.6}}, {{38.5, 39, 2}, {38.5, 39, 5.6}}, {{34.5, 41, 2}, {
       34.5, 41, 5.6}}, {{38.5, 50, 2}, {38.5, 50, 5.6}}, {{54.5, 34, 2}, {
       54.5, 34, 5.6}}, {{6.5, 80, 2}, {6.5, 80, 5.6}}, {{38.5, 53, 2}, {
       38.5, 53, 5.6}}, {{18.5, 27, 2}, {18.5, 27, 5.6}}, {{30.5, 16, 2}, {
       30.5, 16, 5.6}}, {{78.5, 69, 2}, {78.5, 69, 5.6}}, {{78.5, 59, 2}, {
       78.5, 59, 5.6}}, {{34.5, 75, 2}, {34.5, 75, 5.6}}, {{42.5, 68, 2}, {
       42.5, 68, 5.6}}, {{14.5, 34, 2}, {14.5, 34, 5.6}}, {{6.5, 49, 2}, {
       6.5, 49, 5.6}}, {{50.5, 71, 2}, {50.5, 71, 5.6}}, {{42.5, 77, 2}, {
       42.5, 77, 5.6}}, {{58.5, 18, 2}, {58.5, 18, 5.6}}, {{62.5, 12, 2}, {
       62.5, 12, 5.6}}, {{26.5, 51, 2}, {26.5, 51, 5.6}}, {{18.5, 56, 2}, {
       18.5, 56, 5.6}}, {{22.5, 38, 2}, {22.5, 38, 5.6}}, {{26.5, 27, 2}, {
       26.5, 27, 5.6}}, {{58.5, 77, 2}, {58.5, 77, 5.6}}, {{58.5, 75, 2}, {
       58.5, 75, 5.6}}, {{18.5, 4, 2}, {18.5, 4, 5.6}}, {{22.5, 1, 2}, {
       22.5, 1, 5.6}}, {{26.5, 58, 2}, {26.5, 58, 5.6}}, {{38.5, 48, 2}, {
       38.5, 48, 5.6}}, {{26.5, 64, 2}, {26.5, 64, 5.6}}, {{18.5, 71, 2}, {
       18.5, 71, 5.6}}, {{70.5, 52, 2}, {70.5, 52, 5.6}}, {{74.5, 44, 2}, {
       74.5, 44, 5.6}}, {{58.5, 34, 2}, {58.5, 34, 5.6}}, {{54.5, 38, 2}, {
       54.5, 38, 5.6}}, {{30.5, 42, 2}, {30.5, 42, 5.6}}, {{26.5, 43, 2}, {
       26.5, 43, 5.6}}}, 0.06]}, 
   {RGBColor[1, 0, 1], 
    CylinderBox[{{{2, 42.5, -3.6}, {69, 2.5, -3.6}}, {{54, 22.5, -3.6}, {
       45, 42.5, -3.6}}, {{44, 30.5, -3.6}, {13, 62.5, -3.6}}, {{
       17, 42.5, -3.6}, {28, 42.5, -3.6}}, {{7, 54.5, -3.6}, {
       23, 50.5, -3.6}}, {{42, 50.5, -3.6}, {41, 58.5, -3.6}}, {{
       46, 58.5, -3.6}, {72, 10.5, -3.6}}, {{11, 66.5, -3.6}, {
       76, 54.5, -3.6}}, {{18, 74.5, -3.6}, {78, 62.5, -3.6}}, {{
       22, 58.5, -3.6}, {52, 42.5, -3.6}}, {{63, 18.5, -3.6}, {
       67, 18.5, -3.6}}, {{77, 66.5, -3.6}, {27, 74.5, -3.6}}, {{
       25, 6.5, -3.6}, {21, 10.5, -3.6}}, {{40, 6.5, -3.6}, {
       14, 26.5, -3.6}}, {{39, 14.5, -3.6}, {56, 2.5, -3.6}}, {{
       16, 30.5, -3.6}, {31, 14.5, -3.6}}, {{31, 26.5, -3.6}, {
       4, 42.5, -3.6}}, {{45, 18.5, -3.6}, {50, 14.5, -3.6}}, {{
       25, 22.5, -3.6}, {30, 18.5, -3.6}}, {{12, 70.5, -3.6}, {
       20, 70.5, -3.6}}, {{34, 2.5, -3.6}, {13, 22.5, -3.6}}, {{
       39, 34.5, -3.6}, {53, 22.5, -3.6}}, {{45, 22.5, -3.6}, {
       38, 26.5, -3.6}}, {{48, 26.5, -3.6}, {40, 26.5, -3.6}}, {{
       22, 66.5, -3.6}, {68, 58.5, -3.6}}, {{63, 34.5, -3.6}, {
       70, 22.5, -3.6}}, {{75, 14.5, -3.6}, {55, 42.5, -3.6}}, {{
       79, 30.5, -3.6}, {68, 50.5, -3.6}}, {{20, 58.5, -3.6}, {
       55, 38.5, -3.6}}, {{14, 22.5, -3.6}, {8, 34.5, -3.6}}, {{
       72, 42.5, -3.6}, {56, 46.5, -3.6}}, {{59, 10.5, -3.6}, {
       65, 6.5, -3.6}}, {{39, 62.5, -3.6}, {58, 58.5, -3.6}}, {{
       69, 38.5, -3.6}, {74, 18.5, -3.6}}, {{27, 30.5, -3.6}, {
       3, 50.5, -3.6}}, {{1, 46.5, -3.6}, {3, 46.5, -3.6}}, {{
       59, 78.5, -3.6}, {72, 74.5, -3.6}}, {{58, 74.5, -3.6}, {
       76, 70.5, -3.6}}, {{6, 6.5, -3.6}, {4, 34.5, -3.6}}, {{
       38, 2.5, -3.6}, {34, 6.5, -3.6}}, {{66, 6.5, -3.6}, {
       55, 14.5, -3.6}}, {{61, 6.5, -3.6}, {39, 18.5, -3.6}}, {{
       1, 66.5, -3.6}, {15, 54.5, -3.6}}, {{75, 6.5, -3.6}, {
       64, 14.5, -3.6}}, {{72, 38.5, -3.6}, {74, 34.5, -3.6}}, {{
       39, 58.5, -3.6}, {40, 54.5, -3.6}}, {{44, 58.5, -3.6}, {
       22, 62.5, -3.6}}, {{21, 2.5, -3.6}, {1, 6.5, -3.6}}, {{
       67, 10.5, -3.6}, {69, 10.5, -3.6}}, {{6, 66.5, -3.6}, {
       14, 58.5, -3.6}}, {{51, 34.5, -3.6}, {53, 30.5, -3.6}}, {{
       10, 10.5, -3.6}, {9, 22.5, -3.6}}, {{32, 14.5, -3.6}, {
       30, 22.5, -3.6}}, {{69, 58.5, -3.6}, {30, 70.5, -3.6}}, {{
       18, 58.5, -3.6}, {7, 70.5, -3.6}}, {{53, 6.5, -3.6}, {
       59, 6.5, -3.6}}, {{31, 78.5, -3.6}, {37, 74.5, -3.6}}, {{
       66, 38.5, -3.6}, {64, 42.5, -3.6}}, {{10, 50.5, -3.6}, {
       20, 50.5, -3.6}}, {{25, 14.5, -3.6}, {24, 14.5, -3.6}}, {{
       1, 34.5, -3.6}, {4, 14.5, -3.6}}, {{63, 74.5, -3.6}, {
       78, 70.5, -3.6}}, {{10, 78.5, -3.6}, {9, 78.5, -3.6}}, {{
       14, 78.5, -3.6}, {16, 74.5, -3.6}}, {{57, 22.5, -3.6}, {
       61, 18.5, -3.6}}, {{3, 6.5, -3.6}, {1, 10.5, -3.6}}, {{
       80, 26.5, -3.6}, {79, 38.5, -3.6}}, {{35, 66.5, -3.6}, {
       11, 74.5, -3.6}}, {{75, 46.5, -3.6}, {69, 54.5, -3.6}}, {{
       38, 46.5, -3.6}, {33, 50.5, -3.6}}, {{7, 10.5, -3.6}, {
       30, 2.5, -3.6}}, {{15, 78.5, -3.6}, {32, 74.5, -3.6}}, {{
       37, 26.5, -3.6}, {22, 38.5, -3.6}}, {{11, 70.5, -3.6}, {
       2, 78.5, -3.6}}, {{13, 78.5, -3.6}, {6, 78.5, -3.6}}, {{
       1, 70.5, -3.6}, {7, 66.5, -3.6}}, {{32, 10.5, -3.6}, {
       44, 2.5, -3.6}}, {{28, 46.5, -3.6}, {24, 50.5, -3.6}}, {{
       34, 34.5, -3.6}, {23, 38.5, -3.6}}, {{28, 50.5, -3.6}, {
       34, 46.5, -3.6}}, {{42, 66.5, -3.6}, {15, 74.5, -3.6}}, {{
       46, 34.5, -3.6}, {39, 38.5, -3.6}}, {{43, 22.5, -3.6}, {
       37, 22.5, -3.6}}, {{78, 14.5, -3.6}, {80, 2.5, -3.6}}, {{
       58, 70.5, -3.6}, {36, 78.5, -3.6}}, {{63, 22.5, -3.6}, {
       54, 34.5, -3.6}}, {{80, 58.5, -3.6}, {37, 70.5, -3.6}}, {{
       42, 42.5, -3.6}, {40, 46.5, -3.6}}, {{34, 18.5, -3.6}, {
       42, 14.5, -3.6}}, {{26, 42.5, -3.6}, {30, 42.5, -3.6}}, {{
       49, 70.5, -3.6}, {67, 66.5, -3.6}}, {{63, 2.5, -3.6}, {
       64, 2.5, -3.6}}, {{20, 26.5, -3.6}, {29, 22.5, -3.6}}, {{
       62, 62.5, -3.6}, {60, 62.5, -3.6}}, {{50, 58.5, -3.6}, {
       54, 58.5, -3.6}}, {{60, 14.5, -3.6}, {56, 14.5, -3.6}}, {{
       76, 78.5, -3.6}, {69, 78.5, -3.6}}, {{5, 46.5, -3.6}, {
       12, 42.5, -3.6}}, {{4, 50.5, -3.6}, {35, 30.5, -3.6}}, {{
       12, 18.5, -3.6}, {9, 26.5, -3.6}}, {{56, 66.5, -3.6}, {
       67, 62.5, -3.6}}, {{25, 54.5, -3.6}, {35, 46.5, -3.6}}, {{
       38, 54.5, -3.6}, {32, 54.5, -3.6}}, {{51, 30.5, -3.6}, {
       62, 22.5, -3.6}}, {{30, 46.5, -3.6}, {41, 42.5, -3.6}}, {{
       5, 62.5, -3.6}, {9, 58.5, -3.6}}, {{52, 54.5, -3.6}, {
       57, 42.5, -3.6}}, {{49, 10.5, -3.6}, {51, 10.5, -3.6}}, {{
       71, 38.5, -3.6}, {76, 10.5, -3.6}}, {{64, 78.5, -3.6}, {
       75, 74.5, -3.6}}, {{70, 54.5, -3.6}, {76, 50.5, -3.6}}, {{
       25, 58.5, -3.6}, {38, 58.5, -3.6}}, {{65, 38.5, -3.6}, {
       56, 42.5, -3.6}}, {{71, 46.5, -3.6}, {74, 42.5, -3.6}}, {{
       13, 26.5, -3.6}, {40, 2.5, -3.6}}, {{6, 62.5, -3.6}, {
       8, 62.5, -3.6}}, {{73, 70.5, -3.6}, {49, 74.5, -3.6}}, {{
       45, 2.5, -3.6}, {23, 18.5, -3.6}}, {{54, 78.5, -3.6}, {
       55, 74.5, -3.6}}, {{57, 66.5, -3.6}, {68, 62.5, -3.6}}, {{
       53, 10.5, -3.6}, {68, 2.5, -3.6}}, {{6, 38.5, -3.6}, {
       12, 10.5, -3.6}}, {{79, 70.5, -3.6}, {80, 66.5, -3.6}}, {{
       52, 38.5, -3.6}, {46, 42.5, -3.6}}, {{10, 42.5, -3.6}, {
       25, 30.5, -3.6}}, {{41, 30.5, -3.6}, {43, 30.5, -3.6}}, {{
       38, 66.5, -3.6}, {54, 62.5, -3.6}}, {{49, 66.5, -3.6}, {
       77, 58.5, -3.6}}, {{48, 70.5, -3.6}, {22, 74.5, -3.6}}, {{
       38, 34.5, -3.6}, {27, 38.5, -3.6}}, {{50, 46.5, -3.6}, {
       43, 58.5, -3.6}}, {{1, 62.5, -3.6}, {11, 46.5, -3.6}}, {{
       67, 58.5, -3.6}, {60, 58.5, -3.6}}, {{44, 54.5, -3.6}, {
       42, 54.5, -3.6}}, {{17, 26.5, -3.6}, {9, 34.5, -3.6}}, {{
       64, 50.5, -3.6}, {54, 54.5, -3.6}}, {{44, 46.5, -3.6}, {
       42, 46.5, -3.6}}, {{40, 42.5, -3.6}, {34, 42.5, -3.6}}, {{
       47, 54.5, -3.6}, {52, 46.5, -3.6}}, {{32, 2.5, -3.6}, {
       15, 10.5, -3.6}}, {{55, 70.5, -3.6}, {18, 78.5, -3.6}}, {{
       51, 6.5, -3.6}, {65, 2.5, -3.6}}, {{56, 58.5, -3.6}, {
       19, 66.5, -3.6}}, {{71, 14.5, -3.6}, {77, 6.5, -3.6}}, {{
       24, 66.5, -3.6}, {29, 66.5, -3.6}}, {{38, 22.5, -3.6}, {
       36, 22.5, -3.6}}, {{40, 58.5, -3.6}, {41, 54.5, -3.6}}, {{
       76, 30.5, -3.6}, {80, 14.5, -3.6}}, {{14, 6.5, -3.6}, {
       26, 2.5, -3.6}}, {{3, 22.5, -3.6}, {5, 10.5, -3.6}}, {{
       57, 34.5, -3.6}, {58, 30.5, -3.6}}, {{37, 10.5, -3.6}, {
       52, 2.5, -3.6}}, {{66, 46.5, -3.6}, {58, 50.5, -3.6}}, {{
       33, 38.5, -3.6}, {29, 38.5, -3.6}}, {{37, 18.5, -3.6}, {
       10, 34.5, -3.6}}, {{5, 34.5, -3.6}, {6, 14.5, -3.6}}, {{
       6, 30.5, -3.6}, {6, 18.5, -3.6}}, {{20, 6.5, -3.6}, {
       13, 10.5, -3.6}}, {{25, 70.5, -3.6}, {39, 66.5, -3.6}}, {{
       68, 42.5, -3.6}, {74, 38.5, -3.6}}, {{3, 62.5, -3.6}, {
       13, 54.5, -3.6}}, {{15, 50.5, -3.6}, {13, 50.5, -3.6}}, {{
       66, 54.5, -3.6}, {78, 42.5, -3.6}}, {{18, 30.5, -3.6}, {
       28, 26.5, -3.6}}, {{24, 6.5, -3.6}, {15, 14.5, -3.6}}, {{
       32, 42.5, -3.6}, {24, 46.5, -3.6}}, {{43, 10.5, -3.6}, {
       44, 10.5, -3.6}}, {{64, 6.5, -3.6}, {49, 14.5, -3.6}}, {{
       10, 2.5, -3.6}, {13, 2.5, -3.6}}, {{57, 10.5, -3.6}, {
       53, 14.5, -3.6}}, {{49, 6.5, -3.6}, {39, 10.5, -3.6}}, {{
       51, 14.5, -3.6}, {48, 18.5, -3.6}}, {{46, 50.5, -3.6}, {
       47, 46.5, -3.6}}, {{37, 34.5, -3.6}, {39, 26.5, -3.6}}, {{
       71, 22.5, -3.6}, {67, 34.5, -3.6}}, {{21, 74.5, -3.6}, {
       79, 62.5, -3.6}}, {{52, 14.5, -3.6}, {46, 22.5, -3.6}}, {{
       79, 2.5, -3.6}, {68, 14.5, -3.6}}, {{57, 18.5, -3.6}, {
       68, 6.5, -3.6}}, {{25, 10.5, -3.6}, {18, 14.5, -3.6}}, {{
       79, 66.5, -3.6}, {29, 74.5, -3.6}}, {{72, 54.5, -3.6}, {
       79, 50.5, -3.6}}, {{76, 74.5, -3.6}, {78, 74.5, -3.6}}, {{
       11, 38.5, -3.6}, {14, 38.5, -3.6}}, {{48, 58.5, -3.6}, {
       56, 54.5, -3.6}}, {{37, 42.5, -3.6}, {36, 42.5, -3.6}}, {{
       57, 50.5, -3.6}, {63, 46.5, -3.6}}, {{26, 58.5, -3.6}, {
       37, 58.5, -3.6}}, {{60, 18.5, -3.6}, {63, 14.5, -3.6}}, {{
       58, 62.5, -3.6}, {47, 66.5, -3.6}}, {{22, 50.5, -3.6}, {
       17, 50.5, -3.6}}, {{65, 30.5, -3.6}, {58, 38.5, -3.6}}, {{
       65, 54.5, -3.6}, {62, 54.5, -3.6}}, {{52, 6.5, -3.6}, {
       56, 6.5, -3.6}}, {{32, 26.5, -3.6}, {25, 34.5, -3.6}}, {{
       64, 22.5, -3.6}, {61, 30.5, -3.6}}, {{6, 10.5, -3.6}, {
       7, 6.5, -3.6}}, {{48, 74.5, -3.6}, {59, 70.5, -3.6}}, {{
       69, 66.5, -3.6}, {50, 70.5, -3.6}}}, 0.16], 
    CylinderBox[{{{2, 42.5, 0}, {2, 42.5, -3.6}}, {{69, 2.5, 0}, {
       69, 2.5, -3.6}}, {{54, 22.5, 0}, {54, 22.5, -3.6}}, {{45, 42.5, 0}, {
       45, 42.5, -3.6}}, {{44, 30.5, 0}, {44, 30.5, -3.6}}, {{13, 62.5, 0}, {
       13, 62.5, -3.6}}, {{17, 42.5, 0}, {17, 42.5, -3.6}}, {{28, 42.5, 0}, {
       28, 42.5, -3.6}}, {{7, 54.5, 0}, {7, 54.5, -3.6}}, {{23, 50.5, 0}, {
       23, 50.5, -3.6}}, {{42, 50.5, 0}, {42, 50.5, -3.6}}, {{41, 58.5, 0}, {
       41, 58.5, -3.6}}, {{46, 58.5, 0}, {46, 58.5, -3.6}}, {{72, 10.5, 0}, {
       72, 10.5, -3.6}}, {{11, 66.5, 0}, {11, 66.5, -3.6}}, {{76, 54.5, 0}, {
       76, 54.5, -3.6}}, {{18, 74.5, 0}, {18, 74.5, -3.6}}, {{78, 62.5, 0}, {
       78, 62.5, -3.6}}, {{22, 58.5, 0}, {22, 58.5, -3.6}}, {{52, 42.5, 0}, {
       52, 42.5, -3.6}}, {{63, 18.5, 0}, {63, 18.5, -3.6}}, {{67, 18.5, 0}, {
       67, 18.5, -3.6}}, {{77, 66.5, 0}, {77, 66.5, -3.6}}, {{27, 74.5, 0}, {
       27, 74.5, -3.6}}, {{25, 6.5, 0}, {25, 6.5, -3.6}}, {{21, 10.5, 0}, {
       21, 10.5, -3.6}}, {{40, 6.5, 0}, {40, 6.5, -3.6}}, {{14, 26.5, 0}, {
       14, 26.5, -3.6}}, {{39, 14.5, 0}, {39, 14.5, -3.6}}, {{56, 2.5, 0}, {
       56, 2.5, -3.6}}, {{16, 30.5, 0}, {16, 30.5, -3.6}}, {{31, 14.5, 0}, {
       31, 14.5, -3.6}}, {{31, 26.5, 0}, {31, 26.5, -3.6}}, {{4, 42.5, 0}, {
       4, 42.5, -3.6}}, {{45, 18.5, 0}, {45, 18.5, -3.6}}, {{50, 14.5, 0}, {
       50, 14.5, -3.6}}, {{25, 22.5, 0}, {25, 22.5, -3.6}}, {{30, 18.5, 0}, {
       30, 18.5, -3.6}}, {{12, 70.5, 0}, {12, 70.5, -3.6}}, {{20, 70.5, 0}, {
       20, 70.5, -3.6}}, {{34, 2.5, 0}, {34, 2.5, -3.6}}, {{13, 22.5, 0}, {
       13, 22.5, -3.6}}, {{39, 34.5, 0}, {39, 34.5, -3.6}}, {{53, 22.5, 0}, {
       53, 22.5, -3.6}}, {{45, 22.5, 0}, {45, 22.5, -3.6}}, {{38, 26.5, 0}, {
       38, 26.5, -3.6}}, {{48, 26.5, 0}, {48, 26.5, -3.6}}, {{40, 26.5, 0}, {
       40, 26.5, -3.6}}, {{22, 66.5, 0}, {22, 66.5, -3.6}}, {{68, 58.5, 0}, {
       68, 58.5, -3.6}}, {{63, 34.5, 0}, {63, 34.5, -3.6}}, {{70, 22.5, 0}, {
       70, 22.5, -3.6}}, {{75, 14.5, 0}, {75, 14.5, -3.6}}, {{55, 42.5, 0}, {
       55, 42.5, -3.6}}, {{79, 30.5, 0}, {79, 30.5, -3.6}}, {{68, 50.5, 0}, {
       68, 50.5, -3.6}}, {{20, 58.5, 0}, {20, 58.5, -3.6}}, {{55, 38.5, 0}, {
       55, 38.5, -3.6}}, {{14, 22.5, 0}, {14, 22.5, -3.6}}, {{8, 34.5, 0}, {
       8, 34.5, -3.6}}, {{72, 42.5, 0}, {72, 42.5, -3.6}}, {{56, 46.5, 0}, {
       56, 46.5, -3.6}}, {{59, 10.5, 0}, {59, 10.5, -3.6}}, {{65, 6.5, 0}, {
       65, 6.5, -3.6}}, {{39, 62.5, 0}, {39, 62.5, -3.6}}, {{58, 58.5, 0}, {
       58, 58.5, -3.6}}, {{69, 38.5, 0}, {69, 38.5, -3.6}}, {{74, 18.5, 0}, {
       74, 18.5, -3.6}}, {{27, 30.5, 0}, {27, 30.5, -3.6}}, {{3, 50.5, 0}, {
       3, 50.5, -3.6}}, {{1, 46.5, 0}, {1, 46.5, -3.6}}, {{3, 46.5, 0}, {
       3, 46.5, -3.6}}, {{59, 78.5, 0}, {59, 78.5, -3.6}}, {{72, 74.5, 0}, {
       72, 74.5, -3.6}}, {{58, 74.5, 0}, {58, 74.5, -3.6}}, {{76, 70.5, 0}, {
       76, 70.5, -3.6}}, {{6, 6.5, 0}, {6, 6.5, -3.6}}, {{4, 34.5, 0}, {
       4, 34.5, -3.6}}, {{38, 2.5, 0}, {38, 2.5, -3.6}}, {{34, 6.5, 0}, {
       34, 6.5, -3.6}}, {{66, 6.5, 0}, {66, 6.5, -3.6}}, {{55, 14.5, 0}, {
       55, 14.5, -3.6}}, {{61, 6.5, 0}, {61, 6.5, -3.6}}, {{39, 18.5, 0}, {
       39, 18.5, -3.6}}, {{1, 66.5, 0}, {1, 66.5, -3.6}}, {{15, 54.5, 0}, {
       15, 54.5, -3.6}}, {{75, 6.5, 0}, {75, 6.5, -3.6}}, {{64, 14.5, 0}, {
       64, 14.5, -3.6}}, {{72, 38.5, 0}, {72, 38.5, -3.6}}, {{74, 34.5, 0}, {
       74, 34.5, -3.6}}, {{39, 58.5, 0}, {39, 58.5, -3.6}}, {{40, 54.5, 0}, {
       40, 54.5, -3.6}}, {{44, 58.5, 0}, {44, 58.5, -3.6}}, {{22, 62.5, 0}, {
       22, 62.5, -3.6}}, {{21, 2.5, 0}, {21, 2.5, -3.6}}, {{1, 6.5, 0}, {
       1, 6.5, -3.6}}, {{67, 10.5, 0}, {67, 10.5, -3.6}}, {{69, 10.5, 0}, {
       69, 10.5, -3.6}}, {{6, 66.5, 0}, {6, 66.5, -3.6}}, {{14, 58.5, 0}, {
       14, 58.5, -3.6}}, {{51, 34.5, 0}, {51, 34.5, -3.6}}, {{53, 30.5, 0}, {
       53, 30.5, -3.6}}, {{10, 10.5, 0}, {10, 10.5, -3.6}}, {{9, 22.5, 0}, {
       9, 22.5, -3.6}}, {{32, 14.5, 0}, {32, 14.5, -3.6}}, {{30, 22.5, 0}, {
       30, 22.5, -3.6}}, {{69, 58.5, 0}, {69, 58.5, -3.6}}, {{30, 70.5, 0}, {
       30, 70.5, -3.6}}, {{18, 58.5, 0}, {18, 58.5, -3.6}}, {{7, 70.5, 0}, {
       7, 70.5, -3.6}}, {{53, 6.5, 0}, {53, 6.5, -3.6}}, {{59, 6.5, 0}, {
       59, 6.5, -3.6}}, {{31, 78.5, 0}, {31, 78.5, -3.6}}, {{37, 74.5, 0}, {
       37, 74.5, -3.6}}, {{66, 38.5, 0}, {66, 38.5, -3.6}}, {{64, 42.5, 0}, {
       64, 42.5, -3.6}}, {{10, 50.5, 0}, {10, 50.5, -3.6}}, {{20, 50.5, 0}, {
       20, 50.5, -3.6}}, {{25, 14.5, 0}, {25, 14.5, -3.6}}, {{24, 14.5, 0}, {
       24, 14.5, -3.6}}, {{1, 34.5, 0}, {1, 34.5, -3.6}}, {{4, 14.5, 0}, {
       4, 14.5, -3.6}}, {{63, 74.5, 0}, {63, 74.5, -3.6}}, {{78, 70.5, 0}, {
       78, 70.5, -3.6}}, {{10, 78.5, 0}, {10, 78.5, -3.6}}, {{9, 78.5, 0}, {
       9, 78.5, -3.6}}, {{14, 78.5, 0}, {14, 78.5, -3.6}}, {{16, 74.5, 0}, {
       16, 74.5, -3.6}}, {{57, 22.5, 0}, {57, 22.5, -3.6}}, {{61, 18.5, 0}, {
       61, 18.5, -3.6}}, {{3, 6.5, 0}, {3, 6.5, -3.6}}, {{1, 10.5, 0}, {
       1, 10.5, -3.6}}, {{80, 26.5, 0}, {80, 26.5, -3.6}}, {{79, 38.5, 0}, {
       79, 38.5, -3.6}}, {{35, 66.5, 0}, {35, 66.5, -3.6}}, {{11, 74.5, 0}, {
       11, 74.5, -3.6}}, {{75, 46.5, 0}, {75, 46.5, -3.6}}, {{69, 54.5, 0}, {
       69, 54.5, -3.6}}, {{38, 46.5, 0}, {38, 46.5, -3.6}}, {{33, 50.5, 0}, {
       33, 50.5, -3.6}}, {{7, 10.5, 0}, {7, 10.5, -3.6}}, {{30, 2.5, 0}, {
       30, 2.5, -3.6}}, {{15, 78.5, 0}, {15, 78.5, -3.6}}, {{32, 74.5, 0}, {
       32, 74.5, -3.6}}, {{37, 26.5, 0}, {37, 26.5, -3.6}}, {{22, 38.5, 0}, {
       22, 38.5, -3.6}}, {{11, 70.5, 0}, {11, 70.5, -3.6}}, {{2, 78.5, 0}, {
       2, 78.5, -3.6}}, {{13, 78.5, 0}, {13, 78.5, -3.6}}, {{6, 78.5, 0}, {
       6, 78.5, -3.6}}, {{1, 70.5, 0}, {1, 70.5, -3.6}}, {{7, 66.5, 0}, {
       7, 66.5, -3.6}}, {{32, 10.5, 0}, {32, 10.5, -3.6}}, {{44, 2.5, 0}, {
       44, 2.5, -3.6}}, {{28, 46.5, 0}, {28, 46.5, -3.6}}, {{24, 50.5, 0}, {
       24, 50.5, -3.6}}, {{34, 34.5, 0}, {34, 34.5, -3.6}}, {{23, 38.5, 0}, {
       23, 38.5, -3.6}}, {{28, 50.5, 0}, {28, 50.5, -3.6}}, {{34, 46.5, 0}, {
       34, 46.5, -3.6}}, {{42, 66.5, 0}, {42, 66.5, -3.6}}, {{15, 74.5, 0}, {
       15, 74.5, -3.6}}, {{46, 34.5, 0}, {46, 34.5, -3.6}}, {{39, 38.5, 0}, {
       39, 38.5, -3.6}}, {{43, 22.5, 0}, {43, 22.5, -3.6}}, {{37, 22.5, 0}, {
       37, 22.5, -3.6}}, {{78, 14.5, 0}, {78, 14.5, -3.6}}, {{80, 2.5, 0}, {
       80, 2.5, -3.6}}, {{58, 70.5, 0}, {58, 70.5, -3.6}}, {{36, 78.5, 0}, {
       36, 78.5, -3.6}}, {{63, 22.5, 0}, {63, 22.5, -3.6}}, {{54, 34.5, 0}, {
       54, 34.5, -3.6}}, {{80, 58.5, 0}, {80, 58.5, -3.6}}, {{37, 70.5, 0}, {
       37, 70.5, -3.6}}, {{42, 42.5, 0}, {42, 42.5, -3.6}}, {{40, 46.5, 0}, {
       40, 46.5, -3.6}}, {{34, 18.5, 0}, {34, 18.5, -3.6}}, {{42, 14.5, 0}, {
       42, 14.5, -3.6}}, {{26, 42.5, 0}, {26, 42.5, -3.6}}, {{30, 42.5, 0}, {
       30, 42.5, -3.6}}, {{49, 70.5, 0}, {49, 70.5, -3.6}}, {{67, 66.5, 0}, {
       67, 66.5, -3.6}}, {{63, 2.5, 0}, {63, 2.5, -3.6}}, {{64, 2.5, 0}, {
       64, 2.5, -3.6}}, {{20, 26.5, 0}, {20, 26.5, -3.6}}, {{29, 22.5, 0}, {
       29, 22.5, -3.6}}, {{62, 62.5, 0}, {62, 62.5, -3.6}}, {{60, 62.5, 0}, {
       60, 62.5, -3.6}}, {{50, 58.5, 0}, {50, 58.5, -3.6}}, {{54, 58.5, 0}, {
       54, 58.5, -3.6}}, {{60, 14.5, 0}, {60, 14.5, -3.6}}, {{56, 14.5, 0}, {
       56, 14.5, -3.6}}, {{76, 78.5, 0}, {76, 78.5, -3.6}}, {{69, 78.5, 0}, {
       69, 78.5, -3.6}}, {{5, 46.5, 0}, {5, 46.5, -3.6}}, {{12, 42.5, 0}, {
       12, 42.5, -3.6}}, {{4, 50.5, 0}, {4, 50.5, -3.6}}, {{35, 30.5, 0}, {
       35, 30.5, -3.6}}, {{12, 18.5, 0}, {12, 18.5, -3.6}}, {{9, 26.5, 0}, {
       9, 26.5, -3.6}}, {{56, 66.5, 0}, {56, 66.5, -3.6}}, {{67, 62.5, 0}, {
       67, 62.5, -3.6}}, {{25, 54.5, 0}, {25, 54.5, -3.6}}, {{35, 46.5, 0}, {
       35, 46.5, -3.6}}, {{38, 54.5, 0}, {38, 54.5, -3.6}}, {{32, 54.5, 0}, {
       32, 54.5, -3.6}}, {{51, 30.5, 0}, {51, 30.5, -3.6}}, {{62, 22.5, 0}, {
       62, 22.5, -3.6}}, {{30, 46.5, 0}, {30, 46.5, -3.6}}, {{41, 42.5, 0}, {
       41, 42.5, -3.6}}, {{5, 62.5, 0}, {5, 62.5, -3.6}}, {{9, 58.5, 0}, {
       9, 58.5, -3.6}}, {{52, 54.5, 0}, {52, 54.5, -3.6}}, {{57, 42.5, 0}, {
       57, 42.5, -3.6}}, {{49, 10.5, 0}, {49, 10.5, -3.6}}, {{51, 10.5, 0}, {
       51, 10.5, -3.6}}, {{71, 38.5, 0}, {71, 38.5, -3.6}}, {{76, 10.5, 0}, {
       76, 10.5, -3.6}}, {{64, 78.5, 0}, {64, 78.5, -3.6}}, {{75, 74.5, 0}, {
       75, 74.5, -3.6}}, {{70, 54.5, 0}, {70, 54.5, -3.6}}, {{76, 50.5, 0}, {
       76, 50.5, -3.6}}, {{25, 58.5, 0}, {25, 58.5, -3.6}}, {{38, 58.5, 0}, {
       38, 58.5, -3.6}}, {{65, 38.5, 0}, {65, 38.5, -3.6}}, {{56, 42.5, 0}, {
       56, 42.5, -3.6}}, {{71, 46.5, 0}, {71, 46.5, -3.6}}, {{74, 42.5, 0}, {
       74, 42.5, -3.6}}, {{13, 26.5, 0}, {13, 26.5, -3.6}}, {{40, 2.5, 0}, {
       40, 2.5, -3.6}}, {{6, 62.5, 0}, {6, 62.5, -3.6}}, {{8, 62.5, 0}, {
       8, 62.5, -3.6}}, {{73, 70.5, 0}, {73, 70.5, -3.6}}, {{49, 74.5, 0}, {
       49, 74.5, -3.6}}, {{45, 2.5, 0}, {45, 2.5, -3.6}}, {{23, 18.5, 0}, {
       23, 18.5, -3.6}}, {{54, 78.5, 0}, {54, 78.5, -3.6}}, {{55, 74.5, 0}, {
       55, 74.5, -3.6}}, {{57, 66.5, 0}, {57, 66.5, -3.6}}, {{68, 62.5, 0}, {
       68, 62.5, -3.6}}, {{53, 10.5, 0}, {53, 10.5, -3.6}}, {{68, 2.5, 0}, {
       68, 2.5, -3.6}}, {{6, 38.5, 0}, {6, 38.5, -3.6}}, {{12, 10.5, 0}, {
       12, 10.5, -3.6}}, {{79, 70.5, 0}, {79, 70.5, -3.6}}, {{80, 66.5, 0}, {
       80, 66.5, -3.6}}, {{52, 38.5, 0}, {52, 38.5, -3.6}}, {{46, 42.5, 0}, {
       46, 42.5, -3.6}}, {{10, 42.5, 0}, {10, 42.5, -3.6}}, {{25, 30.5, 0}, {
       25, 30.5, -3.6}}, {{41, 30.5, 0}, {41, 30.5, -3.6}}, {{43, 30.5, 0}, {
       43, 30.5, -3.6}}, {{38, 66.5, 0}, {38, 66.5, -3.6}}, {{54, 62.5, 0}, {
       54, 62.5, -3.6}}, {{49, 66.5, 0}, {49, 66.5, -3.6}}, {{77, 58.5, 0}, {
       77, 58.5, -3.6}}, {{48, 70.5, 0}, {48, 70.5, -3.6}}, {{22, 74.5, 0}, {
       22, 74.5, -3.6}}, {{38, 34.5, 0}, {38, 34.5, -3.6}}, {{27, 38.5, 0}, {
       27, 38.5, -3.6}}, {{50, 46.5, 0}, {50, 46.5, -3.6}}, {{43, 58.5, 0}, {
       43, 58.5, -3.6}}, {{1, 62.5, 0}, {1, 62.5, -3.6}}, {{11, 46.5, 0}, {
       11, 46.5, -3.6}}, {{67, 58.5, 0}, {67, 58.5, -3.6}}, {{60, 58.5, 0}, {
       60, 58.5, -3.6}}, {{44, 54.5, 0}, {44, 54.5, -3.6}}, {{42, 54.5, 0}, {
       42, 54.5, -3.6}}, {{17, 26.5, 0}, {17, 26.5, -3.6}}, {{9, 34.5, 0}, {
       9, 34.5, -3.6}}, {{64, 50.5, 0}, {64, 50.5, -3.6}}, {{54, 54.5, 0}, {
       54, 54.5, -3.6}}, {{44, 46.5, 0}, {44, 46.5, -3.6}}, {{42, 46.5, 0}, {
       42, 46.5, -3.6}}, {{40, 42.5, 0}, {40, 42.5, -3.6}}, {{34, 42.5, 0}, {
       34, 42.5, -3.6}}, {{47, 54.5, 0}, {47, 54.5, -3.6}}, {{52, 46.5, 0}, {
       52, 46.5, -3.6}}, {{32, 2.5, 0}, {32, 2.5, -3.6}}, {{15, 10.5, 0}, {
       15, 10.5, -3.6}}, {{55, 70.5, 0}, {55, 70.5, -3.6}}, {{18, 78.5, 0}, {
       18, 78.5, -3.6}}, {{51, 6.5, 0}, {51, 6.5, -3.6}}, {{65, 2.5, 0}, {
       65, 2.5, -3.6}}, {{56, 58.5, 0}, {56, 58.5, -3.6}}, {{19, 66.5, 0}, {
       19, 66.5, -3.6}}, {{71, 14.5, 0}, {71, 14.5, -3.6}}, {{77, 6.5, 0}, {
       77, 6.5, -3.6}}, {{24, 66.5, 0}, {24, 66.5, -3.6}}, {{29, 66.5, 0}, {
       29, 66.5, -3.6}}, {{38, 22.5, 0}, {38, 22.5, -3.6}}, {{36, 22.5, 0}, {
       36, 22.5, -3.6}}, {{40, 58.5, 0}, {40, 58.5, -3.6}}, {{41, 54.5, 0}, {
       41, 54.5, -3.6}}, {{76, 30.5, 0}, {76, 30.5, -3.6}}, {{80, 14.5, 0}, {
       80, 14.5, -3.6}}, {{14, 6.5, 0}, {14, 6.5, -3.6}}, {{26, 2.5, 0}, {
       26, 2.5, -3.6}}, {{3, 22.5, 0}, {3, 22.5, -3.6}}, {{5, 10.5, 0}, {
       5, 10.5, -3.6}}, {{57, 34.5, 0}, {57, 34.5, -3.6}}, {{58, 30.5, 0}, {
       58, 30.5, -3.6}}, {{37, 10.5, 0}, {37, 10.5, -3.6}}, {{52, 2.5, 0}, {
       52, 2.5, -3.6}}, {{66, 46.5, 0}, {66, 46.5, -3.6}}, {{58, 50.5, 0}, {
       58, 50.5, -3.6}}, {{33, 38.5, 0}, {33, 38.5, -3.6}}, {{29, 38.5, 0}, {
       29, 38.5, -3.6}}, {{37, 18.5, 0}, {37, 18.5, -3.6}}, {{10, 34.5, 0}, {
       10, 34.5, -3.6}}, {{5, 34.5, 0}, {5, 34.5, -3.6}}, {{6, 14.5, 0}, {
       6, 14.5, -3.6}}, {{6, 30.5, 0}, {6, 30.5, -3.6}}, {{6, 18.5, 0}, {
       6, 18.5, -3.6}}, {{20, 6.5, 0}, {20, 6.5, -3.6}}, {{13, 10.5, 0}, {
       13, 10.5, -3.6}}, {{25, 70.5, 0}, {25, 70.5, -3.6}}, {{39, 66.5, 0}, {
       39, 66.5, -3.6}}, {{68, 42.5, 0}, {68, 42.5, -3.6}}, {{74, 38.5, 0}, {
       74, 38.5, -3.6}}, {{3, 62.5, 0}, {3, 62.5, -3.6}}, {{13, 54.5, 0}, {
       13, 54.5, -3.6}}, {{15, 50.5, 0}, {15, 50.5, -3.6}}, {{13, 50.5, 0}, {
       13, 50.5, -3.6}}, {{66, 54.5, 0}, {66, 54.5, -3.6}}, {{78, 42.5, 0}, {
       78, 42.5, -3.6}}, {{18, 30.5, 0}, {18, 30.5, -3.6}}, {{28, 26.5, 0}, {
       28, 26.5, -3.6}}, {{24, 6.5, 0}, {24, 6.5, -3.6}}, {{15, 14.5, 0}, {
       15, 14.5, -3.6}}, {{32, 42.5, 0}, {32, 42.5, -3.6}}, {{24, 46.5, 0}, {
       24, 46.5, -3.6}}, {{43, 10.5, 0}, {43, 10.5, -3.6}}, {{44, 10.5, 0}, {
       44, 10.5, -3.6}}, {{64, 6.5, 0}, {64, 6.5, -3.6}}, {{49, 14.5, 0}, {
       49, 14.5, -3.6}}, {{10, 2.5, 0}, {10, 2.5, -3.6}}, {{13, 2.5, 0}, {
       13, 2.5, -3.6}}, {{57, 10.5, 0}, {57, 10.5, -3.6}}, {{53, 14.5, 0}, {
       53, 14.5, -3.6}}, {{49, 6.5, 0}, {49, 6.5, -3.6}}, {{39, 10.5, 0}, {
       39, 10.5, -3.6}}, {{51, 14.5, 0}, {51, 14.5, -3.6}}, {{48, 18.5, 0}, {
       48, 18.5, -3.6}}, {{46, 50.5, 0}, {46, 50.5, -3.6}}, {{47, 46.5, 0}, {
       47, 46.5, -3.6}}, {{37, 34.5, 0}, {37, 34.5, -3.6}}, {{39, 26.5, 0}, {
       39, 26.5, -3.6}}, {{71, 22.5, 0}, {71, 22.5, -3.6}}, {{67, 34.5, 0}, {
       67, 34.5, -3.6}}, {{21, 74.5, 0}, {21, 74.5, -3.6}}, {{79, 62.5, 0}, {
       79, 62.5, -3.6}}, {{52, 14.5, 0}, {52, 14.5, -3.6}}, {{46, 22.5, 0}, {
       46, 22.5, -3.6}}, {{79, 2.5, 0}, {79, 2.5, -3.6}}, {{68, 14.5, 0}, {
       68, 14.5, -3.6}}, {{57, 18.5, 0}, {57, 18.5, -3.6}}, {{68, 6.5, 0}, {
       68, 6.5, -3.6}}, {{25, 10.5, 0}, {25, 10.5, -3.6}}, {{18, 14.5, 0}, {
       18, 14.5, -3.6}}, {{79, 66.5, 0}, {79, 66.5, -3.6}}, {{29, 74.5, 0}, {
       29, 74.5, -3.6}}, {{72, 54.5, 0}, {72, 54.5, -3.6}}, {{79, 50.5, 0}, {
       79, 50.5, -3.6}}, {{76, 74.5, 0}, {76, 74.5, -3.6}}, {{78, 74.5, 0}, {
       78, 74.5, -3.6}}, {{11, 38.5, 0}, {11, 38.5, -3.6}}, {{14, 38.5, 0}, {
       14, 38.5, -3.6}}, {{48, 58.5, 0}, {48, 58.5, -3.6}}, {{56, 54.5, 0}, {
       56, 54.5, -3.6}}, {{37, 42.5, 0}, {37, 42.5, -3.6}}, {{36, 42.5, 0}, {
       36, 42.5, -3.6}}, {{57, 50.5, 0}, {57, 50.5, -3.6}}, {{63, 46.5, 0}, {
       63, 46.5, -3.6}}, {{26, 58.5, 0}, {26, 58.5, -3.6}}, {{37, 58.5, 0}, {
       37, 58.5, -3.6}}, {{60, 18.5, 0}, {60, 18.5, -3.6}}, {{63, 14.5, 0}, {
       63, 14.5, -3.6}}, {{58, 62.5, 0}, {58, 62.5, -3.6}}, {{47, 66.5, 0}, {
       47, 66.5, -3.6}}, {{22, 50.5, 0}, {22, 50.5, -3.6}}, {{17, 50.5, 0}, {
       17, 50.5, -3.6}}, {{65, 30.5, 0}, {65, 30.5, -3.6}}, {{58, 38.5, 0}, {
       58, 38.5, -3.6}}, {{65, 54.5, 0}, {65, 54.5, -3.6}}, {{62, 54.5, 0}, {
       62, 54.5, -3.6}}, {{52, 6.5, 0}, {52, 6.5, -3.6}}, {{56, 6.5, 0}, {
       56, 6.5, -3.6}}, {{32, 26.5, 0}, {32, 26.5, -3.6}}, {{25, 34.5, 0}, {
       25, 34.5, -3.6}}, {{64, 22.5, 0}, {64, 22.5, -3.6}}, {{61, 30.5, 0}, {
       61, 30.5, -3.6}}, {{6, 10.5, 0}, {6, 10.5, -3.6}}, {{7, 6.5, 0}, {
       7, 6.5, -3.6}}, {{48, 74.5, 0}, {48, 74.5, -3.6}}, {{59, 70.5, 0}, {
       59, 70.5, -3.6}}, {{69, 66.5, 0}, {69, 66.5, -3.6}}, {{50, 70.5, 0}, {
       50, 70.5, -3.6}}}, 0.06]}},
  PreserveImageOptions->False,
  ViewPoint->{0., 0., 10.},
  ViewVertical->{0., 1., 0.}]]]
},
WindowSize->{808, 755},
WindowMargins->{{302, Automatic}, {Automatic, 50}},
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (July 28, \
2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[1464, 33, 819589, 11511, 70, InheritFromParent]
}
]
*)

(* End of internal cache information *)
(* NotebookSignature JxpuZMQgyxDwIBgW9cc7eBLx *)


==> anc/QAPU_Fig07_Chimera_L=16_SW_l2.cdf <==
(* Content-type: application/vnd.wolfram.cdf.text *)

(*** Wolfram CDF File ***)
(* http://www.wolfram.com/cdf *)

(* CreatedBy='Mathematica 11.0' *)

(*************************************************************************)
(*                                                                       *)
(*  The Mathematica License under which this file was created prohibits  *)
(*  restricting third parties in receipt of this file from republishing  *)
(*  or redistributing it by any means, including but not limited to      *)
(*  rights management or terms of use, without the express consent of    *)
(*  Wolfram Research, Inc. For additional information concerning CDF     *)
(*  licensing and redistribution see:                                    *)
(*                                                                       *)
(*        www.wolfram.com/cdf/adopting-cdf/licensing-options.html        *)
(*                                                                       *)
(*************************************************************************)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[      1064,         20]
NotebookDataLength[    492792,       6970]
NotebookOptionsPosition[    493431,       6969]
NotebookOutlinePosition[    493786,       6985]
CellTagsIndexPosition[    493743,       6982]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 Graphics3DBox[{
   {RGBColor[1, 0, 0], 
    SphereBox[{{{2.5, 64, 2}, {2.5, 63, 2}, {2.5, 62, 2}, {2.5, 61, 2}, {
       6.5, 64, 2}, {6.5, 63, 2}, {6.5, 62, 2}, {6.5, 61, 2}, {10.5, 64, 2}, {
       10.5, 63, 2}, {10.5, 62, 2}, {10.5, 61, 2}, {14.5, 64, 2}, {
       14.5, 63, 2}, {14.5, 62, 2}, {14.5, 61, 2}, {18.5, 64, 2}, {
       18.5, 63, 2}, {18.5, 62, 2}, {18.5, 61, 2}, {22.5, 64, 2}, {
       22.5, 63, 2}, {22.5, 62, 2}, {22.5, 61, 2}, {26.5, 64, 2}, {
       26.5, 63, 2}, {26.5, 62, 2}, {26.5, 61, 2}, {30.5, 64, 2}, {
       30.5, 63, 2}, {30.5, 62, 2}, {30.5, 61, 2}, {34.5, 64, 2}, {
       34.5, 63, 2}, {34.5, 62, 2}, {34.5, 61, 2}, {38.5, 64, 2}, {
       38.5, 63, 2}, {38.5, 62, 2}, {38.5, 61, 2}, {42.5, 64, 2}, {
       42.5, 63, 2}, {42.5, 62, 2}, {42.5, 61, 2}, {46.5, 64, 2}, {
       46.5, 63, 2}, {46.5, 62, 2}, {46.5, 61, 2}, {50.5, 64, 2}, {
       50.5, 63, 2}, {50.5, 62, 2}, {50.5, 61, 2}, {54.5, 64, 2}, {
       54.5, 63, 2}, {54.5, 62, 2}, {54.5, 61, 2}, {58.5, 64, 2}, {
       58.5, 63, 2}, {58.5, 62, 2}, {58.5, 61, 2}, {62.5, 64, 2}, {
       62.5, 63, 2}, {62.5, 62, 2}, {62.5, 61, 2}, {2.5, 60, 2}, {
       2.5, 59, 2}, {2.5, 58, 2}, {2.5, 57, 2}, {6.5, 60, 2}, {6.5, 59, 2}, {
       6.5, 58, 2}, {6.5, 57, 2}, {10.5, 60, 2}, {10.5, 59, 2}, {
       10.5, 58, 2}, {10.5, 57, 2}, {14.5, 60, 2}, {14.5, 59, 2}, {
       14.5, 58, 2}, {14.5, 57, 2}, {18.5, 60, 2}, {18.5, 59, 2}, {
       18.5, 58, 2}, {18.5, 57, 2}, {22.5, 60, 2}, {22.5, 59, 2}, {
       22.5, 58, 2}, {22.5, 57, 2}, {26.5, 60, 2}, {26.5, 59, 2}, {
       26.5, 58, 2}, {26.5, 57, 2}, {30.5, 60, 2}, {30.5, 59, 2}, {
       30.5, 58, 2}, {30.5, 57, 2}, {34.5, 60, 2}, {34.5, 59, 2}, {
       34.5, 58, 2}, {34.5, 57, 2}, {38.5, 60, 2}, {38.5, 59, 2}, {
       38.5, 58, 2}, {38.5, 57, 2}, {42.5, 60, 2}, {42.5, 59, 2}, {
       42.5, 58, 2}, {42.5, 57, 2}, {46.5, 60, 2}, {46.5, 59, 2}, {
       46.5, 58, 2}, {46.5, 57, 2}, {50.5, 60, 2}, {50.5, 59, 2}, {
       50.5, 58, 2}, {50.5, 57, 2}, {54.5, 60, 2}, {54.5, 59, 2}, {
       54.5, 58, 2}, {54.5, 57, 2}, {58.5, 60, 2}, {58.5, 59, 2}, {
       58.5, 58, 2}, {58.5, 57, 2}, {62.5, 60, 2}, {62.5, 59, 2}, {
       62.5, 58, 2}, {62.5, 57, 2}, {2.5, 56, 2}, {2.5, 55, 2}, {
       2.5, 54, 2}, {2.5, 53, 2}, {6.5, 56, 2}, {6.5, 55, 2}, {6.5, 54, 2}, {
       6.5, 53, 2}, {10.5, 56, 2}, {10.5, 55, 2}, {10.5, 54, 2}, {
       10.5, 53, 2}, {14.5, 56, 2}, {14.5, 55, 2}, {14.5, 54, 2}, {
       14.5, 53, 2}, {18.5, 56, 2}, {18.5, 55, 2}, {18.5, 54, 2}, {
       18.5, 53, 2}, {22.5, 56, 2}, {22.5, 55, 2}, {22.5, 54, 2}, {
       22.5, 53, 2}, {26.5, 56, 2}, {26.5, 55, 2}, {26.5, 54, 2}, {
       26.5, 53, 2}, {30.5, 56, 2}, {30.5, 55, 2}, {30.5, 54, 2}, {
       30.5, 53, 2}, {34.5, 56, 2}, {34.5, 55, 2}, {34.5, 54, 2}, {
       34.5, 53, 2}, {38.5, 56, 2}, {38.5, 55, 2}, {38.5, 54, 2}, {
       38.5, 53, 2}, {42.5, 56, 2}, {42.5, 55, 2}, {42.5, 54, 2}, {
       42.5, 53, 2}, {46.5, 56, 2}, {46.5, 55, 2}, {46.5, 54, 2}, {
       46.5, 53, 2}, {50.5, 56, 2}, {50.5, 55, 2}, {50.5, 54, 2}, {
       50.5, 53, 2}, {54.5, 56, 2}, {54.5, 55, 2}, {54.5, 54, 2}, {
       54.5, 53, 2}, {58.5, 56, 2}, {58.5, 55, 2}, {58.5, 54, 2}, {
       58.5, 53, 2}, {62.5, 56, 2}, {62.5, 55, 2}, {62.5, 54, 2}, {
       62.5, 53, 2}, {2.5, 52, 2}, {2.5, 51, 2}, {2.5, 50, 2}, {2.5, 49, 2}, {
       6.5, 52, 2}, {6.5, 51, 2}, {6.5, 50, 2}, {6.5, 49, 2}, {10.5, 52, 2}, {
       10.5, 51, 2}, {10.5, 50, 2}, {10.5, 49, 2}, {14.5, 52, 2}, {
       14.5, 51, 2}, {14.5, 50, 2}, {14.5, 49, 2}, {18.5, 52, 2}, {
       18.5, 51, 2}, {18.5, 50, 2}, {18.5, 49, 2}, {22.5, 52, 2}, {
       22.5, 51, 2}, {22.5, 50, 2}, {22.5, 49, 2}, {26.5, 52, 2}, {
       26.5, 51, 2}, {26.5, 50, 2}, {26.5, 49, 2}, {30.5, 52, 2}, {
       30.5, 51, 2}, {30.5, 50, 2}, {30.5, 49, 2}, {34.5, 52, 2}, {
       34.5, 51, 2}, {34.5, 50, 2}, {34.5, 49, 2}, {38.5, 52, 2}, {
       38.5, 51, 2}, {38.5, 50, 2}, {38.5, 49, 2}, {42.5, 52, 2}, {
       42.5, 51, 2}, {42.5, 50, 2}, {42.5, 49, 2}, {46.5, 52, 2}, {
       46.5, 51, 2}, {46.5, 50, 2}, {46.5, 49, 2}, {50.5, 52, 2}, {
       50.5, 51, 2}, {50.5, 50, 2}, {50.5, 49, 2}, {54.5, 52, 2}, {
       54.5, 51, 2}, {54.5, 50, 2}, {54.5, 49, 2}, {58.5, 52, 2}, {
       58.5, 51, 2}, {58.5, 50, 2}, {58.5, 49, 2}, {62.5, 52, 2}, {
       62.5, 51, 2}, {62.5, 50, 2}, {62.5, 49, 2}, {2.5, 48, 2}, {
       2.5, 47, 2}, {2.5, 46, 2}, {2.5, 45, 2}, {6.5, 48, 2}, {6.5, 47, 2}, {
       6.5, 46, 2}, {6.5, 45, 2}, {10.5, 48, 2}, {10.5, 47, 2}, {
       10.5, 46, 2}, {10.5, 45, 2}, {14.5, 48, 2}, {14.5, 47, 2}, {
       14.5, 46, 2}, {14.5, 45, 2}, {18.5, 48, 2}, {18.5, 47, 2}, {
       18.5, 46, 2}, {18.5, 45, 2}, {22.5, 48, 2}, {22.5, 47, 2}, {
       22.5, 46, 2}, {22.5, 45, 2}, {26.5, 48, 2}, {26.5, 47, 2}, {
       26.5, 46, 2}, {26.5, 45, 2}, {30.5, 48, 2}, {30.5, 47, 2}, {
       30.5, 46, 2}, {30.5, 45, 2}, {34.5, 48, 2}, {34.5, 47, 2}, {
       34.5, 46, 2}, {34.5, 45, 2}, {38.5, 48, 2}, {38.5, 47, 2}, {
       38.5, 46, 2}, {38.5, 45, 2}, {42.5, 48, 2}, {42.5, 47, 2}, {
       42.5, 46, 2}, {42.5, 45, 2}, {46.5, 48, 2}, {46.5, 47, 2}, {
       46.5, 46, 2}, {46.5, 45, 2}, {50.5, 48, 2}, {50.5, 47, 2}, {
       50.5, 46, 2}, {50.5, 45, 2}, {54.5, 48, 2}, {54.5, 47, 2}, {
       54.5, 46, 2}, {54.5, 45, 2}, {58.5, 48, 2}, {58.5, 47, 2}, {
       58.5, 46, 2}, {58.5, 45, 2}, {62.5, 48, 2}, {62.5, 47, 2}, {
       62.5, 46, 2}, {62.5, 45, 2}, {2.5, 44, 2}, {2.5, 43, 2}, {
       2.5, 42, 2}, {2.5, 41, 2}, {6.5, 44, 2}, {6.5, 43, 2}, {6.5, 42, 2}, {
       6.5, 41, 2}, {10.5, 44, 2}, {10.5, 43, 2}, {10.5, 42, 2}, {
       10.5, 41, 2}, {14.5, 44, 2}, {14.5, 43, 2}, {14.5, 42, 2}, {
       14.5, 41, 2}, {18.5, 44, 2}, {18.5, 43, 2}, {18.5, 42, 2}, {
       18.5, 41, 2}, {22.5, 44, 2}, {22.5, 43, 2}, {22.5, 42, 2}, {
       22.5, 41, 2}, {26.5, 44, 2}, {26.5, 43, 2}, {26.5, 42, 2}, {
       26.5, 41, 2}, {30.5, 44, 2}, {30.5, 43, 2}, {30.5, 42, 2}, {
       30.5, 41, 2}, {34.5, 44, 2}, {34.5, 43, 2}, {34.5, 42, 2}, {
       34.5, 41, 2}, {38.5, 44, 2}, {38.5, 43, 2}, {38.5, 42, 2}, {
       38.5, 41, 2}, {42.5, 44, 2}, {42.5, 43, 2}, {42.5, 42, 2}, {
       42.5, 41, 2}, {46.5, 44, 2}, {46.5, 43, 2}, {46.5, 42, 2}, {
       46.5, 41, 2}, {50.5, 44, 2}, {50.5, 43, 2}, {50.5, 42, 2}, {
       50.5, 41, 2}, {54.5, 44, 2}, {54.5, 43, 2}, {54.5, 42, 2}, {
       54.5, 41, 2}, {58.5, 44, 2}, {58.5, 43, 2}, {58.5, 42, 2}, {
       58.5, 41, 2}, {62.5, 44, 2}, {62.5, 43, 2}, {62.5, 42, 2}, {
       62.5, 41, 2}, {2.5, 40, 2}, {2.5, 39, 2}, {2.5, 38, 2}, {2.5, 37, 2}, {
       6.5, 40, 2}, {6.5, 39, 2}, {6.5, 38, 2}, {6.5, 37, 2}, {10.5, 40, 2}, {
       10.5, 39, 2}, {10.5, 38, 2}, {10.5, 37, 2}, {14.5, 40, 2}, {
       14.5, 39, 2}, {14.5, 38, 2}, {14.5, 37, 2}, {18.5, 40, 2}, {
       18.5, 39, 2}, {18.5, 38, 2}, {18.5, 37, 2}, {22.5, 40, 2}, {
       22.5, 39, 2}, {22.5, 38, 2}, {22.5, 37, 2}, {26.5, 40, 2}, {
       26.5, 39, 2}, {26.5, 38, 2}, {26.5, 37, 2}, {30.5, 40, 2}, {
       30.5, 39, 2}, {30.5, 38, 2}, {30.5, 37, 2}, {34.5, 40, 2}, {
       34.5, 39, 2}, {34.5, 38, 2}, {34.5, 37, 2}, {38.5, 40, 2}, {
       38.5, 39, 2}, {38.5, 38, 2}, {38.5, 37, 2}, {42.5, 40, 2}, {
       42.5, 39, 2}, {42.5, 38, 2}, {42.5, 37, 2}, {46.5, 40, 2}, {
       46.5, 39, 2}, {46.5, 38, 2}, {46.5, 37, 2}, {50.5, 40, 2}, {
       50.5, 39, 2}, {50.5, 38, 2}, {50.5, 37, 2}, {54.5, 40, 2}, {
       54.5, 39, 2}, {54.5, 38, 2}, {54.5, 37, 2}, {58.5, 40, 2}, {
       58.5, 39, 2}, {58.5, 38, 2}, {58.5, 37, 2}, {62.5, 40, 2}, {
       62.5, 39, 2}, {62.5, 38, 2}, {62.5, 37, 2}, {2.5, 36, 2}, {
       2.5, 35, 2}, {2.5, 34, 2}, {2.5, 33, 2}, {6.5, 36, 2}, {6.5, 35, 2}, {
       6.5, 34, 2}, {6.5, 33, 2}, {10.5, 36, 2}, {10.5, 35, 2}, {
       10.5, 34, 2}, {10.5, 33, 2}, {14.5, 36, 2}, {14.5, 35, 2}, {
       14.5, 34, 2}, {14.5, 33, 2}, {18.5, 36, 2}, {18.5, 35, 2}, {
       18.5, 34, 2}, {18.5, 33, 2}, {22.5, 36, 2}, {22.5, 35, 2}, {
       22.5, 34, 2}, {22.5, 33, 2}, {26.5, 36, 2}, {26.5, 35, 2}, {
       26.5, 34, 2}, {26.5, 33, 2}, {30.5, 36, 2}, {30.5, 35, 2}, {
       30.5, 34, 2}, {30.5, 33, 2}, {34.5, 36, 2}, {34.5, 35, 2}, {
       34.5, 34, 2}, {34.5, 33, 2}, {38.5, 36, 2}, {38.5, 35, 2}, {
       38.5, 34, 2}, {38.5, 33, 2}, {42.5, 36, 2}, {42.5, 35, 2}, {
       42.5, 34, 2}, {42.5, 33, 2}, {46.5, 36, 2}, {46.5, 35, 2}, {
       46.5, 34, 2}, {46.5, 33, 2}, {50.5, 36, 2}, {50.5, 35, 2}, {
       50.5, 34, 2}, {50.5, 33, 2}, {54.5, 36, 2}, {54.5, 35, 2}, {
       54.5, 34, 2}, {54.5, 33, 2}, {58.5, 36, 2}, {58.5, 35, 2}, {
       58.5, 34, 2}, {58.5, 33, 2}, {62.5, 36, 2}, {62.5, 35, 2}, {
       62.5, 34, 2}, {62.5, 33, 2}, {2.5, 32, 2}, {2.5, 31, 2}, {
       2.5, 30, 2}, {2.5, 29, 2}, {6.5, 32, 2}, {6.5, 31, 2}, {6.5, 30, 2}, {
       6.5, 29, 2}, {10.5, 32, 2}, {10.5, 31, 2}, {10.5, 30, 2}, {
       10.5, 29, 2}, {14.5, 32, 2}, {14.5, 31, 2}, {14.5, 30, 2}, {
       14.5, 29, 2}, {18.5, 32, 2}, {18.5, 31, 2}, {18.5, 30, 2}, {
       18.5, 29, 2}, {22.5, 32, 2}, {22.5, 31, 2}, {22.5, 30, 2}, {
       22.5, 29, 2}, {26.5, 32, 2}, {26.5, 31, 2}, {26.5, 30, 2}, {
       26.5, 29, 2}, {30.5, 32, 2}, {30.5, 31, 2}, {30.5, 30, 2}, {
       30.5, 29, 2}, {34.5, 32, 2}, {34.5, 31, 2}, {34.5, 30, 2}, {
       34.5, 29, 2}, {38.5, 32, 2}, {38.5, 31, 2}, {38.5, 30, 2}, {
       38.5, 29, 2}, {42.5, 32, 2}, {42.5, 31, 2}, {42.5, 30, 2}, {
       42.5, 29, 2}, {46.5, 32, 2}, {46.5, 31, 2}, {46.5, 30, 2}, {
       46.5, 29, 2}, {50.5, 32, 2}, {50.5, 31, 2}, {50.5, 30, 2}, {
       50.5, 29, 2}, {54.5, 32, 2}, {54.5, 31, 2}, {54.5, 30, 2}, {
       54.5, 29, 2}, {58.5, 32, 2}, {58.5, 31, 2}, {58.5, 30, 2}, {
       58.5, 29, 2}, {62.5, 32, 2}, {62.5, 31, 2}, {62.5, 30, 2}, {
       62.5, 29, 2}, {2.5, 28, 2}, {2.5, 27, 2}, {2.5, 26, 2}, {2.5, 25, 2}, {
       6.5, 28, 2}, {6.5, 27, 2}, {6.5, 26, 2}, {6.5, 25, 2}, {10.5, 28, 2}, {
       10.5, 27, 2}, {10.5, 26, 2}, {10.5, 25, 2}, {14.5, 28, 2}, {
       14.5, 27, 2}, {14.5, 26, 2}, {14.5, 25, 2}, {18.5, 28, 2}, {
       18.5, 27, 2}, {18.5, 26, 2}, {18.5, 25, 2}, {22.5, 28, 2}, {
       22.5, 27, 2}, {22.5, 26, 2}, {22.5, 25, 2}, {26.5, 28, 2}, {
       26.5, 27, 2}, {26.5, 26, 2}, {26.5, 25, 2}, {30.5, 28, 2}, {
       30.5, 27, 2}, {30.5, 26, 2}, {30.5, 25, 2}, {34.5, 28, 2}, {
       34.5, 27, 2}, {34.5, 26, 2}, {34.5, 25, 2}, {38.5, 28, 2}, {
       38.5, 27, 2}, {38.5, 26, 2}, {38.5, 25, 2}, {42.5, 28, 2}, {
       42.5, 27, 2}, {42.5, 26, 2}, {42.5, 25, 2}, {46.5, 28, 2}, {
       46.5, 27, 2}, {46.5, 26, 2}, {46.5, 25, 2}, {50.5, 28, 2}, {
       50.5, 27, 2}, {50.5, 26, 2}, {50.5, 25, 2}, {54.5, 28, 2}, {
       54.5, 27, 2}, {54.5, 26, 2}, {54.5, 25, 2}, {58.5, 28, 2}, {
       58.5, 27, 2}, {58.5, 26, 2}, {58.5, 25, 2}, {62.5, 28, 2}, {
       62.5, 27, 2}, {62.5, 26, 2}, {62.5, 25, 2}, {2.5, 24, 2}, {
       2.5, 23, 2}, {2.5, 22, 2}, {2.5, 21, 2}, {6.5, 24, 2}, {6.5, 23, 2}, {
       6.5, 22, 2}, {6.5, 21, 2}, {10.5, 24, 2}, {10.5, 23, 2}, {
       10.5, 22, 2}, {10.5, 21, 2}, {14.5, 24, 2}, {14.5, 23, 2}, {
       14.5, 22, 2}, {14.5, 21, 2}, {18.5, 24, 2}, {18.5, 23, 2}, {
       18.5, 22, 2}, {18.5, 21, 2}, {22.5, 24, 2}, {22.5, 23, 2}, {
       22.5, 22, 2}, {22.5, 21, 2}, {26.5, 24, 2}, {26.5, 23, 2}, {
       26.5, 22, 2}, {26.5, 21, 2}, {30.5, 24, 2}, {30.5, 23, 2}, {
       30.5, 22, 2}, {30.5, 21, 2}, {34.5, 24, 2}, {34.5, 23, 2}, {
       34.5, 22, 2}, {34.5, 21, 2}, {38.5, 24, 2}, {38.5, 23, 2}, {
       38.5, 22, 2}, {38.5, 21, 2}, {42.5, 24, 2}, {42.5, 23, 2}, {
       42.5, 22, 2}, {42.5, 21, 2}, {46.5, 24, 2}, {46.5, 23, 2}, {
       46.5, 22, 2}, {46.5, 21, 2}, {50.5, 24, 2}, {50.5, 23, 2}, {
       50.5, 22, 2}, {50.5, 21, 2}, {54.5, 24, 2}, {54.5, 23, 2}, {
       54.5, 22, 2}, {54.5, 21, 2}, {58.5, 24, 2}, {58.5, 23, 2}, {
       58.5, 22, 2}, {58.5, 21, 2}, {62.5, 24, 2}, {62.5, 23, 2}, {
       62.5, 22, 2}, {62.5, 21, 2}, {2.5, 20, 2}, {2.5, 19, 2}, {
       2.5, 18, 2}, {2.5, 17, 2}, {6.5, 20, 2}, {6.5, 19, 2}, {6.5, 18, 2}, {
       6.5, 17, 2}, {10.5, 20, 2}, {10.5, 19, 2}, {10.5, 18, 2}, {
       10.5, 17, 2}, {14.5, 20, 2}, {14.5, 19, 2}, {14.5, 18, 2}, {
       14.5, 17, 2}, {18.5, 20, 2}, {18.5, 19, 2}, {18.5, 18, 2}, {
       18.5, 17, 2}, {22.5, 20, 2}, {22.5, 19, 2}, {22.5, 18, 2}, {
       22.5, 17, 2}, {26.5, 20, 2}, {26.5, 19, 2}, {26.5, 18, 2}, {
       26.5, 17, 2}, {30.5, 20, 2}, {30.5, 19, 2}, {30.5, 18, 2}, {
       30.5, 17, 2}, {34.5, 20, 2}, {34.5, 19, 2}, {34.5, 18, 2}, {
       34.5, 17, 2}, {38.5, 20, 2}, {38.5, 19, 2}, {38.5, 18, 2}, {
       38.5, 17, 2}, {42.5, 20, 2}, {42.5, 19, 2}, {42.5, 18, 2}, {
       42.5, 17, 2}, {46.5, 20, 2}, {46.5, 19, 2}, {46.5, 18, 2}, {
       46.5, 17, 2}, {50.5, 20, 2}, {50.5, 19, 2}, {50.5, 18, 2}, {
       50.5, 17, 2}, {54.5, 20, 2}, {54.5, 19, 2}, {54.5, 18, 2}, {
       54.5, 17, 2}, {58.5, 20, 2}, {58.5, 19, 2}, {58.5, 18, 2}, {
       58.5, 17, 2}, {62.5, 20, 2}, {62.5, 19, 2}, {62.5, 18, 2}, {
       62.5, 17, 2}, {2.5, 16, 2}, {2.5, 15, 2}, {2.5, 14, 2}, {2.5, 13, 2}, {
       6.5, 16, 2}, {6.5, 15, 2}, {6.5, 14, 2}, {6.5, 13, 2}, {10.5, 16, 2}, {
       10.5, 15, 2}, {10.5, 14, 2}, {10.5, 13, 2}, {14.5, 16, 2}, {
       14.5, 15, 2}, {14.5, 14, 2}, {14.5, 13, 2}, {18.5, 16, 2}, {
       18.5, 15, 2}, {18.5, 14, 2}, {18.5, 13, 2}, {22.5, 16, 2}, {
       22.5, 15, 2}, {22.5, 14, 2}, {22.5, 13, 2}, {26.5, 16, 2}, {
       26.5, 15, 2}, {26.5, 14, 2}, {26.5, 13, 2}, {30.5, 16, 2}, {
       30.5, 15, 2}, {30.5, 14, 2}, {30.5, 13, 2}, {34.5, 16, 2}, {
       34.5, 15, 2}, {34.5, 14, 2}, {34.5, 13, 2}, {38.5, 16, 2}, {
       38.5, 15, 2}, {38.5, 14, 2}, {38.5, 13, 2}, {42.5, 16, 2}, {
       42.5, 15, 2}, {42.5, 14, 2}, {42.5, 13, 2}, {46.5, 16, 2}, {
       46.5, 15, 2}, {46.5, 14, 2}, {46.5, 13, 2}, {50.5, 16, 2}, {
       50.5, 15, 2}, {50.5, 14, 2}, {50.5, 13, 2}, {54.5, 16, 2}, {
       54.5, 15, 2}, {54.5, 14, 2}, {54.5, 13, 2}, {58.5, 16, 2}, {
       58.5, 15, 2}, {58.5, 14, 2}, {58.5, 13, 2}, {62.5, 16, 2}, {
       62.5, 15, 2}, {62.5, 14, 2}, {62.5, 13, 2}, {2.5, 12, 2}, {
       2.5, 11, 2}, {2.5, 10, 2}, {2.5, 9, 2}, {6.5, 12, 2}, {6.5, 11, 2}, {
       6.5, 10, 2}, {6.5, 9, 2}, {10.5, 12, 2}, {10.5, 11, 2}, {
       10.5, 10, 2}, {10.5, 9, 2}, {14.5, 12, 2}, {14.5, 11, 2}, {
       14.5, 10, 2}, {14.5, 9, 2}, {18.5, 12, 2}, {18.5, 11, 2}, {
       18.5, 10, 2}, {18.5, 9, 2}, {22.5, 12, 2}, {22.5, 11, 2}, {
       22.5, 10, 2}, {22.5, 9, 2}, {26.5, 12, 2}, {26.5, 11, 2}, {
       26.5, 10, 2}, {26.5, 9, 2}, {30.5, 12, 2}, {30.5, 11, 2}, {
       30.5, 10, 2}, {30.5, 9, 2}, {34.5, 12, 2}, {34.5, 11, 2}, {
       34.5, 10, 2}, {34.5, 9, 2}, {38.5, 12, 2}, {38.5, 11, 2}, {
       38.5, 10, 2}, {38.5, 9, 2}, {42.5, 12, 2}, {42.5, 11, 2}, {
       42.5, 10, 2}, {42.5, 9, 2}, {46.5, 12, 2}, {46.5, 11, 2}, {
       46.5, 10, 2}, {46.5, 9, 2}, {50.5, 12, 2}, {50.5, 11, 2}, {
       50.5, 10, 2}, {50.5, 9, 2}, {54.5, 12, 2}, {54.5, 11, 2}, {
       54.5, 10, 2}, {54.5, 9, 2}, {58.5, 12, 2}, {58.5, 11, 2}, {
       58.5, 10, 2}, {58.5, 9, 2}, {62.5, 12, 2}, {62.5, 11, 2}, {
       62.5, 10, 2}, {62.5, 9, 2}, {2.5, 8, 2}, {2.5, 7, 2}, {2.5, 6, 2}, {
       2.5, 5, 2}, {6.5, 8, 2}, {6.5, 7, 2}, {6.5, 6, 2}, {6.5, 5, 2}, {
       10.5, 8, 2}, {10.5, 7, 2}, {10.5, 6, 2}, {10.5, 5, 2}, {14.5, 8, 2}, {
       14.5, 7, 2}, {14.5, 6, 2}, {14.5, 5, 2}, {18.5, 8, 2}, {18.5, 7, 2}, {
       18.5, 6, 2}, {18.5, 5, 2}, {22.5, 8, 2}, {22.5, 7, 2}, {22.5, 6, 2}, {
       22.5, 5, 2}, {26.5, 8, 2}, {26.5, 7, 2}, {26.5, 6, 2}, {26.5, 5, 2}, {
       30.5, 8, 2}, {30.5, 7, 2}, {30.5, 6, 2}, {30.5, 5, 2}, {34.5, 8, 2}, {
       34.5, 7, 2}, {34.5, 6, 2}, {34.5, 5, 2}, {38.5, 8, 2}, {38.5, 7, 2}, {
       38.5, 6, 2}, {38.5, 5, 2}, {42.5, 8, 2}, {42.5, 7, 2}, {42.5, 6, 2}, {
       42.5, 5, 2}, {46.5, 8, 2}, {46.5, 7, 2}, {46.5, 6, 2}, {46.5, 5, 2}, {
       50.5, 8, 2}, {50.5, 7, 2}, {50.5, 6, 2}, {50.5, 5, 2}, {54.5, 8, 2}, {
       54.5, 7, 2}, {54.5, 6, 2}, {54.5, 5, 2}, {58.5, 8, 2}, {58.5, 7, 2}, {
       58.5, 6, 2}, {58.5, 5, 2}, {62.5, 8, 2}, {62.5, 7, 2}, {62.5, 6, 2}, {
       62.5, 5, 2}, {2.5, 4, 2}, {2.5, 3, 2}, {2.5, 2, 2}, {2.5, 1, 2}, {
       6.5, 4, 2}, {6.5, 3, 2}, {6.5, 2, 2}, {6.5, 1, 2}, {10.5, 4, 2}, {
       10.5, 3, 2}, {10.5, 2, 2}, {10.5, 1, 2}, {14.5, 4, 2}, {14.5, 3, 2}, {
       14.5, 2, 2}, {14.5, 1, 2}, {18.5, 4, 2}, {18.5, 3, 2}, {18.5, 2, 2}, {
       18.5, 1, 2}, {22.5, 4, 2}, {22.5, 3, 2}, {22.5, 2, 2}, {22.5, 1, 2}, {
       26.5, 4, 2}, {26.5, 3, 2}, {26.5, 2, 2}, {26.5, 1, 2}, {30.5, 4, 2}, {
       30.5, 3, 2}, {30.5, 2, 2}, {30.5, 1, 2}, {34.5, 4, 2}, {34.5, 3, 2}, {
       34.5, 2, 2}, {34.5, 1, 2}, {38.5, 4, 2}, {38.5, 3, 2}, {38.5, 2, 2}, {
       38.5, 1, 2}, {42.5, 4, 2}, {42.5, 3, 2}, {42.5, 2, 2}, {42.5, 1, 2}, {
       46.5, 4, 2}, {46.5, 3, 2}, {46.5, 2, 2}, {46.5, 1, 2}, {50.5, 4, 2}, {
       50.5, 3, 2}, {50.5, 2, 2}, {50.5, 1, 2}, {54.5, 4, 2}, {54.5, 3, 2}, {
       54.5, 2, 2}, {54.5, 1, 2}, {58.5, 4, 2}, {58.5, 3, 2}, {58.5, 2, 2}, {
       58.5, 1, 2}, {62.5, 4, 2}, {62.5, 3, 2}, {62.5, 2, 2}, {62.5, 1, 2}}}, 
     0.3]}, 
   {RGBColor[0, 0, 1], 
    SphereBox[{{{1, 62.5, 0}, {2, 62.5, 0}, {3, 62.5, 0}, {4, 62.5, 0}, {
       5, 62.5, 0}, {6, 62.5, 0}, {7, 62.5, 0}, {8, 62.5, 0}, {9, 62.5, 0}, {
       10, 62.5, 0}, {11, 62.5, 0}, {12, 62.5, 0}, {13, 62.5, 0}, {
       14, 62.5, 0}, {15, 62.5, 0}, {16, 62.5, 0}, {17, 62.5, 0}, {
       18, 62.5, 0}, {19, 62.5, 0}, {20, 62.5, 0}, {21, 62.5, 0}, {
       22, 62.5, 0}, {23, 62.5, 0}, {24, 62.5, 0}, {25, 62.5, 0}, {
       26, 62.5, 0}, {27, 62.5, 0}, {28, 62.5, 0}, {29, 62.5, 0}, {
       30, 62.5, 0}, {31, 62.5, 0}, {32, 62.5, 0}, {33, 62.5, 0}, {
       34, 62.5, 0}, {35, 62.5, 0}, {36, 62.5, 0}, {37, 62.5, 0}, {
       38, 62.5, 0}, {39, 62.5, 0}, {40, 62.5, 0}, {41, 62.5, 0}, {
       42, 62.5, 0}, {43, 62.5, 0}, {44, 62.5, 0}, {45, 62.5, 0}, {
       46, 62.5, 0}, {47, 62.5, 0}, {48, 62.5, 0}, {49, 62.5, 0}, {
       50, 62.5, 0}, {51, 62.5, 0}, {52, 62.5, 0}, {53, 62.5, 0}, {
       54, 62.5, 0}, {55, 62.5, 0}, {56, 62.5, 0}, {57, 62.5, 0}, {
       58, 62.5, 0}, {59, 62.5, 0}, {60, 62.5, 0}, {61, 62.5, 0}, {
       62, 62.5, 0}, {63, 62.5, 0}, {64, 62.5, 0}, {1, 58.5, 0}, {
       2, 58.5, 0}, {3, 58.5, 0}, {4, 58.5, 0}, {5, 58.5, 0}, {6, 58.5, 0}, {
       7, 58.5, 0}, {8, 58.5, 0}, {9, 58.5, 0}, {10, 58.5, 0}, {
       11, 58.5, 0}, {12, 58.5, 0}, {13, 58.5, 0}, {14, 58.5, 0}, {
       15, 58.5, 0}, {16, 58.5, 0}, {17, 58.5, 0}, {18, 58.5, 0}, {
       19, 58.5, 0}, {20, 58.5, 0}, {21, 58.5, 0}, {22, 58.5, 0}, {
       23, 58.5, 0}, {24, 58.5, 0}, {25, 58.5, 0}, {26, 58.5, 0}, {
       27, 58.5, 0}, {28, 58.5, 0}, {29, 58.5, 0}, {30, 58.5, 0}, {
       31, 58.5, 0}, {32, 58.5, 0}, {33, 58.5, 0}, {34, 58.5, 0}, {
       35, 58.5, 0}, {36, 58.5, 0}, {37, 58.5, 0}, {38, 58.5, 0}, {
       39, 58.5, 0}, {40, 58.5, 0}, {41, 58.5, 0}, {42, 58.5, 0}, {
       43, 58.5, 0}, {44, 58.5, 0}, {45, 58.5, 0}, {46, 58.5, 0}, {
       47, 58.5, 0}, {48, 58.5, 0}, {49, 58.5, 0}, {50, 58.5, 0}, {
       51, 58.5, 0}, {52, 58.5, 0}, {53, 58.5, 0}, {54, 58.5, 0}, {
       55, 58.5, 0}, {56, 58.5, 0}, {57, 58.5, 0}, {58, 58.5, 0}, {
       59, 58.5, 0}, {60, 58.5, 0}, {61, 58.5, 0}, {62, 58.5, 0}, {
       63, 58.5, 0}, {64, 58.5, 0}, {1, 54.5, 0}, {2, 54.5, 0}, {
       3, 54.5, 0}, {4, 54.5, 0}, {5, 54.5, 0}, {6, 54.5, 0}, {7, 54.5, 0}, {
       8, 54.5, 0}, {9, 54.5, 0}, {10, 54.5, 0}, {11, 54.5, 0}, {
       12, 54.5, 0}, {13, 54.5, 0}, {14, 54.5, 0}, {15, 54.5, 0}, {
       16, 54.5, 0}, {17, 54.5, 0}, {18, 54.5, 0}, {19, 54.5, 0}, {
       20, 54.5, 0}, {21, 54.5, 0}, {22, 54.5, 0}, {23, 54.5, 0}, {
       24, 54.5, 0}, {25, 54.5, 0}, {26, 54.5, 0}, {27, 54.5, 0}, {
       28, 54.5, 0}, {29, 54.5, 0}, {30, 54.5, 0}, {31, 54.5, 0}, {
       32, 54.5, 0}, {33, 54.5, 0}, {34, 54.5, 0}, {35, 54.5, 0}, {
       36, 54.5, 0}, {37, 54.5, 0}, {38, 54.5, 0}, {39, 54.5, 0}, {
       40, 54.5, 0}, {41, 54.5, 0}, {42, 54.5, 0}, {43, 54.5, 0}, {
       44, 54.5, 0}, {45, 54.5, 0}, {46, 54.5, 0}, {47, 54.5, 0}, {
       48, 54.5, 0}, {49, 54.5, 0}, {50, 54.5, 0}, {51, 54.5, 0}, {
       52, 54.5, 0}, {53, 54.5, 0}, {54, 54.5, 0}, {55, 54.5, 0}, {
       56, 54.5, 0}, {57, 54.5, 0}, {58, 54.5, 0}, {59, 54.5, 0}, {
       60, 54.5, 0}, {61, 54.5, 0}, {62, 54.5, 0}, {63, 54.5, 0}, {
       64, 54.5, 0}, {1, 50.5, 0}, {2, 50.5, 0}, {3, 50.5, 0}, {4, 50.5, 0}, {
       5, 50.5, 0}, {6, 50.5, 0}, {7, 50.5, 0}, {8, 50.5, 0}, {9, 50.5, 0}, {
       10, 50.5, 0}, {11, 50.5, 0}, {12, 50.5, 0}, {13, 50.5, 0}, {
       14, 50.5, 0}, {15, 50.5, 0}, {16, 50.5, 0}, {17, 50.5, 0}, {
       18, 50.5, 0}, {19, 50.5, 0}, {20, 50.5, 0}, {21, 50.5, 0}, {
       22, 50.5, 0}, {23, 50.5, 0}, {24, 50.5, 0}, {25, 50.5, 0}, {
       26, 50.5, 0}, {27, 50.5, 0}, {28, 50.5, 0}, {29, 50.5, 0}, {
       30, 50.5, 0}, {31, 50.5, 0}, {32, 50.5, 0}, {33, 50.5, 0}, {
       34, 50.5, 0}, {35, 50.5, 0}, {36, 50.5, 0}, {37, 50.5, 0}, {
       38, 50.5, 0}, {39, 50.5, 0}, {40, 50.5, 0}, {41, 50.5, 0}, {
       42, 50.5, 0}, {43, 50.5, 0}, {44, 50.5, 0}, {45, 50.5, 0}, {
       46, 50.5, 0}, {47, 50.5, 0}, {48, 50.5, 0}, {49, 50.5, 0}, {
       50, 50.5, 0}, {51, 50.5, 0}, {52, 50.5, 0}, {53, 50.5, 0}, {
       54, 50.5, 0}, {55, 50.5, 0}, {56, 50.5, 0}, {57, 50.5, 0}, {
       58, 50.5, 0}, {59, 50.5, 0}, {60, 50.5, 0}, {61, 50.5, 0}, {
       62, 50.5, 0}, {63, 50.5, 0}, {64, 50.5, 0}, {1, 46.5, 0}, {
       2, 46.5, 0}, {3, 46.5, 0}, {4, 46.5, 0}, {5, 46.5, 0}, {6, 46.5, 0}, {
       7, 46.5, 0}, {8, 46.5, 0}, {9, 46.5, 0}, {10, 46.5, 0}, {
       11, 46.5, 0}, {12, 46.5, 0}, {13, 46.5, 0}, {14, 46.5, 0}, {
       15, 46.5, 0}, {16, 46.5, 0}, {17, 46.5, 0}, {18, 46.5, 0}, {
       19, 46.5, 0}, {20, 46.5, 0}, {21, 46.5, 0}, {22, 46.5, 0}, {
       23, 46.5, 0}, {24, 46.5, 0}, {25, 46.5, 0}, {26, 46.5, 0}, {
       27, 46.5, 0}, {28, 46.5, 0}, {29, 46.5, 0}, {30, 46.5, 0}, {
       31, 46.5, 0}, {32, 46.5, 0}, {33, 46.5, 0}, {34, 46.5, 0}, {
       35, 46.5, 0}, {36, 46.5, 0}, {37, 46.5, 0}, {38, 46.5, 0}, {
       39, 46.5, 0}, {40, 46.5, 0}, {41, 46.5, 0}, {42, 46.5, 0}, {
       43, 46.5, 0}, {44, 46.5, 0}, {45, 46.5, 0}, {46, 46.5, 0}, {
       47, 46.5, 0}, {48, 46.5, 0}, {49, 46.5, 0}, {50, 46.5, 0}, {
       51, 46.5, 0}, {52, 46.5, 0}, {53, 46.5, 0}, {54, 46.5, 0}, {
       55, 46.5, 0}, {56, 46.5, 0}, {57, 46.5, 0}, {58, 46.5, 0}, {
       59, 46.5, 0}, {60, 46.5, 0}, {61, 46.5, 0}, {62, 46.5, 0}, {
       63, 46.5, 0}, {64, 46.5, 0}, {1, 42.5, 0}, {2, 42.5, 0}, {
       3, 42.5, 0}, {4, 42.5, 0}, {5, 42.5, 0}, {6, 42.5, 0}, {7, 42.5, 0}, {
       8, 42.5, 0}, {9, 42.5, 0}, {10, 42.5, 0}, {11, 42.5, 0}, {
       12, 42.5, 0}, {13, 42.5, 0}, {14, 42.5, 0}, {15, 42.5, 0}, {
       16, 42.5, 0}, {17, 42.5, 0}, {18, 42.5, 0}, {19, 42.5, 0}, {
       20, 42.5, 0}, {21, 42.5, 0}, {22, 42.5, 0}, {23, 42.5, 0}, {
       24, 42.5, 0}, {25, 42.5, 0}, {26, 42.5, 0}, {27, 42.5, 0}, {
       28, 42.5, 0}, {29, 42.5, 0}, {30, 42.5, 0}, {31, 42.5, 0}, {
       32, 42.5, 0}, {33, 42.5, 0}, {34, 42.5, 0}, {35, 42.5, 0}, {
       36, 42.5, 0}, {37, 42.5, 0}, {38, 42.5, 0}, {39, 42.5, 0}, {
       40, 42.5, 0}, {41, 42.5, 0}, {42, 42.5, 0}, {43, 42.5, 0}, {
       44, 42.5, 0}, {45, 42.5, 0}, {46, 42.5, 0}, {47, 42.5, 0}, {
       48, 42.5, 0}, {49, 42.5, 0}, {50, 42.5, 0}, {51, 42.5, 0}, {
       52, 42.5, 0}, {53, 42.5, 0}, {54, 42.5, 0}, {55, 42.5, 0}, {
       56, 42.5, 0}, {57, 42.5, 0}, {58, 42.5, 0}, {59, 42.5, 0}, {
       60, 42.5, 0}, {61, 42.5, 0}, {62, 42.5, 0}, {63, 42.5, 0}, {
       64, 42.5, 0}, {1, 38.5, 0}, {2, 38.5, 0}, {3, 38.5, 0}, {4, 38.5, 0}, {
       5, 38.5, 0}, {6, 38.5, 0}, {7, 38.5, 0}, {8, 38.5, 0}, {9, 38.5, 0}, {
       10, 38.5, 0}, {11, 38.5, 0}, {12, 38.5, 0}, {13, 38.5, 0}, {
       14, 38.5, 0}, {15, 38.5, 0}, {16, 38.5, 0}, {17, 38.5, 0}, {
       18, 38.5, 0}, {19, 38.5, 0}, {20, 38.5, 0}, {21, 38.5, 0}, {
       22, 38.5, 0}, {23, 38.5, 0}, {24, 38.5, 0}, {25, 38.5, 0}, {
       26, 38.5, 0}, {27, 38.5, 0}, {28, 38.5, 0}, {29, 38.5, 0}, {
       30, 38.5, 0}, {31, 38.5, 0}, {32, 38.5, 0}, {33, 38.5, 0}, {
       34, 38.5, 0}, {35, 38.5, 0}, {36, 38.5, 0}, {37, 38.5, 0}, {
       38, 38.5, 0}, {39, 38.5, 0}, {40, 38.5, 0}, {41, 38.5, 0}, {
       42, 38.5, 0}, {43, 38.5, 0}, {44, 38.5, 0}, {45, 38.5, 0}, {
       46, 38.5, 0}, {47, 38.5, 0}, {48, 38.5, 0}, {49, 38.5, 0}, {
       50, 38.5, 0}, {51, 38.5, 0}, {52, 38.5, 0}, {53, 38.5, 0}, {
       54, 38.5, 0}, {55, 38.5, 0}, {56, 38.5, 0}, {57, 38.5, 0}, {
       58, 38.5, 0}, {59, 38.5, 0}, {60, 38.5, 0}, {61, 38.5, 0}, {
       62, 38.5, 0}, {63, 38.5, 0}, {64, 38.5, 0}, {1, 34.5, 0}, {
       2, 34.5, 0}, {3, 34.5, 0}, {4, 34.5, 0}, {5, 34.5, 0}, {6, 34.5, 0}, {
       7, 34.5, 0}, {8, 34.5, 0}, {9, 34.5, 0}, {10, 34.5, 0}, {
       11, 34.5, 0}, {12, 34.5, 0}, {13, 34.5, 0}, {14, 34.5, 0}, {
       15, 34.5, 0}, {16, 34.5, 0}, {17, 34.5, 0}, {18, 34.5, 0}, {
       19, 34.5, 0}, {20, 34.5, 0}, {21, 34.5, 0}, {22, 34.5, 0}, {
       23, 34.5, 0}, {24, 34.5, 0}, {25, 34.5, 0}, {26, 34.5, 0}, {
       27, 34.5, 0}, {28, 34.5, 0}, {29, 34.5, 0}, {30, 34.5, 0}, {
       31, 34.5, 0}, {32, 34.5, 0}, {33, 34.5, 0}, {34, 34.5, 0}, {
       35, 34.5, 0}, {36, 34.5, 0}, {37, 34.5, 0}, {38, 34.5, 0}, {
       39, 34.5, 0}, {40, 34.5, 0}, {41, 34.5, 0}, {42, 34.5, 0}, {
       43, 34.5, 0}, {44, 34.5, 0}, {45, 34.5, 0}, {46, 34.5, 0}, {
       47, 34.5, 0}, {48, 34.5, 0}, {49, 34.5, 0}, {50, 34.5, 0}, {
       51, 34.5, 0}, {52, 34.5, 0}, {53, 34.5, 0}, {54, 34.5, 0}, {
       55, 34.5, 0}, {56, 34.5, 0}, {57, 34.5, 0}, {58, 34.5, 0}, {
       59, 34.5, 0}, {60, 34.5, 0}, {61, 34.5, 0}, {62, 34.5, 0}, {
       63, 34.5, 0}, {64, 34.5, 0}, {1, 30.5, 0}, {2, 30.5, 0}, {
       3, 30.5, 0}, {4, 30.5, 0}, {5, 30.5, 0}, {6, 30.5, 0}, {7, 30.5, 0}, {
       8, 30.5, 0}, {9, 30.5, 0}, {10, 30.5, 0}, {11, 30.5, 0}, {
       12, 30.5, 0}, {13, 30.5, 0}, {14, 30.5, 0}, {15, 30.5, 0}, {
       16, 30.5, 0}, {17, 30.5, 0}, {18, 30.5, 0}, {19, 30.5, 0}, {
       20, 30.5, 0}, {21, 30.5, 0}, {22, 30.5, 0}, {23, 30.5, 0}, {
       24, 30.5, 0}, {25, 30.5, 0}, {26, 30.5, 0}, {27, 30.5, 0}, {
       28, 30.5, 0}, {29, 30.5, 0}, {30, 30.5, 0}, {31, 30.5, 0}, {
       32, 30.5, 0}, {33, 30.5, 0}, {34, 30.5, 0}, {35, 30.5, 0}, {
       36, 30.5, 0}, {37, 30.5, 0}, {38, 30.5, 0}, {39, 30.5, 0}, {
       40, 30.5, 0}, {41, 30.5, 0}, {42, 30.5, 0}, {43, 30.5, 0}, {
       44, 30.5, 0}, {45, 30.5, 0}, {46, 30.5, 0}, {47, 30.5, 0}, {
       48, 30.5, 0}, {49, 30.5, 0}, {50, 30.5, 0}, {51, 30.5, 0}, {
       52, 30.5, 0}, {53, 30.5, 0}, {54, 30.5, 0}, {55, 30.5, 0}, {
       56, 30.5, 0}, {57, 30.5, 0}, {58, 30.5, 0}, {59, 30.5, 0}, {
       60, 30.5, 0}, {61, 30.5, 0}, {62, 30.5, 0}, {63, 30.5, 0}, {
       64, 30.5, 0}, {1, 26.5, 0}, {2, 26.5, 0}, {3, 26.5, 0}, {4, 26.5, 0}, {
       5, 26.5, 0}, {6, 26.5, 0}, {7, 26.5, 0}, {8, 26.5, 0}, {9, 26.5, 0}, {
       10, 26.5, 0}, {11, 26.5, 0}, {12, 26.5, 0}, {13, 26.5, 0}, {
       14, 26.5, 0}, {15, 26.5, 0}, {16, 26.5, 0}, {17, 26.5, 0}, {
       18, 26.5, 0}, {19, 26.5, 0}, {20, 26.5, 0}, {21, 26.5, 0}, {
       22, 26.5, 0}, {23, 26.5, 0}, {24, 26.5, 0}, {25, 26.5, 0}, {
       26, 26.5, 0}, {27, 26.5, 0}, {28, 26.5, 0}, {29, 26.5, 0}, {
       30, 26.5, 0}, {31, 26.5, 0}, {32, 26.5, 0}, {33, 26.5, 0}, {
       34, 26.5, 0}, {35, 26.5, 0}, {36, 26.5, 0}, {37, 26.5, 0}, {
       38, 26.5, 0}, {39, 26.5, 0}, {40, 26.5, 0}, {41, 26.5, 0}, {
       42, 26.5, 0}, {43, 26.5, 0}, {44, 26.5, 0}, {45, 26.5, 0}, {
       46, 26.5, 0}, {47, 26.5, 0}, {48, 26.5, 0}, {49, 26.5, 0}, {
       50, 26.5, 0}, {51, 26.5, 0}, {52, 26.5, 0}, {53, 26.5, 0}, {
       54, 26.5, 0}, {55, 26.5, 0}, {56, 26.5, 0}, {57, 26.5, 0}, {
       58, 26.5, 0}, {59, 26.5, 0}, {60, 26.5, 0}, {61, 26.5, 0}, {
       62, 26.5, 0}, {63, 26.5, 0}, {64, 26.5, 0}, {1, 22.5, 0}, {
       2, 22.5, 0}, {3, 22.5, 0}, {4, 22.5, 0}, {5, 22.5, 0}, {6, 22.5, 0}, {
       7, 22.5, 0}, {8, 22.5, 0}, {9, 22.5, 0}, {10, 22.5, 0}, {
       11, 22.5, 0}, {12, 22.5, 0}, {13, 22.5, 0}, {14, 22.5, 0}, {
       15, 22.5, 0}, {16, 22.5, 0}, {17, 22.5, 0}, {18, 22.5, 0}, {
       19, 22.5, 0}, {20, 22.5, 0}, {21, 22.5, 0}, {22, 22.5, 0}, {
       23, 22.5, 0}, {24, 22.5, 0}, {25, 22.5, 0}, {26, 22.5, 0}, {
       27, 22.5, 0}, {28, 22.5, 0}, {29, 22.5, 0}, {30, 22.5, 0}, {
       31, 22.5, 0}, {32, 22.5, 0}, {33, 22.5, 0}, {34, 22.5, 0}, {
       35, 22.5, 0}, {36, 22.5, 0}, {37, 22.5, 0}, {38, 22.5, 0}, {
       39, 22.5, 0}, {40, 22.5, 0}, {41, 22.5, 0}, {42, 22.5, 0}, {
       43, 22.5, 0}, {44, 22.5, 0}, {45, 22.5, 0}, {46, 22.5, 0}, {
       47, 22.5, 0}, {48, 22.5, 0}, {49, 22.5, 0}, {50, 22.5, 0}, {
       51, 22.5, 0}, {52, 22.5, 0}, {53, 22.5, 0}, {54, 22.5, 0}, {
       55, 22.5, 0}, {56, 22.5, 0}, {57, 22.5, 0}, {58, 22.5, 0}, {
       59, 22.5, 0}, {60, 22.5, 0}, {61, 22.5, 0}, {62, 22.5, 0}, {
       63, 22.5, 0}, {64, 22.5, 0}, {1, 18.5, 0}, {2, 18.5, 0}, {
       3, 18.5, 0}, {4, 18.5, 0}, {5, 18.5, 0}, {6, 18.5, 0}, {7, 18.5, 0}, {
       8, 18.5, 0}, {9, 18.5, 0}, {10, 18.5, 0}, {11, 18.5, 0}, {
       12, 18.5, 0}, {13, 18.5, 0}, {14, 18.5, 0}, {15, 18.5, 0}, {
       16, 18.5, 0}, {17, 18.5, 0}, {18, 18.5, 0}, {19, 18.5, 0}, {
       20, 18.5, 0}, {21, 18.5, 0}, {22, 18.5, 0}, {23, 18.5, 0}, {
       24, 18.5, 0}, {25, 18.5, 0}, {26, 18.5, 0}, {27, 18.5, 0}, {
       28, 18.5, 0}, {29, 18.5, 0}, {30, 18.5, 0}, {31, 18.5, 0}, {
       32, 18.5, 0}, {33, 18.5, 0}, {34, 18.5, 0}, {35, 18.5, 0}, {
       36, 18.5, 0}, {37, 18.5, 0}, {38, 18.5, 0}, {39, 18.5, 0}, {
       40, 18.5, 0}, {41, 18.5, 0}, {42, 18.5, 0}, {43, 18.5, 0}, {
       44, 18.5, 0}, {45, 18.5, 0}, {46, 18.5, 0}, {47, 18.5, 0}, {
       48, 18.5, 0}, {49, 18.5, 0}, {50, 18.5, 0}, {51, 18.5, 0}, {
       52, 18.5, 0}, {53, 18.5, 0}, {54, 18.5, 0}, {55, 18.5, 0}, {
       56, 18.5, 0}, {57, 18.5, 0}, {58, 18.5, 0}, {59, 18.5, 0}, {
       60, 18.5, 0}, {61, 18.5, 0}, {62, 18.5, 0}, {63, 18.5, 0}, {
       64, 18.5, 0}, {1, 14.5, 0}, {2, 14.5, 0}, {3, 14.5, 0}, {4, 14.5, 0}, {
       5, 14.5, 0}, {6, 14.5, 0}, {7, 14.5, 0}, {8, 14.5, 0}, {9, 14.5, 0}, {
       10, 14.5, 0}, {11, 14.5, 0}, {12, 14.5, 0}, {13, 14.5, 0}, {
       14, 14.5, 0}, {15, 14.5, 0}, {16, 14.5, 0}, {17, 14.5, 0}, {
       18, 14.5, 0}, {19, 14.5, 0}, {20, 14.5, 0}, {21, 14.5, 0}, {
       22, 14.5, 0}, {23, 14.5, 0}, {24, 14.5, 0}, {25, 14.5, 0}, {
       26, 14.5, 0}, {27, 14.5, 0}, {28, 14.5, 0}, {29, 14.5, 0}, {
       30, 14.5, 0}, {31, 14.5, 0}, {32, 14.5, 0}, {33, 14.5, 0}, {
       34, 14.5, 0}, {35, 14.5, 0}, {36, 14.5, 0}, {37, 14.5, 0}, {
       38, 14.5, 0}, {39, 14.5, 0}, {40, 14.5, 0}, {41, 14.5, 0}, {
       42, 14.5, 0}, {43, 14.5, 0}, {44, 14.5, 0}, {45, 14.5, 0}, {
       46, 14.5, 0}, {47, 14.5, 0}, {48, 14.5, 0}, {49, 14.5, 0}, {
       50, 14.5, 0}, {51, 14.5, 0}, {52, 14.5, 0}, {53, 14.5, 0}, {
       54, 14.5, 0}, {55, 14.5, 0}, {56, 14.5, 0}, {57, 14.5, 0}, {
       58, 14.5, 0}, {59, 14.5, 0}, {60, 14.5, 0}, {61, 14.5, 0}, {
       62, 14.5, 0}, {63, 14.5, 0}, {64, 14.5, 0}, {1, 10.5, 0}, {
       2, 10.5, 0}, {3, 10.5, 0}, {4, 10.5, 0}, {5, 10.5, 0}, {6, 10.5, 0}, {
       7, 10.5, 0}, {8, 10.5, 0}, {9, 10.5, 0}, {10, 10.5, 0}, {
       11, 10.5, 0}, {12, 10.5, 0}, {13, 10.5, 0}, {14, 10.5, 0}, {
       15, 10.5, 0}, {16, 10.5, 0}, {17, 10.5, 0}, {18, 10.5, 0}, {
       19, 10.5, 0}, {20, 10.5, 0}, {21, 10.5, 0}, {22, 10.5, 0}, {
       23, 10.5, 0}, {24, 10.5, 0}, {25, 10.5, 0}, {26, 10.5, 0}, {
       27, 10.5, 0}, {28, 10.5, 0}, {29, 10.5, 0}, {30, 10.5, 0}, {
       31, 10.5, 0}, {32, 10.5, 0}, {33, 10.5, 0}, {34, 10.5, 0}, {
       35, 10.5, 0}, {36, 10.5, 0}, {37, 10.5, 0}, {38, 10.5, 0}, {
       39, 10.5, 0}, {40, 10.5, 0}, {41, 10.5, 0}, {42, 10.5, 0}, {
       43, 10.5, 0}, {44, 10.5, 0}, {45, 10.5, 0}, {46, 10.5, 0}, {
       47, 10.5, 0}, {48, 10.5, 0}, {49, 10.5, 0}, {50, 10.5, 0}, {
       51, 10.5, 0}, {52, 10.5, 0}, {53, 10.5, 0}, {54, 10.5, 0}, {
       55, 10.5, 0}, {56, 10.5, 0}, {57, 10.5, 0}, {58, 10.5, 0}, {
       59, 10.5, 0}, {60, 10.5, 0}, {61, 10.5, 0}, {62, 10.5, 0}, {
       63, 10.5, 0}, {64, 10.5, 0}, {1, 6.5, 0}, {2, 6.5, 0}, {3, 6.5, 0}, {
       4, 6.5, 0}, {5, 6.5, 0}, {6, 6.5, 0}, {7, 6.5, 0}, {8, 6.5, 0}, {
       9, 6.5, 0}, {10, 6.5, 0}, {11, 6.5, 0}, {12, 6.5, 0}, {13, 6.5, 0}, {
       14, 6.5, 0}, {15, 6.5, 0}, {16, 6.5, 0}, {17, 6.5, 0}, {18, 6.5, 0}, {
       19, 6.5, 0}, {20, 6.5, 0}, {21, 6.5, 0}, {22, 6.5, 0}, {23, 6.5, 0}, {
       24, 6.5, 0}, {25, 6.5, 0}, {26, 6.5, 0}, {27, 6.5, 0}, {28, 6.5, 0}, {
       29, 6.5, 0}, {30, 6.5, 0}, {31, 6.5, 0}, {32, 6.5, 0}, {33, 6.5, 0}, {
       34, 6.5, 0}, {35, 6.5, 0}, {36, 6.5, 0}, {37, 6.5, 0}, {38, 6.5, 0}, {
       39, 6.5, 0}, {40, 6.5, 0}, {41, 6.5, 0}, {42, 6.5, 0}, {43, 6.5, 0}, {
       44, 6.5, 0}, {45, 6.5, 0}, {46, 6.5, 0}, {47, 6.5, 0}, {48, 6.5, 0}, {
       49, 6.5, 0}, {50, 6.5, 0}, {51, 6.5, 0}, {52, 6.5, 0}, {53, 6.5, 0}, {
       54, 6.5, 0}, {55, 6.5, 0}, {56, 6.5, 0}, {57, 6.5, 0}, {58, 6.5, 0}, {
       59, 6.5, 0}, {60, 6.5, 0}, {61, 6.5, 0}, {62, 6.5, 0}, {63, 6.5, 0}, {
       64, 6.5, 0}, {1, 2.5, 0}, {2, 2.5, 0}, {3, 2.5, 0}, {4, 2.5, 0}, {
       5, 2.5, 0}, {6, 2.5, 0}, {7, 2.5, 0}, {8, 2.5, 0}, {9, 2.5, 0}, {
       10, 2.5, 0}, {11, 2.5, 0}, {12, 2.5, 0}, {13, 2.5, 0}, {14, 2.5, 0}, {
       15, 2.5, 0}, {16, 2.5, 0}, {17, 2.5, 0}, {18, 2.5, 0}, {19, 2.5, 0}, {
       20, 2.5, 0}, {21, 2.5, 0}, {22, 2.5, 0}, {23, 2.5, 0}, {24, 2.5, 0}, {
       25, 2.5, 0}, {26, 2.5, 0}, {27, 2.5, 0}, {28, 2.5, 0}, {29, 2.5, 0}, {
       30, 2.5, 0}, {31, 2.5, 0}, {32, 2.5, 0}, {33, 2.5, 0}, {34, 2.5, 0}, {
       35, 2.5, 0}, {36, 2.5, 0}, {37, 2.5, 0}, {38, 2.5, 0}, {39, 2.5, 0}, {
       40, 2.5, 0}, {41, 2.5, 0}, {42, 2.5, 0}, {43, 2.5, 0}, {44, 2.5, 0}, {
       45, 2.5, 0}, {46, 2.5, 0}, {47, 2.5, 0}, {48, 2.5, 0}, {49, 2.5, 0}, {
       50, 2.5, 0}, {51, 2.5, 0}, {52, 2.5, 0}, {53, 2.5, 0}, {54, 2.5, 0}, {
       55, 2.5, 0}, {56, 2.5, 0}, {57, 2.5, 0}, {58, 2.5, 0}, {59, 2.5, 0}, {
       60, 2.5, 0}, {61, 2.5, 0}, {62, 2.5, 0}, {63, 2.5, 0}, {64, 2.5, 0}}}, 
     0.3]}, 
   {RGBColor[1, 1, 0], 
    CylinderBox[{{{2.5, 64, 2}, {6.5, 64, 2}}, {{2.5, 63, 2}, {
       6.5, 63, 2}}, {{2.5, 62, 2}, {6.5, 62, 2}}, {{2.5, 61, 2}, {
       6.5, 61, 2}}, {{6.5, 64, 2}, {10.5, 64, 2}}, {{6.5, 63, 2}, {
       10.5, 63, 2}}, {{6.5, 62, 2}, {10.5, 62, 2}}, {{6.5, 61, 2}, {
       10.5, 61, 2}}, {{10.5, 64, 2}, {14.5, 64, 2}}, {{10.5, 63, 2}, {
       14.5, 63, 2}}, {{10.5, 62, 2}, {14.5, 62, 2}}, {{10.5, 61, 2}, {
       14.5, 61, 2}}, {{14.5, 64, 2}, {18.5, 64, 2}}, {{14.5, 63, 2}, {
       18.5, 63, 2}}, {{14.5, 62, 2}, {18.5, 62, 2}}, {{14.5, 61, 2}, {
       18.5, 61, 2}}, {{18.5, 64, 2}, {22.5, 64, 2}}, {{18.5, 63, 2}, {
       22.5, 63, 2}}, {{18.5, 62, 2}, {22.5, 62, 2}}, {{18.5, 61, 2}, {
       22.5, 61, 2}}, {{22.5, 64, 2}, {26.5, 64, 2}}, {{22.5, 63, 2}, {
       26.5, 63, 2}}, {{22.5, 62, 2}, {26.5, 62, 2}}, {{22.5, 61, 2}, {
       26.5, 61, 2}}, {{26.5, 64, 2}, {30.5, 64, 2}}, {{26.5, 63, 2}, {
       30.5, 63, 2}}, {{26.5, 62, 2}, {30.5, 62, 2}}, {{26.5, 61, 2}, {
       30.5, 61, 2}}, {{30.5, 64, 2}, {34.5, 64, 2}}, {{30.5, 63, 2}, {
       34.5, 63, 2}}, {{30.5, 62, 2}, {34.5, 62, 2}}, {{30.5, 61, 2}, {
       34.5, 61, 2}}, {{34.5, 64, 2}, {38.5, 64, 2}}, {{34.5, 63, 2}, {
       38.5, 63, 2}}, {{34.5, 62, 2}, {38.5, 62, 2}}, {{34.5, 61, 2}, {
       38.5, 61, 2}}, {{38.5, 64, 2}, {42.5, 64, 2}}, {{38.5, 63, 2}, {
       42.5, 63, 2}}, {{38.5, 62, 2}, {42.5, 62, 2}}, {{38.5, 61, 2}, {
       42.5, 61, 2}}, {{42.5, 64, 2}, {46.5, 64, 2}}, {{42.5, 63, 2}, {
       46.5, 63, 2}}, {{42.5, 62, 2}, {46.5, 62, 2}}, {{42.5, 61, 2}, {
       46.5, 61, 2}}, {{46.5, 64, 2}, {50.5, 64, 2}}, {{46.5, 63, 2}, {
       50.5, 63, 2}}, {{46.5, 62, 2}, {50.5, 62, 2}}, {{46.5, 61, 2}, {
       50.5, 61, 2}}, {{50.5, 64, 2}, {54.5, 64, 2}}, {{50.5, 63, 2}, {
       54.5, 63, 2}}, {{50.5, 62, 2}, {54.5, 62, 2}}, {{50.5, 61, 2}, {
       54.5, 61, 2}}, {{54.5, 64, 2}, {58.5, 64, 2}}, {{54.5, 63, 2}, {
       58.5, 63, 2}}, {{54.5, 62, 2}, {58.5, 62, 2}}, {{54.5, 61, 2}, {
       58.5, 61, 2}}, {{58.5, 64, 2}, {62.5, 64, 2}}, {{58.5, 63, 2}, {
       62.5, 63, 2}}, {{58.5, 62, 2}, {62.5, 62, 2}}, {{58.5, 61, 2}, {
       62.5, 61, 2}}, {{2.5, 60, 2}, {6.5, 60, 2}}, {{2.5, 59, 2}, {
       6.5, 59, 2}}, {{2.5, 58, 2}, {6.5, 58, 2}}, {{2.5, 57, 2}, {
       6.5, 57, 2}}, {{6.5, 60, 2}, {10.5, 60, 2}}, {{6.5, 59, 2}, {
       10.5, 59, 2}}, {{6.5, 58, 2}, {10.5, 58, 2}}, {{6.5, 57, 2}, {
       10.5, 57, 2}}, {{10.5, 60, 2}, {14.5, 60, 2}}, {{10.5, 59, 2}, {
       14.5, 59, 2}}, {{10.5, 58, 2}, {14.5, 58, 2}}, {{10.5, 57, 2}, {
       14.5, 57, 2}}, {{14.5, 60, 2}, {18.5, 60, 2}}, {{14.5, 59, 2}, {
       18.5, 59, 2}}, {{14.5, 58, 2}, {18.5, 58, 2}}, {{14.5, 57, 2}, {
       18.5, 57, 2}}, {{18.5, 60, 2}, {22.5, 60, 2}}, {{18.5, 59, 2}, {
       22.5, 59, 2}}, {{18.5, 58, 2}, {22.5, 58, 2}}, {{18.5, 57, 2}, {
       22.5, 57, 2}}, {{22.5, 60, 2}, {26.5, 60, 2}}, {{22.5, 59, 2}, {
       26.5, 59, 2}}, {{22.5, 58, 2}, {26.5, 58, 2}}, {{22.5, 57, 2}, {
       26.5, 57, 2}}, {{26.5, 60, 2}, {30.5, 60, 2}}, {{26.5, 59, 2}, {
       30.5, 59, 2}}, {{26.5, 58, 2}, {30.5, 58, 2}}, {{26.5, 57, 2}, {
       30.5, 57, 2}}, {{30.5, 60, 2}, {34.5, 60, 2}}, {{30.5, 59, 2}, {
       34.5, 59, 2}}, {{30.5, 58, 2}, {34.5, 58, 2}}, {{30.5, 57, 2}, {
       34.5, 57, 2}}, {{34.5, 60, 2}, {38.5, 60, 2}}, {{34.5, 59, 2}, {
       38.5, 59, 2}}, {{34.5, 58, 2}, {38.5, 58, 2}}, {{34.5, 57, 2}, {
       38.5, 57, 2}}, {{38.5, 60, 2}, {42.5, 60, 2}}, {{38.5, 59, 2}, {
       42.5, 59, 2}}, {{38.5, 58, 2}, {42.5, 58, 2}}, {{38.5, 57, 2}, {
       42.5, 57, 2}}, {{42.5, 60, 2}, {46.5, 60, 2}}, {{42.5, 59, 2}, {
       46.5, 59, 2}}, {{42.5, 58, 2}, {46.5, 58, 2}}, {{42.5, 57, 2}, {
       46.5, 57, 2}}, {{46.5, 60, 2}, {50.5, 60, 2}}, {{46.5, 59, 2}, {
       50.5, 59, 2}}, {{46.5, 58, 2}, {50.5, 58, 2}}, {{46.5, 57, 2}, {
       50.5, 57, 2}}, {{50.5, 60, 2}, {54.5, 60, 2}}, {{50.5, 59, 2}, {
       54.5, 59, 2}}, {{50.5, 58, 2}, {54.5, 58, 2}}, {{50.5, 57, 2}, {
       54.5, 57, 2}}, {{54.5, 60, 2}, {58.5, 60, 2}}, {{54.5, 59, 2}, {
       58.5, 59, 2}}, {{54.5, 58, 2}, {58.5, 58, 2}}, {{54.5, 57, 2}, {
       58.5, 57, 2}}, {{58.5, 60, 2}, {62.5, 60, 2}}, {{58.5, 59, 2}, {
       62.5, 59, 2}}, {{58.5, 58, 2}, {62.5, 58, 2}}, {{58.5, 57, 2}, {
       62.5, 57, 2}}, {{2.5, 56, 2}, {6.5, 56, 2}}, {{2.5, 55, 2}, {
       6.5, 55, 2}}, {{2.5, 54, 2}, {6.5, 54, 2}}, {{2.5, 53, 2}, {
       6.5, 53, 2}}, {{6.5, 56, 2}, {10.5, 56, 2}}, {{6.5, 55, 2}, {
       10.5, 55, 2}}, {{6.5, 54, 2}, {10.5, 54, 2}}, {{6.5, 53, 2}, {
       10.5, 53, 2}}, {{10.5, 56, 2}, {14.5, 56, 2}}, {{10.5, 55, 2}, {
       14.5, 55, 2}}, {{10.5, 54, 2}, {14.5, 54, 2}}, {{10.5, 53, 2}, {
       14.5, 53, 2}}, {{14.5, 56, 2}, {18.5, 56, 2}}, {{14.5, 55, 2}, {
       18.5, 55, 2}}, {{14.5, 54, 2}, {18.5, 54, 2}}, {{14.5, 53, 2}, {
       18.5, 53, 2}}, {{18.5, 56, 2}, {22.5, 56, 2}}, {{18.5, 55, 2}, {
       22.5, 55, 2}}, {{18.5, 54, 2}, {22.5, 54, 2}}, {{18.5, 53, 2}, {
       22.5, 53, 2}}, {{22.5, 56, 2}, {26.5, 56, 2}}, {{22.5, 55, 2}, {
       26.5, 55, 2}}, {{22.5, 54, 2}, {26.5, 54, 2}}, {{22.5, 53, 2}, {
       26.5, 53, 2}}, {{26.5, 56, 2}, {30.5, 56, 2}}, {{26.5, 55, 2}, {
       30.5, 55, 2}}, {{26.5, 54, 2}, {30.5, 54, 2}}, {{26.5, 53, 2}, {
       30.5, 53, 2}}, {{30.5, 56, 2}, {34.5, 56, 2}}, {{30.5, 55, 2}, {
       34.5, 55, 2}}, {{30.5, 54, 2}, {34.5, 54, 2}}, {{30.5, 53, 2}, {
       34.5, 53, 2}}, {{34.5, 56, 2}, {38.5, 56, 2}}, {{34.5, 55, 2}, {
       38.5, 55, 2}}, {{34.5, 54, 2}, {38.5, 54, 2}}, {{34.5, 53, 2}, {
       38.5, 53, 2}}, {{38.5, 56, 2}, {42.5, 56, 2}}, {{38.5, 55, 2}, {
       42.5, 55, 2}}, {{38.5, 54, 2}, {42.5, 54, 2}}, {{38.5, 53, 2}, {
       42.5, 53, 2}}, {{42.5, 56, 2}, {46.5, 56, 2}}, {{42.5, 55, 2}, {
       46.5, 55, 2}}, {{42.5, 54, 2}, {46.5, 54, 2}}, {{42.5, 53, 2}, {
       46.5, 53, 2}}, {{46.5, 56, 2}, {50.5, 56, 2}}, {{46.5, 55, 2}, {
       50.5, 55, 2}}, {{46.5, 54, 2}, {50.5, 54, 2}}, {{46.5, 53, 2}, {
       50.5, 53, 2}}, {{50.5, 56, 2}, {54.5, 56, 2}}, {{50.5, 55, 2}, {
       54.5, 55, 2}}, {{50.5, 54, 2}, {54.5, 54, 2}}, {{50.5, 53, 2}, {
       54.5, 53, 2}}, {{54.5, 56, 2}, {58.5, 56, 2}}, {{54.5, 55, 2}, {
       58.5, 55, 2}}, {{54.5, 54, 2}, {58.5, 54, 2}}, {{54.5, 53, 2}, {
       58.5, 53, 2}}, {{58.5, 56, 2}, {62.5, 56, 2}}, {{58.5, 55, 2}, {
       62.5, 55, 2}}, {{58.5, 54, 2}, {62.5, 54, 2}}, {{58.5, 53, 2}, {
       62.5, 53, 2}}, {{2.5, 52, 2}, {6.5, 52, 2}}, {{2.5, 51, 2}, {
       6.5, 51, 2}}, {{2.5, 50, 2}, {6.5, 50, 2}}, {{2.5, 49, 2}, {
       6.5, 49, 2}}, {{6.5, 52, 2}, {10.5, 52, 2}}, {{6.5, 51, 2}, {
       10.5, 51, 2}}, {{6.5, 50, 2}, {10.5, 50, 2}}, {{6.5, 49, 2}, {
       10.5, 49, 2}}, {{10.5, 52, 2}, {14.5, 52, 2}}, {{10.5, 51, 2}, {
       14.5, 51, 2}}, {{10.5, 50, 2}, {14.5, 50, 2}}, {{10.5, 49, 2}, {
       14.5, 49, 2}}, {{14.5, 52, 2}, {18.5, 52, 2}}, {{14.5, 51, 2}, {
       18.5, 51, 2}}, {{14.5, 50, 2}, {18.5, 50, 2}}, {{14.5, 49, 2}, {
       18.5, 49, 2}}, {{18.5, 52, 2}, {22.5, 52, 2}}, {{18.5, 51, 2}, {
       22.5, 51, 2}}, {{18.5, 50, 2}, {22.5, 50, 2}}, {{18.5, 49, 2}, {
       22.5, 49, 2}}, {{22.5, 52, 2}, {26.5, 52, 2}}, {{22.5, 51, 2}, {
       26.5, 51, 2}}, {{22.5, 50, 2}, {26.5, 50, 2}}, {{22.5, 49, 2}, {
       26.5, 49, 2}}, {{26.5, 52, 2}, {30.5, 52, 2}}, {{26.5, 51, 2}, {
       30.5, 51, 2}}, {{26.5, 50, 2}, {30.5, 50, 2}}, {{26.5, 49, 2}, {
       30.5, 49, 2}}, {{30.5, 52, 2}, {34.5, 52, 2}}, {{30.5, 51, 2}, {
       34.5, 51, 2}}, {{30.5, 50, 2}, {34.5, 50, 2}}, {{30.5, 49, 2}, {
       34.5, 49, 2}}, {{34.5, 52, 2}, {38.5, 52, 2}}, {{34.5, 51, 2}, {
       38.5, 51, 2}}, {{34.5, 50, 2}, {38.5, 50, 2}}, {{34.5, 49, 2}, {
       38.5, 49, 2}}, {{38.5, 52, 2}, {42.5, 52, 2}}, {{38.5, 51, 2}, {
       42.5, 51, 2}}, {{38.5, 50, 2}, {42.5, 50, 2}}, {{38.5, 49, 2}, {
       42.5, 49, 2}}, {{42.5, 52, 2}, {46.5, 52, 2}}, {{42.5, 51, 2}, {
       46.5, 51, 2}}, {{42.5, 50, 2}, {46.5, 50, 2}}, {{42.5, 49, 2}, {
       46.5, 49, 2}}, {{46.5, 52, 2}, {50.5, 52, 2}}, {{46.5, 51, 2}, {
       50.5, 51, 2}}, {{46.5, 50, 2}, {50.5, 50, 2}}, {{46.5, 49, 2}, {
       50.5, 49, 2}}, {{50.5, 52, 2}, {54.5, 52, 2}}, {{50.5, 51, 2}, {
       54.5, 51, 2}}, {{50.5, 50, 2}, {54.5, 50, 2}}, {{50.5, 49, 2}, {
       54.5, 49, 2}}, {{54.5, 52, 2}, {58.5, 52, 2}}, {{54.5, 51, 2}, {
       58.5, 51, 2}}, {{54.5, 50, 2}, {58.5, 50, 2}}, {{54.5, 49, 2}, {
       58.5, 49, 2}}, {{58.5, 52, 2}, {62.5, 52, 2}}, {{58.5, 51, 2}, {
       62.5, 51, 2}}, {{58.5, 50, 2}, {62.5, 50, 2}}, {{58.5, 49, 2}, {
       62.5, 49, 2}}, {{2.5, 48, 2}, {6.5, 48, 2}}, {{2.5, 47, 2}, {
       6.5, 47, 2}}, {{2.5, 46, 2}, {6.5, 46, 2}}, {{2.5, 45, 2}, {
       6.5, 45, 2}}, {{6.5, 48, 2}, {10.5, 48, 2}}, {{6.5, 47, 2}, {
       10.5, 47, 2}}, {{6.5, 46, 2}, {10.5, 46, 2}}, {{6.5, 45, 2}, {
       10.5, 45, 2}}, {{10.5, 48, 2}, {14.5, 48, 2}}, {{10.5, 47, 2}, {
       14.5, 47, 2}}, {{10.5, 46, 2}, {14.5, 46, 2}}, {{10.5, 45, 2}, {
       14.5, 45, 2}}, {{14.5, 48, 2}, {18.5, 48, 2}}, {{14.5, 47, 2}, {
       18.5, 47, 2}}, {{14.5, 46, 2}, {18.5, 46, 2}}, {{14.5, 45, 2}, {
       18.5, 45, 2}}, {{18.5, 48, 2}, {22.5, 48, 2}}, {{18.5, 47, 2}, {
       22.5, 47, 2}}, {{18.5, 46, 2}, {22.5, 46, 2}}, {{18.5, 45, 2}, {
       22.5, 45, 2}}, {{22.5, 48, 2}, {26.5, 48, 2}}, {{22.5, 47, 2}, {
       26.5, 47, 2}}, {{22.5, 46, 2}, {26.5, 46, 2}}, {{22.5, 45, 2}, {
       26.5, 45, 2}}, {{26.5, 48, 2}, {30.5, 48, 2}}, {{26.5, 47, 2}, {
       30.5, 47, 2}}, {{26.5, 46, 2}, {30.5, 46, 2}}, {{26.5, 45, 2}, {
       30.5, 45, 2}}, {{30.5, 48, 2}, {34.5, 48, 2}}, {{30.5, 47, 2}, {
       34.5, 47, 2}}, {{30.5, 46, 2}, {34.5, 46, 2}}, {{30.5, 45, 2}, {
       34.5, 45, 2}}, {{34.5, 48, 2}, {38.5, 48, 2}}, {{34.5, 47, 2}, {
       38.5, 47, 2}}, {{34.5, 46, 2}, {38.5, 46, 2}}, {{34.5, 45, 2}, {
       38.5, 45, 2}}, {{38.5, 48, 2}, {42.5, 48, 2}}, {{38.5, 47, 2}, {
       42.5, 47, 2}}, {{38.5, 46, 2}, {42.5, 46, 2}}, {{38.5, 45, 2}, {
       42.5, 45, 2}}, {{42.5, 48, 2}, {46.5, 48, 2}}, {{42.5, 47, 2}, {
       46.5, 47, 2}}, {{42.5, 46, 2}, {46.5, 46, 2}}, {{42.5, 45, 2}, {
       46.5, 45, 2}}, {{46.5, 48, 2}, {50.5, 48, 2}}, {{46.5, 47, 2}, {
       50.5, 47, 2}}, {{46.5, 46, 2}, {50.5, 46, 2}}, {{46.5, 45, 2}, {
       50.5, 45, 2}}, {{50.5, 48, 2}, {54.5, 48, 2}}, {{50.5, 47, 2}, {
       54.5, 47, 2}}, {{50.5, 46, 2}, {54.5, 46, 2}}, {{50.5, 45, 2}, {
       54.5, 45, 2}}, {{54.5, 48, 2}, {58.5, 48, 2}}, {{54.5, 47, 2}, {
       58.5, 47, 2}}, {{54.5, 46, 2}, {58.5, 46, 2}}, {{54.5, 45, 2}, {
       58.5, 45, 2}}, {{58.5, 48, 2}, {62.5, 48, 2}}, {{58.5, 47, 2}, {
       62.5, 47, 2}}, {{58.5, 46, 2}, {62.5, 46, 2}}, {{58.5, 45, 2}, {
       62.5, 45, 2}}, {{2.5, 44, 2}, {6.5, 44, 2}}, {{2.5, 43, 2}, {
       6.5, 43, 2}}, {{2.5, 42, 2}, {6.5, 42, 2}}, {{2.5, 41, 2}, {
       6.5, 41, 2}}, {{6.5, 44, 2}, {10.5, 44, 2}}, {{6.5, 43, 2}, {
       10.5, 43, 2}}, {{6.5, 42, 2}, {10.5, 42, 2}}, {{6.5, 41, 2}, {
       10.5, 41, 2}}, {{10.5, 44, 2}, {14.5, 44, 2}}, {{10.5, 43, 2}, {
       14.5, 43, 2}}, {{10.5, 42, 2}, {14.5, 42, 2}}, {{10.5, 41, 2}, {
       14.5, 41, 2}}, {{14.5, 44, 2}, {18.5, 44, 2}}, {{14.5, 43, 2}, {
       18.5, 43, 2}}, {{14.5, 42, 2}, {18.5, 42, 2}}, {{14.5, 41, 2}, {
       18.5, 41, 2}}, {{18.5, 44, 2}, {22.5, 44, 2}}, {{18.5, 43, 2}, {
       22.5, 43, 2}}, {{18.5, 42, 2}, {22.5, 42, 2}}, {{18.5, 41, 2}, {
       22.5, 41, 2}}, {{22.5, 44, 2}, {26.5, 44, 2}}, {{22.5, 43, 2}, {
       26.5, 43, 2}}, {{22.5, 42, 2}, {26.5, 42, 2}}, {{22.5, 41, 2}, {
       26.5, 41, 2}}, {{26.5, 44, 2}, {30.5, 44, 2}}, {{26.5, 43, 2}, {
       30.5, 43, 2}}, {{26.5, 42, 2}, {30.5, 42, 2}}, {{26.5, 41, 2}, {
       30.5, 41, 2}}, {{30.5, 44, 2}, {34.5, 44, 2}}, {{30.5, 43, 2}, {
       34.5, 43, 2}}, {{30.5, 42, 2}, {34.5, 42, 2}}, {{30.5, 41, 2}, {
       34.5, 41, 2}}, {{34.5, 44, 2}, {38.5, 44, 2}}, {{34.5, 43, 2}, {
       38.5, 43, 2}}, {{34.5, 42, 2}, {38.5, 42, 2}}, {{34.5, 41, 2}, {
       38.5, 41, 2}}, {{38.5, 44, 2}, {42.5, 44, 2}}, {{38.5, 43, 2}, {
       42.5, 43, 2}}, {{38.5, 42, 2}, {42.5, 42, 2}}, {{38.5, 41, 2}, {
       42.5, 41, 2}}, {{42.5, 44, 2}, {46.5, 44, 2}}, {{42.5, 43, 2}, {
       46.5, 43, 2}}, {{42.5, 42, 2}, {46.5, 42, 2}}, {{42.5, 41, 2}, {
       46.5, 41, 2}}, {{46.5, 44, 2}, {50.5, 44, 2}}, {{46.5, 43, 2}, {
       50.5, 43, 2}}, {{46.5, 42, 2}, {50.5, 42, 2}}, {{46.5, 41, 2}, {
       50.5, 41, 2}}, {{50.5, 44, 2}, {54.5, 44, 2}}, {{50.5, 43, 2}, {
       54.5, 43, 2}}, {{50.5, 42, 2}, {54.5, 42, 2}}, {{50.5, 41, 2}, {
       54.5, 41, 2}}, {{54.5, 44, 2}, {58.5, 44, 2}}, {{54.5, 43, 2}, {
       58.5, 43, 2}}, {{54.5, 42, 2}, {58.5, 42, 2}}, {{54.5, 41, 2}, {
       58.5, 41, 2}}, {{58.5, 44, 2}, {62.5, 44, 2}}, {{58.5, 43, 2}, {
       62.5, 43, 2}}, {{58.5, 42, 2}, {62.5, 42, 2}}, {{58.5, 41, 2}, {
       62.5, 41, 2}}, {{2.5, 40, 2}, {6.5, 40, 2}}, {{2.5, 39, 2}, {
       6.5, 39, 2}}, {{2.5, 38, 2}, {6.5, 38, 2}}, {{2.5, 37, 2}, {
       6.5, 37, 2}}, {{6.5, 40, 2}, {10.5, 40, 2}}, {{6.5, 39, 2}, {
       10.5, 39, 2}}, {{6.5, 38, 2}, {10.5, 38, 2}}, {{6.5, 37, 2}, {
       10.5, 37, 2}}, {{10.5, 40, 2}, {14.5, 40, 2}}, {{10.5, 39, 2}, {
       14.5, 39, 2}}, {{10.5, 38, 2}, {14.5, 38, 2}}, {{10.5, 37, 2}, {
       14.5, 37, 2}}, {{14.5, 40, 2}, {18.5, 40, 2}}, {{14.5, 39, 2}, {
       18.5, 39, 2}}, {{14.5, 38, 2}, {18.5, 38, 2}}, {{14.5, 37, 2}, {
       18.5, 37, 2}}, {{18.5, 40, 2}, {22.5, 40, 2}}, {{18.5, 39, 2}, {
       22.5, 39, 2}}, {{18.5, 38, 2}, {22.5, 38, 2}}, {{18.5, 37, 2}, {
       22.5, 37, 2}}, {{22.5, 40, 2}, {26.5, 40, 2}}, {{22.5, 39, 2}, {
       26.5, 39, 2}}, {{22.5, 38, 2}, {26.5, 38, 2}}, {{22.5, 37, 2}, {
       26.5, 37, 2}}, {{26.5, 40, 2}, {30.5, 40, 2}}, {{26.5, 39, 2}, {
       30.5, 39, 2}}, {{26.5, 38, 2}, {30.5, 38, 2}}, {{26.5, 37, 2}, {
       30.5, 37, 2}}, {{30.5, 40, 2}, {34.5, 40, 2}}, {{30.5, 39, 2}, {
       34.5, 39, 2}}, {{30.5, 38, 2}, {34.5, 38, 2}}, {{30.5, 37, 2}, {
       34.5, 37, 2}}, {{34.5, 40, 2}, {38.5, 40, 2}}, {{34.5, 39, 2}, {
       38.5, 39, 2}}, {{34.5, 38, 2}, {38.5, 38, 2}}, {{34.5, 37, 2}, {
       38.5, 37, 2}}, {{38.5, 40, 2}, {42.5, 40, 2}}, {{38.5, 39, 2}, {
       42.5, 39, 2}}, {{38.5, 38, 2}, {42.5, 38, 2}}, {{38.5, 37, 2}, {
       42.5, 37, 2}}, {{42.5, 40, 2}, {46.5, 40, 2}}, {{42.5, 39, 2}, {
       46.5, 39, 2}}, {{42.5, 38, 2}, {46.5, 38, 2}}, {{42.5, 37, 2}, {
       46.5, 37, 2}}, {{46.5, 40, 2}, {50.5, 40, 2}}, {{46.5, 39, 2}, {
       50.5, 39, 2}}, {{46.5, 38, 2}, {50.5, 38, 2}}, {{46.5, 37, 2}, {
       50.5, 37, 2}}, {{50.5, 40, 2}, {54.5, 40, 2}}, {{50.5, 39, 2}, {
       54.5, 39, 2}}, {{50.5, 38, 2}, {54.5, 38, 2}}, {{50.5, 37, 2}, {
       54.5, 37, 2}}, {{54.5, 40, 2}, {58.5, 40, 2}}, {{54.5, 39, 2}, {
       58.5, 39, 2}}, {{54.5, 38, 2}, {58.5, 38, 2}}, {{54.5, 37, 2}, {
       58.5, 37, 2}}, {{58.5, 40, 2}, {62.5, 40, 2}}, {{58.5, 39, 2}, {
       62.5, 39, 2}}, {{58.5, 38, 2}, {62.5, 38, 2}}, {{58.5, 37, 2}, {
       62.5, 37, 2}}, {{2.5, 36, 2}, {6.5, 36, 2}}, {{2.5, 35, 2}, {
       6.5, 35, 2}}, {{2.5, 34, 2}, {6.5, 34, 2}}, {{2.5, 33, 2}, {
       6.5, 33, 2}}, {{6.5, 36, 2}, {10.5, 36, 2}}, {{6.5, 35, 2}, {
       10.5, 35, 2}}, {{6.5, 34, 2}, {10.5, 34, 2}}, {{6.5, 33, 2}, {
       10.5, 33, 2}}, {{10.5, 36, 2}, {14.5, 36, 2}}, {{10.5, 35, 2}, {
       14.5, 35, 2}}, {{10.5, 34, 2}, {14.5, 34, 2}}, {{10.5, 33, 2}, {
       14.5, 33, 2}}, {{14.5, 36, 2}, {18.5, 36, 2}}, {{14.5, 35, 2}, {
       18.5, 35, 2}}, {{14.5, 34, 2}, {18.5, 34, 2}}, {{14.5, 33, 2}, {
       18.5, 33, 2}}, {{18.5, 36, 2}, {22.5, 36, 2}}, {{18.5, 35, 2}, {
       22.5, 35, 2}}, {{18.5, 34, 2}, {22.5, 34, 2}}, {{18.5, 33, 2}, {
       22.5, 33, 2}}, {{22.5, 36, 2}, {26.5, 36, 2}}, {{22.5, 35, 2}, {
       26.5, 35, 2}}, {{22.5, 34, 2}, {26.5, 34, 2}}, {{22.5, 33, 2}, {
       26.5, 33, 2}}, {{26.5, 36, 2}, {30.5, 36, 2}}, {{26.5, 35, 2}, {
       30.5, 35, 2}}, {{26.5, 34, 2}, {30.5, 34, 2}}, {{26.5, 33, 2}, {
       30.5, 33, 2}}, {{30.5, 36, 2}, {34.5, 36, 2}}, {{30.5, 35, 2}, {
       34.5, 35, 2}}, {{30.5, 34, 2}, {34.5, 34, 2}}, {{30.5, 33, 2}, {
       34.5, 33, 2}}, {{34.5, 36, 2}, {38.5, 36, 2}}, {{34.5, 35, 2}, {
       38.5, 35, 2}}, {{34.5, 34, 2}, {38.5, 34, 2}}, {{34.5, 33, 2}, {
       38.5, 33, 2}}, {{38.5, 36, 2}, {42.5, 36, 2}}, {{38.5, 35, 2}, {
       42.5, 35, 2}}, {{38.5, 34, 2}, {42.5, 34, 2}}, {{38.5, 33, 2}, {
       42.5, 33, 2}}, {{42.5, 36, 2}, {46.5, 36, 2}}, {{42.5, 35, 2}, {
       46.5, 35, 2}}, {{42.5, 34, 2}, {46.5, 34, 2}}, {{42.5, 33, 2}, {
       46.5, 33, 2}}, {{46.5, 36, 2}, {50.5, 36, 2}}, {{46.5, 35, 2}, {
       50.5, 35, 2}}, {{46.5, 34, 2}, {50.5, 34, 2}}, {{46.5, 33, 2}, {
       50.5, 33, 2}}, {{50.5, 36, 2}, {54.5, 36, 2}}, {{50.5, 35, 2}, {
       54.5, 35, 2}}, {{50.5, 34, 2}, {54.5, 34, 2}}, {{50.5, 33, 2}, {
       54.5, 33, 2}}, {{54.5, 36, 2}, {58.5, 36, 2}}, {{54.5, 35, 2}, {
       58.5, 35, 2}}, {{54.5, 34, 2}, {58.5, 34, 2}}, {{54.5, 33, 2}, {
       58.5, 33, 2}}, {{58.5, 36, 2}, {62.5, 36, 2}}, {{58.5, 35, 2}, {
       62.5, 35, 2}}, {{58.5, 34, 2}, {62.5, 34, 2}}, {{58.5, 33, 2}, {
       62.5, 33, 2}}, {{2.5, 32, 2}, {6.5, 32, 2}}, {{2.5, 31, 2}, {
       6.5, 31, 2}}, {{2.5, 30, 2}, {6.5, 30, 2}}, {{2.5, 29, 2}, {
       6.5, 29, 2}}, {{6.5, 32, 2}, {10.5, 32, 2}}, {{6.5, 31, 2}, {
       10.5, 31, 2}}, {{6.5, 30, 2}, {10.5, 30, 2}}, {{6.5, 29, 2}, {
       10.5, 29, 2}}, {{10.5, 32, 2}, {14.5, 32, 2}}, {{10.5, 31, 2}, {
       14.5, 31, 2}}, {{10.5, 30, 2}, {14.5, 30, 2}}, {{10.5, 29, 2}, {
       14.5, 29, 2}}, {{14.5, 32, 2}, {18.5, 32, 2}}, {{14.5, 31, 2}, {
       18.5, 31, 2}}, {{14.5, 30, 2}, {18.5, 30, 2}}, {{14.5, 29, 2}, {
       18.5, 29, 2}}, {{18.5, 32, 2}, {22.5, 32, 2}}, {{18.5, 31, 2}, {
       22.5, 31, 2}}, {{18.5, 30, 2}, {22.5, 30, 2}}, {{18.5, 29, 2}, {
       22.5, 29, 2}}, {{22.5, 32, 2}, {26.5, 32, 2}}, {{22.5, 31, 2}, {
       26.5, 31, 2}}, {{22.5, 30, 2}, {26.5, 30, 2}}, {{22.5, 29, 2}, {
       26.5, 29, 2}}, {{26.5, 32, 2}, {30.5, 32, 2}}, {{26.5, 31, 2}, {
       30.5, 31, 2}}, {{26.5, 30, 2}, {30.5, 30, 2}}, {{26.5, 29, 2}, {
       30.5, 29, 2}}, {{30.5, 32, 2}, {34.5, 32, 2}}, {{30.5, 31, 2}, {
       34.5, 31, 2}}, {{30.5, 30, 2}, {34.5, 30, 2}}, {{30.5, 29, 2}, {
       34.5, 29, 2}}, {{34.5, 32, 2}, {38.5, 32, 2}}, {{34.5, 31, 2}, {
       38.5, 31, 2}}, {{34.5, 30, 2}, {38.5, 30, 2}}, {{34.5, 29, 2}, {
       38.5, 29, 2}}, {{38.5, 32, 2}, {42.5, 32, 2}}, {{38.5, 31, 2}, {
       42.5, 31, 2}}, {{38.5, 30, 2}, {42.5, 30, 2}}, {{38.5, 29, 2}, {
       42.5, 29, 2}}, {{42.5, 32, 2}, {46.5, 32, 2}}, {{42.5, 31, 2}, {
       46.5, 31, 2}}, {{42.5, 30, 2}, {46.5, 30, 2}}, {{42.5, 29, 2}, {
       46.5, 29, 2}}, {{46.5, 32, 2}, {50.5, 32, 2}}, {{46.5, 31, 2}, {
       50.5, 31, 2}}, {{46.5, 30, 2}, {50.5, 30, 2}}, {{46.5, 29, 2}, {
       50.5, 29, 2}}, {{50.5, 32, 2}, {54.5, 32, 2}}, {{50.5, 31, 2}, {
       54.5, 31, 2}}, {{50.5, 30, 2}, {54.5, 30, 2}}, {{50.5, 29, 2}, {
       54.5, 29, 2}}, {{54.5, 32, 2}, {58.5, 32, 2}}, {{54.5, 31, 2}, {
       58.5, 31, 2}}, {{54.5, 30, 2}, {58.5, 30, 2}}, {{54.5, 29, 2}, {
       58.5, 29, 2}}, {{58.5, 32, 2}, {62.5, 32, 2}}, {{58.5, 31, 2}, {
       62.5, 31, 2}}, {{58.5, 30, 2}, {62.5, 30, 2}}, {{58.5, 29, 2}, {
       62.5, 29, 2}}, {{2.5, 28, 2}, {6.5, 28, 2}}, {{2.5, 27, 2}, {
       6.5, 27, 2}}, {{2.5, 26, 2}, {6.5, 26, 2}}, {{2.5, 25, 2}, {
       6.5, 25, 2}}, {{6.5, 28, 2}, {10.5, 28, 2}}, {{6.5, 27, 2}, {
       10.5, 27, 2}}, {{6.5, 26, 2}, {10.5, 26, 2}}, {{6.5, 25, 2}, {
       10.5, 25, 2}}, {{10.5, 28, 2}, {14.5, 28, 2}}, {{10.5, 27, 2}, {
       14.5, 27, 2}}, {{10.5, 26, 2}, {14.5, 26, 2}}, {{10.5, 25, 2}, {
       14.5, 25, 2}}, {{14.5, 28, 2}, {18.5, 28, 2}}, {{14.5, 27, 2}, {
       18.5, 27, 2}}, {{14.5, 26, 2}, {18.5, 26, 2}}, {{14.5, 25, 2}, {
       18.5, 25, 2}}, {{18.5, 28, 2}, {22.5, 28, 2}}, {{18.5, 27, 2}, {
       22.5, 27, 2}}, {{18.5, 26, 2}, {22.5, 26, 2}}, {{18.5, 25, 2}, {
       22.5, 25, 2}}, {{22.5, 28, 2}, {26.5, 28, 2}}, {{22.5, 27, 2}, {
       26.5, 27, 2}}, {{22.5, 26, 2}, {26.5, 26, 2}}, {{22.5, 25, 2}, {
       26.5, 25, 2}}, {{26.5, 28, 2}, {30.5, 28, 2}}, {{26.5, 27, 2}, {
       30.5, 27, 2}}, {{26.5, 26, 2}, {30.5, 26, 2}}, {{26.5, 25, 2}, {
       30.5, 25, 2}}, {{30.5, 28, 2}, {34.5, 28, 2}}, {{30.5, 27, 2}, {
       34.5, 27, 2}}, {{30.5, 26, 2}, {34.5, 26, 2}}, {{30.5, 25, 2}, {
       34.5, 25, 2}}, {{34.5, 28, 2}, {38.5, 28, 2}}, {{34.5, 27, 2}, {
       38.5, 27, 2}}, {{34.5, 26, 2}, {38.5, 26, 2}}, {{34.5, 25, 2}, {
       38.5, 25, 2}}, {{38.5, 28, 2}, {42.5, 28, 2}}, {{38.5, 27, 2}, {
       42.5, 27, 2}}, {{38.5, 26, 2}, {42.5, 26, 2}}, {{38.5, 25, 2}, {
       42.5, 25, 2}}, {{42.5, 28, 2}, {46.5, 28, 2}}, {{42.5, 27, 2}, {
       46.5, 27, 2}}, {{42.5, 26, 2}, {46.5, 26, 2}}, {{42.5, 25, 2}, {
       46.5, 25, 2}}, {{46.5, 28, 2}, {50.5, 28, 2}}, {{46.5, 27, 2}, {
       50.5, 27, 2}}, {{46.5, 26, 2}, {50.5, 26, 2}}, {{46.5, 25, 2}, {
       50.5, 25, 2}}, {{50.5, 28, 2}, {54.5, 28, 2}}, {{50.5, 27, 2}, {
       54.5, 27, 2}}, {{50.5, 26, 2}, {54.5, 26, 2}}, {{50.5, 25, 2}, {
       54.5, 25, 2}}, {{54.5, 28, 2}, {58.5, 28, 2}}, {{54.5, 27, 2}, {
       58.5, 27, 2}}, {{54.5, 26, 2}, {58.5, 26, 2}}, {{54.5, 25, 2}, {
       58.5, 25, 2}}, {{58.5, 28, 2}, {62.5, 28, 2}}, {{58.5, 27, 2}, {
       62.5, 27, 2}}, {{58.5, 26, 2}, {62.5, 26, 2}}, {{58.5, 25, 2}, {
       62.5, 25, 2}}, {{2.5, 24, 2}, {6.5, 24, 2}}, {{2.5, 23, 2}, {
       6.5, 23, 2}}, {{2.5, 22, 2}, {6.5, 22, 2}}, {{2.5, 21, 2}, {
       6.5, 21, 2}}, {{6.5, 24, 2}, {10.5, 24, 2}}, {{6.5, 23, 2}, {
       10.5, 23, 2}}, {{6.5, 22, 2}, {10.5, 22, 2}}, {{6.5, 21, 2}, {
       10.5, 21, 2}}, {{10.5, 24, 2}, {14.5, 24, 2}}, {{10.5, 23, 2}, {
       14.5, 23, 2}}, {{10.5, 22, 2}, {14.5, 22, 2}}, {{10.5, 21, 2}, {
       14.5, 21, 2}}, {{14.5, 24, 2}, {18.5, 24, 2}}, {{14.5, 23, 2}, {
       18.5, 23, 2}}, {{14.5, 22, 2}, {18.5, 22, 2}}, {{14.5, 21, 2}, {
       18.5, 21, 2}}, {{18.5, 24, 2}, {22.5, 24, 2}}, {{18.5, 23, 2}, {
       22.5, 23, 2}}, {{18.5, 22, 2}, {22.5, 22, 2}}, {{18.5, 21, 2}, {
       22.5, 21, 2}}, {{22.5, 24, 2}, {26.5, 24, 2}}, {{22.5, 23, 2}, {
       26.5, 23, 2}}, {{22.5, 22, 2}, {26.5, 22, 2}}, {{22.5, 21, 2}, {
       26.5, 21, 2}}, {{26.5, 24, 2}, {30.5, 24, 2}}, {{26.5, 23, 2}, {
       30.5, 23, 2}}, {{26.5, 22, 2}, {30.5, 22, 2}}, {{26.5, 21, 2}, {
       30.5, 21, 2}}, {{30.5, 24, 2}, {34.5, 24, 2}}, {{30.5, 23, 2}, {
       34.5, 23, 2}}, {{30.5, 22, 2}, {34.5, 22, 2}}, {{30.5, 21, 2}, {
       34.5, 21, 2}}, {{34.5, 24, 2}, {38.5, 24, 2}}, {{34.5, 23, 2}, {
       38.5, 23, 2}}, {{34.5, 22, 2}, {38.5, 22, 2}}, {{34.5, 21, 2}, {
       38.5, 21, 2}}, {{38.5, 24, 2}, {42.5, 24, 2}}, {{38.5, 23, 2}, {
       42.5, 23, 2}}, {{38.5, 22, 2}, {42.5, 22, 2}}, {{38.5, 21, 2}, {
       42.5, 21, 2}}, {{42.5, 24, 2}, {46.5, 24, 2}}, {{42.5, 23, 2}, {
       46.5, 23, 2}}, {{42.5, 22, 2}, {46.5, 22, 2}}, {{42.5, 21, 2}, {
       46.5, 21, 2}}, {{46.5, 24, 2}, {50.5, 24, 2}}, {{46.5, 23, 2}, {
       50.5, 23, 2}}, {{46.5, 22, 2}, {50.5, 22, 2}}, {{46.5, 21, 2}, {
       50.5, 21, 2}}, {{50.5, 24, 2}, {54.5, 24, 2}}, {{50.5, 23, 2}, {
       54.5, 23, 2}}, {{50.5, 22, 2}, {54.5, 22, 2}}, {{50.5, 21, 2}, {
       54.5, 21, 2}}, {{54.5, 24, 2}, {58.5, 24, 2}}, {{54.5, 23, 2}, {
       58.5, 23, 2}}, {{54.5, 22, 2}, {58.5, 22, 2}}, {{54.5, 21, 2}, {
       58.5, 21, 2}}, {{58.5, 24, 2}, {62.5, 24, 2}}, {{58.5, 23, 2}, {
       62.5, 23, 2}}, {{58.5, 22, 2}, {62.5, 22, 2}}, {{58.5, 21, 2}, {
       62.5, 21, 2}}, {{2.5, 20, 2}, {6.5, 20, 2}}, {{2.5, 19, 2}, {
       6.5, 19, 2}}, {{2.5, 18, 2}, {6.5, 18, 2}}, {{2.5, 17, 2}, {
       6.5, 17, 2}}, {{6.5, 20, 2}, {10.5, 20, 2}}, {{6.5, 19, 2}, {
       10.5, 19, 2}}, {{6.5, 18, 2}, {10.5, 18, 2}}, {{6.5, 17, 2}, {
       10.5, 17, 2}}, {{10.5, 20, 2}, {14.5, 20, 2}}, {{10.5, 19, 2}, {
       14.5, 19, 2}}, {{10.5, 18, 2}, {14.5, 18, 2}}, {{10.5, 17, 2}, {
       14.5, 17, 2}}, {{14.5, 20, 2}, {18.5, 20, 2}}, {{14.5, 19, 2}, {
       18.5, 19, 2}}, {{14.5, 18, 2}, {18.5, 18, 2}}, {{14.5, 17, 2}, {
       18.5, 17, 2}}, {{18.5, 20, 2}, {22.5, 20, 2}}, {{18.5, 19, 2}, {
       22.5, 19, 2}}, {{18.5, 18, 2}, {22.5, 18, 2}}, {{18.5, 17, 2}, {
       22.5, 17, 2}}, {{22.5, 20, 2}, {26.5, 20, 2}}, {{22.5, 19, 2}, {
       26.5, 19, 2}}, {{22.5, 18, 2}, {26.5, 18, 2}}, {{22.5, 17, 2}, {
       26.5, 17, 2}}, {{26.5, 20, 2}, {30.5, 20, 2}}, {{26.5, 19, 2}, {
       30.5, 19, 2}}, {{26.5, 18, 2}, {30.5, 18, 2}}, {{26.5, 17, 2}, {
       30.5, 17, 2}}, {{30.5, 20, 2}, {34.5, 20, 2}}, {{30.5, 19, 2}, {
       34.5, 19, 2}}, {{30.5, 18, 2}, {34.5, 18, 2}}, {{30.5, 17, 2}, {
       34.5, 17, 2}}, {{34.5, 20, 2}, {38.5, 20, 2}}, {{34.5, 19, 2}, {
       38.5, 19, 2}}, {{34.5, 18, 2}, {38.5, 18, 2}}, {{34.5, 17, 2}, {
       38.5, 17, 2}}, {{38.5, 20, 2}, {42.5, 20, 2}}, {{38.5, 19, 2}, {
       42.5, 19, 2}}, {{38.5, 18, 2}, {42.5, 18, 2}}, {{38.5, 17, 2}, {
       42.5, 17, 2}}, {{42.5, 20, 2}, {46.5, 20, 2}}, {{42.5, 19, 2}, {
       46.5, 19, 2}}, {{42.5, 18, 2}, {46.5, 18, 2}}, {{42.5, 17, 2}, {
       46.5, 17, 2}}, {{46.5, 20, 2}, {50.5, 20, 2}}, {{46.5, 19, 2}, {
       50.5, 19, 2}}, {{46.5, 18, 2}, {50.5, 18, 2}}, {{46.5, 17, 2}, {
       50.5, 17, 2}}, {{50.5, 20, 2}, {54.5, 20, 2}}, {{50.5, 19, 2}, {
       54.5, 19, 2}}, {{50.5, 18, 2}, {54.5, 18, 2}}, {{50.5, 17, 2}, {
       54.5, 17, 2}}, {{54.5, 20, 2}, {58.5, 20, 2}}, {{54.5, 19, 2}, {
       58.5, 19, 2}}, {{54.5, 18, 2}, {58.5, 18, 2}}, {{54.5, 17, 2}, {
       58.5, 17, 2}}, {{58.5, 20, 2}, {62.5, 20, 2}}, {{58.5, 19, 2}, {
       62.5, 19, 2}}, {{58.5, 18, 2}, {62.5, 18, 2}}, {{58.5, 17, 2}, {
       62.5, 17, 2}}, {{2.5, 16, 2}, {6.5, 16, 2}}, {{2.5, 15, 2}, {
       6.5, 15, 2}}, {{2.5, 14, 2}, {6.5, 14, 2}}, {{2.5, 13, 2}, {
       6.5, 13, 2}}, {{6.5, 16, 2}, {10.5, 16, 2}}, {{6.5, 15, 2}, {
       10.5, 15, 2}}, {{6.5, 14, 2}, {10.5, 14, 2}}, {{6.5, 13, 2}, {
       10.5, 13, 2}}, {{10.5, 16, 2}, {14.5, 16, 2}}, {{10.5, 15, 2}, {
       14.5, 15, 2}}, {{10.5, 14, 2}, {14.5, 14, 2}}, {{10.5, 13, 2}, {
       14.5, 13, 2}}, {{14.5, 16, 2}, {18.5, 16, 2}}, {{14.5, 15, 2}, {
       18.5, 15, 2}}, {{14.5, 14, 2}, {18.5, 14, 2}}, {{14.5, 13, 2}, {
       18.5, 13, 2}}, {{18.5, 16, 2}, {22.5, 16, 2}}, {{18.5, 15, 2}, {
       22.5, 15, 2}}, {{18.5, 14, 2}, {22.5, 14, 2}}, {{18.5, 13, 2}, {
       22.5, 13, 2}}, {{22.5, 16, 2}, {26.5, 16, 2}}, {{22.5, 15, 2}, {
       26.5, 15, 2}}, {{22.5, 14, 2}, {26.5, 14, 2}}, {{22.5, 13, 2}, {
       26.5, 13, 2}}, {{26.5, 16, 2}, {30.5, 16, 2}}, {{26.5, 15, 2}, {
       30.5, 15, 2}}, {{26.5, 14, 2}, {30.5, 14, 2}}, {{26.5, 13, 2}, {
       30.5, 13, 2}}, {{30.5, 16, 2}, {34.5, 16, 2}}, {{30.5, 15, 2}, {
       34.5, 15, 2}}, {{30.5, 14, 2}, {34.5, 14, 2}}, {{30.5, 13, 2}, {
       34.5, 13, 2}}, {{34.5, 16, 2}, {38.5, 16, 2}}, {{34.5, 15, 2}, {
       38.5, 15, 2}}, {{34.5, 14, 2}, {38.5, 14, 2}}, {{34.5, 13, 2}, {
       38.5, 13, 2}}, {{38.5, 16, 2}, {42.5, 16, 2}}, {{38.5, 15, 2}, {
       42.5, 15, 2}}, {{38.5, 14, 2}, {42.5, 14, 2}}, {{38.5, 13, 2}, {
       42.5, 13, 2}}, {{42.5, 16, 2}, {46.5, 16, 2}}, {{42.5, 15, 2}, {
       46.5, 15, 2}}, {{42.5, 14, 2}, {46.5, 14, 2}}, {{42.5, 13, 2}, {
       46.5, 13, 2}}, {{46.5, 16, 2}, {50.5, 16, 2}}, {{46.5, 15, 2}, {
       50.5, 15, 2}}, {{46.5, 14, 2}, {50.5, 14, 2}}, {{46.5, 13, 2}, {
       50.5, 13, 2}}, {{50.5, 16, 2}, {54.5, 16, 2}}, {{50.5, 15, 2}, {
       54.5, 15, 2}}, {{50.5, 14, 2}, {54.5, 14, 2}}, {{50.5, 13, 2}, {
       54.5, 13, 2}}, {{54.5, 16, 2}, {58.5, 16, 2}}, {{54.5, 15, 2}, {
       58.5, 15, 2}}, {{54.5, 14, 2}, {58.5, 14, 2}}, {{54.5, 13, 2}, {
       58.5, 13, 2}}, {{58.5, 16, 2}, {62.5, 16, 2}}, {{58.5, 15, 2}, {
       62.5, 15, 2}}, {{58.5, 14, 2}, {62.5, 14, 2}}, {{58.5, 13, 2}, {
       62.5, 13, 2}}, {{2.5, 12, 2}, {6.5, 12, 2}}, {{2.5, 11, 2}, {
       6.5, 11, 2}}, {{2.5, 10, 2}, {6.5, 10, 2}}, {{2.5, 9, 2}, {
       6.5, 9, 2}}, {{6.5, 12, 2}, {10.5, 12, 2}}, {{6.5, 11, 2}, {
       10.5, 11, 2}}, {{6.5, 10, 2}, {10.5, 10, 2}}, {{6.5, 9, 2}, {
       10.5, 9, 2}}, {{10.5, 12, 2}, {14.5, 12, 2}}, {{10.5, 11, 2}, {
       14.5, 11, 2}}, {{10.5, 10, 2}, {14.5, 10, 2}}, {{10.5, 9, 2}, {
       14.5, 9, 2}}, {{14.5, 12, 2}, {18.5, 12, 2}}, {{14.5, 11, 2}, {
       18.5, 11, 2}}, {{14.5, 10, 2}, {18.5, 10, 2}}, {{14.5, 9, 2}, {
       18.5, 9, 2}}, {{18.5, 12, 2}, {22.5, 12, 2}}, {{18.5, 11, 2}, {
       22.5, 11, 2}}, {{18.5, 10, 2}, {22.5, 10, 2}}, {{18.5, 9, 2}, {
       22.5, 9, 2}}, {{22.5, 12, 2}, {26.5, 12, 2}}, {{22.5, 11, 2}, {
       26.5, 11, 2}}, {{22.5, 10, 2}, {26.5, 10, 2}}, {{22.5, 9, 2}, {
       26.5, 9, 2}}, {{26.5, 12, 2}, {30.5, 12, 2}}, {{26.5, 11, 2}, {
       30.5, 11, 2}}, {{26.5, 10, 2}, {30.5, 10, 2}}, {{26.5, 9, 2}, {
       30.5, 9, 2}}, {{30.5, 12, 2}, {34.5, 12, 2}}, {{30.5, 11, 2}, {
       34.5, 11, 2}}, {{30.5, 10, 2}, {34.5, 10, 2}}, {{30.5, 9, 2}, {
       34.5, 9, 2}}, {{34.5, 12, 2}, {38.5, 12, 2}}, {{34.5, 11, 2}, {
       38.5, 11, 2}}, {{34.5, 10, 2}, {38.5, 10, 2}}, {{34.5, 9, 2}, {
       38.5, 9, 2}}, {{38.5, 12, 2}, {42.5, 12, 2}}, {{38.5, 11, 2}, {
       42.5, 11, 2}}, {{38.5, 10, 2}, {42.5, 10, 2}}, {{38.5, 9, 2}, {
       42.5, 9, 2}}, {{42.5, 12, 2}, {46.5, 12, 2}}, {{42.5, 11, 2}, {
       46.5, 11, 2}}, {{42.5, 10, 2}, {46.5, 10, 2}}, {{42.5, 9, 2}, {
       46.5, 9, 2}}, {{46.5, 12, 2}, {50.5, 12, 2}}, {{46.5, 11, 2}, {
       50.5, 11, 2}}, {{46.5, 10, 2}, {50.5, 10, 2}}, {{46.5, 9, 2}, {
       50.5, 9, 2}}, {{50.5, 12, 2}, {54.5, 12, 2}}, {{50.5, 11, 2}, {
       54.5, 11, 2}}, {{50.5, 10, 2}, {54.5, 10, 2}}, {{50.5, 9, 2}, {
       54.5, 9, 2}}, {{54.5, 12, 2}, {58.5, 12, 2}}, {{54.5, 11, 2}, {
       58.5, 11, 2}}, {{54.5, 10, 2}, {58.5, 10, 2}}, {{54.5, 9, 2}, {
       58.5, 9, 2}}, {{58.5, 12, 2}, {62.5, 12, 2}}, {{58.5, 11, 2}, {
       62.5, 11, 2}}, {{58.5, 10, 2}, {62.5, 10, 2}}, {{58.5, 9, 2}, {
       62.5, 9, 2}}, {{2.5, 8, 2}, {6.5, 8, 2}}, {{2.5, 7, 2}, {
       6.5, 7, 2}}, {{2.5, 6, 2}, {6.5, 6, 2}}, {{2.5, 5, 2}, {6.5, 5, 2}}, {{
       6.5, 8, 2}, {10.5, 8, 2}}, {{6.5, 7, 2}, {10.5, 7, 2}}, {{6.5, 6, 2}, {
       10.5, 6, 2}}, {{6.5, 5, 2}, {10.5, 5, 2}}, {{10.5, 8, 2}, {
       14.5, 8, 2}}, {{10.5, 7, 2}, {14.5, 7, 2}}, {{10.5, 6, 2}, {
       14.5, 6, 2}}, {{10.5, 5, 2}, {14.5, 5, 2}}, {{14.5, 8, 2}, {
       18.5, 8, 2}}, {{14.5, 7, 2}, {18.5, 7, 2}}, {{14.5, 6, 2}, {
       18.5, 6, 2}}, {{14.5, 5, 2}, {18.5, 5, 2}}, {{18.5, 8, 2}, {
       22.5, 8, 2}}, {{18.5, 7, 2}, {22.5, 7, 2}}, {{18.5, 6, 2}, {
       22.5, 6, 2}}, {{18.5, 5, 2}, {22.5, 5, 2}}, {{22.5, 8, 2}, {
       26.5, 8, 2}}, {{22.5, 7, 2}, {26.5, 7, 2}}, {{22.5, 6, 2}, {
       26.5, 6, 2}}, {{22.5, 5, 2}, {26.5, 5, 2}}, {{26.5, 8, 2}, {
       30.5, 8, 2}}, {{26.5, 7, 2}, {30.5, 7, 2}}, {{26.5, 6, 2}, {
       30.5, 6, 2}}, {{26.5, 5, 2}, {30.5, 5, 2}}, {{30.5, 8, 2}, {
       34.5, 8, 2}}, {{30.5, 7, 2}, {34.5, 7, 2}}, {{30.5, 6, 2}, {
       34.5, 6, 2}}, {{30.5, 5, 2}, {34.5, 5, 2}}, {{34.5, 8, 2}, {
       38.5, 8, 2}}, {{34.5, 7, 2}, {38.5, 7, 2}}, {{34.5, 6, 2}, {
       38.5, 6, 2}}, {{34.5, 5, 2}, {38.5, 5, 2}}, {{38.5, 8, 2}, {
       42.5, 8, 2}}, {{38.5, 7, 2}, {42.5, 7, 2}}, {{38.5, 6, 2}, {
       42.5, 6, 2}}, {{38.5, 5, 2}, {42.5, 5, 2}}, {{42.5, 8, 2}, {
       46.5, 8, 2}}, {{42.5, 7, 2}, {46.5, 7, 2}}, {{42.5, 6, 2}, {
       46.5, 6, 2}}, {{42.5, 5, 2}, {46.5, 5, 2}}, {{46.5, 8, 2}, {
       50.5, 8, 2}}, {{46.5, 7, 2}, {50.5, 7, 2}}, {{46.5, 6, 2}, {
       50.5, 6, 2}}, {{46.5, 5, 2}, {50.5, 5, 2}}, {{50.5, 8, 2}, {
       54.5, 8, 2}}, {{50.5, 7, 2}, {54.5, 7, 2}}, {{50.5, 6, 2}, {
       54.5, 6, 2}}, {{50.5, 5, 2}, {54.5, 5, 2}}, {{54.5, 8, 2}, {
       58.5, 8, 2}}, {{54.5, 7, 2}, {58.5, 7, 2}}, {{54.5, 6, 2}, {
       58.5, 6, 2}}, {{54.5, 5, 2}, {58.5, 5, 2}}, {{58.5, 8, 2}, {
       62.5, 8, 2}}, {{58.5, 7, 2}, {62.5, 7, 2}}, {{58.5, 6, 2}, {
       62.5, 6, 2}}, {{58.5, 5, 2}, {62.5, 5, 2}}, {{2.5, 4, 2}, {
       6.5, 4, 2}}, {{2.5, 3, 2}, {6.5, 3, 2}}, {{2.5, 2, 2}, {6.5, 2, 2}}, {{
       2.5, 1, 2}, {6.5, 1, 2}}, {{6.5, 4, 2}, {10.5, 4, 2}}, {{6.5, 3, 2}, {
       10.5, 3, 2}}, {{6.5, 2, 2}, {10.5, 2, 2}}, {{6.5, 1, 2}, {
       10.5, 1, 2}}, {{10.5, 4, 2}, {14.5, 4, 2}}, {{10.5, 3, 2}, {
       14.5, 3, 2}}, {{10.5, 2, 2}, {14.5, 2, 2}}, {{10.5, 1, 2}, {
       14.5, 1, 2}}, {{14.5, 4, 2}, {18.5, 4, 2}}, {{14.5, 3, 2}, {
       18.5, 3, 2}}, {{14.5, 2, 2}, {18.5, 2, 2}}, {{14.5, 1, 2}, {
       18.5, 1, 2}}, {{18.5, 4, 2}, {22.5, 4, 2}}, {{18.5, 3, 2}, {
       22.5, 3, 2}}, {{18.5, 2, 2}, {22.5, 2, 2}}, {{18.5, 1, 2}, {
       22.5, 1, 2}}, {{22.5, 4, 2}, {26.5, 4, 2}}, {{22.5, 3, 2}, {
       26.5, 3, 2}}, {{22.5, 2, 2}, {26.5, 2, 2}}, {{22.5, 1, 2}, {
       26.5, 1, 2}}, {{26.5, 4, 2}, {30.5, 4, 2}}, {{26.5, 3, 2}, {
       30.5, 3, 2}}, {{26.5, 2, 2}, {30.5, 2, 2}}, {{26.5, 1, 2}, {
       30.5, 1, 2}}, {{30.5, 4, 2}, {34.5, 4, 2}}, {{30.5, 3, 2}, {
       34.5, 3, 2}}, {{30.5, 2, 2}, {34.5, 2, 2}}, {{30.5, 1, 2}, {
       34.5, 1, 2}}, {{34.5, 4, 2}, {38.5, 4, 2}}, {{34.5, 3, 2}, {
       38.5, 3, 2}}, {{34.5, 2, 2}, {38.5, 2, 2}}, {{34.5, 1, 2}, {
       38.5, 1, 2}}, {{38.5, 4, 2}, {42.5, 4, 2}}, {{38.5, 3, 2}, {
       42.5, 3, 2}}, {{38.5, 2, 2}, {42.5, 2, 2}}, {{38.5, 1, 2}, {
       42.5, 1, 2}}, {{42.5, 4, 2}, {46.5, 4, 2}}, {{42.5, 3, 2}, {
       46.5, 3, 2}}, {{42.5, 2, 2}, {46.5, 2, 2}}, {{42.5, 1, 2}, {
       46.5, 1, 2}}, {{46.5, 4, 2}, {50.5, 4, 2}}, {{46.5, 3, 2}, {
       50.5, 3, 2}}, {{46.5, 2, 2}, {50.5, 2, 2}}, {{46.5, 1, 2}, {
       50.5, 1, 2}}, {{50.5, 4, 2}, {54.5, 4, 2}}, {{50.5, 3, 2}, {
       54.5, 3, 2}}, {{50.5, 2, 2}, {54.5, 2, 2}}, {{50.5, 1, 2}, {
       54.5, 1, 2}}, {{54.5, 4, 2}, {58.5, 4, 2}}, {{54.5, 3, 2}, {
       58.5, 3, 2}}, {{54.5, 2, 2}, {58.5, 2, 2}}, {{54.5, 1, 2}, {
       58.5, 1, 2}}, {{58.5, 4, 2}, {62.5, 4, 2}}, {{58.5, 3, 2}, {
       62.5, 3, 2}}, {{58.5, 2, 2}, {62.5, 2, 2}}, {{58.5, 1, 2}, {
       62.5, 1, 2}}, {{2.5, 64, 2}, {6.5, 64, 2}}, {{2.5, 63, 2}, {
       6.5, 63, 2}}, {{2.5, 62, 2}, {6.5, 62, 2}}, {{2.5, 61, 2}, {
       6.5, 61, 2}}, {{6.5, 64, 2}, {10.5, 64, 2}}, {{6.5, 63, 2}, {
       10.5, 63, 2}}, {{6.5, 62, 2}, {10.5, 62, 2}}, {{6.5, 61, 2}, {
       10.5, 61, 2}}, {{10.5, 64, 2}, {14.5, 64, 2}}, {{10.5, 63, 2}, {
       14.5, 63, 2}}, {{10.5, 62, 2}, {14.5, 62, 2}}, {{10.5, 61, 2}, {
       14.5, 61, 2}}, {{14.5, 64, 2}, {18.5, 64, 2}}, {{14.5, 63, 2}, {
       18.5, 63, 2}}, {{14.5, 62, 2}, {18.5, 62, 2}}, {{14.5, 61, 2}, {
       18.5, 61, 2}}, {{18.5, 64, 2}, {22.5, 64, 2}}, {{18.5, 63, 2}, {
       22.5, 63, 2}}, {{18.5, 62, 2}, {22.5, 62, 2}}, {{18.5, 61, 2}, {
       22.5, 61, 2}}, {{22.5, 64, 2}, {26.5, 64, 2}}, {{22.5, 63, 2}, {
       26.5, 63, 2}}, {{22.5, 62, 2}, {26.5, 62, 2}}, {{22.5, 61, 2}, {
       26.5, 61, 2}}, {{26.5, 64, 2}, {30.5, 64, 2}}, {{26.5, 63, 2}, {
       30.5, 63, 2}}, {{26.5, 62, 2}, {30.5, 62, 2}}, {{26.5, 61, 2}, {
       30.5, 61, 2}}, {{30.5, 64, 2}, {34.5, 64, 2}}, {{30.5, 63, 2}, {
       34.5, 63, 2}}, {{30.5, 62, 2}, {34.5, 62, 2}}, {{30.5, 61, 2}, {
       34.5, 61, 2}}, {{34.5, 64, 2}, {38.5, 64, 2}}, {{34.5, 63, 2}, {
       38.5, 63, 2}}, {{34.5, 62, 2}, {38.5, 62, 2}}, {{34.5, 61, 2}, {
       38.5, 61, 2}}, {{38.5, 64, 2}, {42.5, 64, 2}}, {{38.5, 63, 2}, {
       42.5, 63, 2}}, {{38.5, 62, 2}, {42.5, 62, 2}}, {{38.5, 61, 2}, {
       42.5, 61, 2}}, {{42.5, 64, 2}, {46.5, 64, 2}}, {{42.5, 63, 2}, {
       46.5, 63, 2}}, {{42.5, 62, 2}, {46.5, 62, 2}}, {{42.5, 61, 2}, {
       46.5, 61, 2}}, {{46.5, 64, 2}, {50.5, 64, 2}}, {{46.5, 63, 2}, {
       50.5, 63, 2}}, {{46.5, 62, 2}, {50.5, 62, 2}}, {{46.5, 61, 2}, {
       50.5, 61, 2}}, {{50.5, 64, 2}, {54.5, 64, 2}}, {{50.5, 63, 2}, {
       54.5, 63, 2}}, {{50.5, 62, 2}, {54.5, 62, 2}}, {{50.5, 61, 2}, {
       54.5, 61, 2}}, {{54.5, 64, 2}, {58.5, 64, 2}}, {{54.5, 63, 2}, {
       58.5, 63, 2}}, {{54.5, 62, 2}, {58.5, 62, 2}}, {{54.5, 61, 2}, {
       58.5, 61, 2}}, {{58.5, 64, 2}, {62.5, 64, 2}}, {{58.5, 63, 2}, {
       62.5, 63, 2}}, {{58.5, 62, 2}, {62.5, 62, 2}}, {{58.5, 61, 2}, {
       62.5, 61, 2}}, {{2.5, 60, 2}, {6.5, 60, 2}}, {{2.5, 59, 2}, {
       6.5, 59, 2}}, {{2.5, 58, 2}, {6.5, 58, 2}}, {{2.5, 57, 2}, {
       6.5, 57, 2}}, {{6.5, 60, 2}, {10.5, 60, 2}}, {{6.5, 59, 2}, {
       10.5, 59, 2}}, {{6.5, 58, 2}, {10.5, 58, 2}}, {{6.5, 57, 2}, {
       10.5, 57, 2}}, {{10.5, 60, 2}, {14.5, 60, 2}}, {{10.5, 59, 2}, {
       14.5, 59, 2}}, {{10.5, 58, 2}, {14.5, 58, 2}}, {{10.5, 57, 2}, {
       14.5, 57, 2}}, {{14.5, 60, 2}, {18.5, 60, 2}}, {{14.5, 59, 2}, {
       18.5, 59, 2}}, {{14.5, 58, 2}, {18.5, 58, 2}}, {{14.5, 57, 2}, {
       18.5, 57, 2}}, {{18.5, 60, 2}, {22.5, 60, 2}}, {{18.5, 59, 2}, {
       22.5, 59, 2}}, {{18.5, 58, 2}, {22.5, 58, 2}}, {{18.5, 57, 2}, {
       22.5, 57, 2}}, {{22.5, 60, 2}, {26.5, 60, 2}}, {{22.5, 59, 2}, {
       26.5, 59, 2}}, {{22.5, 58, 2}, {26.5, 58, 2}}, {{22.5, 57, 2}, {
       26.5, 57, 2}}, {{26.5, 60, 2}, {30.5, 60, 2}}, {{26.5, 59, 2}, {
       30.5, 59, 2}}, {{26.5, 58, 2}, {30.5, 58, 2}}, {{26.5, 57, 2}, {
       30.5, 57, 2}}, {{30.5, 60, 2}, {34.5, 60, 2}}, {{30.5, 59, 2}, {
       34.5, 59, 2}}, {{30.5, 58, 2}, {34.5, 58, 2}}, {{30.5, 57, 2}, {
       34.5, 57, 2}}, {{34.5, 60, 2}, {38.5, 60, 2}}, {{34.5, 59, 2}, {
       38.5, 59, 2}}, {{34.5, 58, 2}, {38.5, 58, 2}}, {{34.5, 57, 2}, {
       38.5, 57, 2}}, {{38.5, 60, 2}, {42.5, 60, 2}}, {{38.5, 59, 2}, {
       42.5, 59, 2}}, {{38.5, 58, 2}, {42.5, 58, 2}}, {{38.5, 57, 2}, {
       42.5, 57, 2}}, {{42.5, 60, 2}, {46.5, 60, 2}}, {{42.5, 59, 2}, {
       46.5, 59, 2}}, {{42.5, 58, 2}, {46.5, 58, 2}}, {{42.5, 57, 2}, {
       46.5, 57, 2}}, {{46.5, 60, 2}, {50.5, 60, 2}}, {{46.5, 59, 2}, {
       50.5, 59, 2}}, {{46.5, 58, 2}, {50.5, 58, 2}}, {{46.5, 57, 2}, {
       50.5, 57, 2}}, {{50.5, 60, 2}, {54.5, 60, 2}}, {{50.5, 59, 2}, {
       54.5, 59, 2}}, {{50.5, 58, 2}, {54.5, 58, 2}}, {{50.5, 57, 2}, {
       54.5, 57, 2}}, {{54.5, 60, 2}, {58.5, 60, 2}}, {{54.5, 59, 2}, {
       58.5, 59, 2}}, {{54.5, 58, 2}, {58.5, 58, 2}}, {{54.5, 57, 2}, {
       58.5, 57, 2}}, {{58.5, 60, 2}, {62.5, 60, 2}}, {{58.5, 59, 2}, {
       62.5, 59, 2}}, {{58.5, 58, 2}, {62.5, 58, 2}}, {{58.5, 57, 2}, {
       62.5, 57, 2}}, {{2.5, 56, 2}, {6.5, 56, 2}}, {{2.5, 55, 2}, {
       6.5, 55, 2}}, {{2.5, 54, 2}, {6.5, 54, 2}}, {{2.5, 53, 2}, {
       6.5, 53, 2}}, {{6.5, 56, 2}, {10.5, 56, 2}}, {{6.5, 55, 2}, {
       10.5, 55, 2}}, {{6.5, 54, 2}, {10.5, 54, 2}}, {{6.5, 53, 2}, {
       10.5, 53, 2}}, {{10.5, 56, 2}, {14.5, 56, 2}}, {{10.5, 55, 2}, {
       14.5, 55, 2}}, {{10.5, 54, 2}, {14.5, 54, 2}}, {{10.5, 53, 2}, {
       14.5, 53, 2}}, {{14.5, 56, 2}, {18.5, 56, 2}}, {{14.5, 55, 2}, {
       18.5, 55, 2}}, {{14.5, 54, 2}, {18.5, 54, 2}}, {{14.5, 53, 2}, {
       18.5, 53, 2}}, {{18.5, 56, 2}, {22.5, 56, 2}}, {{18.5, 55, 2}, {
       22.5, 55, 2}}, {{18.5, 54, 2}, {22.5, 54, 2}}, {{18.5, 53, 2}, {
       22.5, 53, 2}}, {{22.5, 56, 2}, {26.5, 56, 2}}, {{22.5, 55, 2}, {
       26.5, 55, 2}}, {{22.5, 54, 2}, {26.5, 54, 2}}, {{22.5, 53, 2}, {
       26.5, 53, 2}}, {{26.5, 56, 2}, {30.5, 56, 2}}, {{26.5, 55, 2}, {
       30.5, 55, 2}}, {{26.5, 54, 2}, {30.5, 54, 2}}, {{26.5, 53, 2}, {
       30.5, 53, 2}}, {{30.5, 56, 2}, {34.5, 56, 2}}, {{30.5, 55, 2}, {
       34.5, 55, 2}}, {{30.5, 54, 2}, {34.5, 54, 2}}, {{30.5, 53, 2}, {
       34.5, 53, 2}}, {{34.5, 56, 2}, {38.5, 56, 2}}, {{34.5, 55, 2}, {
       38.5, 55, 2}}, {{34.5, 54, 2}, {38.5, 54, 2}}, {{34.5, 53, 2}, {
       38.5, 53, 2}}, {{38.5, 56, 2}, {42.5, 56, 2}}, {{38.5, 55, 2}, {
       42.5, 55, 2}}, {{38.5, 54, 2}, {42.5, 54, 2}}, {{38.5, 53, 2}, {
       42.5, 53, 2}}, {{42.5, 56, 2}, {46.5, 56, 2}}, {{42.5, 55, 2}, {
       46.5, 55, 2}}, {{42.5, 54, 2}, {46.5, 54, 2}}, {{42.5, 53, 2}, {
       46.5, 53, 2}}, {{46.5, 56, 2}, {50.5, 56, 2}}, {{46.5, 55, 2}, {
       50.5, 55, 2}}, {{46.5, 54, 2}, {50.5, 54, 2}}, {{46.5, 53, 2}, {
       50.5, 53, 2}}, {{50.5, 56, 2}, {54.5, 56, 2}}, {{50.5, 55, 2}, {
       54.5, 55, 2}}, {{50.5, 54, 2}, {54.5, 54, 2}}, {{50.5, 53, 2}, {
       54.5, 53, 2}}, {{54.5, 56, 2}, {58.5, 56, 2}}, {{54.5, 55, 2}, {
       58.5, 55, 2}}, {{54.5, 54, 2}, {58.5, 54, 2}}, {{54.5, 53, 2}, {
       58.5, 53, 2}}, {{58.5, 56, 2}, {62.5, 56, 2}}, {{58.5, 55, 2}, {
       62.5, 55, 2}}, {{58.5, 54, 2}, {62.5, 54, 2}}, {{58.5, 53, 2}, {
       62.5, 53, 2}}, {{2.5, 52, 2}, {6.5, 52, 2}}, {{2.5, 51, 2}, {
       6.5, 51, 2}}, {{2.5, 50, 2}, {6.5, 50, 2}}, {{2.5, 49, 2}, {
       6.5, 49, 2}}, {{6.5, 52, 2}, {10.5, 52, 2}}, {{6.5, 51, 2}, {
       10.5, 51, 2}}, {{6.5, 50, 2}, {10.5, 50, 2}}, {{6.5, 49, 2}, {
       10.5, 49, 2}}, {{10.5, 52, 2}, {14.5, 52, 2}}, {{10.5, 51, 2}, {
       14.5, 51, 2}}, {{10.5, 50, 2}, {14.5, 50, 2}}, {{10.5, 49, 2}, {
       14.5, 49, 2}}, {{14.5, 52, 2}, {18.5, 52, 2}}, {{14.5, 51, 2}, {
       18.5, 51, 2}}, {{14.5, 50, 2}, {18.5, 50, 2}}, {{14.5, 49, 2}, {
       18.5, 49, 2}}, {{18.5, 52, 2}, {22.5, 52, 2}}, {{18.5, 51, 2}, {
       22.5, 51, 2}}, {{18.5, 50, 2}, {22.5, 50, 2}}, {{18.5, 49, 2}, {
       22.5, 49, 2}}, {{22.5, 52, 2}, {26.5, 52, 2}}, {{22.5, 51, 2}, {
       26.5, 51, 2}}, {{22.5, 50, 2}, {26.5, 50, 2}}, {{22.5, 49, 2}, {
       26.5, 49, 2}}, {{26.5, 52, 2}, {30.5, 52, 2}}, {{26.5, 51, 2}, {
       30.5, 51, 2}}, {{26.5, 50, 2}, {30.5, 50, 2}}, {{26.5, 49, 2}, {
       30.5, 49, 2}}, {{30.5, 52, 2}, {34.5, 52, 2}}, {{30.5, 51, 2}, {
       34.5, 51, 2}}, {{30.5, 50, 2}, {34.5, 50, 2}}, {{30.5, 49, 2}, {
       34.5, 49, 2}}, {{34.5, 52, 2}, {38.5, 52, 2}}, {{34.5, 51, 2}, {
       38.5, 51, 2}}, {{34.5, 50, 2}, {38.5, 50, 2}}, {{34.5, 49, 2}, {
       38.5, 49, 2}}, {{38.5, 52, 2}, {42.5, 52, 2}}, {{38.5, 51, 2}, {
       42.5, 51, 2}}, {{38.5, 50, 2}, {42.5, 50, 2}}, {{38.5, 49, 2}, {
       42.5, 49, 2}}, {{42.5, 52, 2}, {46.5, 52, 2}}, {{42.5, 51, 2}, {
       46.5, 51, 2}}, {{42.5, 50, 2}, {46.5, 50, 2}}, {{42.5, 49, 2}, {
       46.5, 49, 2}}, {{46.5, 52, 2}, {50.5, 52, 2}}, {{46.5, 51, 2}, {
       50.5, 51, 2}}, {{46.5, 50, 2}, {50.5, 50, 2}}, {{46.5, 49, 2}, {
       50.5, 49, 2}}, {{50.5, 52, 2}, {54.5, 52, 2}}, {{50.5, 51, 2}, {
       54.5, 51, 2}}, {{50.5, 50, 2}, {54.5, 50, 2}}, {{50.5, 49, 2}, {
       54.5, 49, 2}}, {{54.5, 52, 2}, {58.5, 52, 2}}, {{54.5, 51, 2}, {
       58.5, 51, 2}}, {{54.5, 50, 2}, {58.5, 50, 2}}, {{54.5, 49, 2}, {
       58.5, 49, 2}}, {{58.5, 52, 2}, {62.5, 52, 2}}, {{58.5, 51, 2}, {
       62.5, 51, 2}}, {{58.5, 50, 2}, {62.5, 50, 2}}, {{58.5, 49, 2}, {
       62.5, 49, 2}}, {{2.5, 48, 2}, {6.5, 48, 2}}, {{2.5, 47, 2}, {
       6.5, 47, 2}}, {{2.5, 46, 2}, {6.5, 46, 2}}, {{2.5, 45, 2}, {
       6.5, 45, 2}}, {{6.5, 48, 2}, {10.5, 48, 2}}, {{6.5, 47, 2}, {
       10.5, 47, 2}}, {{6.5, 46, 2}, {10.5, 46, 2}}, {{6.5, 45, 2}, {
       10.5, 45, 2}}, {{10.5, 48, 2}, {14.5, 48, 2}}, {{10.5, 47, 2}, {
       14.5, 47, 2}}, {{10.5, 46, 2}, {14.5, 46, 2}}, {{10.5, 45, 2}, {
       14.5, 45, 2}}, {{14.5, 48, 2}, {18.5, 48, 2}}, {{14.5, 47, 2}, {
       18.5, 47, 2}}, {{14.5, 46, 2}, {18.5, 46, 2}}, {{14.5, 45, 2}, {
       18.5, 45, 2}}, {{18.5, 48, 2}, {22.5, 48, 2}}, {{18.5, 47, 2}, {
       22.5, 47, 2}}, {{18.5, 46, 2}, {22.5, 46, 2}}, {{18.5, 45, 2}, {
       22.5, 45, 2}}, {{22.5, 48, 2}, {26.5, 48, 2}}, {{22.5, 47, 2}, {
       26.5, 47, 2}}, {{22.5, 46, 2}, {26.5, 46, 2}}, {{22.5, 45, 2}, {
       26.5, 45, 2}}, {{26.5, 48, 2}, {30.5, 48, 2}}, {{26.5, 47, 2}, {
       30.5, 47, 2}}, {{26.5, 46, 2}, {30.5, 46, 2}}, {{26.5, 45, 2}, {
       30.5, 45, 2}}, {{30.5, 48, 2}, {34.5, 48, 2}}, {{30.5, 47, 2}, {
       34.5, 47, 2}}, {{30.5, 46, 2}, {34.5, 46, 2}}, {{30.5, 45, 2}, {
       34.5, 45, 2}}, {{34.5, 48, 2}, {38.5, 48, 2}}, {{34.5, 47, 2}, {
       38.5, 47, 2}}, {{34.5, 46, 2}, {38.5, 46, 2}}, {{34.5, 45, 2}, {
       38.5, 45, 2}}, {{38.5, 48, 2}, {42.5, 48, 2}}, {{38.5, 47, 2}, {
       42.5, 47, 2}}, {{38.5, 46, 2}, {42.5, 46, 2}}, {{38.5, 45, 2}, {
       42.5, 45, 2}}, {{42.5, 48, 2}, {46.5, 48, 2}}, {{42.5, 47, 2}, {
       46.5, 47, 2}}, {{42.5, 46, 2}, {46.5, 46, 2}}, {{42.5, 45, 2}, {
       46.5, 45, 2}}, {{46.5, 48, 2}, {50.5, 48, 2}}, {{46.5, 47, 2}, {
       50.5, 47, 2}}, {{46.5, 46, 2}, {50.5, 46, 2}}, {{46.5, 45, 2}, {
       50.5, 45, 2}}, {{50.5, 48, 2}, {54.5, 48, 2}}, {{50.5, 47, 2}, {
       54.5, 47, 2}}, {{50.5, 46, 2}, {54.5, 46, 2}}, {{50.5, 45, 2}, {
       54.5, 45, 2}}, {{54.5, 48, 2}, {58.5, 48, 2}}, {{54.5, 47, 2}, {
       58.5, 47, 2}}, {{54.5, 46, 2}, {58.5, 46, 2}}, {{54.5, 45, 2}, {
       58.5, 45, 2}}, {{58.5, 48, 2}, {62.5, 48, 2}}, {{58.5, 47, 2}, {
       62.5, 47, 2}}, {{58.5, 46, 2}, {62.5, 46, 2}}, {{58.5, 45, 2}, {
       62.5, 45, 2}}, {{2.5, 44, 2}, {6.5, 44, 2}}, {{2.5, 43, 2}, {
       6.5, 43, 2}}, {{2.5, 42, 2}, {6.5, 42, 2}}, {{2.5, 41, 2}, {
       6.5, 41, 2}}, {{6.5, 44, 2}, {10.5, 44, 2}}, {{6.5, 43, 2}, {
       10.5, 43, 2}}, {{6.5, 42, 2}, {10.5, 42, 2}}, {{6.5, 41, 2}, {
       10.5, 41, 2}}, {{10.5, 44, 2}, {14.5, 44, 2}}, {{10.5, 43, 2}, {
       14.5, 43, 2}}, {{10.5, 42, 2}, {14.5, 42, 2}}, {{10.5, 41, 2}, {
       14.5, 41, 2}}, {{14.5, 44, 2}, {18.5, 44, 2}}, {{14.5, 43, 2}, {
       18.5, 43, 2}}, {{14.5, 42, 2}, {18.5, 42, 2}}, {{14.5, 41, 2}, {
       18.5, 41, 2}}, {{18.5, 44, 2}, {22.5, 44, 2}}, {{18.5, 43, 2}, {
       22.5, 43, 2}}, {{18.5, 42, 2}, {22.5, 42, 2}}, {{18.5, 41, 2}, {
       22.5, 41, 2}}, {{22.5, 44, 2}, {26.5, 44, 2}}, {{22.5, 43, 2}, {
       26.5, 43, 2}}, {{22.5, 42, 2}, {26.5, 42, 2}}, {{22.5, 41, 2}, {
       26.5, 41, 2}}, {{26.5, 44, 2}, {30.5, 44, 2}}, {{26.5, 43, 2}, {
       30.5, 43, 2}}, {{26.5, 42, 2}, {30.5, 42, 2}}, {{26.5, 41, 2}, {
       30.5, 41, 2}}, {{30.5, 44, 2}, {34.5, 44, 2}}, {{30.5, 43, 2}, {
       34.5, 43, 2}}, {{30.5, 42, 2}, {34.5, 42, 2}}, {{30.5, 41, 2}, {
       34.5, 41, 2}}, {{34.5, 44, 2}, {38.5, 44, 2}}, {{34.5, 43, 2}, {
       38.5, 43, 2}}, {{34.5, 42, 2}, {38.5, 42, 2}}, {{34.5, 41, 2}, {
       38.5, 41, 2}}, {{38.5, 44, 2}, {42.5, 44, 2}}, {{38.5, 43, 2}, {
       42.5, 43, 2}}, {{38.5, 42, 2}, {42.5, 42, 2}}, {{38.5, 41, 2}, {
       42.5, 41, 2}}, {{42.5, 44, 2}, {46.5, 44, 2}}, {{42.5, 43, 2}, {
       46.5, 43, 2}}, {{42.5, 42, 2}, {46.5, 42, 2}}, {{42.5, 41, 2}, {
       46.5, 41, 2}}, {{46.5, 44, 2}, {50.5, 44, 2}}, {{46.5, 43, 2}, {
       50.5, 43, 2}}, {{46.5, 42, 2}, {50.5, 42, 2}}, {{46.5, 41, 2}, {
       50.5, 41, 2}}, {{50.5, 44, 2}, {54.5, 44, 2}}, {{50.5, 43, 2}, {
       54.5, 43, 2}}, {{50.5, 42, 2}, {54.5, 42, 2}}, {{50.5, 41, 2}, {
       54.5, 41, 2}}, {{54.5, 44, 2}, {58.5, 44, 2}}, {{54.5, 43, 2}, {
       58.5, 43, 2}}, {{54.5, 42, 2}, {58.5, 42, 2}}, {{54.5, 41, 2}, {
       58.5, 41, 2}}, {{58.5, 44, 2}, {62.5, 44, 2}}, {{58.5, 43, 2}, {
       62.5, 43, 2}}, {{58.5, 42, 2}, {62.5, 42, 2}}, {{58.5, 41, 2}, {
       62.5, 41, 2}}, {{2.5, 40, 2}, {6.5, 40, 2}}, {{2.5, 39, 2}, {
       6.5, 39, 2}}, {{2.5, 38, 2}, {6.5, 38, 2}}, {{2.5, 37, 2}, {
       6.5, 37, 2}}, {{6.5, 40, 2}, {10.5, 40, 2}}, {{6.5, 39, 2}, {
       10.5, 39, 2}}, {{6.5, 38, 2}, {10.5, 38, 2}}, {{6.5, 37, 2}, {
       10.5, 37, 2}}, {{10.5, 40, 2}, {14.5, 40, 2}}, {{10.5, 39, 2}, {
       14.5, 39, 2}}, {{10.5, 38, 2}, {14.5, 38, 2}}, {{10.5, 37, 2}, {
       14.5, 37, 2}}, {{14.5, 40, 2}, {18.5, 40, 2}}, {{14.5, 39, 2}, {
       18.5, 39, 2}}, {{14.5, 38, 2}, {18.5, 38, 2}}, {{14.5, 37, 2}, {
       18.5, 37, 2}}, {{18.5, 40, 2}, {22.5, 40, 2}}, {{18.5, 39, 2}, {
       22.5, 39, 2}}, {{18.5, 38, 2}, {22.5, 38, 2}}, {{18.5, 37, 2}, {
       22.5, 37, 2}}, {{22.5, 40, 2}, {26.5, 40, 2}}, {{22.5, 39, 2}, {
       26.5, 39, 2}}, {{22.5, 38, 2}, {26.5, 38, 2}}, {{22.5, 37, 2}, {
       26.5, 37, 2}}, {{26.5, 40, 2}, {30.5, 40, 2}}, {{26.5, 39, 2}, {
       30.5, 39, 2}}, {{26.5, 38, 2}, {30.5, 38, 2}}, {{26.5, 37, 2}, {
       30.5, 37, 2}}, {{30.5, 40, 2}, {34.5, 40, 2}}, {{30.5, 39, 2}, {
       34.5, 39, 2}}, {{30.5, 38, 2}, {34.5, 38, 2}}, {{30.5, 37, 2}, {
       34.5, 37, 2}}, {{34.5, 40, 2}, {38.5, 40, 2}}, {{34.5, 39, 2}, {
       38.5, 39, 2}}, {{34.5, 38, 2}, {38.5, 38, 2}}, {{34.5, 37, 2}, {
       38.5, 37, 2}}, {{38.5, 40, 2}, {42.5, 40, 2}}, {{38.5, 39, 2}, {
       42.5, 39, 2}}, {{38.5, 38, 2}, {42.5, 38, 2}}, {{38.5, 37, 2}, {
       42.5, 37, 2}}, {{42.5, 40, 2}, {46.5, 40, 2}}, {{42.5, 39, 2}, {
       46.5, 39, 2}}, {{42.5, 38, 2}, {46.5, 38, 2}}, {{42.5, 37, 2}, {
       46.5, 37, 2}}, {{46.5, 40, 2}, {50.5, 40, 2}}, {{46.5, 39, 2}, {
       50.5, 39, 2}}, {{46.5, 38, 2}, {50.5, 38, 2}}, {{46.5, 37, 2}, {
       50.5, 37, 2}}, {{50.5, 40, 2}, {54.5, 40, 2}}, {{50.5, 39, 2}, {
       54.5, 39, 2}}, {{50.5, 38, 2}, {54.5, 38, 2}}, {{50.5, 37, 2}, {
       54.5, 37, 2}}, {{54.5, 40, 2}, {58.5, 40, 2}}, {{54.5, 39, 2}, {
       58.5, 39, 2}}, {{54.5, 38, 2}, {58.5, 38, 2}}, {{54.5, 37, 2}, {
       58.5, 37, 2}}, {{58.5, 40, 2}, {62.5, 40, 2}}, {{58.5, 39, 2}, {
       62.5, 39, 2}}, {{58.5, 38, 2}, {62.5, 38, 2}}, {{58.5, 37, 2}, {
       62.5, 37, 2}}, {{2.5, 36, 2}, {6.5, 36, 2}}, {{2.5, 35, 2}, {
       6.5, 35, 2}}, {{2.5, 34, 2}, {6.5, 34, 2}}, {{2.5, 33, 2}, {
       6.5, 33, 2}}, {{6.5, 36, 2}, {10.5, 36, 2}}, {{6.5, 35, 2}, {
       10.5, 35, 2}}, {{6.5, 34, 2}, {10.5, 34, 2}}, {{6.5, 33, 2}, {
       10.5, 33, 2}}, {{10.5, 36, 2}, {14.5, 36, 2}}, {{10.5, 35, 2}, {
       14.5, 35, 2}}, {{10.5, 34, 2}, {14.5, 34, 2}}, {{10.5, 33, 2}, {
       14.5, 33, 2}}, {{14.5, 36, 2}, {18.5, 36, 2}}, {{14.5, 35, 2}, {
       18.5, 35, 2}}, {{14.5, 34, 2}, {18.5, 34, 2}}, {{14.5, 33, 2}, {
       18.5, 33, 2}}, {{18.5, 36, 2}, {22.5, 36, 2}}, {{18.5, 35, 2}, {
       22.5, 35, 2}}, {{18.5, 34, 2}, {22.5, 34, 2}}, {{18.5, 33, 2}, {
       22.5, 33, 2}}, {{22.5, 36, 2}, {26.5, 36, 2}}, {{22.5, 35, 2}, {
       26.5, 35, 2}}, {{22.5, 34, 2}, {26.5, 34, 2}}, {{22.5, 33, 2}, {
       26.5, 33, 2}}, {{26.5, 36, 2}, {30.5, 36, 2}}, {{26.5, 35, 2}, {
       30.5, 35, 2}}, {{26.5, 34, 2}, {30.5, 34, 2}}, {{26.5, 33, 2}, {
       30.5, 33, 2}}, {{30.5, 36, 2}, {34.5, 36, 2}}, {{30.5, 35, 2}, {
       34.5, 35, 2}}, {{30.5, 34, 2}, {34.5, 34, 2}}, {{30.5, 33, 2}, {
       34.5, 33, 2}}, {{34.5, 36, 2}, {38.5, 36, 2}}, {{34.5, 35, 2}, {
       38.5, 35, 2}}, {{34.5, 34, 2}, {38.5, 34, 2}}, {{34.5, 33, 2}, {
       38.5, 33, 2}}, {{38.5, 36, 2}, {42.5, 36, 2}}, {{38.5, 35, 2}, {
       42.5, 35, 2}}, {{38.5, 34, 2}, {42.5, 34, 2}}, {{38.5, 33, 2}, {
       42.5, 33, 2}}, {{42.5, 36, 2}, {46.5, 36, 2}}, {{42.5, 35, 2}, {
       46.5, 35, 2}}, {{42.5, 34, 2}, {46.5, 34, 2}}, {{42.5, 33, 2}, {
       46.5, 33, 2}}, {{46.5, 36, 2}, {50.5, 36, 2}}, {{46.5, 35, 2}, {
       50.5, 35, 2}}, {{46.5, 34, 2}, {50.5, 34, 2}}, {{46.5, 33, 2}, {
       50.5, 33, 2}}, {{50.5, 36, 2}, {54.5, 36, 2}}, {{50.5, 35, 2}, {
       54.5, 35, 2}}, {{50.5, 34, 2}, {54.5, 34, 2}}, {{50.5, 33, 2}, {
       54.5, 33, 2}}, {{54.5, 36, 2}, {58.5, 36, 2}}, {{54.5, 35, 2}, {
       58.5, 35, 2}}, {{54.5, 34, 2}, {58.5, 34, 2}}, {{54.5, 33, 2}, {
       58.5, 33, 2}}, {{58.5, 36, 2}, {62.5, 36, 2}}, {{58.5, 35, 2}, {
       62.5, 35, 2}}, {{58.5, 34, 2}, {62.5, 34, 2}}, {{58.5, 33, 2}, {
       62.5, 33, 2}}, {{2.5, 32, 2}, {6.5, 32, 2}}, {{2.5, 31, 2}, {
       6.5, 31, 2}}, {{2.5, 30, 2}, {6.5, 30, 2}}, {{2.5, 29, 2}, {
       6.5, 29, 2}}, {{6.5, 32, 2}, {10.5, 32, 2}}, {{6.5, 31, 2}, {
       10.5, 31, 2}}, {{6.5, 30, 2}, {10.5, 30, 2}}, {{6.5, 29, 2}, {
       10.5, 29, 2}}, {{10.5, 32, 2}, {14.5, 32, 2}}, {{10.5, 31, 2}, {
       14.5, 31, 2}}, {{10.5, 30, 2}, {14.5, 30, 2}}, {{10.5, 29, 2}, {
       14.5, 29, 2}}, {{14.5, 32, 2}, {18.5, 32, 2}}, {{14.5, 31, 2}, {
       18.5, 31, 2}}, {{14.5, 30, 2}, {18.5, 30, 2}}, {{14.5, 29, 2}, {
       18.5, 29, 2}}, {{18.5, 32, 2}, {22.5, 32, 2}}, {{18.5, 31, 2}, {
       22.5, 31, 2}}, {{18.5, 30, 2}, {22.5, 30, 2}}, {{18.5, 29, 2}, {
       22.5, 29, 2}}, {{22.5, 32, 2}, {26.5, 32, 2}}, {{22.5, 31, 2}, {
       26.5, 31, 2}}, {{22.5, 30, 2}, {26.5, 30, 2}}, {{22.5, 29, 2}, {
       26.5, 29, 2}}, {{26.5, 32, 2}, {30.5, 32, 2}}, {{26.5, 31, 2}, {
       30.5, 31, 2}}, {{26.5, 30, 2}, {30.5, 30, 2}}, {{26.5, 29, 2}, {
       30.5, 29, 2}}, {{30.5, 32, 2}, {34.5, 32, 2}}, {{30.5, 31, 2}, {
       34.5, 31, 2}}, {{30.5, 30, 2}, {34.5, 30, 2}}, {{30.5, 29, 2}, {
       34.5, 29, 2}}, {{34.5, 32, 2}, {38.5, 32, 2}}, {{34.5, 31, 2}, {
       38.5, 31, 2}}, {{34.5, 30, 2}, {38.5, 30, 2}}, {{34.5, 29, 2}, {
       38.5, 29, 2}}, {{38.5, 32, 2}, {42.5, 32, 2}}, {{38.5, 31, 2}, {
       42.5, 31, 2}}, {{38.5, 30, 2}, {42.5, 30, 2}}, {{38.5, 29, 2}, {
       42.5, 29, 2}}, {{42.5, 32, 2}, {46.5, 32, 2}}, {{42.5, 31, 2}, {
       46.5, 31, 2}}, {{42.5, 30, 2}, {46.5, 30, 2}}, {{42.5, 29, 2}, {
       46.5, 29, 2}}, {{46.5, 32, 2}, {50.5, 32, 2}}, {{46.5, 31, 2}, {
       50.5, 31, 2}}, {{46.5, 30, 2}, {50.5, 30, 2}}, {{46.5, 29, 2}, {
       50.5, 29, 2}}, {{50.5, 32, 2}, {54.5, 32, 2}}, {{50.5, 31, 2}, {
       54.5, 31, 2}}, {{50.5, 30, 2}, {54.5, 30, 2}}, {{50.5, 29, 2}, {
       54.5, 29, 2}}, {{54.5, 32, 2}, {58.5, 32, 2}}, {{54.5, 31, 2}, {
       58.5, 31, 2}}, {{54.5, 30, 2}, {58.5, 30, 2}}, {{54.5, 29, 2}, {
       58.5, 29, 2}}, {{58.5, 32, 2}, {62.5, 32, 2}}, {{58.5, 31, 2}, {
       62.5, 31, 2}}, {{58.5, 30, 2}, {62.5, 30, 2}}, {{58.5, 29, 2}, {
       62.5, 29, 2}}, {{2.5, 28, 2}, {6.5, 28, 2}}, {{2.5, 27, 2}, {
       6.5, 27, 2}}, {{2.5, 26, 2}, {6.5, 26, 2}}, {{2.5, 25, 2}, {
       6.5, 25, 2}}, {{6.5, 28, 2}, {10.5, 28, 2}}, {{6.5, 27, 2}, {
       10.5, 27, 2}}, {{6.5, 26, 2}, {10.5, 26, 2}}, {{6.5, 25, 2}, {
       10.5, 25, 2}}, {{10.5, 28, 2}, {14.5, 28, 2}}, {{10.5, 27, 2}, {
       14.5, 27, 2}}, {{10.5, 26, 2}, {14.5, 26, 2}}, {{10.5, 25, 2}, {
       14.5, 25, 2}}, {{14.5, 28, 2}, {18.5, 28, 2}}, {{14.5, 27, 2}, {
       18.5, 27, 2}}, {{14.5, 26, 2}, {18.5, 26, 2}}, {{14.5, 25, 2}, {
       18.5, 25, 2}}, {{18.5, 28, 2}, {22.5, 28, 2}}, {{18.5, 27, 2}, {
       22.5, 27, 2}}, {{18.5, 26, 2}, {22.5, 26, 2}}, {{18.5, 25, 2}, {
       22.5, 25, 2}}, {{22.5, 28, 2}, {26.5, 28, 2}}, {{22.5, 27, 2}, {
       26.5, 27, 2}}, {{22.5, 26, 2}, {26.5, 26, 2}}, {{22.5, 25, 2}, {
       26.5, 25, 2}}, {{26.5, 28, 2}, {30.5, 28, 2}}, {{26.5, 27, 2}, {
       30.5, 27, 2}}, {{26.5, 26, 2}, {30.5, 26, 2}}, {{26.5, 25, 2}, {
       30.5, 25, 2}}, {{30.5, 28, 2}, {34.5, 28, 2}}, {{30.5, 27, 2}, {
       34.5, 27, 2}}, {{30.5, 26, 2}, {34.5, 26, 2}}, {{30.5, 25, 2}, {
       34.5, 25, 2}}, {{34.5, 28, 2}, {38.5, 28, 2}}, {{34.5, 27, 2}, {
       38.5, 27, 2}}, {{34.5, 26, 2}, {38.5, 26, 2}}, {{34.5, 25, 2}, {
       38.5, 25, 2}}, {{38.5, 28, 2}, {42.5, 28, 2}}, {{38.5, 27, 2}, {
       42.5, 27, 2}}, {{38.5, 26, 2}, {42.5, 26, 2}}, {{38.5, 25, 2}, {
       42.5, 25, 2}}, {{42.5, 28, 2}, {46.5, 28, 2}}, {{42.5, 27, 2}, {
       46.5, 27, 2}}, {{42.5, 26, 2}, {46.5, 26, 2}}, {{42.5, 25, 2}, {
       46.5, 25, 2}}, {{46.5, 28, 2}, {50.5, 28, 2}}, {{46.5, 27, 2}, {
       50.5, 27, 2}}, {{46.5, 26, 2}, {50.5, 26, 2}}, {{46.5, 25, 2}, {
       50.5, 25, 2}}, {{50.5, 28, 2}, {54.5, 28, 2}}, {{50.5, 27, 2}, {
       54.5, 27, 2}}, {{50.5, 26, 2}, {54.5, 26, 2}}, {{50.5, 25, 2}, {
       54.5, 25, 2}}, {{54.5, 28, 2}, {58.5, 28, 2}}, {{54.5, 27, 2}, {
       58.5, 27, 2}}, {{54.5, 26, 2}, {58.5, 26, 2}}, {{54.5, 25, 2}, {
       58.5, 25, 2}}, {{58.5, 28, 2}, {62.5, 28, 2}}, {{58.5, 27, 2}, {
       62.5, 27, 2}}, {{58.5, 26, 2}, {62.5, 26, 2}}, {{58.5, 25, 2}, {
       62.5, 25, 2}}, {{2.5, 24, 2}, {6.5, 24, 2}}, {{2.5, 23, 2}, {
       6.5, 23, 2}}, {{2.5, 22, 2}, {6.5, 22, 2}}, {{2.5, 21, 2}, {
       6.5, 21, 2}}, {{6.5, 24, 2}, {10.5, 24, 2}}, {{6.5, 23, 2}, {
       10.5, 23, 2}}, {{6.5, 22, 2}, {10.5, 22, 2}}, {{6.5, 21, 2}, {
       10.5, 21, 2}}, {{10.5, 24, 2}, {14.5, 24, 2}}, {{10.5, 23, 2}, {
       14.5, 23, 2}}, {{10.5, 22, 2}, {14.5, 22, 2}}, {{10.5, 21, 2}, {
       14.5, 21, 2}}, {{14.5, 24, 2}, {18.5, 24, 2}}, {{14.5, 23, 2}, {
       18.5, 23, 2}}, {{14.5, 22, 2}, {18.5, 22, 2}}, {{14.5, 21, 2}, {
       18.5, 21, 2}}, {{18.5, 24, 2}, {22.5, 24, 2}}, {{18.5, 23, 2}, {
       22.5, 23, 2}}, {{18.5, 22, 2}, {22.5, 22, 2}}, {{18.5, 21, 2}, {
       22.5, 21, 2}}, {{22.5, 24, 2}, {26.5, 24, 2}}, {{22.5, 23, 2}, {
       26.5, 23, 2}}, {{22.5, 22, 2}, {26.5, 22, 2}}, {{22.5, 21, 2}, {
       26.5, 21, 2}}, {{26.5, 24, 2}, {30.5, 24, 2}}, {{26.5, 23, 2}, {
       30.5, 23, 2}}, {{26.5, 22, 2}, {30.5, 22, 2}}, {{26.5, 21, 2}, {
       30.5, 21, 2}}, {{30.5, 24, 2}, {34.5, 24, 2}}, {{30.5, 23, 2}, {
       34.5, 23, 2}}, {{30.5, 22, 2}, {34.5, 22, 2}}, {{30.5, 21, 2}, {
       34.5, 21, 2}}, {{34.5, 24, 2}, {38.5, 24, 2}}, {{34.5, 23, 2}, {
       38.5, 23, 2}}, {{34.5, 22, 2}, {38.5, 22, 2}}, {{34.5, 21, 2}, {
       38.5, 21, 2}}, {{38.5, 24, 2}, {42.5, 24, 2}}, {{38.5, 23, 2}, {
       42.5, 23, 2}}, {{38.5, 22, 2}, {42.5, 22, 2}}, {{38.5, 21, 2}, {
       42.5, 21, 2}}, {{42.5, 24, 2}, {46.5, 24, 2}}, {{42.5, 23, 2}, {
       46.5, 23, 2}}, {{42.5, 22, 2}, {46.5, 22, 2}}, {{42.5, 21, 2}, {
       46.5, 21, 2}}, {{46.5, 24, 2}, {50.5, 24, 2}}, {{46.5, 23, 2}, {
       50.5, 23, 2}}, {{46.5, 22, 2}, {50.5, 22, 2}}, {{46.5, 21, 2}, {
       50.5, 21, 2}}, {{50.5, 24, 2}, {54.5, 24, 2}}, {{50.5, 23, 2}, {
       54.5, 23, 2}}, {{50.5, 22, 2}, {54.5, 22, 2}}, {{50.5, 21, 2}, {
       54.5, 21, 2}}, {{54.5, 24, 2}, {58.5, 24, 2}}, {{54.5, 23, 2}, {
       58.5, 23, 2}}, {{54.5, 22, 2}, {58.5, 22, 2}}, {{54.5, 21, 2}, {
       58.5, 21, 2}}, {{58.5, 24, 2}, {62.5, 24, 2}}, {{58.5, 23, 2}, {
       62.5, 23, 2}}, {{58.5, 22, 2}, {62.5, 22, 2}}, {{58.5, 21, 2}, {
       62.5, 21, 2}}, {{2.5, 20, 2}, {6.5, 20, 2}}, {{2.5, 19, 2}, {
       6.5, 19, 2}}, {{2.5, 18, 2}, {6.5, 18, 2}}, {{2.5, 17, 2}, {
       6.5, 17, 2}}, {{6.5, 20, 2}, {10.5, 20, 2}}, {{6.5, 19, 2}, {
       10.5, 19, 2}}, {{6.5, 18, 2}, {10.5, 18, 2}}, {{6.5, 17, 2}, {
       10.5, 17, 2}}, {{10.5, 20, 2}, {14.5, 20, 2}}, {{10.5, 19, 2}, {
       14.5, 19, 2}}, {{10.5, 18, 2}, {14.5, 18, 2}}, {{10.5, 17, 2}, {
       14.5, 17, 2}}, {{14.5, 20, 2}, {18.5, 20, 2}}, {{14.5, 19, 2}, {
       18.5, 19, 2}}, {{14.5, 18, 2}, {18.5, 18, 2}}, {{14.5, 17, 2}, {
       18.5, 17, 2}}, {{18.5, 20, 2}, {22.5, 20, 2}}, {{18.5, 19, 2}, {
       22.5, 19, 2}}, {{18.5, 18, 2}, {22.5, 18, 2}}, {{18.5, 17, 2}, {
       22.5, 17, 2}}, {{22.5, 20, 2}, {26.5, 20, 2}}, {{22.5, 19, 2}, {
       26.5, 19, 2}}, {{22.5, 18, 2}, {26.5, 18, 2}}, {{22.5, 17, 2}, {
       26.5, 17, 2}}, {{26.5, 20, 2}, {30.5, 20, 2}}, {{26.5, 19, 2}, {
       30.5, 19, 2}}, {{26.5, 18, 2}, {30.5, 18, 2}}, {{26.5, 17, 2}, {
       30.5, 17, 2}}, {{30.5, 20, 2}, {34.5, 20, 2}}, {{30.5, 19, 2}, {
       34.5, 19, 2}}, {{30.5, 18, 2}, {34.5, 18, 2}}, {{30.5, 17, 2}, {
       34.5, 17, 2}}, {{34.5, 20, 2}, {38.5, 20, 2}}, {{34.5, 19, 2}, {
       38.5, 19, 2}}, {{34.5, 18, 2}, {38.5, 18, 2}}, {{34.5, 17, 2}, {
       38.5, 17, 2}}, {{38.5, 20, 2}, {42.5, 20, 2}}, {{38.5, 19, 2}, {
       42.5, 19, 2}}, {{38.5, 18, 2}, {42.5, 18, 2}}, {{38.5, 17, 2}, {
       42.5, 17, 2}}, {{42.5, 20, 2}, {46.5, 20, 2}}, {{42.5, 19, 2}, {
       46.5, 19, 2}}, {{42.5, 18, 2}, {46.5, 18, 2}}, {{42.5, 17, 2}, {
       46.5, 17, 2}}, {{46.5, 20, 2}, {50.5, 20, 2}}, {{46.5, 19, 2}, {
       50.5, 19, 2}}, {{46.5, 18, 2}, {50.5, 18, 2}}, {{46.5, 17, 2}, {
       50.5, 17, 2}}, {{50.5, 20, 2}, {54.5, 20, 2}}, {{50.5, 19, 2}, {
       54.5, 19, 2}}, {{50.5, 18, 2}, {54.5, 18, 2}}, {{50.5, 17, 2}, {
       54.5, 17, 2}}, {{54.5, 20, 2}, {58.5, 20, 2}}, {{54.5, 19, 2}, {
       58.5, 19, 2}}, {{54.5, 18, 2}, {58.5, 18, 2}}, {{54.5, 17, 2}, {
       58.5, 17, 2}}, {{58.5, 20, 2}, {62.5, 20, 2}}, {{58.5, 19, 2}, {
       62.5, 19, 2}}, {{58.5, 18, 2}, {62.5, 18, 2}}, {{58.5, 17, 2}, {
       62.5, 17, 2}}, {{2.5, 16, 2}, {6.5, 16, 2}}, {{2.5, 15, 2}, {
       6.5, 15, 2}}, {{2.5, 14, 2}, {6.5, 14, 2}}, {{2.5, 13, 2}, {
       6.5, 13, 2}}, {{6.5, 16, 2}, {10.5, 16, 2}}, {{6.5, 15, 2}, {
       10.5, 15, 2}}, {{6.5, 14, 2}, {10.5, 14, 2}}, {{6.5, 13, 2}, {
       10.5, 13, 2}}, {{10.5, 16, 2}, {14.5, 16, 2}}, {{10.5, 15, 2}, {
       14.5, 15, 2}}, {{10.5, 14, 2}, {14.5, 14, 2}}, {{10.5, 13, 2}, {
       14.5, 13, 2}}, {{14.5, 16, 2}, {18.5, 16, 2}}, {{14.5, 15, 2}, {
       18.5, 15, 2}}, {{14.5, 14, 2}, {18.5, 14, 2}}, {{14.5, 13, 2}, {
       18.5, 13, 2}}, {{18.5, 16, 2}, {22.5, 16, 2}}, {{18.5, 15, 2}, {
       22.5, 15, 2}}, {{18.5, 14, 2}, {22.5, 14, 2}}, {{18.5, 13, 2}, {
       22.5, 13, 2}}, {{22.5, 16, 2}, {26.5, 16, 2}}, {{22.5, 15, 2}, {
       26.5, 15, 2}}, {{22.5, 14, 2}, {26.5, 14, 2}}, {{22.5, 13, 2}, {
       26.5, 13, 2}}, {{26.5, 16, 2}, {30.5, 16, 2}}, {{26.5, 15, 2}, {
       30.5, 15, 2}}, {{26.5, 14, 2}, {30.5, 14, 2}}, {{26.5, 13, 2}, {
       30.5, 13, 2}}, {{30.5, 16, 2}, {34.5, 16, 2}}, {{30.5, 15, 2}, {
       34.5, 15, 2}}, {{30.5, 14, 2}, {34.5, 14, 2}}, {{30.5, 13, 2}, {
       34.5, 13, 2}}, {{34.5, 16, 2}, {38.5, 16, 2}}, {{34.5, 15, 2}, {
       38.5, 15, 2}}, {{34.5, 14, 2}, {38.5, 14, 2}}, {{34.5, 13, 2}, {
       38.5, 13, 2}}, {{38.5, 16, 2}, {42.5, 16, 2}}, {{38.5, 15, 2}, {
       42.5, 15, 2}}, {{38.5, 14, 2}, {42.5, 14, 2}}, {{38.5, 13, 2}, {
       42.5, 13, 2}}, {{42.5, 16, 2}, {46.5, 16, 2}}, {{42.5, 15, 2}, {
       46.5, 15, 2}}, {{42.5, 14, 2}, {46.5, 14, 2}}, {{42.5, 13, 2}, {
       46.5, 13, 2}}, {{46.5, 16, 2}, {50.5, 16, 2}}, {{46.5, 15, 2}, {
       50.5, 15, 2}}, {{46.5, 14, 2}, {50.5, 14, 2}}, {{46.5, 13, 2}, {
       50.5, 13, 2}}, {{50.5, 16, 2}, {54.5, 16, 2}}, {{50.5, 15, 2}, {
       54.5, 15, 2}}, {{50.5, 14, 2}, {54.5, 14, 2}}, {{50.5, 13, 2}, {
       54.5, 13, 2}}, {{54.5, 16, 2}, {58.5, 16, 2}}, {{54.5, 15, 2}, {
       58.5, 15, 2}}, {{54.5, 14, 2}, {58.5, 14, 2}}, {{54.5, 13, 2}, {
       58.5, 13, 2}}, {{58.5, 16, 2}, {62.5, 16, 2}}, {{58.5, 15, 2}, {
       62.5, 15, 2}}, {{58.5, 14, 2}, {62.5, 14, 2}}, {{58.5, 13, 2}, {
       62.5, 13, 2}}, {{2.5, 12, 2}, {6.5, 12, 2}}, {{2.5, 11, 2}, {
       6.5, 11, 2}}, {{2.5, 10, 2}, {6.5, 10, 2}}, {{2.5, 9, 2}, {
       6.5, 9, 2}}, {{6.5, 12, 2}, {10.5, 12, 2}}, {{6.5, 11, 2}, {
       10.5, 11, 2}}, {{6.5, 10, 2}, {10.5, 10, 2}}, {{6.5, 9, 2}, {
       10.5, 9, 2}}, {{10.5, 12, 2}, {14.5, 12, 2}}, {{10.5, 11, 2}, {
       14.5, 11, 2}}, {{10.5, 10, 2}, {14.5, 10, 2}}, {{10.5, 9, 2}, {
       14.5, 9, 2}}, {{14.5, 12, 2}, {18.5, 12, 2}}, {{14.5, 11, 2}, {
       18.5, 11, 2}}, {{14.5, 10, 2}, {18.5, 10, 2}}, {{14.5, 9, 2}, {
       18.5, 9, 2}}, {{18.5, 12, 2}, {22.5, 12, 2}}, {{18.5, 11, 2}, {
       22.5, 11, 2}}, {{18.5, 10, 2}, {22.5, 10, 2}}, {{18.5, 9, 2}, {
       22.5, 9, 2}}, {{22.5, 12, 2}, {26.5, 12, 2}}, {{22.5, 11, 2}, {
       26.5, 11, 2}}, {{22.5, 10, 2}, {26.5, 10, 2}}, {{22.5, 9, 2}, {
       26.5, 9, 2}}, {{26.5, 12, 2}, {30.5, 12, 2}}, {{26.5, 11, 2}, {
       30.5, 11, 2}}, {{26.5, 10, 2}, {30.5, 10, 2}}, {{26.5, 9, 2}, {
       30.5, 9, 2}}, {{30.5, 12, 2}, {34.5, 12, 2}}, {{30.5, 11, 2}, {
       34.5, 11, 2}}, {{30.5, 10, 2}, {34.5, 10, 2}}, {{30.5, 9, 2}, {
       34.5, 9, 2}}, {{34.5, 12, 2}, {38.5, 12, 2}}, {{34.5, 11, 2}, {
       38.5, 11, 2}}, {{34.5, 10, 2}, {38.5, 10, 2}}, {{34.5, 9, 2}, {
       38.5, 9, 2}}, {{38.5, 12, 2}, {42.5, 12, 2}}, {{38.5, 11, 2}, {
       42.5, 11, 2}}, {{38.5, 10, 2}, {42.5, 10, 2}}, {{38.5, 9, 2}, {
       42.5, 9, 2}}, {{42.5, 12, 2}, {46.5, 12, 2}}, {{42.5, 11, 2}, {
       46.5, 11, 2}}, {{42.5, 10, 2}, {46.5, 10, 2}}, {{42.5, 9, 2}, {
       46.5, 9, 2}}, {{46.5, 12, 2}, {50.5, 12, 2}}, {{46.5, 11, 2}, {
       50.5, 11, 2}}, {{46.5, 10, 2}, {50.5, 10, 2}}, {{46.5, 9, 2}, {
       50.5, 9, 2}}, {{50.5, 12, 2}, {54.5, 12, 2}}, {{50.5, 11, 2}, {
       54.5, 11, 2}}, {{50.5, 10, 2}, {54.5, 10, 2}}, {{50.5, 9, 2}, {
       54.5, 9, 2}}, {{54.5, 12, 2}, {58.5, 12, 2}}, {{54.5, 11, 2}, {
       58.5, 11, 2}}, {{54.5, 10, 2}, {58.5, 10, 2}}, {{54.5, 9, 2}, {
       58.5, 9, 2}}, {{58.5, 12, 2}, {62.5, 12, 2}}, {{58.5, 11, 2}, {
       62.5, 11, 2}}, {{58.5, 10, 2}, {62.5, 10, 2}}, {{58.5, 9, 2}, {
       62.5, 9, 2}}, {{2.5, 8, 2}, {6.5, 8, 2}}, {{2.5, 7, 2}, {
       6.5, 7, 2}}, {{2.5, 6, 2}, {6.5, 6, 2}}, {{2.5, 5, 2}, {6.5, 5, 2}}, {{
       6.5, 8, 2}, {10.5, 8, 2}}, {{6.5, 7, 2}, {10.5, 7, 2}}, {{6.5, 6, 2}, {
       10.5, 6, 2}}, {{6.5, 5, 2}, {10.5, 5, 2}}, {{10.5, 8, 2}, {
       14.5, 8, 2}}, {{10.5, 7, 2}, {14.5, 7, 2}}, {{10.5, 6, 2}, {
       14.5, 6, 2}}, {{10.5, 5, 2}, {14.5, 5, 2}}, {{14.5, 8, 2}, {
       18.5, 8, 2}}, {{14.5, 7, 2}, {18.5, 7, 2}}, {{14.5, 6, 2}, {
       18.5, 6, 2}}, {{14.5, 5, 2}, {18.5, 5, 2}}, {{18.5, 8, 2}, {
       22.5, 8, 2}}, {{18.5, 7, 2}, {22.5, 7, 2}}, {{18.5, 6, 2}, {
       22.5, 6, 2}}, {{18.5, 5, 2}, {22.5, 5, 2}}, {{22.5, 8, 2}, {
       26.5, 8, 2}}, {{22.5, 7, 2}, {26.5, 7, 2}}, {{22.5, 6, 2}, {
       26.5, 6, 2}}, {{22.5, 5, 2}, {26.5, 5, 2}}, {{26.5, 8, 2}, {
       30.5, 8, 2}}, {{26.5, 7, 2}, {30.5, 7, 2}}, {{26.5, 6, 2}, {
       30.5, 6, 2}}, {{26.5, 5, 2}, {30.5, 5, 2}}, {{30.5, 8, 2}, {
       34.5, 8, 2}}, {{30.5, 7, 2}, {34.5, 7, 2}}, {{30.5, 6, 2}, {
       34.5, 6, 2}}, {{30.5, 5, 2}, {34.5, 5, 2}}, {{34.5, 8, 2}, {
       38.5, 8, 2}}, {{34.5, 7, 2}, {38.5, 7, 2}}, {{34.5, 6, 2}, {
       38.5, 6, 2}}, {{34.5, 5, 2}, {38.5, 5, 2}}, {{38.5, 8, 2}, {
       42.5, 8, 2}}, {{38.5, 7, 2}, {42.5, 7, 2}}, {{38.5, 6, 2}, {
       42.5, 6, 2}}, {{38.5, 5, 2}, {42.5, 5, 2}}, {{42.5, 8, 2}, {
       46.5, 8, 2}}, {{42.5, 7, 2}, {46.5, 7, 2}}, {{42.5, 6, 2}, {
       46.5, 6, 2}}, {{42.5, 5, 2}, {46.5, 5, 2}}, {{46.5, 8, 2}, {
       50.5, 8, 2}}, {{46.5, 7, 2}, {50.5, 7, 2}}, {{46.5, 6, 2}, {
       50.5, 6, 2}}, {{46.5, 5, 2}, {50.5, 5, 2}}, {{50.5, 8, 2}, {
       54.5, 8, 2}}, {{50.5, 7, 2}, {54.5, 7, 2}}, {{50.5, 6, 2}, {
       54.5, 6, 2}}, {{50.5, 5, 2}, {54.5, 5, 2}}, {{54.5, 8, 2}, {
       58.5, 8, 2}}, {{54.5, 7, 2}, {58.5, 7, 2}}, {{54.5, 6, 2}, {
       58.5, 6, 2}}, {{54.5, 5, 2}, {58.5, 5, 2}}, {{58.5, 8, 2}, {
       62.5, 8, 2}}, {{58.5, 7, 2}, {62.5, 7, 2}}, {{58.5, 6, 2}, {
       62.5, 6, 2}}, {{58.5, 5, 2}, {62.5, 5, 2}}, {{2.5, 4, 2}, {
       6.5, 4, 2}}, {{2.5, 3, 2}, {6.5, 3, 2}}, {{2.5, 2, 2}, {6.5, 2, 2}}, {{
       2.5, 1, 2}, {6.5, 1, 2}}, {{6.5, 4, 2}, {10.5, 4, 2}}, {{6.5, 3, 2}, {
       10.5, 3, 2}}, {{6.5, 2, 2}, {10.5, 2, 2}}, {{6.5, 1, 2}, {
       10.5, 1, 2}}, {{10.5, 4, 2}, {14.5, 4, 2}}, {{10.5, 3, 2}, {
       14.5, 3, 2}}, {{10.5, 2, 2}, {14.5, 2, 2}}, {{10.5, 1, 2}, {
       14.5, 1, 2}}, {{14.5, 4, 2}, {18.5, 4, 2}}, {{14.5, 3, 2}, {
       18.5, 3, 2}}, {{14.5, 2, 2}, {18.5, 2, 2}}, {{14.5, 1, 2}, {
       18.5, 1, 2}}, {{18.5, 4, 2}, {22.5, 4, 2}}, {{18.5, 3, 2}, {
       22.5, 3, 2}}, {{18.5, 2, 2}, {22.5, 2, 2}}, {{18.5, 1, 2}, {
       22.5, 1, 2}}, {{22.5, 4, 2}, {26.5, 4, 2}}, {{22.5, 3, 2}, {
       26.5, 3, 2}}, {{22.5, 2, 2}, {26.5, 2, 2}}, {{22.5, 1, 2}, {
       26.5, 1, 2}}, {{26.5, 4, 2}, {30.5, 4, 2}}, {{26.5, 3, 2}, {
       30.5, 3, 2}}, {{26.5, 2, 2}, {30.5, 2, 2}}, {{26.5, 1, 2}, {
       30.5, 1, 2}}, {{30.5, 4, 2}, {34.5, 4, 2}}, {{30.5, 3, 2}, {
       34.5, 3, 2}}, {{30.5, 2, 2}, {34.5, 2, 2}}, {{30.5, 1, 2}, {
       34.5, 1, 2}}, {{34.5, 4, 2}, {38.5, 4, 2}}, {{34.5, 3, 2}, {
       38.5, 3, 2}}, {{34.5, 2, 2}, {38.5, 2, 2}}, {{34.5, 1, 2}, {
       38.5, 1, 2}}, {{38.5, 4, 2}, {42.5, 4, 2}}, {{38.5, 3, 2}, {
       42.5, 3, 2}}, {{38.5, 2, 2}, {42.5, 2, 2}}, {{38.5, 1, 2}, {
       42.5, 1, 2}}, {{42.5, 4, 2}, {46.5, 4, 2}}, {{42.5, 3, 2}, {
       46.5, 3, 2}}, {{42.5, 2, 2}, {46.5, 2, 2}}, {{42.5, 1, 2}, {
       46.5, 1, 2}}, {{46.5, 4, 2}, {50.5, 4, 2}}, {{46.5, 3, 2}, {
       50.5, 3, 2}}, {{46.5, 2, 2}, {50.5, 2, 2}}, {{46.5, 1, 2}, {
       50.5, 1, 2}}, {{50.5, 4, 2}, {54.5, 4, 2}}, {{50.5, 3, 2}, {
       54.5, 3, 2}}, {{50.5, 2, 2}, {54.5, 2, 2}}, {{50.5, 1, 2}, {
       54.5, 1, 2}}, {{54.5, 4, 2}, {58.5, 4, 2}}, {{54.5, 3, 2}, {
       58.5, 3, 2}}, {{54.5, 2, 2}, {58.5, 2, 2}}, {{54.5, 1, 2}, {
       58.5, 1, 2}}, {{58.5, 4, 2}, {62.5, 4, 2}}, {{58.5, 3, 2}, {
       62.5, 3, 2}}, {{58.5, 2, 2}, {62.5, 2, 2}}, {{58.5, 1, 2}, {
       62.5, 1, 2}}}, 0.08]}, 
   {GrayLevel[0.5], 
    CylinderBox[{{{1, 62.5, 0}, {1, 58.5, 0}}, {{2, 62.5, 0}, {
       2, 58.5, 0}}, {{3, 62.5, 0}, {3, 58.5, 0}}, {{4, 62.5, 0}, {
       4, 58.5, 0}}, {{5, 62.5, 0}, {5, 58.5, 0}}, {{6, 62.5, 0}, {
       6, 58.5, 0}}, {{7, 62.5, 0}, {7, 58.5, 0}}, {{8, 62.5, 0}, {
       8, 58.5, 0}}, {{9, 62.5, 0}, {9, 58.5, 0}}, {{10, 62.5, 0}, {
       10, 58.5, 0}}, {{11, 62.5, 0}, {11, 58.5, 0}}, {{12, 62.5, 0}, {
       12, 58.5, 0}}, {{13, 62.5, 0}, {13, 58.5, 0}}, {{14, 62.5, 0}, {
       14, 58.5, 0}}, {{15, 62.5, 0}, {15, 58.5, 0}}, {{16, 62.5, 0}, {
       16, 58.5, 0}}, {{17, 62.5, 0}, {17, 58.5, 0}}, {{18, 62.5, 0}, {
       18, 58.5, 0}}, {{19, 62.5, 0}, {19, 58.5, 0}}, {{20, 62.5, 0}, {
       20, 58.5, 0}}, {{21, 62.5, 0}, {21, 58.5, 0}}, {{22, 62.5, 0}, {
       22, 58.5, 0}}, {{23, 62.5, 0}, {23, 58.5, 0}}, {{24, 62.5, 0}, {
       24, 58.5, 0}}, {{25, 62.5, 0}, {25, 58.5, 0}}, {{26, 62.5, 0}, {
       26, 58.5, 0}}, {{27, 62.5, 0}, {27, 58.5, 0}}, {{28, 62.5, 0}, {
       28, 58.5, 0}}, {{29, 62.5, 0}, {29, 58.5, 0}}, {{30, 62.5, 0}, {
       30, 58.5, 0}}, {{31, 62.5, 0}, {31, 58.5, 0}}, {{32, 62.5, 0}, {
       32, 58.5, 0}}, {{33, 62.5, 0}, {33, 58.5, 0}}, {{34, 62.5, 0}, {
       34, 58.5, 0}}, {{35, 62.5, 0}, {35, 58.5, 0}}, {{36, 62.5, 0}, {
       36, 58.5, 0}}, {{37, 62.5, 0}, {37, 58.5, 0}}, {{38, 62.5, 0}, {
       38, 58.5, 0}}, {{39, 62.5, 0}, {39, 58.5, 0}}, {{40, 62.5, 0}, {
       40, 58.5, 0}}, {{41, 62.5, 0}, {41, 58.5, 0}}, {{42, 62.5, 0}, {
       42, 58.5, 0}}, {{43, 62.5, 0}, {43, 58.5, 0}}, {{44, 62.5, 0}, {
       44, 58.5, 0}}, {{45, 62.5, 0}, {45, 58.5, 0}}, {{46, 62.5, 0}, {
       46, 58.5, 0}}, {{47, 62.5, 0}, {47, 58.5, 0}}, {{48, 62.5, 0}, {
       48, 58.5, 0}}, {{49, 62.5, 0}, {49, 58.5, 0}}, {{50, 62.5, 0}, {
       50, 58.5, 0}}, {{51, 62.5, 0}, {51, 58.5, 0}}, {{52, 62.5, 0}, {
       52, 58.5, 0}}, {{53, 62.5, 0}, {53, 58.5, 0}}, {{54, 62.5, 0}, {
       54, 58.5, 0}}, {{55, 62.5, 0}, {55, 58.5, 0}}, {{56, 62.5, 0}, {
       56, 58.5, 0}}, {{57, 62.5, 0}, {57, 58.5, 0}}, {{58, 62.5, 0}, {
       58, 58.5, 0}}, {{59, 62.5, 0}, {59, 58.5, 0}}, {{60, 62.5, 0}, {
       60, 58.5, 0}}, {{61, 62.5, 0}, {61, 58.5, 0}}, {{62, 62.5, 0}, {
       62, 58.5, 0}}, {{63, 62.5, 0}, {63, 58.5, 0}}, {{64, 62.5, 0}, {
       64, 58.5, 0}}, {{1, 58.5, 0}, {1, 54.5, 0}}, {{2, 58.5, 0}, {
       2, 54.5, 0}}, {{3, 58.5, 0}, {3, 54.5, 0}}, {{4, 58.5, 0}, {
       4, 54.5, 0}}, {{5, 58.5, 0}, {5, 54.5, 0}}, {{6, 58.5, 0}, {
       6, 54.5, 0}}, {{7, 58.5, 0}, {7, 54.5, 0}}, {{8, 58.5, 0}, {
       8, 54.5, 0}}, {{9, 58.5, 0}, {9, 54.5, 0}}, {{10, 58.5, 0}, {
       10, 54.5, 0}}, {{11, 58.5, 0}, {11, 54.5, 0}}, {{12, 58.5, 0}, {
       12, 54.5, 0}}, {{13, 58.5, 0}, {13, 54.5, 0}}, {{14, 58.5, 0}, {
       14, 54.5, 0}}, {{15, 58.5, 0}, {15, 54.5, 0}}, {{16, 58.5, 0}, {
       16, 54.5, 0}}, {{17, 58.5, 0}, {17, 54.5, 0}}, {{18, 58.5, 0}, {
       18, 54.5, 0}}, {{19, 58.5, 0}, {19, 54.5, 0}}, {{20, 58.5, 0}, {
       20, 54.5, 0}}, {{21, 58.5, 0}, {21, 54.5, 0}}, {{22, 58.5, 0}, {
       22, 54.5, 0}}, {{23, 58.5, 0}, {23, 54.5, 0}}, {{24, 58.5, 0}, {
       24, 54.5, 0}}, {{25, 58.5, 0}, {25, 54.5, 0}}, {{26, 58.5, 0}, {
       26, 54.5, 0}}, {{27, 58.5, 0}, {27, 54.5, 0}}, {{28, 58.5, 0}, {
       28, 54.5, 0}}, {{29, 58.5, 0}, {29, 54.5, 0}}, {{30, 58.5, 0}, {
       30, 54.5, 0}}, {{31, 58.5, 0}, {31, 54.5, 0}}, {{32, 58.5, 0}, {
       32, 54.5, 0}}, {{33, 58.5, 0}, {33, 54.5, 0}}, {{34, 58.5, 0}, {
       34, 54.5, 0}}, {{35, 58.5, 0}, {35, 54.5, 0}}, {{36, 58.5, 0}, {
       36, 54.5, 0}}, {{37, 58.5, 0}, {37, 54.5, 0}}, {{38, 58.5, 0}, {
       38, 54.5, 0}}, {{39, 58.5, 0}, {39, 54.5, 0}}, {{40, 58.5, 0}, {
       40, 54.5, 0}}, {{41, 58.5, 0}, {41, 54.5, 0}}, {{42, 58.5, 0}, {
       42, 54.5, 0}}, {{43, 58.5, 0}, {43, 54.5, 0}}, {{44, 58.5, 0}, {
       44, 54.5, 0}}, {{45, 58.5, 0}, {45, 54.5, 0}}, {{46, 58.5, 0}, {
       46, 54.5, 0}}, {{47, 58.5, 0}, {47, 54.5, 0}}, {{48, 58.5, 0}, {
       48, 54.5, 0}}, {{49, 58.5, 0}, {49, 54.5, 0}}, {{50, 58.5, 0}, {
       50, 54.5, 0}}, {{51, 58.5, 0}, {51, 54.5, 0}}, {{52, 58.5, 0}, {
       52, 54.5, 0}}, {{53, 58.5, 0}, {53, 54.5, 0}}, {{54, 58.5, 0}, {
       54, 54.5, 0}}, {{55, 58.5, 0}, {55, 54.5, 0}}, {{56, 58.5, 0}, {
       56, 54.5, 0}}, {{57, 58.5, 0}, {57, 54.5, 0}}, {{58, 58.5, 0}, {
       58, 54.5, 0}}, {{59, 58.5, 0}, {59, 54.5, 0}}, {{60, 58.5, 0}, {
       60, 54.5, 0}}, {{61, 58.5, 0}, {61, 54.5, 0}}, {{62, 58.5, 0}, {
       62, 54.5, 0}}, {{63, 58.5, 0}, {63, 54.5, 0}}, {{64, 58.5, 0}, {
       64, 54.5, 0}}, {{1, 54.5, 0}, {1, 50.5, 0}}, {{2, 54.5, 0}, {
       2, 50.5, 0}}, {{3, 54.5, 0}, {3, 50.5, 0}}, {{4, 54.5, 0}, {
       4, 50.5, 0}}, {{5, 54.5, 0}, {5, 50.5, 0}}, {{6, 54.5, 0}, {
       6, 50.5, 0}}, {{7, 54.5, 0}, {7, 50.5, 0}}, {{8, 54.5, 0}, {
       8, 50.5, 0}}, {{9, 54.5, 0}, {9, 50.5, 0}}, {{10, 54.5, 0}, {
       10, 50.5, 0}}, {{11, 54.5, 0}, {11, 50.5, 0}}, {{12, 54.5, 0}, {
       12, 50.5, 0}}, {{13, 54.5, 0}, {13, 50.5, 0}}, {{14, 54.5, 0}, {
       14, 50.5, 0}}, {{15, 54.5, 0}, {15, 50.5, 0}}, {{16, 54.5, 0}, {
       16, 50.5, 0}}, {{17, 54.5, 0}, {17, 50.5, 0}}, {{18, 54.5, 0}, {
       18, 50.5, 0}}, {{19, 54.5, 0}, {19, 50.5, 0}}, {{20, 54.5, 0}, {
       20, 50.5, 0}}, {{21, 54.5, 0}, {21, 50.5, 0}}, {{22, 54.5, 0}, {
       22, 50.5, 0}}, {{23, 54.5, 0}, {23, 50.5, 0}}, {{24, 54.5, 0}, {
       24, 50.5, 0}}, {{25, 54.5, 0}, {25, 50.5, 0}}, {{26, 54.5, 0}, {
       26, 50.5, 0}}, {{27, 54.5, 0}, {27, 50.5, 0}}, {{28, 54.5, 0}, {
       28, 50.5, 0}}, {{29, 54.5, 0}, {29, 50.5, 0}}, {{30, 54.5, 0}, {
       30, 50.5, 0}}, {{31, 54.5, 0}, {31, 50.5, 0}}, {{32, 54.5, 0}, {
       32, 50.5, 0}}, {{33, 54.5, 0}, {33, 50.5, 0}}, {{34, 54.5, 0}, {
       34, 50.5, 0}}, {{35, 54.5, 0}, {35, 50.5, 0}}, {{36, 54.5, 0}, {
       36, 50.5, 0}}, {{37, 54.5, 0}, {37, 50.5, 0}}, {{38, 54.5, 0}, {
       38, 50.5, 0}}, {{39, 54.5, 0}, {39, 50.5, 0}}, {{40, 54.5, 0}, {
       40, 50.5, 0}}, {{41, 54.5, 0}, {41, 50.5, 0}}, {{42, 54.5, 0}, {
       42, 50.5, 0}}, {{43, 54.5, 0}, {43, 50.5, 0}}, {{44, 54.5, 0}, {
       44, 50.5, 0}}, {{45, 54.5, 0}, {45, 50.5, 0}}, {{46, 54.5, 0}, {
       46, 50.5, 0}}, {{47, 54.5, 0}, {47, 50.5, 0}}, {{48, 54.5, 0}, {
       48, 50.5, 0}}, {{49, 54.5, 0}, {49, 50.5, 0}}, {{50, 54.5, 0}, {
       50, 50.5, 0}}, {{51, 54.5, 0}, {51, 50.5, 0}}, {{52, 54.5, 0}, {
       52, 50.5, 0}}, {{53, 54.5, 0}, {53, 50.5, 0}}, {{54, 54.5, 0}, {
       54, 50.5, 0}}, {{55, 54.5, 0}, {55, 50.5, 0}}, {{56, 54.5, 0}, {
       56, 50.5, 0}}, {{57, 54.5, 0}, {57, 50.5, 0}}, {{58, 54.5, 0}, {
       58, 50.5, 0}}, {{59, 54.5, 0}, {59, 50.5, 0}}, {{60, 54.5, 0}, {
       60, 50.5, 0}}, {{61, 54.5, 0}, {61, 50.5, 0}}, {{62, 54.5, 0}, {
       62, 50.5, 0}}, {{63, 54.5, 0}, {63, 50.5, 0}}, {{64, 54.5, 0}, {
       64, 50.5, 0}}, {{1, 50.5, 0}, {1, 46.5, 0}}, {{2, 50.5, 0}, {
       2, 46.5, 0}}, {{3, 50.5, 0}, {3, 46.5, 0}}, {{4, 50.5, 0}, {
       4, 46.5, 0}}, {{5, 50.5, 0}, {5, 46.5, 0}}, {{6, 50.5, 0}, {
       6, 46.5, 0}}, {{7, 50.5, 0}, {7, 46.5, 0}}, {{8, 50.5, 0}, {
       8, 46.5, 0}}, {{9, 50.5, 0}, {9, 46.5, 0}}, {{10, 50.5, 0}, {
       10, 46.5, 0}}, {{11, 50.5, 0}, {11, 46.5, 0}}, {{12, 50.5, 0}, {
       12, 46.5, 0}}, {{13, 50.5, 0}, {13, 46.5, 0}}, {{14, 50.5, 0}, {
       14, 46.5, 0}}, {{15, 50.5, 0}, {15, 46.5, 0}}, {{16, 50.5, 0}, {
       16, 46.5, 0}}, {{17, 50.5, 0}, {17, 46.5, 0}}, {{18, 50.5, 0}, {
       18, 46.5, 0}}, {{19, 50.5, 0}, {19, 46.5, 0}}, {{20, 50.5, 0}, {
       20, 46.5, 0}}, {{21, 50.5, 0}, {21, 46.5, 0}}, {{22, 50.5, 0}, {
       22, 46.5, 0}}, {{23, 50.5, 0}, {23, 46.5, 0}}, {{24, 50.5, 0}, {
       24, 46.5, 0}}, {{25, 50.5, 0}, {25, 46.5, 0}}, {{26, 50.5, 0}, {
       26, 46.5, 0}}, {{27, 50.5, 0}, {27, 46.5, 0}}, {{28, 50.5, 0}, {
       28, 46.5, 0}}, {{29, 50.5, 0}, {29, 46.5, 0}}, {{30, 50.5, 0}, {
       30, 46.5, 0}}, {{31, 50.5, 0}, {31, 46.5, 0}}, {{32, 50.5, 0}, {
       32, 46.5, 0}}, {{33, 50.5, 0}, {33, 46.5, 0}}, {{34, 50.5, 0}, {
       34, 46.5, 0}}, {{35, 50.5, 0}, {35, 46.5, 0}}, {{36, 50.5, 0}, {
       36, 46.5, 0}}, {{37, 50.5, 0}, {37, 46.5, 0}}, {{38, 50.5, 0}, {
       38, 46.5, 0}}, {{39, 50.5, 0}, {39, 46.5, 0}}, {{40, 50.5, 0}, {
       40, 46.5, 0}}, {{41, 50.5, 0}, {41, 46.5, 0}}, {{42, 50.5, 0}, {
       42, 46.5, 0}}, {{43, 50.5, 0}, {43, 46.5, 0}}, {{44, 50.5, 0}, {
       44, 46.5, 0}}, {{45, 50.5, 0}, {45, 46.5, 0}}, {{46, 50.5, 0}, {
       46, 46.5, 0}}, {{47, 50.5, 0}, {47, 46.5, 0}}, {{48, 50.5, 0}, {
       48, 46.5, 0}}, {{49, 50.5, 0}, {49, 46.5, 0}}, {{50, 50.5, 0}, {
       50, 46.5, 0}}, {{51, 50.5, 0}, {51, 46.5, 0}}, {{52, 50.5, 0}, {
       52, 46.5, 0}}, {{53, 50.5, 0}, {53, 46.5, 0}}, {{54, 50.5, 0}, {
       54, 46.5, 0}}, {{55, 50.5, 0}, {55, 46.5, 0}}, {{56, 50.5, 0}, {
       56, 46.5, 0}}, {{57, 50.5, 0}, {57, 46.5, 0}}, {{58, 50.5, 0}, {
       58, 46.5, 0}}, {{59, 50.5, 0}, {59, 46.5, 0}}, {{60, 50.5, 0}, {
       60, 46.5, 0}}, {{61, 50.5, 0}, {61, 46.5, 0}}, {{62, 50.5, 0}, {
       62, 46.5, 0}}, {{63, 50.5, 0}, {63, 46.5, 0}}, {{64, 50.5, 0}, {
       64, 46.5, 0}}, {{1, 46.5, 0}, {1, 42.5, 0}}, {{2, 46.5, 0}, {
       2, 42.5, 0}}, {{3, 46.5, 0}, {3, 42.5, 0}}, {{4, 46.5, 0}, {
       4, 42.5, 0}}, {{5, 46.5, 0}, {5, 42.5, 0}}, {{6, 46.5, 0}, {
       6, 42.5, 0}}, {{7, 46.5, 0}, {7, 42.5, 0}}, {{8, 46.5, 0}, {
       8, 42.5, 0}}, {{9, 46.5, 0}, {9, 42.5, 0}}, {{10, 46.5, 0}, {
       10, 42.5, 0}}, {{11, 46.5, 0}, {11, 42.5, 0}}, {{12, 46.5, 0}, {
       12, 42.5, 0}}, {{13, 46.5, 0}, {13, 42.5, 0}}, {{14, 46.5, 0}, {
       14, 42.5, 0}}, {{15, 46.5, 0}, {15, 42.5, 0}}, {{16, 46.5, 0}, {
       16, 42.5, 0}}, {{17, 46.5, 0}, {17, 42.5, 0}}, {{18, 46.5, 0}, {
       18, 42.5, 0}}, {{19, 46.5, 0}, {19, 42.5, 0}}, {{20, 46.5, 0}, {
       20, 42.5, 0}}, {{21, 46.5, 0}, {21, 42.5, 0}}, {{22, 46.5, 0}, {
       22, 42.5, 0}}, {{23, 46.5, 0}, {23, 42.5, 0}}, {{24, 46.5, 0}, {
       24, 42.5, 0}}, {{25, 46.5, 0}, {25, 42.5, 0}}, {{26, 46.5, 0}, {
       26, 42.5, 0}}, {{27, 46.5, 0}, {27, 42.5, 0}}, {{28, 46.5, 0}, {
       28, 42.5, 0}}, {{29, 46.5, 0}, {29, 42.5, 0}}, {{30, 46.5, 0}, {
       30, 42.5, 0}}, {{31, 46.5, 0}, {31, 42.5, 0}}, {{32, 46.5, 0}, {
       32, 42.5, 0}}, {{33, 46.5, 0}, {33, 42.5, 0}}, {{34, 46.5, 0}, {
       34, 42.5, 0}}, {{35, 46.5, 0}, {35, 42.5, 0}}, {{36, 46.5, 0}, {
       36, 42.5, 0}}, {{37, 46.5, 0}, {37, 42.5, 0}}, {{38, 46.5, 0}, {
       38, 42.5, 0}}, {{39, 46.5, 0}, {39, 42.5, 0}}, {{40, 46.5, 0}, {
       40, 42.5, 0}}, {{41, 46.5, 0}, {41, 42.5, 0}}, {{42, 46.5, 0}, {
       42, 42.5, 0}}, {{43, 46.5, 0}, {43, 42.5, 0}}, {{44, 46.5, 0}, {
       44, 42.5, 0}}, {{45, 46.5, 0}, {45, 42.5, 0}}, {{46, 46.5, 0}, {
       46, 42.5, 0}}, {{47, 46.5, 0}, {47, 42.5, 0}}, {{48, 46.5, 0}, {
       48, 42.5, 0}}, {{49, 46.5, 0}, {49, 42.5, 0}}, {{50, 46.5, 0}, {
       50, 42.5, 0}}, {{51, 46.5, 0}, {51, 42.5, 0}}, {{52, 46.5, 0}, {
       52, 42.5, 0}}, {{53, 46.5, 0}, {53, 42.5, 0}}, {{54, 46.5, 0}, {
       54, 42.5, 0}}, {{55, 46.5, 0}, {55, 42.5, 0}}, {{56, 46.5, 0}, {
       56, 42.5, 0}}, {{57, 46.5, 0}, {57, 42.5, 0}}, {{58, 46.5, 0}, {
       58, 42.5, 0}}, {{59, 46.5, 0}, {59, 42.5, 0}}, {{60, 46.5, 0}, {
       60, 42.5, 0}}, {{61, 46.5, 0}, {61, 42.5, 0}}, {{62, 46.5, 0}, {
       62, 42.5, 0}}, {{63, 46.5, 0}, {63, 42.5, 0}}, {{64, 46.5, 0}, {
       64, 42.5, 0}}, {{1, 42.5, 0}, {1, 38.5, 0}}, {{2, 42.5, 0}, {
       2, 38.5, 0}}, {{3, 42.5, 0}, {3, 38.5, 0}}, {{4, 42.5, 0}, {
       4, 38.5, 0}}, {{5, 42.5, 0}, {5, 38.5, 0}}, {{6, 42.5, 0}, {
       6, 38.5, 0}}, {{7, 42.5, 0}, {7, 38.5, 0}}, {{8, 42.5, 0}, {
       8, 38.5, 0}}, {{9, 42.5, 0}, {9, 38.5, 0}}, {{10, 42.5, 0}, {
       10, 38.5, 0}}, {{11, 42.5, 0}, {11, 38.5, 0}}, {{12, 42.5, 0}, {
       12, 38.5, 0}}, {{13, 42.5, 0}, {13, 38.5, 0}}, {{14, 42.5, 0}, {
       14, 38.5, 0}}, {{15, 42.5, 0}, {15, 38.5, 0}}, {{16, 42.5, 0}, {
       16, 38.5, 0}}, {{17, 42.5, 0}, {17, 38.5, 0}}, {{18, 42.5, 0}, {
       18, 38.5, 0}}, {{19, 42.5, 0}, {19, 38.5, 0}}, {{20, 42.5, 0}, {
       20, 38.5, 0}}, {{21, 42.5, 0}, {21, 38.5, 0}}, {{22, 42.5, 0}, {
       22, 38.5, 0}}, {{23, 42.5, 0}, {23, 38.5, 0}}, {{24, 42.5, 0}, {
       24, 38.5, 0}}, {{25, 42.5, 0}, {25, 38.5, 0}}, {{26, 42.5, 0}, {
       26, 38.5, 0}}, {{27, 42.5, 0}, {27, 38.5, 0}}, {{28, 42.5, 0}, {
       28, 38.5, 0}}, {{29, 42.5, 0}, {29, 38.5, 0}}, {{30, 42.5, 0}, {
       30, 38.5, 0}}, {{31, 42.5, 0}, {31, 38.5, 0}}, {{32, 42.5, 0}, {
       32, 38.5, 0}}, {{33, 42.5, 0}, {33, 38.5, 0}}, {{34, 42.5, 0}, {
       34, 38.5, 0}}, {{35, 42.5, 0}, {35, 38.5, 0}}, {{36, 42.5, 0}, {
       36, 38.5, 0}}, {{37, 42.5, 0}, {37, 38.5, 0}}, {{38, 42.5, 0}, {
       38, 38.5, 0}}, {{39, 42.5, 0}, {39, 38.5, 0}}, {{40, 42.5, 0}, {
       40, 38.5, 0}}, {{41, 42.5, 0}, {41, 38.5, 0}}, {{42, 42.5, 0}, {
       42, 38.5, 0}}, {{43, 42.5, 0}, {43, 38.5, 0}}, {{44, 42.5, 0}, {
       44, 38.5, 0}}, {{45, 42.5, 0}, {45, 38.5, 0}}, {{46, 42.5, 0}, {
       46, 38.5, 0}}, {{47, 42.5, 0}, {47, 38.5, 0}}, {{48, 42.5, 0}, {
       48, 38.5, 0}}, {{49, 42.5, 0}, {49, 38.5, 0}}, {{50, 42.5, 0}, {
       50, 38.5, 0}}, {{51, 42.5, 0}, {51, 38.5, 0}}, {{52, 42.5, 0}, {
       52, 38.5, 0}}, {{53, 42.5, 0}, {53, 38.5, 0}}, {{54, 42.5, 0}, {
       54, 38.5, 0}}, {{55, 42.5, 0}, {55, 38.5, 0}}, {{56, 42.5, 0}, {
       56, 38.5, 0}}, {{57, 42.5, 0}, {57, 38.5, 0}}, {{58, 42.5, 0}, {
       58, 38.5, 0}}, {{59, 42.5, 0}, {59, 38.5, 0}}, {{60, 42.5, 0}, {
       60, 38.5, 0}}, {{61, 42.5, 0}, {61, 38.5, 0}}, {{62, 42.5, 0}, {
       62, 38.5, 0}}, {{63, 42.5, 0}, {63, 38.5, 0}}, {{64, 42.5, 0}, {
       64, 38.5, 0}}, {{1, 38.5, 0}, {1, 34.5, 0}}, {{2, 38.5, 0}, {
       2, 34.5, 0}}, {{3, 38.5, 0}, {3, 34.5, 0}}, {{4, 38.5, 0}, {
       4, 34.5, 0}}, {{5, 38.5, 0}, {5, 34.5, 0}}, {{6, 38.5, 0}, {
       6, 34.5, 0}}, {{7, 38.5, 0}, {7, 34.5, 0}}, {{8, 38.5, 0}, {
       8, 34.5, 0}}, {{9, 38.5, 0}, {9, 34.5, 0}}, {{10, 38.5, 0}, {
       10, 34.5, 0}}, {{11, 38.5, 0}, {11, 34.5, 0}}, {{12, 38.5, 0}, {
       12, 34.5, 0}}, {{13, 38.5, 0}, {13, 34.5, 0}}, {{14, 38.5, 0}, {
       14, 34.5, 0}}, {{15, 38.5, 0}, {15, 34.5, 0}}, {{16, 38.5, 0}, {
       16, 34.5, 0}}, {{17, 38.5, 0}, {17, 34.5, 0}}, {{18, 38.5, 0}, {
       18, 34.5, 0}}, {{19, 38.5, 0}, {19, 34.5, 0}}, {{20, 38.5, 0}, {
       20, 34.5, 0}}, {{21, 38.5, 0}, {21, 34.5, 0}}, {{22, 38.5, 0}, {
       22, 34.5, 0}}, {{23, 38.5, 0}, {23, 34.5, 0}}, {{24, 38.5, 0}, {
       24, 34.5, 0}}, {{25, 38.5, 0}, {25, 34.5, 0}}, {{26, 38.5, 0}, {
       26, 34.5, 0}}, {{27, 38.5, 0}, {27, 34.5, 0}}, {{28, 38.5, 0}, {
       28, 34.5, 0}}, {{29, 38.5, 0}, {29, 34.5, 0}}, {{30, 38.5, 0}, {
       30, 34.5, 0}}, {{31, 38.5, 0}, {31, 34.5, 0}}, {{32, 38.5, 0}, {
       32, 34.5, 0}}, {{33, 38.5, 0}, {33, 34.5, 0}}, {{34, 38.5, 0}, {
       34, 34.5, 0}}, {{35, 38.5, 0}, {35, 34.5, 0}}, {{36, 38.5, 0}, {
       36, 34.5, 0}}, {{37, 38.5, 0}, {37, 34.5, 0}}, {{38, 38.5, 0}, {
       38, 34.5, 0}}, {{39, 38.5, 0}, {39, 34.5, 0}}, {{40, 38.5, 0}, {
       40, 34.5, 0}}, {{41, 38.5, 0}, {41, 34.5, 0}}, {{42, 38.5, 0}, {
       42, 34.5, 0}}, {{43, 38.5, 0}, {43, 34.5, 0}}, {{44, 38.5, 0}, {
       44, 34.5, 0}}, {{45, 38.5, 0}, {45, 34.5, 0}}, {{46, 38.5, 0}, {
       46, 34.5, 0}}, {{47, 38.5, 0}, {47, 34.5, 0}}, {{48, 38.5, 0}, {
       48, 34.5, 0}}, {{49, 38.5, 0}, {49, 34.5, 0}}, {{50, 38.5, 0}, {
       50, 34.5, 0}}, {{51, 38.5, 0}, {51, 34.5, 0}}, {{52, 38.5, 0}, {
       52, 34.5, 0}}, {{53, 38.5, 0}, {53, 34.5, 0}}, {{54, 38.5, 0}, {
       54, 34.5, 0}}, {{55, 38.5, 0}, {55, 34.5, 0}}, {{56, 38.5, 0}, {
       56, 34.5, 0}}, {{57, 38.5, 0}, {57, 34.5, 0}}, {{58, 38.5, 0}, {
       58, 34.5, 0}}, {{59, 38.5, 0}, {59, 34.5, 0}}, {{60, 38.5, 0}, {
       60, 34.5, 0}}, {{61, 38.5, 0}, {61, 34.5, 0}}, {{62, 38.5, 0}, {
       62, 34.5, 0}}, {{63, 38.5, 0}, {63, 34.5, 0}}, {{64, 38.5, 0}, {
       64, 34.5, 0}}, {{1, 34.5, 0}, {1, 30.5, 0}}, {{2, 34.5, 0}, {
       2, 30.5, 0}}, {{3, 34.5, 0}, {3, 30.5, 0}}, {{4, 34.5, 0}, {
       4, 30.5, 0}}, {{5, 34.5, 0}, {5, 30.5, 0}}, {{6, 34.5, 0}, {
       6, 30.5, 0}}, {{7, 34.5, 0}, {7, 30.5, 0}}, {{8, 34.5, 0}, {
       8, 30.5, 0}}, {{9, 34.5, 0}, {9, 30.5, 0}}, {{10, 34.5, 0}, {
       10, 30.5, 0}}, {{11, 34.5, 0}, {11, 30.5, 0}}, {{12, 34.5, 0}, {
       12, 30.5, 0}}, {{13, 34.5, 0}, {13, 30.5, 0}}, {{14, 34.5, 0}, {
       14, 30.5, 0}}, {{15, 34.5, 0}, {15, 30.5, 0}}, {{16, 34.5, 0}, {
       16, 30.5, 0}}, {{17, 34.5, 0}, {17, 30.5, 0}}, {{18, 34.5, 0}, {
       18, 30.5, 0}}, {{19, 34.5, 0}, {19, 30.5, 0}}, {{20, 34.5, 0}, {
       20, 30.5, 0}}, {{21, 34.5, 0}, {21, 30.5, 0}}, {{22, 34.5, 0}, {
       22, 30.5, 0}}, {{23, 34.5, 0}, {23, 30.5, 0}}, {{24, 34.5, 0}, {
       24, 30.5, 0}}, {{25, 34.5, 0}, {25, 30.5, 0}}, {{26, 34.5, 0}, {
       26, 30.5, 0}}, {{27, 34.5, 0}, {27, 30.5, 0}}, {{28, 34.5, 0}, {
       28, 30.5, 0}}, {{29, 34.5, 0}, {29, 30.5, 0}}, {{30, 34.5, 0}, {
       30, 30.5, 0}}, {{31, 34.5, 0}, {31, 30.5, 0}}, {{32, 34.5, 0}, {
       32, 30.5, 0}}, {{33, 34.5, 0}, {33, 30.5, 0}}, {{34, 34.5, 0}, {
       34, 30.5, 0}}, {{35, 34.5, 0}, {35, 30.5, 0}}, {{36, 34.5, 0}, {
       36, 30.5, 0}}, {{37, 34.5, 0}, {37, 30.5, 0}}, {{38, 34.5, 0}, {
       38, 30.5, 0}}, {{39, 34.5, 0}, {39, 30.5, 0}}, {{40, 34.5, 0}, {
       40, 30.5, 0}}, {{41, 34.5, 0}, {41, 30.5, 0}}, {{42, 34.5, 0}, {
       42, 30.5, 0}}, {{43, 34.5, 0}, {43, 30.5, 0}}, {{44, 34.5, 0}, {
       44, 30.5, 0}}, {{45, 34.5, 0}, {45, 30.5, 0}}, {{46, 34.5, 0}, {
       46, 30.5, 0}}, {{47, 34.5, 0}, {47, 30.5, 0}}, {{48, 34.5, 0}, {
       48, 30.5, 0}}, {{49, 34.5, 0}, {49, 30.5, 0}}, {{50, 34.5, 0}, {
       50, 30.5, 0}}, {{51, 34.5, 0}, {51, 30.5, 0}}, {{52, 34.5, 0}, {
       52, 30.5, 0}}, {{53, 34.5, 0}, {53, 30.5, 0}}, {{54, 34.5, 0}, {
       54, 30.5, 0}}, {{55, 34.5, 0}, {55, 30.5, 0}}, {{56, 34.5, 0}, {
       56, 30.5, 0}}, {{57, 34.5, 0}, {57, 30.5, 0}}, {{58, 34.5, 0}, {
       58, 30.5, 0}}, {{59, 34.5, 0}, {59, 30.5, 0}}, {{60, 34.5, 0}, {
       60, 30.5, 0}}, {{61, 34.5, 0}, {61, 30.5, 0}}, {{62, 34.5, 0}, {
       62, 30.5, 0}}, {{63, 34.5, 0}, {63, 30.5, 0}}, {{64, 34.5, 0}, {
       64, 30.5, 0}}, {{1, 30.5, 0}, {1, 26.5, 0}}, {{2, 30.5, 0}, {
       2, 26.5, 0}}, {{3, 30.5, 0}, {3, 26.5, 0}}, {{4, 30.5, 0}, {
       4, 26.5, 0}}, {{5, 30.5, 0}, {5, 26.5, 0}}, {{6, 30.5, 0}, {
       6, 26.5, 0}}, {{7, 30.5, 0}, {7, 26.5, 0}}, {{8, 30.5, 0}, {
       8, 26.5, 0}}, {{9, 30.5, 0}, {9, 26.5, 0}}, {{10, 30.5, 0}, {
       10, 26.5, 0}}, {{11, 30.5, 0}, {11, 26.5, 0}}, {{12, 30.5, 0}, {
       12, 26.5, 0}}, {{13, 30.5, 0}, {13, 26.5, 0}}, {{14, 30.5, 0}, {
       14, 26.5, 0}}, {{15, 30.5, 0}, {15, 26.5, 0}}, {{16, 30.5, 0}, {
       16, 26.5, 0}}, {{17, 30.5, 0}, {17, 26.5, 0}}, {{18, 30.5, 0}, {
       18, 26.5, 0}}, {{19, 30.5, 0}, {19, 26.5, 0}}, {{20, 30.5, 0}, {
       20, 26.5, 0}}, {{21, 30.5, 0}, {21, 26.5, 0}}, {{22, 30.5, 0}, {
       22, 26.5, 0}}, {{23, 30.5, 0}, {23, 26.5, 0}}, {{24, 30.5, 0}, {
       24, 26.5, 0}}, {{25, 30.5, 0}, {25, 26.5, 0}}, {{26, 30.5, 0}, {
       26, 26.5, 0}}, {{27, 30.5, 0}, {27, 26.5, 0}}, {{28, 30.5, 0}, {
       28, 26.5, 0}}, {{29, 30.5, 0}, {29, 26.5, 0}}, {{30, 30.5, 0}, {
       30, 26.5, 0}}, {{31, 30.5, 0}, {31, 26.5, 0}}, {{32, 30.5, 0}, {
       32, 26.5, 0}}, {{33, 30.5, 0}, {33, 26.5, 0}}, {{34, 30.5, 0}, {
       34, 26.5, 0}}, {{35, 30.5, 0}, {35, 26.5, 0}}, {{36, 30.5, 0}, {
       36, 26.5, 0}}, {{37, 30.5, 0}, {37, 26.5, 0}}, {{38, 30.5, 0}, {
       38, 26.5, 0}}, {{39, 30.5, 0}, {39, 26.5, 0}}, {{40, 30.5, 0}, {
       40, 26.5, 0}}, {{41, 30.5, 0}, {41, 26.5, 0}}, {{42, 30.5, 0}, {
       42, 26.5, 0}}, {{43, 30.5, 0}, {43, 26.5, 0}}, {{44, 30.5, 0}, {
       44, 26.5, 0}}, {{45, 30.5, 0}, {45, 26.5, 0}}, {{46, 30.5, 0}, {
       46, 26.5, 0}}, {{47, 30.5, 0}, {47, 26.5, 0}}, {{48, 30.5, 0}, {
       48, 26.5, 0}}, {{49, 30.5, 0}, {49, 26.5, 0}}, {{50, 30.5, 0}, {
       50, 26.5, 0}}, {{51, 30.5, 0}, {51, 26.5, 0}}, {{52, 30.5, 0}, {
       52, 26.5, 0}}, {{53, 30.5, 0}, {53, 26.5, 0}}, {{54, 30.5, 0}, {
       54, 26.5, 0}}, {{55, 30.5, 0}, {55, 26.5, 0}}, {{56, 30.5, 0}, {
       56, 26.5, 0}}, {{57, 30.5, 0}, {57, 26.5, 0}}, {{58, 30.5, 0}, {
       58, 26.5, 0}}, {{59, 30.5, 0}, {59, 26.5, 0}}, {{60, 30.5, 0}, {
       60, 26.5, 0}}, {{61, 30.5, 0}, {61, 26.5, 0}}, {{62, 30.5, 0}, {
       62, 26.5, 0}}, {{63, 30.5, 0}, {63, 26.5, 0}}, {{64, 30.5, 0}, {
       64, 26.5, 0}}, {{1, 26.5, 0}, {1, 22.5, 0}}, {{2, 26.5, 0}, {
       2, 22.5, 0}}, {{3, 26.5, 0}, {3, 22.5, 0}}, {{4, 26.5, 0}, {
       4, 22.5, 0}}, {{5, 26.5, 0}, {5, 22.5, 0}}, {{6, 26.5, 0}, {
       6, 22.5, 0}}, {{7, 26.5, 0}, {7, 22.5, 0}}, {{8, 26.5, 0}, {
       8, 22.5, 0}}, {{9, 26.5, 0}, {9, 22.5, 0}}, {{10, 26.5, 0}, {
       10, 22.5, 0}}, {{11, 26.5, 0}, {11, 22.5, 0}}, {{12, 26.5, 0}, {
       12, 22.5, 0}}, {{13, 26.5, 0}, {13, 22.5, 0}}, {{14, 26.5, 0}, {
       14, 22.5, 0}}, {{15, 26.5, 0}, {15, 22.5, 0}}, {{16, 26.5, 0}, {
       16, 22.5, 0}}, {{17, 26.5, 0}, {17, 22.5, 0}}, {{18, 26.5, 0}, {
       18, 22.5, 0}}, {{19, 26.5, 0}, {19, 22.5, 0}}, {{20, 26.5, 0}, {
       20, 22.5, 0}}, {{21, 26.5, 0}, {21, 22.5, 0}}, {{22, 26.5, 0}, {
       22, 22.5, 0}}, {{23, 26.5, 0}, {23, 22.5, 0}}, {{24, 26.5, 0}, {
       24, 22.5, 0}}, {{25, 26.5, 0}, {25, 22.5, 0}}, {{26, 26.5, 0}, {
       26, 22.5, 0}}, {{27, 26.5, 0}, {27, 22.5, 0}}, {{28, 26.5, 0}, {
       28, 22.5, 0}}, {{29, 26.5, 0}, {29, 22.5, 0}}, {{30, 26.5, 0}, {
       30, 22.5, 0}}, {{31, 26.5, 0}, {31, 22.5, 0}}, {{32, 26.5, 0}, {
       32, 22.5, 0}}, {{33, 26.5, 0}, {33, 22.5, 0}}, {{34, 26.5, 0}, {
       34, 22.5, 0}}, {{35, 26.5, 0}, {35, 22.5, 0}}, {{36, 26.5, 0}, {
       36, 22.5, 0}}, {{37, 26.5, 0}, {37, 22.5, 0}}, {{38, 26.5, 0}, {
       38, 22.5, 0}}, {{39, 26.5, 0}, {39, 22.5, 0}}, {{40, 26.5, 0}, {
       40, 22.5, 0}}, {{41, 26.5, 0}, {41, 22.5, 0}}, {{42, 26.5, 0}, {
       42, 22.5, 0}}, {{43, 26.5, 0}, {43, 22.5, 0}}, {{44, 26.5, 0}, {
       44, 22.5, 0}}, {{45, 26.5, 0}, {45, 22.5, 0}}, {{46, 26.5, 0}, {
       46, 22.5, 0}}, {{47, 26.5, 0}, {47, 22.5, 0}}, {{48, 26.5, 0}, {
       48, 22.5, 0}}, {{49, 26.5, 0}, {49, 22.5, 0}}, {{50, 26.5, 0}, {
       50, 22.5, 0}}, {{51, 26.5, 0}, {51, 22.5, 0}}, {{52, 26.5, 0}, {
       52, 22.5, 0}}, {{53, 26.5, 0}, {53, 22.5, 0}}, {{54, 26.5, 0}, {
       54, 22.5, 0}}, {{55, 26.5, 0}, {55, 22.5, 0}}, {{56, 26.5, 0}, {
       56, 22.5, 0}}, {{57, 26.5, 0}, {57, 22.5, 0}}, {{58, 26.5, 0}, {
       58, 22.5, 0}}, {{59, 26.5, 0}, {59, 22.5, 0}}, {{60, 26.5, 0}, {
       60, 22.5, 0}}, {{61, 26.5, 0}, {61, 22.5, 0}}, {{62, 26.5, 0}, {
       62, 22.5, 0}}, {{63, 26.5, 0}, {63, 22.5, 0}}, {{64, 26.5, 0}, {
       64, 22.5, 0}}, {{1, 22.5, 0}, {1, 18.5, 0}}, {{2, 22.5, 0}, {
       2, 18.5, 0}}, {{3, 22.5, 0}, {3, 18.5, 0}}, {{4, 22.5, 0}, {
       4, 18.5, 0}}, {{5, 22.5, 0}, {5, 18.5, 0}}, {{6, 22.5, 0}, {
       6, 18.5, 0}}, {{7, 22.5, 0}, {7, 18.5, 0}}, {{8, 22.5, 0}, {
       8, 18.5, 0}}, {{9, 22.5, 0}, {9, 18.5, 0}}, {{10, 22.5, 0}, {
       10, 18.5, 0}}, {{11, 22.5, 0}, {11, 18.5, 0}}, {{12, 22.5, 0}, {
       12, 18.5, 0}}, {{13, 22.5, 0}, {13, 18.5, 0}}, {{14, 22.5, 0}, {
       14, 18.5, 0}}, {{15, 22.5, 0}, {15, 18.5, 0}}, {{16, 22.5, 0}, {
       16, 18.5, 0}}, {{17, 22.5, 0}, {17, 18.5, 0}}, {{18, 22.5, 0}, {
       18, 18.5, 0}}, {{19, 22.5, 0}, {19, 18.5, 0}}, {{20, 22.5, 0}, {
       20, 18.5, 0}}, {{21, 22.5, 0}, {21, 18.5, 0}}, {{22, 22.5, 0}, {
       22, 18.5, 0}}, {{23, 22.5, 0}, {23, 18.5, 0}}, {{24, 22.5, 0}, {
       24, 18.5, 0}}, {{25, 22.5, 0}, {25, 18.5, 0}}, {{26, 22.5, 0}, {
       26, 18.5, 0}}, {{27, 22.5, 0}, {27, 18.5, 0}}, {{28, 22.5, 0}, {
       28, 18.5, 0}}, {{29, 22.5, 0}, {29, 18.5, 0}}, {{30, 22.5, 0}, {
       30, 18.5, 0}}, {{31, 22.5, 0}, {31, 18.5, 0}}, {{32, 22.5, 0}, {
       32, 18.5, 0}}, {{33, 22.5, 0}, {33, 18.5, 0}}, {{34, 22.5, 0}, {
       34, 18.5, 0}}, {{35, 22.5, 0}, {35, 18.5, 0}}, {{36, 22.5, 0}, {
       36, 18.5, 0}}, {{37, 22.5, 0}, {37, 18.5, 0}}, {{38, 22.5, 0}, {
       38, 18.5, 0}}, {{39, 22.5, 0}, {39, 18.5, 0}}, {{40, 22.5, 0}, {
       40, 18.5, 0}}, {{41, 22.5, 0}, {41, 18.5, 0}}, {{42, 22.5, 0}, {
       42, 18.5, 0}}, {{43, 22.5, 0}, {43, 18.5, 0}}, {{44, 22.5, 0}, {
       44, 18.5, 0}}, {{45, 22.5, 0}, {45, 18.5, 0}}, {{46, 22.5, 0}, {
       46, 18.5, 0}}, {{47, 22.5, 0}, {47, 18.5, 0}}, {{48, 22.5, 0}, {
       48, 18.5, 0}}, {{49, 22.5, 0}, {49, 18.5, 0}}, {{50, 22.5, 0}, {
       50, 18.5, 0}}, {{51, 22.5, 0}, {51, 18.5, 0}}, {{52, 22.5, 0}, {
       52, 18.5, 0}}, {{53, 22.5, 0}, {53, 18.5, 0}}, {{54, 22.5, 0}, {
       54, 18.5, 0}}, {{55, 22.5, 0}, {55, 18.5, 0}}, {{56, 22.5, 0}, {
       56, 18.5, 0}}, {{57, 22.5, 0}, {57, 18.5, 0}}, {{58, 22.5, 0}, {
       58, 18.5, 0}}, {{59, 22.5, 0}, {59, 18.5, 0}}, {{60, 22.5, 0}, {
       60, 18.5, 0}}, {{61, 22.5, 0}, {61, 18.5, 0}}, {{62, 22.5, 0}, {
       62, 18.5, 0}}, {{63, 22.5, 0}, {63, 18.5, 0}}, {{64, 22.5, 0}, {
       64, 18.5, 0}}, {{1, 18.5, 0}, {1, 14.5, 0}}, {{2, 18.5, 0}, {
       2, 14.5, 0}}, {{3, 18.5, 0}, {3, 14.5, 0}}, {{4, 18.5, 0}, {
       4, 14.5, 0}}, {{5, 18.5, 0}, {5, 14.5, 0}}, {{6, 18.5, 0}, {
       6, 14.5, 0}}, {{7, 18.5, 0}, {7, 14.5, 0}}, {{8, 18.5, 0}, {
       8, 14.5, 0}}, {{9, 18.5, 0}, {9, 14.5, 0}}, {{10, 18.5, 0}, {
       10, 14.5, 0}}, {{11, 18.5, 0}, {11, 14.5, 0}}, {{12, 18.5, 0}, {
       12, 14.5, 0}}, {{13, 18.5, 0}, {13, 14.5, 0}}, {{14, 18.5, 0}, {
       14, 14.5, 0}}, {{15, 18.5, 0}, {15, 14.5, 0}}, {{16, 18.5, 0}, {
       16, 14.5, 0}}, {{17, 18.5, 0}, {17, 14.5, 0}}, {{18, 18.5, 0}, {
       18, 14.5, 0}}, {{19, 18.5, 0}, {19, 14.5, 0}}, {{20, 18.5, 0}, {
       20, 14.5, 0}}, {{21, 18.5, 0}, {21, 14.5, 0}}, {{22, 18.5, 0}, {
       22, 14.5, 0}}, {{23, 18.5, 0}, {23, 14.5, 0}}, {{24, 18.5, 0}, {
       24, 14.5, 0}}, {{25, 18.5, 0}, {25, 14.5, 0}}, {{26, 18.5, 0}, {
       26, 14.5, 0}}, {{27, 18.5, 0}, {27, 14.5, 0}}, {{28, 18.5, 0}, {
       28, 14.5, 0}}, {{29, 18.5, 0}, {29, 14.5, 0}}, {{30, 18.5, 0}, {
       30, 14.5, 0}}, {{31, 18.5, 0}, {31, 14.5, 0}}, {{32, 18.5, 0}, {
       32, 14.5, 0}}, {{33, 18.5, 0}, {33, 14.5, 0}}, {{34, 18.5, 0}, {
       34, 14.5, 0}}, {{35, 18.5, 0}, {35, 14.5, 0}}, {{36, 18.5, 0}, {
       36, 14.5, 0}}, {{37, 18.5, 0}, {37, 14.5, 0}}, {{38, 18.5, 0}, {
       38, 14.5, 0}}, {{39, 18.5, 0}, {39, 14.5, 0}}, {{40, 18.5, 0}, {
       40, 14.5, 0}}, {{41, 18.5, 0}, {41, 14.5, 0}}, {{42, 18.5, 0}, {
       42, 14.5, 0}}, {{43, 18.5, 0}, {43, 14.5, 0}}, {{44, 18.5, 0}, {
       44, 14.5, 0}}, {{45, 18.5, 0}, {45, 14.5, 0}}, {{46, 18.5, 0}, {
       46, 14.5, 0}}, {{47, 18.5, 0}, {47, 14.5, 0}}, {{48, 18.5, 0}, {
       48, 14.5, 0}}, {{49, 18.5, 0}, {49, 14.5, 0}}, {{50, 18.5, 0}, {
       50, 14.5, 0}}, {{51, 18.5, 0}, {51, 14.5, 0}}, {{52, 18.5, 0}, {
       52, 14.5, 0}}, {{53, 18.5, 0}, {53, 14.5, 0}}, {{54, 18.5, 0}, {
       54, 14.5, 0}}, {{55, 18.5, 0}, {55, 14.5, 0}}, {{56, 18.5, 0}, {
       56, 14.5, 0}}, {{57, 18.5, 0}, {57, 14.5, 0}}, {{58, 18.5, 0}, {
       58, 14.5, 0}}, {{59, 18.5, 0}, {59, 14.5, 0}}, {{60, 18.5, 0}, {
       60, 14.5, 0}}, {{61, 18.5, 0}, {61, 14.5, 0}}, {{62, 18.5, 0}, {
       62, 14.5, 0}}, {{63, 18.5, 0}, {63, 14.5, 0}}, {{64, 18.5, 0}, {
       64, 14.5, 0}}, {{1, 14.5, 0}, {1, 10.5, 0}}, {{2, 14.5, 0}, {
       2, 10.5, 0}}, {{3, 14.5, 0}, {3, 10.5, 0}}, {{4, 14.5, 0}, {
       4, 10.5, 0}}, {{5, 14.5, 0}, {5, 10.5, 0}}, {{6, 14.5, 0}, {
       6, 10.5, 0}}, {{7, 14.5, 0}, {7, 10.5, 0}}, {{8, 14.5, 0}, {
       8, 10.5, 0}}, {{9, 14.5, 0}, {9, 10.5, 0}}, {{10, 14.5, 0}, {
       10, 10.5, 0}}, {{11, 14.5, 0}, {11, 10.5, 0}}, {{12, 14.5, 0}, {
       12, 10.5, 0}}, {{13, 14.5, 0}, {13, 10.5, 0}}, {{14, 14.5, 0}, {
       14, 10.5, 0}}, {{15, 14.5, 0}, {15, 10.5, 0}}, {{16, 14.5, 0}, {
       16, 10.5, 0}}, {{17, 14.5, 0}, {17, 10.5, 0}}, {{18, 14.5, 0}, {
       18, 10.5, 0}}, {{19, 14.5, 0}, {19, 10.5, 0}}, {{20, 14.5, 0}, {
       20, 10.5, 0}}, {{21, 14.5, 0}, {21, 10.5, 0}}, {{22, 14.5, 0}, {
       22, 10.5, 0}}, {{23, 14.5, 0}, {23, 10.5, 0}}, {{24, 14.5, 0}, {
       24, 10.5, 0}}, {{25, 14.5, 0}, {25, 10.5, 0}}, {{26, 14.5, 0}, {
       26, 10.5, 0}}, {{27, 14.5, 0}, {27, 10.5, 0}}, {{28, 14.5, 0}, {
       28, 10.5, 0}}, {{29, 14.5, 0}, {29, 10.5, 0}}, {{30, 14.5, 0}, {
       30, 10.5, 0}}, {{31, 14.5, 0}, {31, 10.5, 0}}, {{32, 14.5, 0}, {
       32, 10.5, 0}}, {{33, 14.5, 0}, {33, 10.5, 0}}, {{34, 14.5, 0}, {
       34, 10.5, 0}}, {{35, 14.5, 0}, {35, 10.5, 0}}, {{36, 14.5, 0}, {
       36, 10.5, 0}}, {{37, 14.5, 0}, {37, 10.5, 0}}, {{38, 14.5, 0}, {
       38, 10.5, 0}}, {{39, 14.5, 0}, {39, 10.5, 0}}, {{40, 14.5, 0}, {
       40, 10.5, 0}}, {{41, 14.5, 0}, {41, 10.5, 0}}, {{42, 14.5, 0}, {
       42, 10.5, 0}}, {{43, 14.5, 0}, {43, 10.5, 0}}, {{44, 14.5, 0}, {
       44, 10.5, 0}}, {{45, 14.5, 0}, {45, 10.5, 0}}, {{46, 14.5, 0}, {
       46, 10.5, 0}}, {{47, 14.5, 0}, {47, 10.5, 0}}, {{48, 14.5, 0}, {
       48, 10.5, 0}}, {{49, 14.5, 0}, {49, 10.5, 0}}, {{50, 14.5, 0}, {
       50, 10.5, 0}}, {{51, 14.5, 0}, {51, 10.5, 0}}, {{52, 14.5, 0}, {
       52, 10.5, 0}}, {{53, 14.5, 0}, {53, 10.5, 0}}, {{54, 14.5, 0}, {
       54, 10.5, 0}}, {{55, 14.5, 0}, {55, 10.5, 0}}, {{56, 14.5, 0}, {
       56, 10.5, 0}}, {{57, 14.5, 0}, {57, 10.5, 0}}, {{58, 14.5, 0}, {
       58, 10.5, 0}}, {{59, 14.5, 0}, {59, 10.5, 0}}, {{60, 14.5, 0}, {
       60, 10.5, 0}}, {{61, 14.5, 0}, {61, 10.5, 0}}, {{62, 14.5, 0}, {
       62, 10.5, 0}}, {{63, 14.5, 0}, {63, 10.5, 0}}, {{64, 14.5, 0}, {
       64, 10.5, 0}}, {{1, 10.5, 0}, {1, 6.5, 0}}, {{2, 10.5, 0}, {
       2, 6.5, 0}}, {{3, 10.5, 0}, {3, 6.5, 0}}, {{4, 10.5, 0}, {
       4, 6.5, 0}}, {{5, 10.5, 0}, {5, 6.5, 0}}, {{6, 10.5, 0}, {
       6, 6.5, 0}}, {{7, 10.5, 0}, {7, 6.5, 0}}, {{8, 10.5, 0}, {
       8, 6.5, 0}}, {{9, 10.5, 0}, {9, 6.5, 0}}, {{10, 10.5, 0}, {
       10, 6.5, 0}}, {{11, 10.5, 0}, {11, 6.5, 0}}, {{12, 10.5, 0}, {
       12, 6.5, 0}}, {{13, 10.5, 0}, {13, 6.5, 0}}, {{14, 10.5, 0}, {
       14, 6.5, 0}}, {{15, 10.5, 0}, {15, 6.5, 0}}, {{16, 10.5, 0}, {
       16, 6.5, 0}}, {{17, 10.5, 0}, {17, 6.5, 0}}, {{18, 10.5, 0}, {
       18, 6.5, 0}}, {{19, 10.5, 0}, {19, 6.5, 0}}, {{20, 10.5, 0}, {
       20, 6.5, 0}}, {{21, 10.5, 0}, {21, 6.5, 0}}, {{22, 10.5, 0}, {
       22, 6.5, 0}}, {{23, 10.5, 0}, {23, 6.5, 0}}, {{24, 10.5, 0}, {
       24, 6.5, 0}}, {{25, 10.5, 0}, {25, 6.5, 0}}, {{26, 10.5, 0}, {
       26, 6.5, 0}}, {{27, 10.5, 0}, {27, 6.5, 0}}, {{28, 10.5, 0}, {
       28, 6.5, 0}}, {{29, 10.5, 0}, {29, 6.5, 0}}, {{30, 10.5, 0}, {
       30, 6.5, 0}}, {{31, 10.5, 0}, {31, 6.5, 0}}, {{32, 10.5, 0}, {
       32, 6.5, 0}}, {{33, 10.5, 0}, {33, 6.5, 0}}, {{34, 10.5, 0}, {
       34, 6.5, 0}}, {{35, 10.5, 0}, {35, 6.5, 0}}, {{36, 10.5, 0}, {
       36, 6.5, 0}}, {{37, 10.5, 0}, {37, 6.5, 0}}, {{38, 10.5, 0}, {
       38, 6.5, 0}}, {{39, 10.5, 0}, {39, 6.5, 0}}, {{40, 10.5, 0}, {
       40, 6.5, 0}}, {{41, 10.5, 0}, {41, 6.5, 0}}, {{42, 10.5, 0}, {
       42, 6.5, 0}}, {{43, 10.5, 0}, {43, 6.5, 0}}, {{44, 10.5, 0}, {
       44, 6.5, 0}}, {{45, 10.5, 0}, {45, 6.5, 0}}, {{46, 10.5, 0}, {
       46, 6.5, 0}}, {{47, 10.5, 0}, {47, 6.5, 0}}, {{48, 10.5, 0}, {
       48, 6.5, 0}}, {{49, 10.5, 0}, {49, 6.5, 0}}, {{50, 10.5, 0}, {
       50, 6.5, 0}}, {{51, 10.5, 0}, {51, 6.5, 0}}, {{52, 10.5, 0}, {
       52, 6.5, 0}}, {{53, 10.5, 0}, {53, 6.5, 0}}, {{54, 10.5, 0}, {
       54, 6.5, 0}}, {{55, 10.5, 0}, {55, 6.5, 0}}, {{56, 10.5, 0}, {
       56, 6.5, 0}}, {{57, 10.5, 0}, {57, 6.5, 0}}, {{58, 10.5, 0}, {
       58, 6.5, 0}}, {{59, 10.5, 0}, {59, 6.5, 0}}, {{60, 10.5, 0}, {
       60, 6.5, 0}}, {{61, 10.5, 0}, {61, 6.5, 0}}, {{62, 10.5, 0}, {
       62, 6.5, 0}}, {{63, 10.5, 0}, {63, 6.5, 0}}, {{64, 10.5, 0}, {
       64, 6.5, 0}}, {{1, 6.5, 0}, {1, 2.5, 0}}, {{2, 6.5, 0}, {
       2, 2.5, 0}}, {{3, 6.5, 0}, {3, 2.5, 0}}, {{4, 6.5, 0}, {4, 2.5, 0}}, {{
       5, 6.5, 0}, {5, 2.5, 0}}, {{6, 6.5, 0}, {6, 2.5, 0}}, {{7, 6.5, 0}, {
       7, 2.5, 0}}, {{8, 6.5, 0}, {8, 2.5, 0}}, {{9, 6.5, 0}, {9, 2.5, 0}}, {{
       10, 6.5, 0}, {10, 2.5, 0}}, {{11, 6.5, 0}, {11, 2.5, 0}}, {{
       12, 6.5, 0}, {12, 2.5, 0}}, {{13, 6.5, 0}, {13, 2.5, 0}}, {{
       14, 6.5, 0}, {14, 2.5, 0}}, {{15, 6.5, 0}, {15, 2.5, 0}}, {{
       16, 6.5, 0}, {16, 2.5, 0}}, {{17, 6.5, 0}, {17, 2.5, 0}}, {{
       18, 6.5, 0}, {18, 2.5, 0}}, {{19, 6.5, 0}, {19, 2.5, 0}}, {{
       20, 6.5, 0}, {20, 2.5, 0}}, {{21, 6.5, 0}, {21, 2.5, 0}}, {{
       22, 6.5, 0}, {22, 2.5, 0}}, {{23, 6.5, 0}, {23, 2.5, 0}}, {{
       24, 6.5, 0}, {24, 2.5, 0}}, {{25, 6.5, 0}, {25, 2.5, 0}}, {{
       26, 6.5, 0}, {26, 2.5, 0}}, {{27, 6.5, 0}, {27, 2.5, 0}}, {{
       28, 6.5, 0}, {28, 2.5, 0}}, {{29, 6.5, 0}, {29, 2.5, 0}}, {{
       30, 6.5, 0}, {30, 2.5, 0}}, {{31, 6.5, 0}, {31, 2.5, 0}}, {{
       32, 6.5, 0}, {32, 2.5, 0}}, {{33, 6.5, 0}, {33, 2.5, 0}}, {{
       34, 6.5, 0}, {34, 2.5, 0}}, {{35, 6.5, 0}, {35, 2.5, 0}}, {{
       36, 6.5, 0}, {36, 2.5, 0}}, {{37, 6.5, 0}, {37, 2.5, 0}}, {{
       38, 6.5, 0}, {38, 2.5, 0}}, {{39, 6.5, 0}, {39, 2.5, 0}}, {{
       40, 6.5, 0}, {40, 2.5, 0}}, {{41, 6.5, 0}, {41, 2.5, 0}}, {{
       42, 6.5, 0}, {42, 2.5, 0}}, {{43, 6.5, 0}, {43, 2.5, 0}}, {{
       44, 6.5, 0}, {44, 2.5, 0}}, {{45, 6.5, 0}, {45, 2.5, 0}}, {{
       46, 6.5, 0}, {46, 2.5, 0}}, {{47, 6.5, 0}, {47, 2.5, 0}}, {{
       48, 6.5, 0}, {48, 2.5, 0}}, {{49, 6.5, 0}, {49, 2.5, 0}}, {{
       50, 6.5, 0}, {50, 2.5, 0}}, {{51, 6.5, 0}, {51, 2.5, 0}}, {{
       52, 6.5, 0}, {52, 2.5, 0}}, {{53, 6.5, 0}, {53, 2.5, 0}}, {{
       54, 6.5, 0}, {54, 2.5, 0}}, {{55, 6.5, 0}, {55, 2.5, 0}}, {{
       56, 6.5, 0}, {56, 2.5, 0}}, {{57, 6.5, 0}, {57, 2.5, 0}}, {{
       58, 6.5, 0}, {58, 2.5, 0}}, {{59, 6.5, 0}, {59, 2.5, 0}}, {{
       60, 6.5, 0}, {60, 2.5, 0}}, {{61, 6.5, 0}, {61, 2.5, 0}}, {{
       62, 6.5, 0}, {62, 2.5, 0}}, {{63, 6.5, 0}, {63, 2.5, 0}}, {{
       64, 6.5, 0}, {64, 2.5, 0}}, {{1, 62.5, 0}, {1, 58.5, 0}}, {{
       2, 62.5, 0}, {2, 58.5, 0}}, {{3, 62.5, 0}, {3, 58.5, 0}}, {{
       4, 62.5, 0}, {4, 58.5, 0}}, {{5, 62.5, 0}, {5, 58.5, 0}}, {{
       6, 62.5, 0}, {6, 58.5, 0}}, {{7, 62.5, 0}, {7, 58.5, 0}}, {{
       8, 62.5, 0}, {8, 58.5, 0}}, {{9, 62.5, 0}, {9, 58.5, 0}}, {{
       10, 62.5, 0}, {10, 58.5, 0}}, {{11, 62.5, 0}, {11, 58.5, 0}}, {{
       12, 62.5, 0}, {12, 58.5, 0}}, {{13, 62.5, 0}, {13, 58.5, 0}}, {{
       14, 62.5, 0}, {14, 58.5, 0}}, {{15, 62.5, 0}, {15, 58.5, 0}}, {{
       16, 62.5, 0}, {16, 58.5, 0}}, {{17, 62.5, 0}, {17, 58.5, 0}}, {{
       18, 62.5, 0}, {18, 58.5, 0}}, {{19, 62.5, 0}, {19, 58.5, 0}}, {{
       20, 62.5, 0}, {20, 58.5, 0}}, {{21, 62.5, 0}, {21, 58.5, 0}}, {{
       22, 62.5, 0}, {22, 58.5, 0}}, {{23, 62.5, 0}, {23, 58.5, 0}}, {{
       24, 62.5, 0}, {24, 58.5, 0}}, {{25, 62.5, 0}, {25, 58.5, 0}}, {{
       26, 62.5, 0}, {26, 58.5, 0}}, {{27, 62.5, 0}, {27, 58.5, 0}}, {{
       28, 62.5, 0}, {28, 58.5, 0}}, {{29, 62.5, 0}, {29, 58.5, 0}}, {{
       30, 62.5, 0}, {30, 58.5, 0}}, {{31, 62.5, 0}, {31, 58.5, 0}}, {{
       32, 62.5, 0}, {32, 58.5, 0}}, {{33, 62.5, 0}, {33, 58.5, 0}}, {{
       34, 62.5, 0}, {34, 58.5, 0}}, {{35, 62.5, 0}, {35, 58.5, 0}}, {{
       36, 62.5, 0}, {36, 58.5, 0}}, {{37, 62.5, 0}, {37, 58.5, 0}}, {{
       38, 62.5, 0}, {38, 58.5, 0}}, {{39, 62.5, 0}, {39, 58.5, 0}}, {{
       40, 62.5, 0}, {40, 58.5, 0}}, {{41, 62.5, 0}, {41, 58.5, 0}}, {{
       42, 62.5, 0}, {42, 58.5, 0}}, {{43, 62.5, 0}, {43, 58.5, 0}}, {{
       44, 62.5, 0}, {44, 58.5, 0}}, {{45, 62.5, 0}, {45, 58.5, 0}}, {{
       46, 62.5, 0}, {46, 58.5, 0}}, {{47, 62.5, 0}, {47, 58.5, 0}}, {{
       48, 62.5, 0}, {48, 58.5, 0}}, {{49, 62.5, 0}, {49, 58.5, 0}}, {{
       50, 62.5, 0}, {50, 58.5, 0}}, {{51, 62.5, 0}, {51, 58.5, 0}}, {{
       52, 62.5, 0}, {52, 58.5, 0}}, {{53, 62.5, 0}, {53, 58.5, 0}}, {{
       54, 62.5, 0}, {54, 58.5, 0}}, {{55, 62.5, 0}, {55, 58.5, 0}}, {{
       56, 62.5, 0}, {56, 58.5, 0}}, {{57, 62.5, 0}, {57, 58.5, 0}}, {{
       58, 62.5, 0}, {58, 58.5, 0}}, {{59, 62.5, 0}, {59, 58.5, 0}}, {{
       60, 62.5, 0}, {60, 58.5, 0}}, {{61, 62.5, 0}, {61, 58.5, 0}}, {{
       62, 62.5, 0}, {62, 58.5, 0}}, {{63, 62.5, 0}, {63, 58.5, 0}}, {{
       64, 62.5, 0}, {64, 58.5, 0}}, {{1, 58.5, 0}, {1, 54.5, 0}}, {{
       2, 58.5, 0}, {2, 54.5, 0}}, {{3, 58.5, 0}, {3, 54.5, 0}}, {{
       4, 58.5, 0}, {4, 54.5, 0}}, {{5, 58.5, 0}, {5, 54.5, 0}}, {{
       6, 58.5, 0}, {6, 54.5, 0}}, {{7, 58.5, 0}, {7, 54.5, 0}}, {{
       8, 58.5, 0}, {8, 54.5, 0}}, {{9, 58.5, 0}, {9, 54.5, 0}}, {{
       10, 58.5, 0}, {10, 54.5, 0}}, {{11, 58.5, 0}, {11, 54.5, 0}}, {{
       12, 58.5, 0}, {12, 54.5, 0}}, {{13, 58.5, 0}, {13, 54.5, 0}}, {{
       14, 58.5, 0}, {14, 54.5, 0}}, {{15, 58.5, 0}, {15, 54.5, 0}}, {{
       16, 58.5, 0}, {16, 54.5, 0}}, {{17, 58.5, 0}, {17, 54.5, 0}}, {{
       18, 58.5, 0}, {18, 54.5, 0}}, {{19, 58.5, 0}, {19, 54.5, 0}}, {{
       20, 58.5, 0}, {20, 54.5, 0}}, {{21, 58.5, 0}, {21, 54.5, 0}}, {{
       22, 58.5, 0}, {22, 54.5, 0}}, {{23, 58.5, 0}, {23, 54.5, 0}}, {{
       24, 58.5, 0}, {24, 54.5, 0}}, {{25, 58.5, 0}, {25, 54.5, 0}}, {{
       26, 58.5, 0}, {26, 54.5, 0}}, {{27, 58.5, 0}, {27, 54.5, 0}}, {{
       28, 58.5, 0}, {28, 54.5, 0}}, {{29, 58.5, 0}, {29, 54.5, 0}}, {{
       30, 58.5, 0}, {30, 54.5, 0}}, {{31, 58.5, 0}, {31, 54.5, 0}}, {{
       32, 58.5, 0}, {32, 54.5, 0}}, {{33, 58.5, 0}, {33, 54.5, 0}}, {{
       34, 58.5, 0}, {34, 54.5, 0}}, {{35, 58.5, 0}, {35, 54.5, 0}}, {{
       36, 58.5, 0}, {36, 54.5, 0}}, {{37, 58.5, 0}, {37, 54.5, 0}}, {{
       38, 58.5, 0}, {38, 54.5, 0}}, {{39, 58.5, 0}, {39, 54.5, 0}}, {{
       40, 58.5, 0}, {40, 54.5, 0}}, {{41, 58.5, 0}, {41, 54.5, 0}}, {{
       42, 58.5, 0}, {42, 54.5, 0}}, {{43, 58.5, 0}, {43, 54.5, 0}}, {{
       44, 58.5, 0}, {44, 54.5, 0}}, {{45, 58.5, 0}, {45, 54.5, 0}}, {{
       46, 58.5, 0}, {46, 54.5, 0}}, {{47, 58.5, 0}, {47, 54.5, 0}}, {{
       48, 58.5, 0}, {48, 54.5, 0}}, {{49, 58.5, 0}, {49, 54.5, 0}}, {{
       50, 58.5, 0}, {50, 54.5, 0}}, {{51, 58.5, 0}, {51, 54.5, 0}}, {{
       52, 58.5, 0}, {52, 54.5, 0}}, {{53, 58.5, 0}, {53, 54.5, 0}}, {{
       54, 58.5, 0}, {54, 54.5, 0}}, {{55, 58.5, 0}, {55, 54.5, 0}}, {{
       56, 58.5, 0}, {56, 54.5, 0}}, {{57, 58.5, 0}, {57, 54.5, 0}}, {{
       58, 58.5, 0}, {58, 54.5, 0}}, {{59, 58.5, 0}, {59, 54.5, 0}}, {{
       60, 58.5, 0}, {60, 54.5, 0}}, {{61, 58.5, 0}, {61, 54.5, 0}}, {{
       62, 58.5, 0}, {62, 54.5, 0}}, {{63, 58.5, 0}, {63, 54.5, 0}}, {{
       64, 58.5, 0}, {64, 54.5, 0}}, {{1, 54.5, 0}, {1, 50.5, 0}}, {{
       2, 54.5, 0}, {2, 50.5, 0}}, {{3, 54.5, 0}, {3, 50.5, 0}}, {{
       4, 54.5, 0}, {4, 50.5, 0}}, {{5, 54.5, 0}, {5, 50.5, 0}}, {{
       6, 54.5, 0}, {6, 50.5, 0}}, {{7, 54.5, 0}, {7, 50.5, 0}}, {{
       8, 54.5, 0}, {8, 50.5, 0}}, {{9, 54.5, 0}, {9, 50.5, 0}}, {{
       10, 54.5, 0}, {10, 50.5, 0}}, {{11, 54.5, 0}, {11, 50.5, 0}}, {{
       12, 54.5, 0}, {12, 50.5, 0}}, {{13, 54.5, 0}, {13, 50.5, 0}}, {{
       14, 54.5, 0}, {14, 50.5, 0}}, {{15, 54.5, 0}, {15, 50.5, 0}}, {{
       16, 54.5, 0}, {16, 50.5, 0}}, {{17, 54.5, 0}, {17, 50.5, 0}}, {{
       18, 54.5, 0}, {18, 50.5, 0}}, {{19, 54.5, 0}, {19, 50.5, 0}}, {{
       20, 54.5, 0}, {20, 50.5, 0}}, {{21, 54.5, 0}, {21, 50.5, 0}}, {{
       22, 54.5, 0}, {22, 50.5, 0}}, {{23, 54.5, 0}, {23, 50.5, 0}}, {{
       24, 54.5, 0}, {24, 50.5, 0}}, {{25, 54.5, 0}, {25, 50.5, 0}}, {{
       26, 54.5, 0}, {26, 50.5, 0}}, {{27, 54.5, 0}, {27, 50.5, 0}}, {{
       28, 54.5, 0}, {28, 50.5, 0}}, {{29, 54.5, 0}, {29, 50.5, 0}}, {{
       30, 54.5, 0}, {30, 50.5, 0}}, {{31, 54.5, 0}, {31, 50.5, 0}}, {{
       32, 54.5, 0}, {32, 50.5, 0}}, {{33, 54.5, 0}, {33, 50.5, 0}}, {{
       34, 54.5, 0}, {34, 50.5, 0}}, {{35, 54.5, 0}, {35, 50.5, 0}}, {{
       36, 54.5, 0}, {36, 50.5, 0}}, {{37, 54.5, 0}, {37, 50.5, 0}}, {{
       38, 54.5, 0}, {38, 50.5, 0}}, {{39, 54.5, 0}, {39, 50.5, 0}}, {{
       40, 54.5, 0}, {40, 50.5, 0}}, {{41, 54.5, 0}, {41, 50.5, 0}}, {{
       42, 54.5, 0}, {42, 50.5, 0}}, {{43, 54.5, 0}, {43, 50.5, 0}}, {{
       44, 54.5, 0}, {44, 50.5, 0}}, {{45, 54.5, 0}, {45, 50.5, 0}}, {{
       46, 54.5, 0}, {46, 50.5, 0}}, {{47, 54.5, 0}, {47, 50.5, 0}}, {{
       48, 54.5, 0}, {48, 50.5, 0}}, {{49, 54.5, 0}, {49, 50.5, 0}}, {{
       50, 54.5, 0}, {50, 50.5, 0}}, {{51, 54.5, 0}, {51, 50.5, 0}}, {{
       52, 54.5, 0}, {52, 50.5, 0}}, {{53, 54.5, 0}, {53, 50.5, 0}}, {{
       54, 54.5, 0}, {54, 50.5, 0}}, {{55, 54.5, 0}, {55, 50.5, 0}}, {{
       56, 54.5, 0}, {56, 50.5, 0}}, {{57, 54.5, 0}, {57, 50.5, 0}}, {{
       58, 54.5, 0}, {58, 50.5, 0}}, {{59, 54.5, 0}, {59, 50.5, 0}}, {{
       60, 54.5, 0}, {60, 50.5, 0}}, {{61, 54.5, 0}, {61, 50.5, 0}}, {{
       62, 54.5, 0}, {62, 50.5, 0}}, {{63, 54.5, 0}, {63, 50.5, 0}}, {{
       64, 54.5, 0}, {64, 50.5, 0}}, {{1, 50.5, 0}, {1, 46.5, 0}}, {{
       2, 50.5, 0}, {2, 46.5, 0}}, {{3, 50.5, 0}, {3, 46.5, 0}}, {{
       4, 50.5, 0}, {4, 46.5, 0}}, {{5, 50.5, 0}, {5, 46.5, 0}}, {{
       6, 50.5, 0}, {6, 46.5, 0}}, {{7, 50.5, 0}, {7, 46.5, 0}}, {{
       8, 50.5, 0}, {8, 46.5, 0}}, {{9, 50.5, 0}, {9, 46.5, 0}}, {{
       10, 50.5, 0}, {10, 46.5, 0}}, {{11, 50.5, 0}, {11, 46.5, 0}}, {{
       12, 50.5, 0}, {12, 46.5, 0}}, {{13, 50.5, 0}, {13, 46.5, 0}}, {{
       14, 50.5, 0}, {14, 46.5, 0}}, {{15, 50.5, 0}, {15, 46.5, 0}}, {{
       16, 50.5, 0}, {16, 46.5, 0}}, {{17, 50.5, 0}, {17, 46.5, 0}}, {{
       18, 50.5, 0}, {18, 46.5, 0}}, {{19, 50.5, 0}, {19, 46.5, 0}}, {{
       20, 50.5, 0}, {20, 46.5, 0}}, {{21, 50.5, 0}, {21, 46.5, 0}}, {{
       22, 50.5, 0}, {22, 46.5, 0}}, {{23, 50.5, 0}, {23, 46.5, 0}}, {{
       24, 50.5, 0}, {24, 46.5, 0}}, {{25, 50.5, 0}, {25, 46.5, 0}}, {{
       26, 50.5, 0}, {26, 46.5, 0}}, {{27, 50.5, 0}, {27, 46.5, 0}}, {{
       28, 50.5, 0}, {28, 46.5, 0}}, {{29, 50.5, 0}, {29, 46.5, 0}}, {{
       30, 50.5, 0}, {30, 46.5, 0}}, {{31, 50.5, 0}, {31, 46.5, 0}}, {{
       32, 50.5, 0}, {32, 46.5, 0}}, {{33, 50.5, 0}, {33, 46.5, 0}}, {{
       34, 50.5, 0}, {34, 46.5, 0}}, {{35, 50.5, 0}, {35, 46.5, 0}}, {{
       36, 50.5, 0}, {36, 46.5, 0}}, {{37, 50.5, 0}, {37, 46.5, 0}}, {{
       38, 50.5, 0}, {38, 46.5, 0}}, {{39, 50.5, 0}, {39, 46.5, 0}}, {{
       40, 50.5, 0}, {40, 46.5, 0}}, {{41, 50.5, 0}, {41, 46.5, 0}}, {{
       42, 50.5, 0}, {42, 46.5, 0}}, {{43, 50.5, 0}, {43, 46.5, 0}}, {{
       44, 50.5, 0}, {44, 46.5, 0}}, {{45, 50.5, 0}, {45, 46.5, 0}}, {{
       46, 50.5, 0}, {46, 46.5, 0}}, {{47, 50.5, 0}, {47, 46.5, 0}}, {{
       48, 50.5, 0}, {48, 46.5, 0}}, {{49, 50.5, 0}, {49, 46.5, 0}}, {{
       50, 50.5, 0}, {50, 46.5, 0}}, {{51, 50.5, 0}, {51, 46.5, 0}}, {{
       52, 50.5, 0}, {52, 46.5, 0}}, {{53, 50.5, 0}, {53, 46.5, 0}}, {{
       54, 50.5, 0}, {54, 46.5, 0}}, {{55, 50.5, 0}, {55, 46.5, 0}}, {{
       56, 50.5, 0}, {56, 46.5, 0}}, {{57, 50.5, 0}, {57, 46.5, 0}}, {{
       58, 50.5, 0}, {58, 46.5, 0}}, {{59, 50.5, 0}, {59, 46.5, 0}}, {{
       60, 50.5, 0}, {60, 46.5, 0}}, {{61, 50.5, 0}, {61, 46.5, 0}}, {{
       62, 50.5, 0}, {62, 46.5, 0}}, {{63, 50.5, 0}, {63, 46.5, 0}}, {{
       64, 50.5, 0}, {64, 46.5, 0}}, {{1, 46.5, 0}, {1, 42.5, 0}}, {{
       2, 46.5, 0}, {2, 42.5, 0}}, {{3, 46.5, 0}, {3, 42.5, 0}}, {{
       4, 46.5, 0}, {4, 42.5, 0}}, {{5, 46.5, 0}, {5, 42.5, 0}}, {{
       6, 46.5, 0}, {6, 42.5, 0}}, {{7, 46.5, 0}, {7, 42.5, 0}}, {{
       8, 46.5, 0}, {8, 42.5, 0}}, {{9, 46.5, 0}, {9, 42.5, 0}}, {{
       10, 46.5, 0}, {10, 42.5, 0}}, {{11, 46.5, 0}, {11, 42.5, 0}}, {{
       12, 46.5, 0}, {12, 42.5, 0}}, {{13, 46.5, 0}, {13, 42.5, 0}}, {{
       14, 46.5, 0}, {14, 42.5, 0}}, {{15, 46.5, 0}, {15, 42.5, 0}}, {{
       16, 46.5, 0}, {16, 42.5, 0}}, {{17, 46.5, 0}, {17, 42.5, 0}}, {{
       18, 46.5, 0}, {18, 42.5, 0}}, {{19, 46.5, 0}, {19, 42.5, 0}}, {{
       20, 46.5, 0}, {20, 42.5, 0}}, {{21, 46.5, 0}, {21, 42.5, 0}}, {{
       22, 46.5, 0}, {22, 42.5, 0}}, {{23, 46.5, 0}, {23, 42.5, 0}}, {{
       24, 46.5, 0}, {24, 42.5, 0}}, {{25, 46.5, 0}, {25, 42.5, 0}}, {{
       26, 46.5, 0}, {26, 42.5, 0}}, {{27, 46.5, 0}, {27, 42.5, 0}}, {{
       28, 46.5, 0}, {28, 42.5, 0}}, {{29, 46.5, 0}, {29, 42.5, 0}}, {{
       30, 46.5, 0}, {30, 42.5, 0}}, {{31, 46.5, 0}, {31, 42.5, 0}}, {{
       32, 46.5, 0}, {32, 42.5, 0}}, {{33, 46.5, 0}, {33, 42.5, 0}}, {{
       34, 46.5, 0}, {34, 42.5, 0}}, {{35, 46.5, 0}, {35, 42.5, 0}}, {{
       36, 46.5, 0}, {36, 42.5, 0}}, {{37, 46.5, 0}, {37, 42.5, 0}}, {{
       38, 46.5, 0}, {38, 42.5, 0}}, {{39, 46.5, 0}, {39, 42.5, 0}}, {{
       40, 46.5, 0}, {40, 42.5, 0}}, {{41, 46.5, 0}, {41, 42.5, 0}}, {{
       42, 46.5, 0}, {42, 42.5, 0}}, {{43, 46.5, 0}, {43, 42.5, 0}}, {{
       44, 46.5, 0}, {44, 42.5, 0}}, {{45, 46.5, 0}, {45, 42.5, 0}}, {{
       46, 46.5, 0}, {46, 42.5, 0}}, {{47, 46.5, 0}, {47, 42.5, 0}}, {{
       48, 46.5, 0}, {48, 42.5, 0}}, {{49, 46.5, 0}, {49, 42.5, 0}}, {{
       50, 46.5, 0}, {50, 42.5, 0}}, {{51, 46.5, 0}, {51, 42.5, 0}}, {{
       52, 46.5, 0}, {52, 42.5, 0}}, {{53, 46.5, 0}, {53, 42.5, 0}}, {{
       54, 46.5, 0}, {54, 42.5, 0}}, {{55, 46.5, 0}, {55, 42.5, 0}}, {{
       56, 46.5, 0}, {56, 42.5, 0}}, {{57, 46.5, 0}, {57, 42.5, 0}}, {{
       58, 46.5, 0}, {58, 42.5, 0}}, {{59, 46.5, 0}, {59, 42.5, 0}}, {{
       60, 46.5, 0}, {60, 42.5, 0}}, {{61, 46.5, 0}, {61, 42.5, 0}}, {{
       62, 46.5, 0}, {62, 42.5, 0}}, {{63, 46.5, 0}, {63, 42.5, 0}}, {{
       64, 46.5, 0}, {64, 42.5, 0}}, {{1, 42.5, 0}, {1, 38.5, 0}}, {{
       2, 42.5, 0}, {2, 38.5, 0}}, {{3, 42.5, 0}, {3, 38.5, 0}}, {{
       4, 42.5, 0}, {4, 38.5, 0}}, {{5, 42.5, 0}, {5, 38.5, 0}}, {{
       6, 42.5, 0}, {6, 38.5, 0}}, {{7, 42.5, 0}, {7, 38.5, 0}}, {{
       8, 42.5, 0}, {8, 38.5, 0}}, {{9, 42.5, 0}, {9, 38.5, 0}}, {{
       10, 42.5, 0}, {10, 38.5, 0}}, {{11, 42.5, 0}, {11, 38.5, 0}}, {{
       12, 42.5, 0}, {12, 38.5, 0}}, {{13, 42.5, 0}, {13, 38.5, 0}}, {{
       14, 42.5, 0}, {14, 38.5, 0}}, {{15, 42.5, 0}, {15, 38.5, 0}}, {{
       16, 42.5, 0}, {16, 38.5, 0}}, {{17, 42.5, 0}, {17, 38.5, 0}}, {{
       18, 42.5, 0}, {18, 38.5, 0}}, {{19, 42.5, 0}, {19, 38.5, 0}}, {{
       20, 42.5, 0}, {20, 38.5, 0}}, {{21, 42.5, 0}, {21, 38.5, 0}}, {{
       22, 42.5, 0}, {22, 38.5, 0}}, {{23, 42.5, 0}, {23, 38.5, 0}}, {{
       24, 42.5, 0}, {24, 38.5, 0}}, {{25, 42.5, 0}, {25, 38.5, 0}}, {{
       26, 42.5, 0}, {26, 38.5, 0}}, {{27, 42.5, 0}, {27, 38.5, 0}}, {{
       28, 42.5, 0}, {28, 38.5, 0}}, {{29, 42.5, 0}, {29, 38.5, 0}}, {{
       30, 42.5, 0}, {30, 38.5, 0}}, {{31, 42.5, 0}, {31, 38.5, 0}}, {{
       32, 42.5, 0}, {32, 38.5, 0}}, {{33, 42.5, 0}, {33, 38.5, 0}}, {{
       34, 42.5, 0}, {34, 38.5, 0}}, {{35, 42.5, 0}, {35, 38.5, 0}}, {{
       36, 42.5, 0}, {36, 38.5, 0}}, {{37, 42.5, 0}, {37, 38.5, 0}}, {{
       38, 42.5, 0}, {38, 38.5, 0}}, {{39, 42.5, 0}, {39, 38.5, 0}}, {{
       40, 42.5, 0}, {40, 38.5, 0}}, {{41, 42.5, 0}, {41, 38.5, 0}}, {{
       42, 42.5, 0}, {42, 38.5, 0}}, {{43, 42.5, 0}, {43, 38.5, 0}}, {{
       44, 42.5, 0}, {44, 38.5, 0}}, {{45, 42.5, 0}, {45, 38.5, 0}}, {{
       46, 42.5, 0}, {46, 38.5, 0}}, {{47, 42.5, 0}, {47, 38.5, 0}}, {{
       48, 42.5, 0}, {48, 38.5, 0}}, {{49, 42.5, 0}, {49, 38.5, 0}}, {{
       50, 42.5, 0}, {50, 38.5, 0}}, {{51, 42.5, 0}, {51, 38.5, 0}}, {{
       52, 42.5, 0}, {52, 38.5, 0}}, {{53, 42.5, 0}, {53, 38.5, 0}}, {{
       54, 42.5, 0}, {54, 38.5, 0}}, {{55, 42.5, 0}, {55, 38.5, 0}}, {{
       56, 42.5, 0}, {56, 38.5, 0}}, {{57, 42.5, 0}, {57, 38.5, 0}}, {{
       58, 42.5, 0}, {58, 38.5, 0}}, {{59, 42.5, 0}, {59, 38.5, 0}}, {{
       60, 42.5, 0}, {60, 38.5, 0}}, {{61, 42.5, 0}, {61, 38.5, 0}}, {{
       62, 42.5, 0}, {62, 38.5, 0}}, {{63, 42.5, 0}, {63, 38.5, 0}}, {{
       64, 42.5, 0}, {64, 38.5, 0}}, {{1, 38.5, 0}, {1, 34.5, 0}}, {{
       2, 38.5, 0}, {2, 34.5, 0}}, {{3, 38.5, 0}, {3, 34.5, 0}}, {{
       4, 38.5, 0}, {4, 34.5, 0}}, {{5, 38.5, 0}, {5, 34.5, 0}}, {{
       6, 38.5, 0}, {6, 34.5, 0}}, {{7, 38.5, 0}, {7, 34.5, 0}}, {{
       8, 38.5, 0}, {8, 34.5, 0}}, {{9, 38.5, 0}, {9, 34.5, 0}}, {{
       10, 38.5, 0}, {10, 34.5, 0}}, {{11, 38.5, 0}, {11, 34.5, 0}}, {{
       12, 38.5, 0}, {12, 34.5, 0}}, {{13, 38.5, 0}, {13, 34.5, 0}}, {{
       14, 38.5, 0}, {14, 34.5, 0}}, {{15, 38.5, 0}, {15, 34.5, 0}}, {{
       16, 38.5, 0}, {16, 34.5, 0}}, {{17, 38.5, 0}, {17, 34.5, 0}}, {{
       18, 38.5, 0}, {18, 34.5, 0}}, {{19, 38.5, 0}, {19, 34.5, 0}}, {{
       20, 38.5, 0}, {20, 34.5, 0}}, {{21, 38.5, 0}, {21, 34.5, 0}}, {{
       22, 38.5, 0}, {22, 34.5, 0}}, {{23, 38.5, 0}, {23, 34.5, 0}}, {{
       24, 38.5, 0}, {24, 34.5, 0}}, {{25, 38.5, 0}, {25, 34.5, 0}}, {{
       26, 38.5, 0}, {26, 34.5, 0}}, {{27, 38.5, 0}, {27, 34.5, 0}}, {{
       28, 38.5, 0}, {28, 34.5, 0}}, {{29, 38.5, 0}, {29, 34.5, 0}}, {{
       30, 38.5, 0}, {30, 34.5, 0}}, {{31, 38.5, 0}, {31, 34.5, 0}}, {{
       32, 38.5, 0}, {32, 34.5, 0}}, {{33, 38.5, 0}, {33, 34.5, 0}}, {{
       34, 38.5, 0}, {34, 34.5, 0}}, {{35, 38.5, 0}, {35, 34.5, 0}}, {{
       36, 38.5, 0}, {36, 34.5, 0}}, {{37, 38.5, 0}, {37, 34.5, 0}}, {{
       38, 38.5, 0}, {38, 34.5, 0}}, {{39, 38.5, 0}, {39, 34.5, 0}}, {{
       40, 38.5, 0}, {40, 34.5, 0}}, {{41, 38.5, 0}, {41, 34.5, 0}}, {{
       42, 38.5, 0}, {42, 34.5, 0}}, {{43, 38.5, 0}, {43, 34.5, 0}}, {{
       44, 38.5, 0}, {44, 34.5, 0}}, {{45, 38.5, 0}, {45, 34.5, 0}}, {{
       46, 38.5, 0}, {46, 34.5, 0}}, {{47, 38.5, 0}, {47, 34.5, 0}}, {{
       48, 38.5, 0}, {48, 34.5, 0}}, {{49, 38.5, 0}, {49, 34.5, 0}}, {{
       50, 38.5, 0}, {50, 34.5, 0}}, {{51, 38.5, 0}, {51, 34.5, 0}}, {{
       52, 38.5, 0}, {52, 34.5, 0}}, {{53, 38.5, 0}, {53, 34.5, 0}}, {{
       54, 38.5, 0}, {54, 34.5, 0}}, {{55, 38.5, 0}, {55, 34.5, 0}}, {{
       56, 38.5, 0}, {56, 34.5, 0}}, {{57, 38.5, 0}, {57, 34.5, 0}}, {{
       58, 38.5, 0}, {58, 34.5, 0}}, {{59, 38.5, 0}, {59, 34.5, 0}}, {{
       60, 38.5, 0}, {60, 34.5, 0}}, {{61, 38.5, 0}, {61, 34.5, 0}}, {{
       62, 38.5, 0}, {62, 34.5, 0}}, {{63, 38.5, 0}, {63, 34.5, 0}}, {{
       64, 38.5, 0}, {64, 34.5, 0}}, {{1, 34.5, 0}, {1, 30.5, 0}}, {{
       2, 34.5, 0}, {2, 30.5, 0}}, {{3, 34.5, 0}, {3, 30.5, 0}}, {{
       4, 34.5, 0}, {4, 30.5, 0}}, {{5, 34.5, 0}, {5, 30.5, 0}}, {{
       6, 34.5, 0}, {6, 30.5, 0}}, {{7, 34.5, 0}, {7, 30.5, 0}}, {{
       8, 34.5, 0}, {8, 30.5, 0}}, {{9, 34.5, 0}, {9, 30.5, 0}}, {{
       10, 34.5, 0}, {10, 30.5, 0}}, {{11, 34.5, 0}, {11, 30.5, 0}}, {{
       12, 34.5, 0}, {12, 30.5, 0}}, {{13, 34.5, 0}, {13, 30.5, 0}}, {{
       14, 34.5, 0}, {14, 30.5, 0}}, {{15, 34.5, 0}, {15, 30.5, 0}}, {{
       16, 34.5, 0}, {16, 30.5, 0}}, {{17, 34.5, 0}, {17, 30.5, 0}}, {{
       18, 34.5, 0}, {18, 30.5, 0}}, {{19, 34.5, 0}, {19, 30.5, 0}}, {{
       20, 34.5, 0}, {20, 30.5, 0}}, {{21, 34.5, 0}, {21, 30.5, 0}}, {{
       22, 34.5, 0}, {22, 30.5, 0}}, {{23, 34.5, 0}, {23, 30.5, 0}}, {{
       24, 34.5, 0}, {24, 30.5, 0}}, {{25, 34.5, 0}, {25, 30.5, 0}}, {{
       26, 34.5, 0}, {26, 30.5, 0}}, {{27, 34.5, 0}, {27, 30.5, 0}}, {{
       28, 34.5, 0}, {28, 30.5, 0}}, {{29, 34.5, 0}, {29, 30.5, 0}}, {{
       30, 34.5, 0}, {30, 30.5, 0}}, {{31, 34.5, 0}, {31, 30.5, 0}}, {{
       32, 34.5, 0}, {32, 30.5, 0}}, {{33, 34.5, 0}, {33, 30.5, 0}}, {{
       34, 34.5, 0}, {34, 30.5, 0}}, {{35, 34.5, 0}, {35, 30.5, 0}}, {{
       36, 34.5, 0}, {36, 30.5, 0}}, {{37, 34.5, 0}, {37, 30.5, 0}}, {{
       38, 34.5, 0}, {38, 30.5, 0}}, {{39, 34.5, 0}, {39, 30.5, 0}}, {{
       40, 34.5, 0}, {40, 30.5, 0}}, {{41, 34.5, 0}, {41, 30.5, 0}}, {{
       42, 34.5, 0}, {42, 30.5, 0}}, {{43, 34.5, 0}, {43, 30.5, 0}}, {{
       44, 34.5, 0}, {44, 30.5, 0}}, {{45, 34.5, 0}, {45, 30.5, 0}}, {{
       46, 34.5, 0}, {46, 30.5, 0}}, {{47, 34.5, 0}, {47, 30.5, 0}}, {{
       48, 34.5, 0}, {48, 30.5, 0}}, {{49, 34.5, 0}, {49, 30.5, 0}}, {{
       50, 34.5, 0}, {50, 30.5, 0}}, {{51, 34.5, 0}, {51, 30.5, 0}}, {{
       52, 34.5, 0}, {52, 30.5, 0}}, {{53, 34.5, 0}, {53, 30.5, 0}}, {{
       54, 34.5, 0}, {54, 30.5, 0}}, {{55, 34.5, 0}, {55, 30.5, 0}}, {{
       56, 34.5, 0}, {56, 30.5, 0}}, {{57, 34.5, 0}, {57, 30.5, 0}}, {{
       58, 34.5, 0}, {58, 30.5, 0}}, {{59, 34.5, 0}, {59, 30.5, 0}}, {{
       60, 34.5, 0}, {60, 30.5, 0}}, {{61, 34.5, 0}, {61, 30.5, 0}}, {{
       62, 34.5, 0}, {62, 30.5, 0}}, {{63, 34.5, 0}, {63, 30.5, 0}}, {{
       64, 34.5, 0}, {64, 30.5, 0}}, {{1, 30.5, 0}, {1, 26.5, 0}}, {{
       2, 30.5, 0}, {2, 26.5, 0}}, {{3, 30.5, 0}, {3, 26.5, 0}}, {{
       4, 30.5, 0}, {4, 26.5, 0}}, {{5, 30.5, 0}, {5, 26.5, 0}}, {{
       6, 30.5, 0}, {6, 26.5, 0}}, {{7, 30.5, 0}, {7, 26.5, 0}}, {{
       8, 30.5, 0}, {8, 26.5, 0}}, {{9, 30.5, 0}, {9, 26.5, 0}}, {{
       10, 30.5, 0}, {10, 26.5, 0}}, {{11, 30.5, 0}, {11, 26.5, 0}}, {{
       12, 30.5, 0}, {12, 26.5, 0}}, {{13, 30.5, 0}, {13, 26.5, 0}}, {{
       14, 30.5, 0}, {14, 26.5, 0}}, {{15, 30.5, 0}, {15, 26.5, 0}}, {{
       16, 30.5, 0}, {16, 26.5, 0}}, {{17, 30.5, 0}, {17, 26.5, 0}}, {{
       18, 30.5, 0}, {18, 26.5, 0}}, {{19, 30.5, 0}, {19, 26.5, 0}}, {{
       20, 30.5, 0}, {20, 26.5, 0}}, {{21, 30.5, 0}, {21, 26.5, 0}}, {{
       22, 30.5, 0}, {22, 26.5, 0}}, {{23, 30.5, 0}, {23, 26.5, 0}}, {{
       24, 30.5, 0}, {24, 26.5, 0}}, {{25, 30.5, 0}, {25, 26.5, 0}}, {{
       26, 30.5, 0}, {26, 26.5, 0}}, {{27, 30.5, 0}, {27, 26.5, 0}}, {{
       28, 30.5, 0}, {28, 26.5, 0}}, {{29, 30.5, 0}, {29, 26.5, 0}}, {{
       30, 30.5, 0}, {30, 26.5, 0}}, {{31, 30.5, 0}, {31, 26.5, 0}}, {{
       32, 30.5, 0}, {32, 26.5, 0}}, {{33, 30.5, 0}, {33, 26.5, 0}}, {{
       34, 30.5, 0}, {34, 26.5, 0}}, {{35, 30.5, 0}, {35, 26.5, 0}}, {{
       36, 30.5, 0}, {36, 26.5, 0}}, {{37, 30.5, 0}, {37, 26.5, 0}}, {{
       38, 30.5, 0}, {38, 26.5, 0}}, {{39, 30.5, 0}, {39, 26.5, 0}}, {{
       40, 30.5, 0}, {40, 26.5, 0}}, {{41, 30.5, 0}, {41, 26.5, 0}}, {{
       42, 30.5, 0}, {42, 26.5, 0}}, {{43, 30.5, 0}, {43, 26.5, 0}}, {{
       44, 30.5, 0}, {44, 26.5, 0}}, {{45, 30.5, 0}, {45, 26.5, 0}}, {{
       46, 30.5, 0}, {46, 26.5, 0}}, {{47, 30.5, 0}, {47, 26.5, 0}}, {{
       48, 30.5, 0}, {48, 26.5, 0}}, {{49, 30.5, 0}, {49, 26.5, 0}}, {{
       50, 30.5, 0}, {50, 26.5, 0}}, {{51, 30.5, 0}, {51, 26.5, 0}}, {{
       52, 30.5, 0}, {52, 26.5, 0}}, {{53, 30.5, 0}, {53, 26.5, 0}}, {{
       54, 30.5, 0}, {54, 26.5, 0}}, {{55, 30.5, 0}, {55, 26.5, 0}}, {{
       56, 30.5, 0}, {56, 26.5, 0}}, {{57, 30.5, 0}, {57, 26.5, 0}}, {{
       58, 30.5, 0}, {58, 26.5, 0}}, {{59, 30.5, 0}, {59, 26.5, 0}}, {{
       60, 30.5, 0}, {60, 26.5, 0}}, {{61, 30.5, 0}, {61, 26.5, 0}}, {{
       62, 30.5, 0}, {62, 26.5, 0}}, {{63, 30.5, 0}, {63, 26.5, 0}}, {{
       64, 30.5, 0}, {64, 26.5, 0}}, {{1, 26.5, 0}, {1, 22.5, 0}}, {{
       2, 26.5, 0}, {2, 22.5, 0}}, {{3, 26.5, 0}, {3, 22.5, 0}}, {{
       4, 26.5, 0}, {4, 22.5, 0}}, {{5, 26.5, 0}, {5, 22.5, 0}}, {{
       6, 26.5, 0}, {6, 22.5, 0}}, {{7, 26.5, 0}, {7, 22.5, 0}}, {{
       8, 26.5, 0}, {8, 22.5, 0}}, {{9, 26.5, 0}, {9, 22.5, 0}}, {{
       10, 26.5, 0}, {10, 22.5, 0}}, {{11, 26.5, 0}, {11, 22.5, 0}}, {{
       12, 26.5, 0}, {12, 22.5, 0}}, {{13, 26.5, 0}, {13, 22.5, 0}}, {{
       14, 26.5, 0}, {14, 22.5, 0}}, {{15, 26.5, 0}, {15, 22.5, 0}}, {{
       16, 26.5, 0}, {16, 22.5, 0}}, {{17, 26.5, 0}, {17, 22.5, 0}}, {{
       18, 26.5, 0}, {18, 22.5, 0}}, {{19, 26.5, 0}, {19, 22.5, 0}}, {{
       20, 26.5, 0}, {20, 22.5, 0}}, {{21, 26.5, 0}, {21, 22.5, 0}}, {{
       22, 26.5, 0}, {22, 22.5, 0}}, {{23, 26.5, 0}, {23, 22.5, 0}}, {{
       24, 26.5, 0}, {24, 22.5, 0}}, {{25, 26.5, 0}, {25, 22.5, 0}}, {{
       26, 26.5, 0}, {26, 22.5, 0}}, {{27, 26.5, 0}, {27, 22.5, 0}}, {{
       28, 26.5, 0}, {28, 22.5, 0}}, {{29, 26.5, 0}, {29, 22.5, 0}}, {{
       30, 26.5, 0}, {30, 22.5, 0}}, {{31, 26.5, 0}, {31, 22.5, 0}}, {{
       32, 26.5, 0}, {32, 22.5, 0}}, {{33, 26.5, 0}, {33, 22.5, 0}}, {{
       34, 26.5, 0}, {34, 22.5, 0}}, {{35, 26.5, 0}, {35, 22.5, 0}}, {{
       36, 26.5, 0}, {36, 22.5, 0}}, {{37, 26.5, 0}, {37, 22.5, 0}}, {{
       38, 26.5, 0}, {38, 22.5, 0}}, {{39, 26.5, 0}, {39, 22.5, 0}}, {{
       40, 26.5, 0}, {40, 22.5, 0}}, {{41, 26.5, 0}, {41, 22.5, 0}}, {{
       42, 26.5, 0}, {42, 22.5, 0}}, {{43, 26.5, 0}, {43, 22.5, 0}}, {{
       44, 26.5, 0}, {44, 22.5, 0}}, {{45, 26.5, 0}, {45, 22.5, 0}}, {{
       46, 26.5, 0}, {46, 22.5, 0}}, {{47, 26.5, 0}, {47, 22.5, 0}}, {{
       48, 26.5, 0}, {48, 22.5, 0}}, {{49, 26.5, 0}, {49, 22.5, 0}}, {{
       50, 26.5, 0}, {50, 22.5, 0}}, {{51, 26.5, 0}, {51, 22.5, 0}}, {{
       52, 26.5, 0}, {52, 22.5, 0}}, {{53, 26.5, 0}, {53, 22.5, 0}}, {{
       54, 26.5, 0}, {54, 22.5, 0}}, {{55, 26.5, 0}, {55, 22.5, 0}}, {{
       56, 26.5, 0}, {56, 22.5, 0}}, {{57, 26.5, 0}, {57, 22.5, 0}}, {{
       58, 26.5, 0}, {58, 22.5, 0}}, {{59, 26.5, 0}, {59, 22.5, 0}}, {{
       60, 26.5, 0}, {60, 22.5, 0}}, {{61, 26.5, 0}, {61, 22.5, 0}}, {{
       62, 26.5, 0}, {62, 22.5, 0}}, {{63, 26.5, 0}, {63, 22.5, 0}}, {{
       64, 26.5, 0}, {64, 22.5, 0}}, {{1, 22.5, 0}, {1, 18.5, 0}}, {{
       2, 22.5, 0}, {2, 18.5, 0}}, {{3, 22.5, 0}, {3, 18.5, 0}}, {{
       4, 22.5, 0}, {4, 18.5, 0}}, {{5, 22.5, 0}, {5, 18.5, 0}}, {{
       6, 22.5, 0}, {6, 18.5, 0}}, {{7, 22.5, 0}, {7, 18.5, 0}}, {{
       8, 22.5, 0}, {8, 18.5, 0}}, {{9, 22.5, 0}, {9, 18.5, 0}}, {{
       10, 22.5, 0}, {10, 18.5, 0}}, {{11, 22.5, 0}, {11, 18.5, 0}}, {{
       12, 22.5, 0}, {12, 18.5, 0}}, {{13, 22.5, 0}, {13, 18.5, 0}}, {{
       14, 22.5, 0}, {14, 18.5, 0}}, {{15, 22.5, 0}, {15, 18.5, 0}}, {{
       16, 22.5, 0}, {16, 18.5, 0}}, {{17, 22.5, 0}, {17, 18.5, 0}}, {{
       18, 22.5, 0}, {18, 18.5, 0}}, {{19, 22.5, 0}, {19, 18.5, 0}}, {{
       20, 22.5, 0}, {20, 18.5, 0}}, {{21, 22.5, 0}, {21, 18.5, 0}}, {{
       22, 22.5, 0}, {22, 18.5, 0}}, {{23, 22.5, 0}, {23, 18.5, 0}}, {{
       24, 22.5, 0}, {24, 18.5, 0}}, {{25, 22.5, 0}, {25, 18.5, 0}}, {{
       26, 22.5, 0}, {26, 18.5, 0}}, {{27, 22.5, 0}, {27, 18.5, 0}}, {{
       28, 22.5, 0}, {28, 18.5, 0}}, {{29, 22.5, 0}, {29, 18.5, 0}}, {{
       30, 22.5, 0}, {30, 18.5, 0}}, {{31, 22.5, 0}, {31, 18.5, 0}}, {{
       32, 22.5, 0}, {32, 18.5, 0}}, {{33, 22.5, 0}, {33, 18.5, 0}}, {{
       34, 22.5, 0}, {34, 18.5, 0}}, {{35, 22.5, 0}, {35, 18.5, 0}}, {{
       36, 22.5, 0}, {36, 18.5, 0}}, {{37, 22.5, 0}, {37, 18.5, 0}}, {{
       38, 22.5, 0}, {38, 18.5, 0}}, {{39, 22.5, 0}, {39, 18.5, 0}}, {{
       40, 22.5, 0}, {40, 18.5, 0}}, {{41, 22.5, 0}, {41, 18.5, 0}}, {{
       42, 22.5, 0}, {42, 18.5, 0}}, {{43, 22.5, 0}, {43, 18.5, 0}}, {{
       44, 22.5, 0}, {44, 18.5, 0}}, {{45, 22.5, 0}, {45, 18.5, 0}}, {{
       46, 22.5, 0}, {46, 18.5, 0}}, {{47, 22.5, 0}, {47, 18.5, 0}}, {{
       48, 22.5, 0}, {48, 18.5, 0}}, {{49, 22.5, 0}, {49, 18.5, 0}}, {{
       50, 22.5, 0}, {50, 18.5, 0}}, {{51, 22.5, 0}, {51, 18.5, 0}}, {{
       52, 22.5, 0}, {52, 18.5, 0}}, {{53, 22.5, 0}, {53, 18.5, 0}}, {{
       54, 22.5, 0}, {54, 18.5, 0}}, {{55, 22.5, 0}, {55, 18.5, 0}}, {{
       56, 22.5, 0}, {56, 18.5, 0}}, {{57, 22.5, 0}, {57, 18.5, 0}}, {{
       58, 22.5, 0}, {58, 18.5, 0}}, {{59, 22.5, 0}, {59, 18.5, 0}}, {{
       60, 22.5, 0}, {60, 18.5, 0}}, {{61, 22.5, 0}, {61, 18.5, 0}}, {{
       62, 22.5, 0}, {62, 18.5, 0}}, {{63, 22.5, 0}, {63, 18.5, 0}}, {{
       64, 22.5, 0}, {64, 18.5, 0}}, {{1, 18.5, 0}, {1, 14.5, 0}}, {{
       2, 18.5, 0}, {2, 14.5, 0}}, {{3, 18.5, 0}, {3, 14.5, 0}}, {{
       4, 18.5, 0}, {4, 14.5, 0}}, {{5, 18.5, 0}, {5, 14.5, 0}}, {{
       6, 18.5, 0}, {6, 14.5, 0}}, {{7, 18.5, 0}, {7, 14.5, 0}}, {{
       8, 18.5, 0}, {8, 14.5, 0}}, {{9, 18.5, 0}, {9, 14.5, 0}}, {{
       10, 18.5, 0}, {10, 14.5, 0}}, {{11, 18.5, 0}, {11, 14.5, 0}}, {{
       12, 18.5, 0}, {12, 14.5, 0}}, {{13, 18.5, 0}, {13, 14.5, 0}}, {{
       14, 18.5, 0}, {14, 14.5, 0}}, {{15, 18.5, 0}, {15, 14.5, 0}}, {{
       16, 18.5, 0}, {16, 14.5, 0}}, {{17, 18.5, 0}, {17, 14.5, 0}}, {{
       18, 18.5, 0}, {18, 14.5, 0}}, {{19, 18.5, 0}, {19, 14.5, 0}}, {{
       20, 18.5, 0}, {20, 14.5, 0}}, {{21, 18.5, 0}, {21, 14.5, 0}}, {{
       22, 18.5, 0}, {22, 14.5, 0}}, {{23, 18.5, 0}, {23, 14.5, 0}}, {{
       24, 18.5, 0}, {24, 14.5, 0}}, {{25, 18.5, 0}, {25, 14.5, 0}}, {{
       26, 18.5, 0}, {26, 14.5, 0}}, {{27, 18.5, 0}, {27, 14.5, 0}}, {{
       28, 18.5, 0}, {28, 14.5, 0}}, {{29, 18.5, 0}, {29, 14.5, 0}}, {{
       30, 18.5, 0}, {30, 14.5, 0}}, {{31, 18.5, 0}, {31, 14.5, 0}}, {{
       32, 18.5, 0}, {32, 14.5, 0}}, {{33, 18.5, 0}, {33, 14.5, 0}}, {{
       34, 18.5, 0}, {34, 14.5, 0}}, {{35, 18.5, 0}, {35, 14.5, 0}}, {{
       36, 18.5, 0}, {36, 14.5, 0}}, {{37, 18.5, 0}, {37, 14.5, 0}}, {{
       38, 18.5, 0}, {38, 14.5, 0}}, {{39, 18.5, 0}, {39, 14.5, 0}}, {{
       40, 18.5, 0}, {40, 14.5, 0}}, {{41, 18.5, 0}, {41, 14.5, 0}}, {{
       42, 18.5, 0}, {42, 14.5, 0}}, {{43, 18.5, 0}, {43, 14.5, 0}}, {{
       44, 18.5, 0}, {44, 14.5, 0}}, {{45, 18.5, 0}, {45, 14.5, 0}}, {{
       46, 18.5, 0}, {46, 14.5, 0}}, {{47, 18.5, 0}, {47, 14.5, 0}}, {{
       48, 18.5, 0}, {48, 14.5, 0}}, {{49, 18.5, 0}, {49, 14.5, 0}}, {{
       50, 18.5, 0}, {50, 14.5, 0}}, {{51, 18.5, 0}, {51, 14.5, 0}}, {{
       52, 18.5, 0}, {52, 14.5, 0}}, {{53, 18.5, 0}, {53, 14.5, 0}}, {{
       54, 18.5, 0}, {54, 14.5, 0}}, {{55, 18.5, 0}, {55, 14.5, 0}}, {{
       56, 18.5, 0}, {56, 14.5, 0}}, {{57, 18.5, 0}, {57, 14.5, 0}}, {{
       58, 18.5, 0}, {58, 14.5, 0}}, {{59, 18.5, 0}, {59, 14.5, 0}}, {{
       60, 18.5, 0}, {60, 14.5, 0}}, {{61, 18.5, 0}, {61, 14.5, 0}}, {{
       62, 18.5, 0}, {62, 14.5, 0}}, {{63, 18.5, 0}, {63, 14.5, 0}}, {{
       64, 18.5, 0}, {64, 14.5, 0}}, {{1, 14.5, 0}, {1, 10.5, 0}}, {{
       2, 14.5, 0}, {2, 10.5, 0}}, {{3, 14.5, 0}, {3, 10.5, 0}}, {{
       4, 14.5, 0}, {4, 10.5, 0}}, {{5, 14.5, 0}, {5, 10.5, 0}}, {{
       6, 14.5, 0}, {6, 10.5, 0}}, {{7, 14.5, 0}, {7, 10.5, 0}}, {{
       8, 14.5, 0}, {8, 10.5, 0}}, {{9, 14.5, 0}, {9, 10.5, 0}}, {{
       10, 14.5, 0}, {10, 10.5, 0}}, {{11, 14.5, 0}, {11, 10.5, 0}}, {{
       12, 14.5, 0}, {12, 10.5, 0}}, {{13, 14.5, 0}, {13, 10.5, 0}}, {{
       14, 14.5, 0}, {14, 10.5, 0}}, {{15, 14.5, 0}, {15, 10.5, 0}}, {{
       16, 14.5, 0}, {16, 10.5, 0}}, {{17, 14.5, 0}, {17, 10.5, 0}}, {{
       18, 14.5, 0}, {18, 10.5, 0}}, {{19, 14.5, 0}, {19, 10.5, 0}}, {{
       20, 14.5, 0}, {20, 10.5, 0}}, {{21, 14.5, 0}, {21, 10.5, 0}}, {{
       22, 14.5, 0}, {22, 10.5, 0}}, {{23, 14.5, 0}, {23, 10.5, 0}}, {{
       24, 14.5, 0}, {24, 10.5, 0}}, {{25, 14.5, 0}, {25, 10.5, 0}}, {{
       26, 14.5, 0}, {26, 10.5, 0}}, {{27, 14.5, 0}, {27, 10.5, 0}}, {{
       28, 14.5, 0}, {28, 10.5, 0}}, {{29, 14.5, 0}, {29, 10.5, 0}}, {{
       30, 14.5, 0}, {30, 10.5, 0}}, {{31, 14.5, 0}, {31, 10.5, 0}}, {{
       32, 14.5, 0}, {32, 10.5, 0}}, {{33, 14.5, 0}, {33, 10.5, 0}}, {{
       34, 14.5, 0}, {34, 10.5, 0}}, {{35, 14.5, 0}, {35, 10.5, 0}}, {{
       36, 14.5, 0}, {36, 10.5, 0}}, {{37, 14.5, 0}, {37, 10.5, 0}}, {{
       38, 14.5, 0}, {38, 10.5, 0}}, {{39, 14.5, 0}, {39, 10.5, 0}}, {{
       40, 14.5, 0}, {40, 10.5, 0}}, {{41, 14.5, 0}, {41, 10.5, 0}}, {{
       42, 14.5, 0}, {42, 10.5, 0}}, {{43, 14.5, 0}, {43, 10.5, 0}}, {{
       44, 14.5, 0}, {44, 10.5, 0}}, {{45, 14.5, 0}, {45, 10.5, 0}}, {{
       46, 14.5, 0}, {46, 10.5, 0}}, {{47, 14.5, 0}, {47, 10.5, 0}}, {{
       48, 14.5, 0}, {48, 10.5, 0}}, {{49, 14.5, 0}, {49, 10.5, 0}}, {{
       50, 14.5, 0}, {50, 10.5, 0}}, {{51, 14.5, 0}, {51, 10.5, 0}}, {{
       52, 14.5, 0}, {52, 10.5, 0}}, {{53, 14.5, 0}, {53, 10.5, 0}}, {{
       54, 14.5, 0}, {54, 10.5, 0}}, {{55, 14.5, 0}, {55, 10.5, 0}}, {{
       56, 14.5, 0}, {56, 10.5, 0}}, {{57, 14.5, 0}, {57, 10.5, 0}}, {{
       58, 14.5, 0}, {58, 10.5, 0}}, {{59, 14.5, 0}, {59, 10.5, 0}}, {{
       60, 14.5, 0}, {60, 10.5, 0}}, {{61, 14.5, 0}, {61, 10.5, 0}}, {{
       62, 14.5, 0}, {62, 10.5, 0}}, {{63, 14.5, 0}, {63, 10.5, 0}}, {{
       64, 14.5, 0}, {64, 10.5, 0}}, {{1, 10.5, 0}, {1, 6.5, 0}}, {{
       2, 10.5, 0}, {2, 6.5, 0}}, {{3, 10.5, 0}, {3, 6.5, 0}}, {{
       4, 10.5, 0}, {4, 6.5, 0}}, {{5, 10.5, 0}, {5, 6.5, 0}}, {{
       6, 10.5, 0}, {6, 6.5, 0}}, {{7, 10.5, 0}, {7, 6.5, 0}}, {{
       8, 10.5, 0}, {8, 6.5, 0}}, {{9, 10.5, 0}, {9, 6.5, 0}}, {{
       10, 10.5, 0}, {10, 6.5, 0}}, {{11, 10.5, 0}, {11, 6.5, 0}}, {{
       12, 10.5, 0}, {12, 6.5, 0}}, {{13, 10.5, 0}, {13, 6.5, 0}}, {{
       14, 10.5, 0}, {14, 6.5, 0}}, {{15, 10.5, 0}, {15, 6.5, 0}}, {{
       16, 10.5, 0}, {16, 6.5, 0}}, {{17, 10.5, 0}, {17, 6.5, 0}}, {{
       18, 10.5, 0}, {18, 6.5, 0}}, {{19, 10.5, 0}, {19, 6.5, 0}}, {{
       20, 10.5, 0}, {20, 6.5, 0}}, {{21, 10.5, 0}, {21, 6.5, 0}}, {{
       22, 10.5, 0}, {22, 6.5, 0}}, {{23, 10.5, 0}, {23, 6.5, 0}}, {{
       24, 10.5, 0}, {24, 6.5, 0}}, {{25, 10.5, 0}, {25, 6.5, 0}}, {{
       26, 10.5, 0}, {26, 6.5, 0}}, {{27, 10.5, 0}, {27, 6.5, 0}}, {{
       28, 10.5, 0}, {28, 6.5, 0}}, {{29, 10.5, 0}, {29, 6.5, 0}}, {{
       30, 10.5, 0}, {30, 6.5, 0}}, {{31, 10.5, 0}, {31, 6.5, 0}}, {{
       32, 10.5, 0}, {32, 6.5, 0}}, {{33, 10.5, 0}, {33, 6.5, 0}}, {{
       34, 10.5, 0}, {34, 6.5, 0}}, {{35, 10.5, 0}, {35, 6.5, 0}}, {{
       36, 10.5, 0}, {36, 6.5, 0}}, {{37, 10.5, 0}, {37, 6.5, 0}}, {{
       38, 10.5, 0}, {38, 6.5, 0}}, {{39, 10.5, 0}, {39, 6.5, 0}}, {{
       40, 10.5, 0}, {40, 6.5, 0}}, {{41, 10.5, 0}, {41, 6.5, 0}}, {{
       42, 10.5, 0}, {42, 6.5, 0}}, {{43, 10.5, 0}, {43, 6.5, 0}}, {{
       44, 10.5, 0}, {44, 6.5, 0}}, {{45, 10.5, 0}, {45, 6.5, 0}}, {{
       46, 10.5, 0}, {46, 6.5, 0}}, {{47, 10.5, 0}, {47, 6.5, 0}}, {{
       48, 10.5, 0}, {48, 6.5, 0}}, {{49, 10.5, 0}, {49, 6.5, 0}}, {{
       50, 10.5, 0}, {50, 6.5, 0}}, {{51, 10.5, 0}, {51, 6.5, 0}}, {{
       52, 10.5, 0}, {52, 6.5, 0}}, {{53, 10.5, 0}, {53, 6.5, 0}}, {{
       54, 10.5, 0}, {54, 6.5, 0}}, {{55, 10.5, 0}, {55, 6.5, 0}}, {{
       56, 10.5, 0}, {56, 6.5, 0}}, {{57, 10.5, 0}, {57, 6.5, 0}}, {{
       58, 10.5, 0}, {58, 6.5, 0}}, {{59, 10.5, 0}, {59, 6.5, 0}}, {{
       60, 10.5, 0}, {60, 6.5, 0}}, {{61, 10.5, 0}, {61, 6.5, 0}}, {{
       62, 10.5, 0}, {62, 6.5, 0}}, {{63, 10.5, 0}, {63, 6.5, 0}}, {{
       64, 10.5, 0}, {64, 6.5, 0}}, {{1, 6.5, 0}, {1, 2.5, 0}}, {{
       2, 6.5, 0}, {2, 2.5, 0}}, {{3, 6.5, 0}, {3, 2.5, 0}}, {{4, 6.5, 0}, {
       4, 2.5, 0}}, {{5, 6.5, 0}, {5, 2.5, 0}}, {{6, 6.5, 0}, {6, 2.5, 0}}, {{
       7, 6.5, 0}, {7, 2.5, 0}}, {{8, 6.5, 0}, {8, 2.5, 0}}, {{9, 6.5, 0}, {
       9, 2.5, 0}}, {{10, 6.5, 0}, {10, 2.5, 0}}, {{11, 6.5, 0}, {
       11, 2.5, 0}}, {{12, 6.5, 0}, {12, 2.5, 0}}, {{13, 6.5, 0}, {
       13, 2.5, 0}}, {{14, 6.5, 0}, {14, 2.5, 0}}, {{15, 6.5, 0}, {
       15, 2.5, 0}}, {{16, 6.5, 0}, {16, 2.5, 0}}, {{17, 6.5, 0}, {
       17, 2.5, 0}}, {{18, 6.5, 0}, {18, 2.5, 0}}, {{19, 6.5, 0}, {
       19, 2.5, 0}}, {{20, 6.5, 0}, {20, 2.5, 0}}, {{21, 6.5, 0}, {
       21, 2.5, 0}}, {{22, 6.5, 0}, {22, 2.5, 0}}, {{23, 6.5, 0}, {
       23, 2.5, 0}}, {{24, 6.5, 0}, {24, 2.5, 0}}, {{25, 6.5, 0}, {
       25, 2.5, 0}}, {{26, 6.5, 0}, {26, 2.5, 0}}, {{27, 6.5, 0}, {
       27, 2.5, 0}}, {{28, 6.5, 0}, {28, 2.5, 0}}, {{29, 6.5, 0}, {
       29, 2.5, 0}}, {{30, 6.5, 0}, {30, 2.5, 0}}, {{31, 6.5, 0}, {
       31, 2.5, 0}}, {{32, 6.5, 0}, {32, 2.5, 0}}, {{33, 6.5, 0}, {
       33, 2.5, 0}}, {{34, 6.5, 0}, {34, 2.5, 0}}, {{35, 6.5, 0}, {
       35, 2.5, 0}}, {{36, 6.5, 0}, {36, 2.5, 0}}, {{37, 6.5, 0}, {
       37, 2.5, 0}}, {{38, 6.5, 0}, {38, 2.5, 0}}, {{39, 6.5, 0}, {
       39, 2.5, 0}}, {{40, 6.5, 0}, {40, 2.5, 0}}, {{41, 6.5, 0}, {
       41, 2.5, 0}}, {{42, 6.5, 0}, {42, 2.5, 0}}, {{43, 6.5, 0}, {
       43, 2.5, 0}}, {{44, 6.5, 0}, {44, 2.5, 0}}, {{45, 6.5, 0}, {
       45, 2.5, 0}}, {{46, 6.5, 0}, {46, 2.5, 0}}, {{47, 6.5, 0}, {
       47, 2.5, 0}}, {{48, 6.5, 0}, {48, 2.5, 0}}, {{49, 6.5, 0}, {
       49, 2.5, 0}}, {{50, 6.5, 0}, {50, 2.5, 0}}, {{51, 6.5, 0}, {
       51, 2.5, 0}}, {{52, 6.5, 0}, {52, 2.5, 0}}, {{53, 6.5, 0}, {
       53, 2.5, 0}}, {{54, 6.5, 0}, {54, 2.5, 0}}, {{55, 6.5, 0}, {
       55, 2.5, 0}}, {{56, 6.5, 0}, {56, 2.5, 0}}, {{57, 6.5, 0}, {
       57, 2.5, 0}}, {{58, 6.5, 0}, {58, 2.5, 0}}, {{59, 6.5, 0}, {
       59, 2.5, 0}}, {{60, 6.5, 0}, {60, 2.5, 0}}, {{61, 6.5, 0}, {
       61, 2.5, 0}}, {{62, 6.5, 0}, {62, 2.5, 0}}, {{63, 6.5, 0}, {
       63, 2.5, 0}}, {{64, 6.5, 0}, {64, 2.5, 0}}}, 0.08]}, 
   {RGBColor[0, 1, 0], 
    CylinderBox[{{{1, 62.5, 0}, {2.5, 64, 2}}, {{1, 62.5, 0}, {
       2.5, 63, 2}}, {{1, 62.5, 0}, {2.5, 62, 2}}, {{1, 62.5, 0}, {
       2.5, 61, 2}}, {{2, 62.5, 0}, {2.5, 64, 2}}, {{2, 62.5, 0}, {
       2.5, 63, 2}}, {{2, 62.5, 0}, {2.5, 62, 2}}, {{2, 62.5, 0}, {
       2.5, 61, 2}}, {{3, 62.5, 0}, {2.5, 64, 2}}, {{3, 62.5, 0}, {
       2.5, 63, 2}}, {{3, 62.5, 0}, {2.5, 62, 2}}, {{3, 62.5, 0}, {
       2.5, 61, 2}}, {{4, 62.5, 0}, {2.5, 64, 2}}, {{4, 62.5, 0}, {
       2.5, 63, 2}}, {{4, 62.5, 0}, {2.5, 62, 2}}, {{4, 62.5, 0}, {
       2.5, 61, 2}}, {{5, 62.5, 0}, {6.5, 64, 2}}, {{5, 62.5, 0}, {
       6.5, 63, 2}}, {{5, 62.5, 0}, {6.5, 62, 2}}, {{5, 62.5, 0}, {
       6.5, 61, 2}}, {{6, 62.5, 0}, {6.5, 64, 2}}, {{6, 62.5, 0}, {
       6.5, 63, 2}}, {{6, 62.5, 0}, {6.5, 62, 2}}, {{6, 62.5, 0}, {
       6.5, 61, 2}}, {{7, 62.5, 0}, {6.5, 64, 2}}, {{7, 62.5, 0}, {
       6.5, 63, 2}}, {{7, 62.5, 0}, {6.5, 62, 2}}, {{7, 62.5, 0}, {
       6.5, 61, 2}}, {{8, 62.5, 0}, {6.5, 64, 2}}, {{8, 62.5, 0}, {
       6.5, 63, 2}}, {{8, 62.5, 0}, {6.5, 62, 2}}, {{8, 62.5, 0}, {
       6.5, 61, 2}}, {{9, 62.5, 0}, {10.5, 64, 2}}, {{9, 62.5, 0}, {
       10.5, 63, 2}}, {{9, 62.5, 0}, {10.5, 62, 2}}, {{9, 62.5, 0}, {
       10.5, 61, 2}}, {{10, 62.5, 0}, {10.5, 64, 2}}, {{10, 62.5, 0}, {
       10.5, 63, 2}}, {{10, 62.5, 0}, {10.5, 62, 2}}, {{10, 62.5, 0}, {
       10.5, 61, 2}}, {{11, 62.5, 0}, {10.5, 64, 2}}, {{11, 62.5, 0}, {
       10.5, 63, 2}}, {{11, 62.5, 0}, {10.5, 62, 2}}, {{11, 62.5, 0}, {
       10.5, 61, 2}}, {{12, 62.5, 0}, {10.5, 64, 2}}, {{12, 62.5, 0}, {
       10.5, 63, 2}}, {{12, 62.5, 0}, {10.5, 62, 2}}, {{12, 62.5, 0}, {
       10.5, 61, 2}}, {{13, 62.5, 0}, {14.5, 64, 2}}, {{13, 62.5, 0}, {
       14.5, 63, 2}}, {{13, 62.5, 0}, {14.5, 62, 2}}, {{13, 62.5, 0}, {
       14.5, 61, 2}}, {{14, 62.5, 0}, {14.5, 64, 2}}, {{14, 62.5, 0}, {
       14.5, 63, 2}}, {{14, 62.5, 0}, {14.5, 62, 2}}, {{14, 62.5, 0}, {
       14.5, 61, 2}}, {{15, 62.5, 0}, {14.5, 64, 2}}, {{15, 62.5, 0}, {
       14.5, 63, 2}}, {{15, 62.5, 0}, {14.5, 62, 2}}, {{15, 62.5, 0}, {
       14.5, 61, 2}}, {{16, 62.5, 0}, {14.5, 64, 2}}, {{16, 62.5, 0}, {
       14.5, 63, 2}}, {{16, 62.5, 0}, {14.5, 62, 2}}, {{16, 62.5, 0}, {
       14.5, 61, 2}}, {{17, 62.5, 0}, {18.5, 64, 2}}, {{17, 62.5, 0}, {
       18.5, 63, 2}}, {{17, 62.5, 0}, {18.5, 62, 2}}, {{17, 62.5, 0}, {
       18.5, 61, 2}}, {{18, 62.5, 0}, {18.5, 64, 2}}, {{18, 62.5, 0}, {
       18.5, 63, 2}}, {{18, 62.5, 0}, {18.5, 62, 2}}, {{18, 62.5, 0}, {
       18.5, 61, 2}}, {{19, 62.5, 0}, {18.5, 64, 2}}, {{19, 62.5, 0}, {
       18.5, 63, 2}}, {{19, 62.5, 0}, {18.5, 62, 2}}, {{19, 62.5, 0}, {
       18.5, 61, 2}}, {{20, 62.5, 0}, {18.5, 64, 2}}, {{20, 62.5, 0}, {
       18.5, 63, 2}}, {{20, 62.5, 0}, {18.5, 62, 2}}, {{20, 62.5, 0}, {
       18.5, 61, 2}}, {{21, 62.5, 0}, {22.5, 64, 2}}, {{21, 62.5, 0}, {
       22.5, 63, 2}}, {{21, 62.5, 0}, {22.5, 62, 2}}, {{21, 62.5, 0}, {
       22.5, 61, 2}}, {{22, 62.5, 0}, {22.5, 64, 2}}, {{22, 62.5, 0}, {
       22.5, 63, 2}}, {{22, 62.5, 0}, {22.5, 62, 2}}, {{22, 62.5, 0}, {
       22.5, 61, 2}}, {{23, 62.5, 0}, {22.5, 64, 2}}, {{23, 62.5, 0}, {
       22.5, 63, 2}}, {{23, 62.5, 0}, {22.5, 62, 2}}, {{23, 62.5, 0}, {
       22.5, 61, 2}}, {{24, 62.5, 0}, {22.5, 64, 2}}, {{24, 62.5, 0}, {
       22.5, 63, 2}}, {{24, 62.5, 0}, {22.5, 62, 2}}, {{24, 62.5, 0}, {
       22.5, 61, 2}}, {{25, 62.5, 0}, {26.5, 64, 2}}, {{25, 62.5, 0}, {
       26.5, 63, 2}}, {{25, 62.5, 0}, {26.5, 62, 2}}, {{25, 62.5, 0}, {
       26.5, 61, 2}}, {{26, 62.5, 0}, {26.5, 64, 2}}, {{26, 62.5, 0}, {
       26.5, 63, 2}}, {{26, 62.5, 0}, {26.5, 62, 2}}, {{26, 62.5, 0}, {
       26.5, 61, 2}}, {{27, 62.5, 0}, {26.5, 64, 2}}, {{27, 62.5, 0}, {
       26.5, 63, 2}}, {{27, 62.5, 0}, {26.5, 62, 2}}, {{27, 62.5, 0}, {
       26.5, 61, 2}}, {{28, 62.5, 0}, {26.5, 64, 2}}, {{28, 62.5, 0}, {
       26.5, 63, 2}}, {{28, 62.5, 0}, {26.5, 62, 2}}, {{28, 62.5, 0}, {
       26.5, 61, 2}}, {{29, 62.5, 0}, {30.5, 64, 2}}, {{29, 62.5, 0}, {
       30.5, 63, 2}}, {{29, 62.5, 0}, {30.5, 62, 2}}, {{29, 62.5, 0}, {
       30.5, 61, 2}}, {{30, 62.5, 0}, {30.5, 64, 2}}, {{30, 62.5, 0}, {
       30.5, 63, 2}}, {{30, 62.5, 0}, {30.5, 62, 2}}, {{30, 62.5, 0}, {
       30.5, 61, 2}}, {{31, 62.5, 0}, {30.5, 64, 2}}, {{31, 62.5, 0}, {
       30.5, 63, 2}}, {{31, 62.5, 0}, {30.5, 62, 2}}, {{31, 62.5, 0}, {
       30.5, 61, 2}}, {{32, 62.5, 0}, {30.5, 64, 2}}, {{32, 62.5, 0}, {
       30.5, 63, 2}}, {{32, 62.5, 0}, {30.5, 62, 2}}, {{32, 62.5, 0}, {
       30.5, 61, 2}}, {{33, 62.5, 0}, {34.5, 64, 2}}, {{33, 62.5, 0}, {
       34.5, 63, 2}}, {{33, 62.5, 0}, {34.5, 62, 2}}, {{33, 62.5, 0}, {
       34.5, 61, 2}}, {{34, 62.5, 0}, {34.5, 64, 2}}, {{34, 62.5, 0}, {
       34.5, 63, 2}}, {{34, 62.5, 0}, {34.5, 62, 2}}, {{34, 62.5, 0}, {
       34.5, 61, 2}}, {{35, 62.5, 0}, {34.5, 64, 2}}, {{35, 62.5, 0}, {
       34.5, 63, 2}}, {{35, 62.5, 0}, {34.5, 62, 2}}, {{35, 62.5, 0}, {
       34.5, 61, 2}}, {{36, 62.5, 0}, {34.5, 64, 2}}, {{36, 62.5, 0}, {
       34.5, 63, 2}}, {{36, 62.5, 0}, {34.5, 62, 2}}, {{36, 62.5, 0}, {
       34.5, 61, 2}}, {{37, 62.5, 0}, {38.5, 64, 2}}, {{37, 62.5, 0}, {
       38.5, 63, 2}}, {{37, 62.5, 0}, {38.5, 62, 2}}, {{37, 62.5, 0}, {
       38.5, 61, 2}}, {{38, 62.5, 0}, {38.5, 64, 2}}, {{38, 62.5, 0}, {
       38.5, 63, 2}}, {{38, 62.5, 0}, {38.5, 62, 2}}, {{38, 62.5, 0}, {
       38.5, 61, 2}}, {{39, 62.5, 0}, {38.5, 64, 2}}, {{39, 62.5, 0}, {
       38.5, 63, 2}}, {{39, 62.5, 0}, {38.5, 62, 2}}, {{39, 62.5, 0}, {
       38.5, 61, 2}}, {{40, 62.5, 0}, {38.5, 64, 2}}, {{40, 62.5, 0}, {
       38.5, 63, 2}}, {{40, 62.5, 0}, {38.5, 62, 2}}, {{40, 62.5, 0}, {
       38.5, 61, 2}}, {{41, 62.5, 0}, {42.5, 64, 2}}, {{41, 62.5, 0}, {
       42.5, 63, 2}}, {{41, 62.5, 0}, {42.5, 62, 2}}, {{41, 62.5, 0}, {
       42.5, 61, 2}}, {{42, 62.5, 0}, {42.5, 64, 2}}, {{42, 62.5, 0}, {
       42.5, 63, 2}}, {{42, 62.5, 0}, {42.5, 62, 2}}, {{42, 62.5, 0}, {
       42.5, 61, 2}}, {{43, 62.5, 0}, {42.5, 64, 2}}, {{43, 62.5, 0}, {
       42.5, 63, 2}}, {{43, 62.5, 0}, {42.5, 62, 2}}, {{43, 62.5, 0}, {
       42.5, 61, 2}}, {{44, 62.5, 0}, {42.5, 64, 2}}, {{44, 62.5, 0}, {
       42.5, 63, 2}}, {{44, 62.5, 0}, {42.5, 62, 2}}, {{44, 62.5, 0}, {
       42.5, 61, 2}}, {{45, 62.5, 0}, {46.5, 64, 2}}, {{45, 62.5, 0}, {
       46.5, 63, 2}}, {{45, 62.5, 0}, {46.5, 62, 2}}, {{45, 62.5, 0}, {
       46.5, 61, 2}}, {{46, 62.5, 0}, {46.5, 64, 2}}, {{46, 62.5, 0}, {
       46.5, 63, 2}}, {{46, 62.5, 0}, {46.5, 62, 2}}, {{46, 62.5, 0}, {
       46.5, 61, 2}}, {{47, 62.5, 0}, {46.5, 64, 2}}, {{47, 62.5, 0}, {
       46.5, 63, 2}}, {{47, 62.5, 0}, {46.5, 62, 2}}, {{47, 62.5, 0}, {
       46.5, 61, 2}}, {{48, 62.5, 0}, {46.5, 64, 2}}, {{48, 62.5, 0}, {
       46.5, 63, 2}}, {{48, 62.5, 0}, {46.5, 62, 2}}, {{48, 62.5, 0}, {
       46.5, 61, 2}}, {{49, 62.5, 0}, {50.5, 64, 2}}, {{49, 62.5, 0}, {
       50.5, 63, 2}}, {{49, 62.5, 0}, {50.5, 62, 2}}, {{49, 62.5, 0}, {
       50.5, 61, 2}}, {{50, 62.5, 0}, {50.5, 64, 2}}, {{50, 62.5, 0}, {
       50.5, 63, 2}}, {{50, 62.5, 0}, {50.5, 62, 2}}, {{50, 62.5, 0}, {
       50.5, 61, 2}}, {{51, 62.5, 0}, {50.5, 64, 2}}, {{51, 62.5, 0}, {
       50.5, 63, 2}}, {{51, 62.5, 0}, {50.5, 62, 2}}, {{51, 62.5, 0}, {
       50.5, 61, 2}}, {{52, 62.5, 0}, {50.5, 64, 2}}, {{52, 62.5, 0}, {
       50.5, 63, 2}}, {{52, 62.5, 0}, {50.5, 62, 2}}, {{52, 62.5, 0}, {
       50.5, 61, 2}}, {{53, 62.5, 0}, {54.5, 64, 2}}, {{53, 62.5, 0}, {
       54.5, 63, 2}}, {{53, 62.5, 0}, {54.5, 62, 2}}, {{53, 62.5, 0}, {
       54.5, 61, 2}}, {{54, 62.5, 0}, {54.5, 64, 2}}, {{54, 62.5, 0}, {
       54.5, 63, 2}}, {{54, 62.5, 0}, {54.5, 62, 2}}, {{54, 62.5, 0}, {
       54.5, 61, 2}}, {{55, 62.5, 0}, {54.5, 64, 2}}, {{55, 62.5, 0}, {
       54.5, 63, 2}}, {{55, 62.5, 0}, {54.5, 62, 2}}, {{55, 62.5, 0}, {
       54.5, 61, 2}}, {{56, 62.5, 0}, {54.5, 64, 2}}, {{56, 62.5, 0}, {
       54.5, 63, 2}}, {{56, 62.5, 0}, {54.5, 62, 2}}, {{56, 62.5, 0}, {
       54.5, 61, 2}}, {{57, 62.5, 0}, {58.5, 64, 2}}, {{57, 62.5, 0}, {
       58.5, 63, 2}}, {{57, 62.5, 0}, {58.5, 62, 2}}, {{57, 62.5, 0}, {
       58.5, 61, 2}}, {{58, 62.5, 0}, {58.5, 64, 2}}, {{58, 62.5, 0}, {
       58.5, 63, 2}}, {{58, 62.5, 0}, {58.5, 62, 2}}, {{58, 62.5, 0}, {
       58.5, 61, 2}}, {{59, 62.5, 0}, {58.5, 64, 2}}, {{59, 62.5, 0}, {
       58.5, 63, 2}}, {{59, 62.5, 0}, {58.5, 62, 2}}, {{59, 62.5, 0}, {
       58.5, 61, 2}}, {{60, 62.5, 0}, {58.5, 64, 2}}, {{60, 62.5, 0}, {
       58.5, 63, 2}}, {{60, 62.5, 0}, {58.5, 62, 2}}, {{60, 62.5, 0}, {
       58.5, 61, 2}}, {{61, 62.5, 0}, {62.5, 64, 2}}, {{61, 62.5, 0}, {
       62.5, 63, 2}}, {{61, 62.5, 0}, {62.5, 62, 2}}, {{61, 62.5, 0}, {
       62.5, 61, 2}}, {{62, 62.5, 0}, {62.5, 64, 2}}, {{62, 62.5, 0}, {
       62.5, 63, 2}}, {{62, 62.5, 0}, {62.5, 62, 2}}, {{62, 62.5, 0}, {
       62.5, 61, 2}}, {{63, 62.5, 0}, {62.5, 64, 2}}, {{63, 62.5, 0}, {
       62.5, 63, 2}}, {{63, 62.5, 0}, {62.5, 62, 2}}, {{63, 62.5, 0}, {
       62.5, 61, 2}}, {{64, 62.5, 0}, {62.5, 64, 2}}, {{64, 62.5, 0}, {
       62.5, 63, 2}}, {{64, 62.5, 0}, {62.5, 62, 2}}, {{64, 62.5, 0}, {
       62.5, 61, 2}}, {{1, 58.5, 0}, {2.5, 60, 2}}, {{1, 58.5, 0}, {
       2.5, 59, 2}}, {{1, 58.5, 0}, {2.5, 58, 2}}, {{1, 58.5, 0}, {
       2.5, 57, 2}}, {{2, 58.5, 0}, {2.5, 60, 2}}, {{2, 58.5, 0}, {
       2.5, 59, 2}}, {{2, 58.5, 0}, {2.5, 58, 2}}, {{2, 58.5, 0}, {
       2.5, 57, 2}}, {{3, 58.5, 0}, {2.5, 60, 2}}, {{3, 58.5, 0}, {
       2.5, 59, 2}}, {{3, 58.5, 0}, {2.5, 58, 2}}, {{3, 58.5, 0}, {
       2.5, 57, 2}}, {{4, 58.5, 0}, {2.5, 60, 2}}, {{4, 58.5, 0}, {
       2.5, 59, 2}}, {{4, 58.5, 0}, {2.5, 58, 2}}, {{4, 58.5, 0}, {
       2.5, 57, 2}}, {{5, 58.5, 0}, {6.5, 60, 2}}, {{5, 58.5, 0}, {
       6.5, 59, 2}}, {{5, 58.5, 0}, {6.5, 58, 2}}, {{5, 58.5, 0}, {
       6.5, 57, 2}}, {{6, 58.5, 0}, {6.5, 60, 2}}, {{6, 58.5, 0}, {
       6.5, 59, 2}}, {{6, 58.5, 0}, {6.5, 58, 2}}, {{6, 58.5, 0}, {
       6.5, 57, 2}}, {{7, 58.5, 0}, {6.5, 60, 2}}, {{7, 58.5, 0}, {
       6.5, 59, 2}}, {{7, 58.5, 0}, {6.5, 58, 2}}, {{7, 58.5, 0}, {
       6.5, 57, 2}}, {{8, 58.5, 0}, {6.5, 60, 2}}, {{8, 58.5, 0}, {
       6.5, 59, 2}}, {{8, 58.5, 0}, {6.5, 58, 2}}, {{8, 58.5, 0}, {
       6.5, 57, 2}}, {{9, 58.5, 0}, {10.5, 60, 2}}, {{9, 58.5, 0}, {
       10.5, 59, 2}}, {{9, 58.5, 0}, {10.5, 58, 2}}, {{9, 58.5, 0}, {
       10.5, 57, 2}}, {{10, 58.5, 0}, {10.5, 60, 2}}, {{10, 58.5, 0}, {
       10.5, 59, 2}}, {{10, 58.5, 0}, {10.5, 58, 2}}, {{10, 58.5, 0}, {
       10.5, 57, 2}}, {{11, 58.5, 0}, {10.5, 60, 2}}, {{11, 58.5, 0}, {
       10.5, 59, 2}}, {{11, 58.5, 0}, {10.5, 58, 2}}, {{11, 58.5, 0}, {
       10.5, 57, 2}}, {{12, 58.5, 0}, {10.5, 60, 2}}, {{12, 58.5, 0}, {
       10.5, 59, 2}}, {{12, 58.5, 0}, {10.5, 58, 2}}, {{12, 58.5, 0}, {
       10.5, 57, 2}}, {{13, 58.5, 0}, {14.5, 60, 2}}, {{13, 58.5, 0}, {
       14.5, 59, 2}}, {{13, 58.5, 0}, {14.5, 58, 2}}, {{13, 58.5, 0}, {
       14.5, 57, 2}}, {{14, 58.5, 0}, {14.5, 60, 2}}, {{14, 58.5, 0}, {
       14.5, 59, 2}}, {{14, 58.5, 0}, {14.5, 58, 2}}, {{14, 58.5, 0}, {
       14.5, 57, 2}}, {{15, 58.5, 0}, {14.5, 60, 2}}, {{15, 58.5, 0}, {
       14.5, 59, 2}}, {{15, 58.5, 0}, {14.5, 58, 2}}, {{15, 58.5, 0}, {
       14.5, 57, 2}}, {{16, 58.5, 0}, {14.5, 60, 2}}, {{16, 58.5, 0}, {
       14.5, 59, 2}}, {{16, 58.5, 0}, {14.5, 58, 2}}, {{16, 58.5, 0}, {
       14.5, 57, 2}}, {{17, 58.5, 0}, {18.5, 60, 2}}, {{17, 58.5, 0}, {
       18.5, 59, 2}}, {{17, 58.5, 0}, {18.5, 58, 2}}, {{17, 58.5, 0}, {
       18.5, 57, 2}}, {{18, 58.5, 0}, {18.5, 60, 2}}, {{18, 58.5, 0}, {
       18.5, 59, 2}}, {{18, 58.5, 0}, {18.5, 58, 2}}, {{18, 58.5, 0}, {
       18.5, 57, 2}}, {{19, 58.5, 0}, {18.5, 60, 2}}, {{19, 58.5, 0}, {
       18.5, 59, 2}}, {{19, 58.5, 0}, {18.5, 58, 2}}, {{19, 58.5, 0}, {
       18.5, 57, 2}}, {{20, 58.5, 0}, {18.5, 60, 2}}, {{20, 58.5, 0}, {
       18.5, 59, 2}}, {{20, 58.5, 0}, {18.5, 58, 2}}, {{20, 58.5, 0}, {
       18.5, 57, 2}}, {{21, 58.5, 0}, {22.5, 60, 2}}, {{21, 58.5, 0}, {
       22.5, 59, 2}}, {{21, 58.5, 0}, {22.5, 58, 2}}, {{21, 58.5, 0}, {
       22.5, 57, 2}}, {{22, 58.5, 0}, {22.5, 60, 2}}, {{22, 58.5, 0}, {
       22.5, 59, 2}}, {{22, 58.5, 0}, {22.5, 58, 2}}, {{22, 58.5, 0}, {
       22.5, 57, 2}}, {{23, 58.5, 0}, {22.5, 60, 2}}, {{23, 58.5, 0}, {
       22.5, 59, 2}}, {{23, 58.5, 0}, {22.5, 58, 2}}, {{23, 58.5, 0}, {
       22.5, 57, 2}}, {{24, 58.5, 0}, {22.5, 60, 2}}, {{24, 58.5, 0}, {
       22.5, 59, 2}}, {{24, 58.5, 0}, {22.5, 58, 2}}, {{24, 58.5, 0}, {
       22.5, 57, 2}}, {{25, 58.5, 0}, {26.5, 60, 2}}, {{25, 58.5, 0}, {
       26.5, 59, 2}}, {{25, 58.5, 0}, {26.5, 58, 2}}, {{25, 58.5, 0}, {
       26.5, 57, 2}}, {{26, 58.5, 0}, {26.5, 60, 2}}, {{26, 58.5, 0}, {
       26.5, 59, 2}}, {{26, 58.5, 0}, {26.5, 58, 2}}, {{26, 58.5, 0}, {
       26.5, 57, 2}}, {{27, 58.5, 0}, {26.5, 60, 2}}, {{27, 58.5, 0}, {
       26.5, 59, 2}}, {{27, 58.5, 0}, {26.5, 58, 2}}, {{27, 58.5, 0}, {
       26.5, 57, 2}}, {{28, 58.5, 0}, {26.5, 60, 2}}, {{28, 58.5, 0}, {
       26.5, 59, 2}}, {{28, 58.5, 0}, {26.5, 58, 2}}, {{28, 58.5, 0}, {
       26.5, 57, 2}}, {{29, 58.5, 0}, {30.5, 60, 2}}, {{29, 58.5, 0}, {
       30.5, 59, 2}}, {{29, 58.5, 0}, {30.5, 58, 2}}, {{29, 58.5, 0}, {
       30.5, 57, 2}}, {{30, 58.5, 0}, {30.5, 60, 2}}, {{30, 58.5, 0}, {
       30.5, 59, 2}}, {{30, 58.5, 0}, {30.5, 58, 2}}, {{30, 58.5, 0}, {
       30.5, 57, 2}}, {{31, 58.5, 0}, {30.5, 60, 2}}, {{31, 58.5, 0}, {
       30.5, 59, 2}}, {{31, 58.5, 0}, {30.5, 58, 2}}, {{31, 58.5, 0}, {
       30.5, 57, 2}}, {{32, 58.5, 0}, {30.5, 60, 2}}, {{32, 58.5, 0}, {
       30.5, 59, 2}}, {{32, 58.5, 0}, {30.5, 58, 2}}, {{32, 58.5, 0}, {
       30.5, 57, 2}}, {{33, 58.5, 0}, {34.5, 60, 2}}, {{33, 58.5, 0}, {
       34.5, 59, 2}}, {{33, 58.5, 0}, {34.5, 58, 2}}, {{33, 58.5, 0}, {
       34.5, 57, 2}}, {{34, 58.5, 0}, {34.5, 60, 2}}, {{34, 58.5, 0}, {
       34.5, 59, 2}}, {{34, 58.5, 0}, {34.5, 58, 2}}, {{34, 58.5, 0}, {
       34.5, 57, 2}}, {{35, 58.5, 0}, {34.5, 60, 2}}, {{35, 58.5, 0}, {
       34.5, 59, 2}}, {{35, 58.5, 0}, {34.5, 58, 2}}, {{35, 58.5, 0}, {
       34.5, 57, 2}}, {{36, 58.5, 0}, {34.5, 60, 2}}, {{36, 58.5, 0}, {
       34.5, 59, 2}}, {{36, 58.5, 0}, {34.5, 58, 2}}, {{36, 58.5, 0}, {
       34.5, 57, 2}}, {{37, 58.5, 0}, {38.5, 60, 2}}, {{37, 58.5, 0}, {
       38.5, 59, 2}}, {{37, 58.5, 0}, {38.5, 58, 2}}, {{37, 58.5, 0}, {
       38.5, 57, 2}}, {{38, 58.5, 0}, {38.5, 60, 2}}, {{38, 58.5, 0}, {
       38.5, 59, 2}}, {{38, 58.5, 0}, {38.5, 58, 2}}, {{38, 58.5, 0}, {
       38.5, 57, 2}}, {{39, 58.5, 0}, {38.5, 60, 2}}, {{39, 58.5, 0}, {
       38.5, 59, 2}}, {{39, 58.5, 0}, {38.5, 58, 2}}, {{39, 58.5, 0}, {
       38.5, 57, 2}}, {{40, 58.5, 0}, {38.5, 60, 2}}, {{40, 58.5, 0}, {
       38.5, 59, 2}}, {{40, 58.5, 0}, {38.5, 58, 2}}, {{40, 58.5, 0}, {
       38.5, 57, 2}}, {{41, 58.5, 0}, {42.5, 60, 2}}, {{41, 58.5, 0}, {
       42.5, 59, 2}}, {{41, 58.5, 0}, {42.5, 58, 2}}, {{41, 58.5, 0}, {
       42.5, 57, 2}}, {{42, 58.5, 0}, {42.5, 60, 2}}, {{42, 58.5, 0}, {
       42.5, 59, 2}}, {{42, 58.5, 0}, {42.5, 58, 2}}, {{42, 58.5, 0}, {
       42.5, 57, 2}}, {{43, 58.5, 0}, {42.5, 60, 2}}, {{43, 58.5, 0}, {
       42.5, 59, 2}}, {{43, 58.5, 0}, {42.5, 58, 2}}, {{43, 58.5, 0}, {
       42.5, 57, 2}}, {{44, 58.5, 0}, {42.5, 60, 2}}, {{44, 58.5, 0}, {
       42.5, 59, 2}}, {{44, 58.5, 0}, {42.5, 58, 2}}, {{44, 58.5, 0}, {
       42.5, 57, 2}}, {{45, 58.5, 0}, {46.5, 60, 2}}, {{45, 58.5, 0}, {
       46.5, 59, 2}}, {{45, 58.5, 0}, {46.5, 58, 2}}, {{45, 58.5, 0}, {
       46.5, 57, 2}}, {{46, 58.5, 0}, {46.5, 60, 2}}, {{46, 58.5, 0}, {
       46.5, 59, 2}}, {{46, 58.5, 0}, {46.5, 58, 2}}, {{46, 58.5, 0}, {
       46.5, 57, 2}}, {{47, 58.5, 0}, {46.5, 60, 2}}, {{47, 58.5, 0}, {
       46.5, 59, 2}}, {{47, 58.5, 0}, {46.5, 58, 2}}, {{47, 58.5, 0}, {
       46.5, 57, 2}}, {{48, 58.5, 0}, {46.5, 60, 2}}, {{48, 58.5, 0}, {
       46.5, 59, 2}}, {{48, 58.5, 0}, {46.5, 58, 2}}, {{48, 58.5, 0}, {
       46.5, 57, 2}}, {{49, 58.5, 0}, {50.5, 60, 2}}, {{49, 58.5, 0}, {
       50.5, 59, 2}}, {{49, 58.5, 0}, {50.5, 58, 2}}, {{49, 58.5, 0}, {
       50.5, 57, 2}}, {{50, 58.5, 0}, {50.5, 60, 2}}, {{50, 58.5, 0}, {
       50.5, 59, 2}}, {{50, 58.5, 0}, {50.5, 58, 2}}, {{50, 58.5, 0}, {
       50.5, 57, 2}}, {{51, 58.5, 0}, {50.5, 60, 2}}, {{51, 58.5, 0}, {
       50.5, 59, 2}}, {{51, 58.5, 0}, {50.5, 58, 2}}, {{51, 58.5, 0}, {
       50.5, 57, 2}}, {{52, 58.5, 0}, {50.5, 60, 2}}, {{52, 58.5, 0}, {
       50.5, 59, 2}}, {{52, 58.5, 0}, {50.5, 58, 2}}, {{52, 58.5, 0}, {
       50.5, 57, 2}}, {{53, 58.5, 0}, {54.5, 60, 2}}, {{53, 58.5, 0}, {
       54.5, 59, 2}}, {{53, 58.5, 0}, {54.5, 58, 2}}, {{53, 58.5, 0}, {
       54.5, 57, 2}}, {{54, 58.5, 0}, {54.5, 60, 2}}, {{54, 58.5, 0}, {
       54.5, 59, 2}}, {{54, 58.5, 0}, {54.5, 58, 2}}, {{54, 58.5, 0}, {
       54.5, 57, 2}}, {{55, 58.5, 0}, {54.5, 60, 2}}, {{55, 58.5, 0}, {
       54.5, 59, 2}}, {{55, 58.5, 0}, {54.5, 58, 2}}, {{55, 58.5, 0}, {
       54.5, 57, 2}}, {{56, 58.5, 0}, {54.5, 60, 2}}, {{56, 58.5, 0}, {
       54.5, 59, 2}}, {{56, 58.5, 0}, {54.5, 58, 2}}, {{56, 58.5, 0}, {
       54.5, 57, 2}}, {{57, 58.5, 0}, {58.5, 60, 2}}, {{57, 58.5, 0}, {
       58.5, 59, 2}}, {{57, 58.5, 0}, {58.5, 58, 2}}, {{57, 58.5, 0}, {
       58.5, 57, 2}}, {{58, 58.5, 0}, {58.5, 60, 2}}, {{58, 58.5, 0}, {
       58.5, 59, 2}}, {{58, 58.5, 0}, {58.5, 58, 2}}, {{58, 58.5, 0}, {
       58.5, 57, 2}}, {{59, 58.5, 0}, {58.5, 60, 2}}, {{59, 58.5, 0}, {
       58.5, 59, 2}}, {{59, 58.5, 0}, {58.5, 58, 2}}, {{59, 58.5, 0}, {
       58.5, 57, 2}}, {{60, 58.5, 0}, {58.5, 60, 2}}, {{60, 58.5, 0}, {
       58.5, 59, 2}}, {{60, 58.5, 0}, {58.5, 58, 2}}, {{60, 58.5, 0}, {
       58.5, 57, 2}}, {{61, 58.5, 0}, {62.5, 60, 2}}, {{61, 58.5, 0}, {
       62.5, 59, 2}}, {{61, 58.5, 0}, {62.5, 58, 2}}, {{61, 58.5, 0}, {
       62.5, 57, 2}}, {{62, 58.5, 0}, {62.5, 60, 2}}, {{62, 58.5, 0}, {
       62.5, 59, 2}}, {{62, 58.5, 0}, {62.5, 58, 2}}, {{62, 58.5, 0}, {
       62.5, 57, 2}}, {{63, 58.5, 0}, {62.5, 60, 2}}, {{63, 58.5, 0}, {
       62.5, 59, 2}}, {{63, 58.5, 0}, {62.5, 58, 2}}, {{63, 58.5, 0}, {
       62.5, 57, 2}}, {{64, 58.5, 0}, {62.5, 60, 2}}, {{64, 58.5, 0}, {
       62.5, 59, 2}}, {{64, 58.5, 0}, {62.5, 58, 2}}, {{64, 58.5, 0}, {
       62.5, 57, 2}}, {{1, 54.5, 0}, {2.5, 56, 2}}, {{1, 54.5, 0}, {
       2.5, 55, 2}}, {{1, 54.5, 0}, {2.5, 54, 2}}, {{1, 54.5, 0}, {
       2.5, 53, 2}}, {{2, 54.5, 0}, {2.5, 56, 2}}, {{2, 54.5, 0}, {
       2.5, 55, 2}}, {{2, 54.5, 0}, {2.5, 54, 2}}, {{2, 54.5, 0}, {
       2.5, 53, 2}}, {{3, 54.5, 0}, {2.5, 56, 2}}, {{3, 54.5, 0}, {
       2.5, 55, 2}}, {{3, 54.5, 0}, {2.5, 54, 2}}, {{3, 54.5, 0}, {
       2.5, 53, 2}}, {{4, 54.5, 0}, {2.5, 56, 2}}, {{4, 54.5, 0}, {
       2.5, 55, 2}}, {{4, 54.5, 0}, {2.5, 54, 2}}, {{4, 54.5, 0}, {
       2.5, 53, 2}}, {{5, 54.5, 0}, {6.5, 56, 2}}, {{5, 54.5, 0}, {
       6.5, 55, 2}}, {{5, 54.5, 0}, {6.5, 54, 2}}, {{5, 54.5, 0}, {
       6.5, 53, 2}}, {{6, 54.5, 0}, {6.5, 56, 2}}, {{6, 54.5, 0}, {
       6.5, 55, 2}}, {{6, 54.5, 0}, {6.5, 54, 2}}, {{6, 54.5, 0}, {
       6.5, 53, 2}}, {{7, 54.5, 0}, {6.5, 56, 2}}, {{7, 54.5, 0}, {
       6.5, 55, 2}}, {{7, 54.5, 0}, {6.5, 54, 2}}, {{7, 54.5, 0}, {
       6.5, 53, 2}}, {{8, 54.5, 0}, {6.5, 56, 2}}, {{8, 54.5, 0}, {
       6.5, 55, 2}}, {{8, 54.5, 0}, {6.5, 54, 2}}, {{8, 54.5, 0}, {
       6.5, 53, 2}}, {{9, 54.5, 0}, {10.5, 56, 2}}, {{9, 54.5, 0}, {
       10.5, 55, 2}}, {{9, 54.5, 0}, {10.5, 54, 2}}, {{9, 54.5, 0}, {
       10.5, 53, 2}}, {{10, 54.5, 0}, {10.5, 56, 2}}, {{10, 54.5, 0}, {
       10.5, 55, 2}}, {{10, 54.5, 0}, {10.5, 54, 2}}, {{10, 54.5, 0}, {
       10.5, 53, 2}}, {{11, 54.5, 0}, {10.5, 56, 2}}, {{11, 54.5, 0}, {
       10.5, 55, 2}}, {{11, 54.5, 0}, {10.5, 54, 2}}, {{11, 54.5, 0}, {
       10.5, 53, 2}}, {{12, 54.5, 0}, {10.5, 56, 2}}, {{12, 54.5, 0}, {
       10.5, 55, 2}}, {{12, 54.5, 0}, {10.5, 54, 2}}, {{12, 54.5, 0}, {
       10.5, 53, 2}}, {{13, 54.5, 0}, {14.5, 56, 2}}, {{13, 54.5, 0}, {
       14.5, 55, 2}}, {{13, 54.5, 0}, {14.5, 54, 2}}, {{13, 54.5, 0}, {
       14.5, 53, 2}}, {{14, 54.5, 0}, {14.5, 56, 2}}, {{14, 54.5, 0}, {
       14.5, 55, 2}}, {{14, 54.5, 0}, {14.5, 54, 2}}, {{14, 54.5, 0}, {
       14.5, 53, 2}}, {{15, 54.5, 0}, {14.5, 56, 2}}, {{15, 54.5, 0}, {
       14.5, 55, 2}}, {{15, 54.5, 0}, {14.5, 54, 2}}, {{15, 54.5, 0}, {
       14.5, 53, 2}}, {{16, 54.5, 0}, {14.5, 56, 2}}, {{16, 54.5, 0}, {
       14.5, 55, 2}}, {{16, 54.5, 0}, {14.5, 54, 2}}, {{16, 54.5, 0}, {
       14.5, 53, 2}}, {{17, 54.5, 0}, {18.5, 56, 2}}, {{17, 54.5, 0}, {
       18.5, 55, 2}}, {{17, 54.5, 0}, {18.5, 54, 2}}, {{17, 54.5, 0}, {
       18.5, 53, 2}}, {{18, 54.5, 0}, {18.5, 56, 2}}, {{18, 54.5, 0}, {
       18.5, 55, 2}}, {{18, 54.5, 0}, {18.5, 54, 2}}, {{18, 54.5, 0}, {
       18.5, 53, 2}}, {{19, 54.5, 0}, {18.5, 56, 2}}, {{19, 54.5, 0}, {
       18.5, 55, 2}}, {{19, 54.5, 0}, {18.5, 54, 2}}, {{19, 54.5, 0}, {
       18.5, 53, 2}}, {{20, 54.5, 0}, {18.5, 56, 2}}, {{20, 54.5, 0}, {
       18.5, 55, 2}}, {{20, 54.5, 0}, {18.5, 54, 2}}, {{20, 54.5, 0}, {
       18.5, 53, 2}}, {{21, 54.5, 0}, {22.5, 56, 2}}, {{21, 54.5, 0}, {
       22.5, 55, 2}}, {{21, 54.5, 0}, {22.5, 54, 2}}, {{21, 54.5, 0}, {
       22.5, 53, 2}}, {{22, 54.5, 0}, {22.5, 56, 2}}, {{22, 54.5, 0}, {
       22.5, 55, 2}}, {{22, 54.5, 0}, {22.5, 54, 2}}, {{22, 54.5, 0}, {
       22.5, 53, 2}}, {{23, 54.5, 0}, {22.5, 56, 2}}, {{23, 54.5, 0}, {
       22.5, 55, 2}}, {{23, 54.5, 0}, {22.5, 54, 2}}, {{23, 54.5, 0}, {
       22.5, 53, 2}}, {{24, 54.5, 0}, {22.5, 56, 2}}, {{24, 54.5, 0}, {
       22.5, 55, 2}}, {{24, 54.5, 0}, {22.5, 54, 2}}, {{24, 54.5, 0}, {
       22.5, 53, 2}}, {{25, 54.5, 0}, {26.5, 56, 2}}, {{25, 54.5, 0}, {
       26.5, 55, 2}}, {{25, 54.5, 0}, {26.5, 54, 2}}, {{25, 54.5, 0}, {
       26.5, 53, 2}}, {{26, 54.5, 0}, {26.5, 56, 2}}, {{26, 54.5, 0}, {
       26.5, 55, 2}}, {{26, 54.5, 0}, {26.5, 54, 2}}, {{26, 54.5, 0}, {
       26.5, 53, 2}}, {{27, 54.5, 0}, {26.5, 56, 2}}, {{27, 54.5, 0}, {
       26.5, 55, 2}}, {{27, 54.5, 0}, {26.5, 54, 2}}, {{27, 54.5, 0}, {
       26.5, 53, 2}}, {{28, 54.5, 0}, {26.5, 56, 2}}, {{28, 54.5, 0}, {
       26.5, 55, 2}}, {{28, 54.5, 0}, {26.5, 54, 2}}, {{28, 54.5, 0}, {
       26.5, 53, 2}}, {{29, 54.5, 0}, {30.5, 56, 2}}, {{29, 54.5, 0}, {
       30.5, 55, 2}}, {{29, 54.5, 0}, {30.5, 54, 2}}, {{29, 54.5, 0}, {
       30.5, 53, 2}}, {{30, 54.5, 0}, {30.5, 56, 2}}, {{30, 54.5, 0}, {
       30.5, 55, 2}}, {{30, 54.5, 0}, {30.5, 54, 2}}, {{30, 54.5, 0}, {
       30.5, 53, 2}}, {{31, 54.5, 0}, {30.5, 56, 2}}, {{31, 54.5, 0}, {
       30.5, 55, 2}}, {{31, 54.5, 0}, {30.5, 54, 2}}, {{31, 54.5, 0}, {
       30.5, 53, 2}}, {{32, 54.5, 0}, {30.5, 56, 2}}, {{32, 54.5, 0}, {
       30.5, 55, 2}}, {{32, 54.5, 0}, {30.5, 54, 2}}, {{32, 54.5, 0}, {
       30.5, 53, 2}}, {{33, 54.5, 0}, {34.5, 56, 2}}, {{33, 54.5, 0}, {
       34.5, 55, 2}}, {{33, 54.5, 0}, {34.5, 54, 2}}, {{33, 54.5, 0}, {
       34.5, 53, 2}}, {{34, 54.5, 0}, {34.5, 56, 2}}, {{34, 54.5, 0}, {
       34.5, 55, 2}}, {{34, 54.5, 0}, {34.5, 54, 2}}, {{34, 54.5, 0}, {
       34.5, 53, 2}}, {{35, 54.5, 0}, {34.5, 56, 2}}, {{35, 54.5, 0}, {
       34.5, 55, 2}}, {{35, 54.5, 0}, {34.5, 54, 2}}, {{35, 54.5, 0}, {
       34.5, 53, 2}}, {{36, 54.5, 0}, {34.5, 56, 2}}, {{36, 54.5, 0}, {
       34.5, 55, 2}}, {{36, 54.5, 0}, {34.5, 54, 2}}, {{36, 54.5, 0}, {
       34.5, 53, 2}}, {{37, 54.5, 0}, {38.5, 56, 2}}, {{37, 54.5, 0}, {
       38.5, 55, 2}}, {{37, 54.5, 0}, {38.5, 54, 2}}, {{37, 54.5, 0}, {
       38.5, 53, 2}}, {{38, 54.5, 0}, {38.5, 56, 2}}, {{38, 54.5, 0}, {
       38.5, 55, 2}}, {{38, 54.5, 0}, {38.5, 54, 2}}, {{38, 54.5, 0}, {
       38.5, 53, 2}}, {{39, 54.5, 0}, {38.5, 56, 2}}, {{39, 54.5, 0}, {
       38.5, 55, 2}}, {{39, 54.5, 0}, {38.5, 54, 2}}, {{39, 54.5, 0}, {
       38.5, 53, 2}}, {{40, 54.5, 0}, {38.5, 56, 2}}, {{40, 54.5, 0}, {
       38.5, 55, 2}}, {{40, 54.5, 0}, {38.5, 54, 2}}, {{40, 54.5, 0}, {
       38.5, 53, 2}}, {{41, 54.5, 0}, {42.5, 56, 2}}, {{41, 54.5, 0}, {
       42.5, 55, 2}}, {{41, 54.5, 0}, {42.5, 54, 2}}, {{41, 54.5, 0}, {
       42.5, 53, 2}}, {{42, 54.5, 0}, {42.5, 56, 2}}, {{42, 54.5, 0}, {
       42.5, 55, 2}}, {{42, 54.5, 0}, {42.5, 54, 2}}, {{42, 54.5, 0}, {
       42.5, 53, 2}}, {{43, 54.5, 0}, {42.5, 56, 2}}, {{43, 54.5, 0}, {
       42.5, 55, 2}}, {{43, 54.5, 0}, {42.5, 54, 2}}, {{43, 54.5, 0}, {
       42.5, 53, 2}}, {{44, 54.5, 0}, {42.5, 56, 2}}, {{44, 54.5, 0}, {
       42.5, 55, 2}}, {{44, 54.5, 0}, {42.5, 54, 2}}, {{44, 54.5, 0}, {
       42.5, 53, 2}}, {{45, 54.5, 0}, {46.5, 56, 2}}, {{45, 54.5, 0}, {
       46.5, 55, 2}}, {{45, 54.5, 0}, {46.5, 54, 2}}, {{45, 54.5, 0}, {
       46.5, 53, 2}}, {{46, 54.5, 0}, {46.5, 56, 2}}, {{46, 54.5, 0}, {
       46.5, 55, 2}}, {{46, 54.5, 0}, {46.5, 54, 2}}, {{46, 54.5, 0}, {
       46.5, 53, 2}}, {{47, 54.5, 0}, {46.5, 56, 2}}, {{47, 54.5, 0}, {
       46.5, 55, 2}}, {{47, 54.5, 0}, {46.5, 54, 2}}, {{47, 54.5, 0}, {
       46.5, 53, 2}}, {{48, 54.5, 0}, {46.5, 56, 2}}, {{48, 54.5, 0}, {
       46.5, 55, 2}}, {{48, 54.5, 0}, {46.5, 54, 2}}, {{48, 54.5, 0}, {
       46.5, 53, 2}}, {{49, 54.5, 0}, {50.5, 56, 2}}, {{49, 54.5, 0}, {
       50.5, 55, 2}}, {{49, 54.5, 0}, {50.5, 54, 2}}, {{49, 54.5, 0}, {
       50.5, 53, 2}}, {{50, 54.5, 0}, {50.5, 56, 2}}, {{50, 54.5, 0}, {
       50.5, 55, 2}}, {{50, 54.5, 0}, {50.5, 54, 2}}, {{50, 54.5, 0}, {
       50.5, 53, 2}}, {{51, 54.5, 0}, {50.5, 56, 2}}, {{51, 54.5, 0}, {
       50.5, 55, 2}}, {{51, 54.5, 0}, {50.5, 54, 2}}, {{51, 54.5, 0}, {
       50.5, 53, 2}}, {{52, 54.5, 0}, {50.5, 56, 2}}, {{52, 54.5, 0}, {
       50.5, 55, 2}}, {{52, 54.5, 0}, {50.5, 54, 2}}, {{52, 54.5, 0}, {
       50.5, 53, 2}}, {{53, 54.5, 0}, {54.5, 56, 2}}, {{53, 54.5, 0}, {
       54.5, 55, 2}}, {{53, 54.5, 0}, {54.5, 54, 2}}, {{53, 54.5, 0}, {
       54.5, 53, 2}}, {{54, 54.5, 0}, {54.5, 56, 2}}, {{54, 54.5, 0}, {
       54.5, 55, 2}}, {{54, 54.5, 0}, {54.5, 54, 2}}, {{54, 54.5, 0}, {
       54.5, 53, 2}}, {{55, 54.5, 0}, {54.5, 56, 2}}, {{55, 54.5, 0}, {
       54.5, 55, 2}}, {{55, 54.5, 0}, {54.5, 54, 2}}, {{55, 54.5, 0}, {
       54.5, 53, 2}}, {{56, 54.5, 0}, {54.5, 56, 2}}, {{56, 54.5, 0}, {
       54.5, 55, 2}}, {{56, 54.5, 0}, {54.5, 54, 2}}, {{56, 54.5, 0}, {
       54.5, 53, 2}}, {{57, 54.5, 0}, {58.5, 56, 2}}, {{57, 54.5, 0}, {
       58.5, 55, 2}}, {{57, 54.5, 0}, {58.5, 54, 2}}, {{57, 54.5, 0}, {
       58.5, 53, 2}}, {{58, 54.5, 0}, {58.5, 56, 2}}, {{58, 54.5, 0}, {
       58.5, 55, 2}}, {{58, 54.5, 0}, {58.5, 54, 2}}, {{58, 54.5, 0}, {
       58.5, 53, 2}}, {{59, 54.5, 0}, {58.5, 56, 2}}, {{59, 54.5, 0}, {
       58.5, 55, 2}}, {{59, 54.5, 0}, {58.5, 54, 2}}, {{59, 54.5, 0}, {
       58.5, 53, 2}}, {{60, 54.5, 0}, {58.5, 56, 2}}, {{60, 54.5, 0}, {
       58.5, 55, 2}}, {{60, 54.5, 0}, {58.5, 54, 2}}, {{60, 54.5, 0}, {
       58.5, 53, 2}}, {{61, 54.5, 0}, {62.5, 56, 2}}, {{61, 54.5, 0}, {
       62.5, 55, 2}}, {{61, 54.5, 0}, {62.5, 54, 2}}, {{61, 54.5, 0}, {
       62.5, 53, 2}}, {{62, 54.5, 0}, {62.5, 56, 2}}, {{62, 54.5, 0}, {
       62.5, 55, 2}}, {{62, 54.5, 0}, {62.5, 54, 2}}, {{62, 54.5, 0}, {
       62.5, 53, 2}}, {{63, 54.5, 0}, {62.5, 56, 2}}, {{63, 54.5, 0}, {
       62.5, 55, 2}}, {{63, 54.5, 0}, {62.5, 54, 2}}, {{63, 54.5, 0}, {
       62.5, 53, 2}}, {{64, 54.5, 0}, {62.5, 56, 2}}, {{64, 54.5, 0}, {
       62.5, 55, 2}}, {{64, 54.5, 0}, {62.5, 54, 2}}, {{64, 54.5, 0}, {
       62.5, 53, 2}}, {{1, 50.5, 0}, {2.5, 52, 2}}, {{1, 50.5, 0}, {
       2.5, 51, 2}}, {{1, 50.5, 0}, {2.5, 50, 2}}, {{1, 50.5, 0}, {
       2.5, 49, 2}}, {{2, 50.5, 0}, {2.5, 52, 2}}, {{2, 50.5, 0}, {
       2.5, 51, 2}}, {{2, 50.5, 0}, {2.5, 50, 2}}, {{2, 50.5, 0}, {
       2.5, 49, 2}}, {{3, 50.5, 0}, {2.5, 52, 2}}, {{3, 50.5, 0}, {
       2.5, 51, 2}}, {{3, 50.5, 0}, {2.5, 50, 2}}, {{3, 50.5, 0}, {
       2.5, 49, 2}}, {{4, 50.5, 0}, {2.5, 52, 2}}, {{4, 50.5, 0}, {
       2.5, 51, 2}}, {{4, 50.5, 0}, {2.5, 50, 2}}, {{4, 50.5, 0}, {
       2.5, 49, 2}}, {{5, 50.5, 0}, {6.5, 52, 2}}, {{5, 50.5, 0}, {
       6.5, 51, 2}}, {{5, 50.5, 0}, {6.5, 50, 2}}, {{5, 50.5, 0}, {
       6.5, 49, 2}}, {{6, 50.5, 0}, {6.5, 52, 2}}, {{6, 50.5, 0}, {
       6.5, 51, 2}}, {{6, 50.5, 0}, {6.5, 50, 2}}, {{6, 50.5, 0}, {
       6.5, 49, 2}}, {{7, 50.5, 0}, {6.5, 52, 2}}, {{7, 50.5, 0}, {
       6.5, 51, 2}}, {{7, 50.5, 0}, {6.5, 50, 2}}, {{7, 50.5, 0}, {
       6.5, 49, 2}}, {{8, 50.5, 0}, {6.5, 52, 2}}, {{8, 50.5, 0}, {
       6.5, 51, 2}}, {{8, 50.5, 0}, {6.5, 50, 2}}, {{8, 50.5, 0}, {
       6.5, 49, 2}}, {{9, 50.5, 0}, {10.5, 52, 2}}, {{9, 50.5, 0}, {
       10.5, 51, 2}}, {{9, 50.5, 0}, {10.5, 50, 2}}, {{9, 50.5, 0}, {
       10.5, 49, 2}}, {{10, 50.5, 0}, {10.5, 52, 2}}, {{10, 50.5, 0}, {
       10.5, 51, 2}}, {{10, 50.5, 0}, {10.5, 50, 2}}, {{10, 50.5, 0}, {
       10.5, 49, 2}}, {{11, 50.5, 0}, {10.5, 52, 2}}, {{11, 50.5, 0}, {
       10.5, 51, 2}}, {{11, 50.5, 0}, {10.5, 50, 2}}, {{11, 50.5, 0}, {
       10.5, 49, 2}}, {{12, 50.5, 0}, {10.5, 52, 2}}, {{12, 50.5, 0}, {
       10.5, 51, 2}}, {{12, 50.5, 0}, {10.5, 50, 2}}, {{12, 50.5, 0}, {
       10.5, 49, 2}}, {{13, 50.5, 0}, {14.5, 52, 2}}, {{13, 50.5, 0}, {
       14.5, 51, 2}}, {{13, 50.5, 0}, {14.5, 50, 2}}, {{13, 50.5, 0}, {
       14.5, 49, 2}}, {{14, 50.5, 0}, {14.5, 52, 2}}, {{14, 50.5, 0}, {
       14.5, 51, 2}}, {{14, 50.5, 0}, {14.5, 50, 2}}, {{14, 50.5, 0}, {
       14.5, 49, 2}}, {{15, 50.5, 0}, {14.5, 52, 2}}, {{15, 50.5, 0}, {
       14.5, 51, 2}}, {{15, 50.5, 0}, {14.5, 50, 2}}, {{15, 50.5, 0}, {
       14.5, 49, 2}}, {{16, 50.5, 0}, {14.5, 52, 2}}, {{16, 50.5, 0}, {
       14.5, 51, 2}}, {{16, 50.5, 0}, {14.5, 50, 2}}, {{16, 50.5, 0}, {
       14.5, 49, 2}}, {{17, 50.5, 0}, {18.5, 52, 2}}, {{17, 50.5, 0}, {
       18.5, 51, 2}}, {{17, 50.5, 0}, {18.5, 50, 2}}, {{17, 50.5, 0}, {
       18.5, 49, 2}}, {{18, 50.5, 0}, {18.5, 52, 2}}, {{18, 50.5, 0}, {
       18.5, 51, 2}}, {{18, 50.5, 0}, {18.5, 50, 2}}, {{18, 50.5, 0}, {
       18.5, 49, 2}}, {{19, 50.5, 0}, {18.5, 52, 2}}, {{19, 50.5, 0}, {
       18.5, 51, 2}}, {{19, 50.5, 0}, {18.5, 50, 2}}, {{19, 50.5, 0}, {
       18.5, 49, 2}}, {{20, 50.5, 0}, {18.5, 52, 2}}, {{20, 50.5, 0}, {
       18.5, 51, 2}}, {{20, 50.5, 0}, {18.5, 50, 2}}, {{20, 50.5, 0}, {
       18.5, 49, 2}}, {{21, 50.5, 0}, {22.5, 52, 2}}, {{21, 50.5, 0}, {
       22.5, 51, 2}}, {{21, 50.5, 0}, {22.5, 50, 2}}, {{21, 50.5, 0}, {
       22.5, 49, 2}}, {{22, 50.5, 0}, {22.5, 52, 2}}, {{22, 50.5, 0}, {
       22.5, 51, 2}}, {{22, 50.5, 0}, {22.5, 50, 2}}, {{22, 50.5, 0}, {
       22.5, 49, 2}}, {{23, 50.5, 0}, {22.5, 52, 2}}, {{23, 50.5, 0}, {
       22.5, 51, 2}}, {{23, 50.5, 0}, {22.5, 50, 2}}, {{23, 50.5, 0}, {
       22.5, 49, 2}}, {{24, 50.5, 0}, {22.5, 52, 2}}, {{24, 50.5, 0}, {
       22.5, 51, 2}}, {{24, 50.5, 0}, {22.5, 50, 2}}, {{24, 50.5, 0}, {
       22.5, 49, 2}}, {{25, 50.5, 0}, {26.5, 52, 2}}, {{25, 50.5, 0}, {
       26.5, 51, 2}}, {{25, 50.5, 0}, {26.5, 50, 2}}, {{25, 50.5, 0}, {
       26.5, 49, 2}}, {{26, 50.5, 0}, {26.5, 52, 2}}, {{26, 50.5, 0}, {
       26.5, 51, 2}}, {{26, 50.5, 0}, {26.5, 50, 2}}, {{26, 50.5, 0}, {
       26.5, 49, 2}}, {{27, 50.5, 0}, {26.5, 52, 2}}, {{27, 50.5, 0}, {
       26.5, 51, 2}}, {{27, 50.5, 0}, {26.5, 50, 2}}, {{27, 50.5, 0}, {
       26.5, 49, 2}}, {{28, 50.5, 0}, {26.5, 52, 2}}, {{28, 50.5, 0}, {
       26.5, 51, 2}}, {{28, 50.5, 0}, {26.5, 50, 2}}, {{28, 50.5, 0}, {
       26.5, 49, 2}}, {{29, 50.5, 0}, {30.5, 52, 2}}, {{29, 50.5, 0}, {
       30.5, 51, 2}}, {{29, 50.5, 0}, {30.5, 50, 2}}, {{29, 50.5, 0}, {
       30.5, 49, 2}}, {{30, 50.5, 0}, {30.5, 52, 2}}, {{30, 50.5, 0}, {
       30.5, 51, 2}}, {{30, 50.5, 0}, {30.5, 50, 2}}, {{30, 50.5, 0}, {
       30.5, 49, 2}}, {{31, 50.5, 0}, {30.5, 52, 2}}, {{31, 50.5, 0}, {
       30.5, 51, 2}}, {{31, 50.5, 0}, {30.5, 50, 2}}, {{31, 50.5, 0}, {
       30.5, 49, 2}}, {{32, 50.5, 0}, {30.5, 52, 2}}, {{32, 50.5, 0}, {
       30.5, 51, 2}}, {{32, 50.5, 0}, {30.5, 50, 2}}, {{32, 50.5, 0}, {
       30.5, 49, 2}}, {{33, 50.5, 0}, {34.5, 52, 2}}, {{33, 50.5, 0}, {
       34.5, 51, 2}}, {{33, 50.5, 0}, {34.5, 50, 2}}, {{33, 50.5, 0}, {
       34.5, 49, 2}}, {{34, 50.5, 0}, {34.5, 52, 2}}, {{34, 50.5, 0}, {
       34.5, 51, 2}}, {{34, 50.5, 0}, {34.5, 50, 2}}, {{34, 50.5, 0}, {
       34.5, 49, 2}}, {{35, 50.5, 0}, {34.5, 52, 2}}, {{35, 50.5, 0}, {
       34.5, 51, 2}}, {{35, 50.5, 0}, {34.5, 50, 2}}, {{35, 50.5, 0}, {
       34.5, 49, 2}}, {{36, 50.5, 0}, {34.5, 52, 2}}, {{36, 50.5, 0}, {
       34.5, 51, 2}}, {{36, 50.5, 0}, {34.5, 50, 2}}, {{36, 50.5, 0}, {
       34.5, 49, 2}}, {{37, 50.5, 0}, {38.5, 52, 2}}, {{37, 50.5, 0}, {
       38.5, 51, 2}}, {{37, 50.5, 0}, {38.5, 50, 2}}, {{37, 50.5, 0}, {
       38.5, 49, 2}}, {{38, 50.5, 0}, {38.5, 52, 2}}, {{38, 50.5, 0}, {
       38.5, 51, 2}}, {{38, 50.5, 0}, {38.5, 50, 2}}, {{38, 50.5, 0}, {
       38.5, 49, 2}}, {{39, 50.5, 0}, {38.5, 52, 2}}, {{39, 50.5, 0}, {
       38.5, 51, 2}}, {{39, 50.5, 0}, {38.5, 50, 2}}, {{39, 50.5, 0}, {
       38.5, 49, 2}}, {{40, 50.5, 0}, {38.5, 52, 2}}, {{40, 50.5, 0}, {
       38.5, 51, 2}}, {{40, 50.5, 0}, {38.5, 50, 2}}, {{40, 50.5, 0}, {
       38.5, 49, 2}}, {{41, 50.5, 0}, {42.5, 52, 2}}, {{41, 50.5, 0}, {
       42.5, 51, 2}}, {{41, 50.5, 0}, {42.5, 50, 2}}, {{41, 50.5, 0}, {
       42.5, 49, 2}}, {{42, 50.5, 0}, {42.5, 52, 2}}, {{42, 50.5, 0}, {
       42.5, 51, 2}}, {{42, 50.5, 0}, {42.5, 50, 2}}, {{42, 50.5, 0}, {
       42.5, 49, 2}}, {{43, 50.5, 0}, {42.5, 52, 2}}, {{43, 50.5, 0}, {
       42.5, 51, 2}}, {{43, 50.5, 0}, {42.5, 50, 2}}, {{43, 50.5, 0}, {
       42.5, 49, 2}}, {{44, 50.5, 0}, {42.5, 52, 2}}, {{44, 50.5, 0}, {
       42.5, 51, 2}}, {{44, 50.5, 0}, {42.5, 50, 2}}, {{44, 50.5, 0}, {
       42.5, 49, 2}}, {{45, 50.5, 0}, {46.5, 52, 2}}, {{45, 50.5, 0}, {
       46.5, 51, 2}}, {{45, 50.5, 0}, {46.5, 50, 2}}, {{45, 50.5, 0}, {
       46.5, 49, 2}}, {{46, 50.5, 0}, {46.5, 52, 2}}, {{46, 50.5, 0}, {
       46.5, 51, 2}}, {{46, 50.5, 0}, {46.5, 50, 2}}, {{46, 50.5, 0}, {
       46.5, 49, 2}}, {{47, 50.5, 0}, {46.5, 52, 2}}, {{47, 50.5, 0}, {
       46.5, 51, 2}}, {{47, 50.5, 0}, {46.5, 50, 2}}, {{47, 50.5, 0}, {
       46.5, 49, 2}}, {{48, 50.5, 0}, {46.5, 52, 2}}, {{48, 50.5, 0}, {
       46.5, 51, 2}}, {{48, 50.5, 0}, {46.5, 50, 2}}, {{48, 50.5, 0}, {
       46.5, 49, 2}}, {{49, 50.5, 0}, {50.5, 52, 2}}, {{49, 50.5, 0}, {
       50.5, 51, 2}}, {{49, 50.5, 0}, {50.5, 50, 2}}, {{49, 50.5, 0}, {
       50.5, 49, 2}}, {{50, 50.5, 0}, {50.5, 52, 2}}, {{50, 50.5, 0}, {
       50.5, 51, 2}}, {{50, 50.5, 0}, {50.5, 50, 2}}, {{50, 50.5, 0}, {
       50.5, 49, 2}}, {{51, 50.5, 0}, {50.5, 52, 2}}, {{51, 50.5, 0}, {
       50.5, 51, 2}}, {{51, 50.5, 0}, {50.5, 50, 2}}, {{51, 50.5, 0}, {
       50.5, 49, 2}}, {{52, 50.5, 0}, {50.5, 52, 2}}, {{52, 50.5, 0}, {
       50.5, 51, 2}}, {{52, 50.5, 0}, {50.5, 50, 2}}, {{52, 50.5, 0}, {
       50.5, 49, 2}}, {{53, 50.5, 0}, {54.5, 52, 2}}, {{53, 50.5, 0}, {
       54.5, 51, 2}}, {{53, 50.5, 0}, {54.5, 50, 2}}, {{53, 50.5, 0}, {
       54.5, 49, 2}}, {{54, 50.5, 0}, {54.5, 52, 2}}, {{54, 50.5, 0}, {
       54.5, 51, 2}}, {{54, 50.5, 0}, {54.5, 50, 2}}, {{54, 50.5, 0}, {
       54.5, 49, 2}}, {{55, 50.5, 0}, {54.5, 52, 2}}, {{55, 50.5, 0}, {
       54.5, 51, 2}}, {{55, 50.5, 0}, {54.5, 50, 2}}, {{55, 50.5, 0}, {
       54.5, 49, 2}}, {{56, 50.5, 0}, {54.5, 52, 2}}, {{56, 50.5, 0}, {
       54.5, 51, 2}}, {{56, 50.5, 0}, {54.5, 50, 2}}, {{56, 50.5, 0}, {
       54.5, 49, 2}}, {{57, 50.5, 0}, {58.5, 52, 2}}, {{57, 50.5, 0}, {
       58.5, 51, 2}}, {{57, 50.5, 0}, {58.5, 50, 2}}, {{57, 50.5, 0}, {
       58.5, 49, 2}}, {{58, 50.5, 0}, {58.5, 52, 2}}, {{58, 50.5, 0}, {
       58.5, 51, 2}}, {{58, 50.5, 0}, {58.5, 50, 2}}, {{58, 50.5, 0}, {
       58.5, 49, 2}}, {{59, 50.5, 0}, {58.5, 52, 2}}, {{59, 50.5, 0}, {
       58.5, 51, 2}}, {{59, 50.5, 0}, {58.5, 50, 2}}, {{59, 50.5, 0}, {
       58.5, 49, 2}}, {{60, 50.5, 0}, {58.5, 52, 2}}, {{60, 50.5, 0}, {
       58.5, 51, 2}}, {{60, 50.5, 0}, {58.5, 50, 2}}, {{60, 50.5, 0}, {
       58.5, 49, 2}}, {{61, 50.5, 0}, {62.5, 52, 2}}, {{61, 50.5, 0}, {
       62.5, 51, 2}}, {{61, 50.5, 0}, {62.5, 50, 2}}, {{61, 50.5, 0}, {
       62.5, 49, 2}}, {{62, 50.5, 0}, {62.5, 52, 2}}, {{62, 50.5, 0}, {
       62.5, 51, 2}}, {{62, 50.5, 0}, {62.5, 50, 2}}, {{62, 50.5, 0}, {
       62.5, 49, 2}}, {{63, 50.5, 0}, {62.5, 52, 2}}, {{63, 50.5, 0}, {
       62.5, 51, 2}}, {{63, 50.5, 0}, {62.5, 50, 2}}, {{63, 50.5, 0}, {
       62.5, 49, 2}}, {{64, 50.5, 0}, {62.5, 52, 2}}, {{64, 50.5, 0}, {
       62.5, 51, 2}}, {{64, 50.5, 0}, {62.5, 50, 2}}, {{64, 50.5, 0}, {
       62.5, 49, 2}}, {{1, 46.5, 0}, {2.5, 48, 2}}, {{1, 46.5, 0}, {
       2.5, 47, 2}}, {{1, 46.5, 0}, {2.5, 46, 2}}, {{1, 46.5, 0}, {
       2.5, 45, 2}}, {{2, 46.5, 0}, {2.5, 48, 2}}, {{2, 46.5, 0}, {
       2.5, 47, 2}}, {{2, 46.5, 0}, {2.5, 46, 2}}, {{2, 46.5, 0}, {
       2.5, 45, 2}}, {{3, 46.5, 0}, {2.5, 48, 2}}, {{3, 46.5, 0}, {
       2.5, 47, 2}}, {{3, 46.5, 0}, {2.5, 46, 2}}, {{3, 46.5, 0}, {
       2.5, 45, 2}}, {{4, 46.5, 0}, {2.5, 48, 2}}, {{4, 46.5, 0}, {
       2.5, 47, 2}}, {{4, 46.5, 0}, {2.5, 46, 2}}, {{4, 46.5, 0}, {
       2.5, 45, 2}}, {{5, 46.5, 0}, {6.5, 48, 2}}, {{5, 46.5, 0}, {
       6.5, 47, 2}}, {{5, 46.5, 0}, {6.5, 46, 2}}, {{5, 46.5, 0}, {
       6.5, 45, 2}}, {{6, 46.5, 0}, {6.5, 48, 2}}, {{6, 46.5, 0}, {
       6.5, 47, 2}}, {{6, 46.5, 0}, {6.5, 46, 2}}, {{6, 46.5, 0}, {
       6.5, 45, 2}}, {{7, 46.5, 0}, {6.5, 48, 2}}, {{7, 46.5, 0}, {
       6.5, 47, 2}}, {{7, 46.5, 0}, {6.5, 46, 2}}, {{7, 46.5, 0}, {
       6.5, 45, 2}}, {{8, 46.5, 0}, {6.5, 48, 2}}, {{8, 46.5, 0}, {
       6.5, 47, 2}}, {{8, 46.5, 0}, {6.5, 46, 2}}, {{8, 46.5, 0}, {
       6.5, 45, 2}}, {{9, 46.5, 0}, {10.5, 48, 2}}, {{9, 46.5, 0}, {
       10.5, 47, 2}}, {{9, 46.5, 0}, {10.5, 46, 2}}, {{9, 46.5, 0}, {
       10.5, 45, 2}}, {{10, 46.5, 0}, {10.5, 48, 2}}, {{10, 46.5, 0}, {
       10.5, 47, 2}}, {{10, 46.5, 0}, {10.5, 46, 2}}, {{10, 46.5, 0}, {
       10.5, 45, 2}}, {{11, 46.5, 0}, {10.5, 48, 2}}, {{11, 46.5, 0}, {
       10.5, 47, 2}}, {{11, 46.5, 0}, {10.5, 46, 2}}, {{11, 46.5, 0}, {
       10.5, 45, 2}}, {{12, 46.5, 0}, {10.5, 48, 2}}, {{12, 46.5, 0}, {
       10.5, 47, 2}}, {{12, 46.5, 0}, {10.5, 46, 2}}, {{12, 46.5, 0}, {
       10.5, 45, 2}}, {{13, 46.5, 0}, {14.5, 48, 2}}, {{13, 46.5, 0}, {
       14.5, 47, 2}}, {{13, 46.5, 0}, {14.5, 46, 2}}, {{13, 46.5, 0}, {
       14.5, 45, 2}}, {{14, 46.5, 0}, {14.5, 48, 2}}, {{14, 46.5, 0}, {
       14.5, 47, 2}}, {{14, 46.5, 0}, {14.5, 46, 2}}, {{14, 46.5, 0}, {
       14.5, 45, 2}}, {{15, 46.5, 0}, {14.5, 48, 2}}, {{15, 46.5, 0}, {
       14.5, 47, 2}}, {{15, 46.5, 0}, {14.5, 46, 2}}, {{15, 46.5, 0}, {
       14.5, 45, 2}}, {{16, 46.5, 0}, {14.5, 48, 2}}, {{16, 46.5, 0}, {
       14.5, 47, 2}}, {{16, 46.5, 0}, {14.5, 46, 2}}, {{16, 46.5, 0}, {
       14.5, 45, 2}}, {{17, 46.5, 0}, {18.5, 48, 2}}, {{17, 46.5, 0}, {
       18.5, 47, 2}}, {{17, 46.5, 0}, {18.5, 46, 2}}, {{17, 46.5, 0}, {
       18.5, 45, 2}}, {{18, 46.5, 0}, {18.5, 48, 2}}, {{18, 46.5, 0}, {
       18.5, 47, 2}}, {{18, 46.5, 0}, {18.5, 46, 2}}, {{18, 46.5, 0}, {
       18.5, 45, 2}}, {{19, 46.5, 0}, {18.5, 48, 2}}, {{19, 46.5, 0}, {
       18.5, 47, 2}}, {{19, 46.5, 0}, {18.5, 46, 2}}, {{19, 46.5, 0}, {
       18.5, 45, 2}}, {{20, 46.5, 0}, {18.5, 48, 2}}, {{20, 46.5, 0}, {
       18.5, 47, 2}}, {{20, 46.5, 0}, {18.5, 46, 2}}, {{20, 46.5, 0}, {
       18.5, 45, 2}}, {{21, 46.5, 0}, {22.5, 48, 2}}, {{21, 46.5, 0}, {
       22.5, 47, 2}}, {{21, 46.5, 0}, {22.5, 46, 2}}, {{21, 46.5, 0}, {
       22.5, 45, 2}}, {{22, 46.5, 0}, {22.5, 48, 2}}, {{22, 46.5, 0}, {
       22.5, 47, 2}}, {{22, 46.5, 0}, {22.5, 46, 2}}, {{22, 46.5, 0}, {
       22.5, 45, 2}}, {{23, 46.5, 0}, {22.5, 48, 2}}, {{23, 46.5, 0}, {
       22.5, 47, 2}}, {{23, 46.5, 0}, {22.5, 46, 2}}, {{23, 46.5, 0}, {
       22.5, 45, 2}}, {{24, 46.5, 0}, {22.5, 48, 2}}, {{24, 46.5, 0}, {
       22.5, 47, 2}}, {{24, 46.5, 0}, {22.5, 46, 2}}, {{24, 46.5, 0}, {
       22.5, 45, 2}}, {{25, 46.5, 0}, {26.5, 48, 2}}, {{25, 46.5, 0}, {
       26.5, 47, 2}}, {{25, 46.5, 0}, {26.5, 46, 2}}, {{25, 46.5, 0}, {
       26.5, 45, 2}}, {{26, 46.5, 0}, {26.5, 48, 2}}, {{26, 46.5, 0}, {
       26.5, 47, 2}}, {{26, 46.5, 0}, {26.5, 46, 2}}, {{26, 46.5, 0}, {
       26.5, 45, 2}}, {{27, 46.5, 0}, {26.5, 48, 2}}, {{27, 46.5, 0}, {
       26.5, 47, 2}}, {{27, 46.5, 0}, {26.5, 46, 2}}, {{27, 46.5, 0}, {
       26.5, 45, 2}}, {{28, 46.5, 0}, {26.5, 48, 2}}, {{28, 46.5, 0}, {
       26.5, 47, 2}}, {{28, 46.5, 0}, {26.5, 46, 2}}, {{28, 46.5, 0}, {
       26.5, 45, 2}}, {{29, 46.5, 0}, {30.5, 48, 2}}, {{29, 46.5, 0}, {
       30.5, 47, 2}}, {{29, 46.5, 0}, {30.5, 46, 2}}, {{29, 46.5, 0}, {
       30.5, 45, 2}}, {{30, 46.5, 0}, {30.5, 48, 2}}, {{30, 46.5, 0}, {
       30.5, 47, 2}}, {{30, 46.5, 0}, {30.5, 46, 2}}, {{30, 46.5, 0}, {
       30.5, 45, 2}}, {{31, 46.5, 0}, {30.5, 48, 2}}, {{31, 46.5, 0}, {
       30.5, 47, 2}}, {{31, 46.5, 0}, {30.5, 46, 2}}, {{31, 46.5, 0}, {
       30.5, 45, 2}}, {{32, 46.5, 0}, {30.5, 48, 2}}, {{32, 46.5, 0}, {
       30.5, 47, 2}}, {{32, 46.5, 0}, {30.5, 46, 2}}, {{32, 46.5, 0}, {
       30.5, 45, 2}}, {{33, 46.5, 0}, {34.5, 48, 2}}, {{33, 46.5, 0}, {
       34.5, 47, 2}}, {{33, 46.5, 0}, {34.5, 46, 2}}, {{33, 46.5, 0}, {
       34.5, 45, 2}}, {{34, 46.5, 0}, {34.5, 48, 2}}, {{34, 46.5, 0}, {
       34.5, 47, 2}}, {{34, 46.5, 0}, {34.5, 46, 2}}, {{34, 46.5, 0}, {
       34.5, 45, 2}}, {{35, 46.5, 0}, {34.5, 48, 2}}, {{35, 46.5, 0}, {
       34.5, 47, 2}}, {{35, 46.5, 0}, {34.5, 46, 2}}, {{35, 46.5, 0}, {
       34.5, 45, 2}}, {{36, 46.5, 0}, {34.5, 48, 2}}, {{36, 46.5, 0}, {
       34.5, 47, 2}}, {{36, 46.5, 0}, {34.5, 46, 2}}, {{36, 46.5, 0}, {
       34.5, 45, 2}}, {{37, 46.5, 0}, {38.5, 48, 2}}, {{37, 46.5, 0}, {
       38.5, 47, 2}}, {{37, 46.5, 0}, {38.5, 46, 2}}, {{37, 46.5, 0}, {
       38.5, 45, 2}}, {{38, 46.5, 0}, {38.5, 48, 2}}, {{38, 46.5, 0}, {
       38.5, 47, 2}}, {{38, 46.5, 0}, {38.5, 46, 2}}, {{38, 46.5, 0}, {
       38.5, 45, 2}}, {{39, 46.5, 0}, {38.5, 48, 2}}, {{39, 46.5, 0}, {
       38.5, 47, 2}}, {{39, 46.5, 0}, {38.5, 46, 2}}, {{39, 46.5, 0}, {
       38.5, 45, 2}}, {{40, 46.5, 0}, {38.5, 48, 2}}, {{40, 46.5, 0}, {
       38.5, 47, 2}}, {{40, 46.5, 0}, {38.5, 46, 2}}, {{40, 46.5, 0}, {
       38.5, 45, 2}}, {{41, 46.5, 0}, {42.5, 48, 2}}, {{41, 46.5, 0}, {
       42.5, 47, 2}}, {{41, 46.5, 0}, {42.5, 46, 2}}, {{41, 46.5, 0}, {
       42.5, 45, 2}}, {{42, 46.5, 0}, {42.5, 48, 2}}, {{42, 46.5, 0}, {
       42.5, 47, 2}}, {{42, 46.5, 0}, {42.5, 46, 2}}, {{42, 46.5, 0}, {
       42.5, 45, 2}}, {{43, 46.5, 0}, {42.5, 48, 2}}, {{43, 46.5, 0}, {
       42.5, 47, 2}}, {{43, 46.5, 0}, {42.5, 46, 2}}, {{43, 46.5, 0}, {
       42.5, 45, 2}}, {{44, 46.5, 0}, {42.5, 48, 2}}, {{44, 46.5, 0}, {
       42.5, 47, 2}}, {{44, 46.5, 0}, {42.5, 46, 2}}, {{44, 46.5, 0}, {
       42.5, 45, 2}}, {{45, 46.5, 0}, {46.5, 48, 2}}, {{45, 46.5, 0}, {
       46.5, 47, 2}}, {{45, 46.5, 0}, {46.5, 46, 2}}, {{45, 46.5, 0}, {
       46.5, 45, 2}}, {{46, 46.5, 0}, {46.5, 48, 2}}, {{46, 46.5, 0}, {
       46.5, 47, 2}}, {{46, 46.5, 0}, {46.5, 46, 2}}, {{46, 46.5, 0}, {
       46.5, 45, 2}}, {{47, 46.5, 0}, {46.5, 48, 2}}, {{47, 46.5, 0}, {
       46.5, 47, 2}}, {{47, 46.5, 0}, {46.5, 46, 2}}, {{47, 46.5, 0}, {
       46.5, 45, 2}}, {{48, 46.5, 0}, {46.5, 48, 2}}, {{48, 46.5, 0}, {
       46.5, 47, 2}}, {{48, 46.5, 0}, {46.5, 46, 2}}, {{48, 46.5, 0}, {
       46.5, 45, 2}}, {{49, 46.5, 0}, {50.5, 48, 2}}, {{49, 46.5, 0}, {
       50.5, 47, 2}}, {{49, 46.5, 0}, {50.5, 46, 2}}, {{49, 46.5, 0}, {
       50.5, 45, 2}}, {{50, 46.5, 0}, {50.5, 48, 2}}, {{50, 46.5, 0}, {
       50.5, 47, 2}}, {{50, 46.5, 0}, {50.5, 46, 2}}, {{50, 46.5, 0}, {
       50.5, 45, 2}}, {{51, 46.5, 0}, {50.5, 48, 2}}, {{51, 46.5, 0}, {
       50.5, 47, 2}}, {{51, 46.5, 0}, {50.5, 46, 2}}, {{51, 46.5, 0}, {
       50.5, 45, 2}}, {{52, 46.5, 0}, {50.5, 48, 2}}, {{52, 46.5, 0}, {
       50.5, 47, 2}}, {{52, 46.5, 0}, {50.5, 46, 2}}, {{52, 46.5, 0}, {
       50.5, 45, 2}}, {{53, 46.5, 0}, {54.5, 48, 2}}, {{53, 46.5, 0}, {
       54.5, 47, 2}}, {{53, 46.5, 0}, {54.5, 46, 2}}, {{53, 46.5, 0}, {
       54.5, 45, 2}}, {{54, 46.5, 0}, {54.5, 48, 2}}, {{54, 46.5, 0}, {
       54.5, 47, 2}}, {{54, 46.5, 0}, {54.5, 46, 2}}, {{54, 46.5, 0}, {
       54.5, 45, 2}}, {{55, 46.5, 0}, {54.5, 48, 2}}, {{55, 46.5, 0}, {
       54.5, 47, 2}}, {{55, 46.5, 0}, {54.5, 46, 2}}, {{55, 46.5, 0}, {
       54.5, 45, 2}}, {{56, 46.5, 0}, {54.5, 48, 2}}, {{56, 46.5, 0}, {
       54.5, 47, 2}}, {{56, 46.5, 0}, {54.5, 46, 2}}, {{56, 46.5, 0}, {
       54.5, 45, 2}}, {{57, 46.5, 0}, {58.5, 48, 2}}, {{57, 46.5, 0}, {
       58.5, 47, 2}}, {{57, 46.5, 0}, {58.5, 46, 2}}, {{57, 46.5, 0}, {
       58.5, 45, 2}}, {{58, 46.5, 0}, {58.5, 48, 2}}, {{58, 46.5, 0}, {
       58.5, 47, 2}}, {{58, 46.5, 0}, {58.5, 46, 2}}, {{58, 46.5, 0}, {
       58.5, 45, 2}}, {{59, 46.5, 0}, {58.5, 48, 2}}, {{59, 46.5, 0}, {
       58.5, 47, 2}}, {{59, 46.5, 0}, {58.5, 46, 2}}, {{59, 46.5, 0}, {
       58.5, 45, 2}}, {{60, 46.5, 0}, {58.5, 48, 2}}, {{60, 46.5, 0}, {
       58.5, 47, 2}}, {{60, 46.5, 0}, {58.5, 46, 2}}, {{60, 46.5, 0}, {
       58.5, 45, 2}}, {{61, 46.5, 0}, {62.5, 48, 2}}, {{61, 46.5, 0}, {
       62.5, 47, 2}}, {{61, 46.5, 0}, {62.5, 46, 2}}, {{61, 46.5, 0}, {
       62.5, 45, 2}}, {{62, 46.5, 0}, {62.5, 48, 2}}, {{62, 46.5, 0}, {
       62.5, 47, 2}}, {{62, 46.5, 0}, {62.5, 46, 2}}, {{62, 46.5, 0}, {
       62.5, 45, 2}}, {{63, 46.5, 0}, {62.5, 48, 2}}, {{63, 46.5, 0}, {
       62.5, 47, 2}}, {{63, 46.5, 0}, {62.5, 46, 2}}, {{63, 46.5, 0}, {
       62.5, 45, 2}}, {{64, 46.5, 0}, {62.5, 48, 2}}, {{64, 46.5, 0}, {
       62.5, 47, 2}}, {{64, 46.5, 0}, {62.5, 46, 2}}, {{64, 46.5, 0}, {
       62.5, 45, 2}}, {{1, 42.5, 0}, {2.5, 44, 2}}, {{1, 42.5, 0}, {
       2.5, 43, 2}}, {{1, 42.5, 0}, {2.5, 42, 2}}, {{1, 42.5, 0}, {
       2.5, 41, 2}}, {{2, 42.5, 0}, {2.5, 44, 2}}, {{2, 42.5, 0}, {
       2.5, 43, 2}}, {{2, 42.5, 0}, {2.5, 42, 2}}, {{2, 42.5, 0}, {
       2.5, 41, 2}}, {{3, 42.5, 0}, {2.5, 44, 2}}, {{3, 42.5, 0}, {
       2.5, 43, 2}}, {{3, 42.5, 0}, {2.5, 42, 2}}, {{3, 42.5, 0}, {
       2.5, 41, 2}}, {{4, 42.5, 0}, {2.5, 44, 2}}, {{4, 42.5, 0}, {
       2.5, 43, 2}}, {{4, 42.5, 0}, {2.5, 42, 2}}, {{4, 42.5, 0}, {
       2.5, 41, 2}}, {{5, 42.5, 0}, {6.5, 44, 2}}, {{5, 42.5, 0}, {
       6.5, 43, 2}}, {{5, 42.5, 0}, {6.5, 42, 2}}, {{5, 42.5, 0}, {
       6.5, 41, 2}}, {{6, 42.5, 0}, {6.5, 44, 2}}, {{6, 42.5, 0}, {
       6.5, 43, 2}}, {{6, 42.5, 0}, {6.5, 42, 2}}, {{6, 42.5, 0}, {
       6.5, 41, 2}}, {{7, 42.5, 0}, {6.5, 44, 2}}, {{7, 42.5, 0}, {
       6.5, 43, 2}}, {{7, 42.5, 0}, {6.5, 42, 2}}, {{7, 42.5, 0}, {
       6.5, 41, 2}}, {{8, 42.5, 0}, {6.5, 44, 2}}, {{8, 42.5, 0}, {
       6.5, 43, 2}}, {{8, 42.5, 0}, {6.5, 42, 2}}, {{8, 42.5, 0}, {
       6.5, 41, 2}}, {{9, 42.5, 0}, {10.5, 44, 2}}, {{9, 42.5, 0}, {
       10.5, 43, 2}}, {{9, 42.5, 0}, {10.5, 42, 2}}, {{9, 42.5, 0}, {
       10.5, 41, 2}}, {{10, 42.5, 0}, {10.5, 44, 2}}, {{10, 42.5, 0}, {
       10.5, 43, 2}}, {{10, 42.5, 0}, {10.5, 42, 2}}, {{10, 42.5, 0}, {
       10.5, 41, 2}}, {{11, 42.5, 0}, {10.5, 44, 2}}, {{11, 42.5, 0}, {
       10.5, 43, 2}}, {{11, 42.5, 0}, {10.5, 42, 2}}, {{11, 42.5, 0}, {
       10.5, 41, 2}}, {{12, 42.5, 0}, {10.5, 44, 2}}, {{12, 42.5, 0}, {
       10.5, 43, 2}}, {{12, 42.5, 0}, {10.5, 42, 2}}, {{12, 42.5, 0}, {
       10.5, 41, 2}}, {{13, 42.5, 0}, {14.5, 44, 2}}, {{13, 42.5, 0}, {
       14.5, 43, 2}}, {{13, 42.5, 0}, {14.5, 42, 2}}, {{13, 42.5, 0}, {
       14.5, 41, 2}}, {{14, 42.5, 0}, {14.5, 44, 2}}, {{14, 42.5, 0}, {
       14.5, 43, 2}}, {{14, 42.5, 0}, {14.5, 42, 2}}, {{14, 42.5, 0}, {
       14.5, 41, 2}}, {{15, 42.5, 0}, {14.5, 44, 2}}, {{15, 42.5, 0}, {
       14.5, 43, 2}}, {{15, 42.5, 0}, {14.5, 42, 2}}, {{15, 42.5, 0}, {
       14.5, 41, 2}}, {{16, 42.5, 0}, {14.5, 44, 2}}, {{16, 42.5, 0}, {
       14.5, 43, 2}}, {{16, 42.5, 0}, {14.5, 42, 2}}, {{16, 42.5, 0}, {
       14.5, 41, 2}}, {{17, 42.5, 0}, {18.5, 44, 2}}, {{17, 42.5, 0}, {
       18.5, 43, 2}}, {{17, 42.5, 0}, {18.5, 42, 2}}, {{17, 42.5, 0}, {
       18.5, 41, 2}}, {{18, 42.5, 0}, {18.5, 44, 2}}, {{18, 42.5, 0}, {
       18.5, 43, 2}}, {{18, 42.5, 0}, {18.5, 42, 2}}, {{18, 42.5, 0}, {
       18.5, 41, 2}}, {{19, 42.5, 0}, {18.5, 44, 2}}, {{19, 42.5, 0}, {
       18.5, 43, 2}}, {{19, 42.5, 0}, {18.5, 42, 2}}, {{19, 42.5, 0}, {
       18.5, 41, 2}}, {{20, 42.5, 0}, {18.5, 44, 2}}, {{20, 42.5, 0}, {
       18.5, 43, 2}}, {{20, 42.5, 0}, {18.5, 42, 2}}, {{20, 42.5, 0}, {
       18.5, 41, 2}}, {{21, 42.5, 0}, {22.5, 44, 2}}, {{21, 42.5, 0}, {
       22.5, 43, 2}}, {{21, 42.5, 0}, {22.5, 42, 2}}, {{21, 42.5, 0}, {
       22.5, 41, 2}}, {{22, 42.5, 0}, {22.5, 44, 2}}, {{22, 42.5, 0}, {
       22.5, 43, 2}}, {{22, 42.5, 0}, {22.5, 42, 2}}, {{22, 42.5, 0}, {
       22.5, 41, 2}}, {{23, 42.5, 0}, {22.5, 44, 2}}, {{23, 42.5, 0}, {
       22.5, 43, 2}}, {{23, 42.5, 0}, {22.5, 42, 2}}, {{23, 42.5, 0}, {
       22.5, 41, 2}}, {{24, 42.5, 0}, {22.5, 44, 2}}, {{24, 42.5, 0}, {
       22.5, 43, 2}}, {{24, 42.5, 0}, {22.5, 42, 2}}, {{24, 42.5, 0}, {
       22.5, 41, 2}}, {{25, 42.5, 0}, {26.5, 44, 2}}, {{25, 42.5, 0}, {
       26.5, 43, 2}}, {{25, 42.5, 0}, {26.5, 42, 2}}, {{25, 42.5, 0}, {
       26.5, 41, 2}}, {{26, 42.5, 0}, {26.5, 44, 2}}, {{26, 42.5, 0}, {
       26.5, 43, 2}}, {{26, 42.5, 0}, {26.5, 42, 2}}, {{26, 42.5, 0}, {
       26.5, 41, 2}}, {{27, 42.5, 0}, {26.5, 44, 2}}, {{27, 42.5, 0}, {
       26.5, 43, 2}}, {{27, 42.5, 0}, {26.5, 42, 2}}, {{27, 42.5, 0}, {
       26.5, 41, 2}}, {{28, 42.5, 0}, {26.5, 44, 2}}, {{28, 42.5, 0}, {
       26.5, 43, 2}}, {{28, 42.5, 0}, {26.5, 42, 2}}, {{28, 42.5, 0}, {
       26.5, 41, 2}}, {{29, 42.5, 0}, {30.5, 44, 2}}, {{29, 42.5, 0}, {
       30.5, 43, 2}}, {{29, 42.5, 0}, {30.5, 42, 2}}, {{29, 42.5, 0}, {
       30.5, 41, 2}}, {{30, 42.5, 0}, {30.5, 44, 2}}, {{30, 42.5, 0}, {
       30.5, 43, 2}}, {{30, 42.5, 0}, {30.5, 42, 2}}, {{30, 42.5, 0}, {
       30.5, 41, 2}}, {{31, 42.5, 0}, {30.5, 44, 2}}, {{31, 42.5, 0}, {
       30.5, 43, 2}}, {{31, 42.5, 0}, {30.5, 42, 2}}, {{31, 42.5, 0}, {
       30.5, 41, 2}}, {{32, 42.5, 0}, {30.5, 44, 2}}, {{32, 42.5, 0}, {
       30.5, 43, 2}}, {{32, 42.5, 0}, {30.5, 42, 2}}, {{32, 42.5, 0}, {
       30.5, 41, 2}}, {{33, 42.5, 0}, {34.5, 44, 2}}, {{33, 42.5, 0}, {
       34.5, 43, 2}}, {{33, 42.5, 0}, {34.5, 42, 2}}, {{33, 42.5, 0}, {
       34.5, 41, 2}}, {{34, 42.5, 0}, {34.5, 44, 2}}, {{34, 42.5, 0}, {
       34.5, 43, 2}}, {{34, 42.5, 0}, {34.5, 42, 2}}, {{34, 42.5, 0}, {
       34.5, 41, 2}}, {{35, 42.5, 0}, {34.5, 44, 2}}, {{35, 42.5, 0}, {
       34.5, 43, 2}}, {{35, 42.5, 0}, {34.5, 42, 2}}, {{35, 42.5, 0}, {
       34.5, 41, 2}}, {{36, 42.5, 0}, {34.5, 44, 2}}, {{36, 42.5, 0}, {
       34.5, 43, 2}}, {{36, 42.5, 0}, {34.5, 42, 2}}, {{36, 42.5, 0}, {
       34.5, 41, 2}}, {{37, 42.5, 0}, {38.5, 44, 2}}, {{37, 42.5, 0}, {
       38.5, 43, 2}}, {{37, 42.5, 0}, {38.5, 42, 2}}, {{37, 42.5, 0}, {
       38.5, 41, 2}}, {{38, 42.5, 0}, {38.5, 44, 2}}, {{38, 42.5, 0}, {
       38.5, 43, 2}}, {{38, 42.5, 0}, {38.5, 42, 2}}, {{38, 42.5, 0}, {
       38.5, 41, 2}}, {{39, 42.5, 0}, {38.5, 44, 2}}, {{39, 42.5, 0}, {
       38.5, 43, 2}}, {{39, 42.5, 0}, {38.5, 42, 2}}, {{39, 42.5, 0}, {
       38.5, 41, 2}}, {{40, 42.5, 0}, {38.5, 44, 2}}, {{40, 42.5, 0}, {
       38.5, 43, 2}}, {{40, 42.5, 0}, {38.5, 42, 2}}, {{40, 42.5, 0}, {
       38.5, 41, 2}}, {{41, 42.5, 0}, {42.5, 44, 2}}, {{41, 42.5, 0}, {
       42.5, 43, 2}}, {{41, 42.5, 0}, {42.5, 42, 2}}, {{41, 42.5, 0}, {
       42.5, 41, 2}}, {{42, 42.5, 0}, {42.5, 44, 2}}, {{42, 42.5, 0}, {
       42.5, 43, 2}}, {{42, 42.5, 0}, {42.5, 42, 2}}, {{42, 42.5, 0}, {
       42.5, 41, 2}}, {{43, 42.5, 0}, {42.5, 44, 2}}, {{43, 42.5, 0}, {
       42.5, 43, 2}}, {{43, 42.5, 0}, {42.5, 42, 2}}, {{43, 42.5, 0}, {
       42.5, 41, 2}}, {{44, 42.5, 0}, {42.5, 44, 2}}, {{44, 42.5, 0}, {
       42.5, 43, 2}}, {{44, 42.5, 0}, {42.5, 42, 2}}, {{44, 42.5, 0}, {
       42.5, 41, 2}}, {{45, 42.5, 0}, {46.5, 44, 2}}, {{45, 42.5, 0}, {
       46.5, 43, 2}}, {{45, 42.5, 0}, {46.5, 42, 2}}, {{45, 42.5, 0}, {
       46.5, 41, 2}}, {{46, 42.5, 0}, {46.5, 44, 2}}, {{46, 42.5, 0}, {
       46.5, 43, 2}}, {{46, 42.5, 0}, {46.5, 42, 2}}, {{46, 42.5, 0}, {
       46.5, 41, 2}}, {{47, 42.5, 0}, {46.5, 44, 2}}, {{47, 42.5, 0}, {
       46.5, 43, 2}}, {{47, 42.5, 0}, {46.5, 42, 2}}, {{47, 42.5, 0}, {
       46.5, 41, 2}}, {{48, 42.5, 0}, {46.5, 44, 2}}, {{48, 42.5, 0}, {
       46.5, 43, 2}}, {{48, 42.5, 0}, {46.5, 42, 2}}, {{48, 42.5, 0}, {
       46.5, 41, 2}}, {{49, 42.5, 0}, {50.5, 44, 2}}, {{49, 42.5, 0}, {
       50.5, 43, 2}}, {{49, 42.5, 0}, {50.5, 42, 2}}, {{49, 42.5, 0}, {
       50.5, 41, 2}}, {{50, 42.5, 0}, {50.5, 44, 2}}, {{50, 42.5, 0}, {
       50.5, 43, 2}}, {{50, 42.5, 0}, {50.5, 42, 2}}, {{50, 42.5, 0}, {
       50.5, 41, 2}}, {{51, 42.5, 0}, {50.5, 44, 2}}, {{51, 42.5, 0}, {
       50.5, 43, 2}}, {{51, 42.5, 0}, {50.5, 42, 2}}, {{51, 42.5, 0}, {
       50.5, 41, 2}}, {{52, 42.5, 0}, {50.5, 44, 2}}, {{52, 42.5, 0}, {
       50.5, 43, 2}}, {{52, 42.5, 0}, {50.5, 42, 2}}, {{52, 42.5, 0}, {
       50.5, 41, 2}}, {{53, 42.5, 0}, {54.5, 44, 2}}, {{53, 42.5, 0}, {
       54.5, 43, 2}}, {{53, 42.5, 0}, {54.5, 42, 2}}, {{53, 42.5, 0}, {
       54.5, 41, 2}}, {{54, 42.5, 0}, {54.5, 44, 2}}, {{54, 42.5, 0}, {
       54.5, 43, 2}}, {{54, 42.5, 0}, {54.5, 42, 2}}, {{54, 42.5, 0}, {
       54.5, 41, 2}}, {{55, 42.5, 0}, {54.5, 44, 2}}, {{55, 42.5, 0}, {
       54.5, 43, 2}}, {{55, 42.5, 0}, {54.5, 42, 2}}, {{55, 42.5, 0}, {
       54.5, 41, 2}}, {{56, 42.5, 0}, {54.5, 44, 2}}, {{56, 42.5, 0}, {
       54.5, 43, 2}}, {{56, 42.5, 0}, {54.5, 42, 2}}, {{56, 42.5, 0}, {
       54.5, 41, 2}}, {{57, 42.5, 0}, {58.5, 44, 2}}, {{57, 42.5, 0}, {
       58.5, 43, 2}}, {{57, 42.5, 0}, {58.5, 42, 2}}, {{57, 42.5, 0}, {
       58.5, 41, 2}}, {{58, 42.5, 0}, {58.5, 44, 2}}, {{58, 42.5, 0}, {
       58.5, 43, 2}}, {{58, 42.5, 0}, {58.5, 42, 2}}, {{58, 42.5, 0}, {
       58.5, 41, 2}}, {{59, 42.5, 0}, {58.5, 44, 2}}, {{59, 42.5, 0}, {
       58.5, 43, 2}}, {{59, 42.5, 0}, {58.5, 42, 2}}, {{59, 42.5, 0}, {
       58.5, 41, 2}}, {{60, 42.5, 0}, {58.5, 44, 2}}, {{60, 42.5, 0}, {
       58.5, 43, 2}}, {{60, 42.5, 0}, {58.5, 42, 2}}, {{60, 42.5, 0}, {
       58.5, 41, 2}}, {{61, 42.5, 0}, {62.5, 44, 2}}, {{61, 42.5, 0}, {
       62.5, 43, 2}}, {{61, 42.5, 0}, {62.5, 42, 2}}, {{61, 42.5, 0}, {
       62.5, 41, 2}}, {{62, 42.5, 0}, {62.5, 44, 2}}, {{62, 42.5, 0}, {
       62.5, 43, 2}}, {{62, 42.5, 0}, {62.5, 42, 2}}, {{62, 42.5, 0}, {
       62.5, 41, 2}}, {{63, 42.5, 0}, {62.5, 44, 2}}, {{63, 42.5, 0}, {
       62.5, 43, 2}}, {{63, 42.5, 0}, {62.5, 42, 2}}, {{63, 42.5, 0}, {
       62.5, 41, 2}}, {{64, 42.5, 0}, {62.5, 44, 2}}, {{64, 42.5, 0}, {
       62.5, 43, 2}}, {{64, 42.5, 0}, {62.5, 42, 2}}, {{64, 42.5, 0}, {
       62.5, 41, 2}}, {{1, 38.5, 0}, {2.5, 40, 2}}, {{1, 38.5, 0}, {
       2.5, 39, 2}}, {{1, 38.5, 0}, {2.5, 38, 2}}, {{1, 38.5, 0}, {
       2.5, 37, 2}}, {{2, 38.5, 0}, {2.5, 40, 2}}, {{2, 38.5, 0}, {
       2.5, 39, 2}}, {{2, 38.5, 0}, {2.5, 38, 2}}, {{2, 38.5, 0}, {
       2.5, 37, 2}}, {{3, 38.5, 0}, {2.5, 40, 2}}, {{3, 38.5, 0}, {
       2.5, 39, 2}}, {{3, 38.5, 0}, {2.5, 38, 2}}, {{3, 38.5, 0}, {
       2.5, 37, 2}}, {{4, 38.5, 0}, {2.5, 40, 2}}, {{4, 38.5, 0}, {
       2.5, 39, 2}}, {{4, 38.5, 0}, {2.5, 38, 2}}, {{4, 38.5, 0}, {
       2.5, 37, 2}}, {{5, 38.5, 0}, {6.5, 40, 2}}, {{5, 38.5, 0}, {
       6.5, 39, 2}}, {{5, 38.5, 0}, {6.5, 38, 2}}, {{5, 38.5, 0}, {
       6.5, 37, 2}}, {{6, 38.5, 0}, {6.5, 40, 2}}, {{6, 38.5, 0}, {
       6.5, 39, 2}}, {{6, 38.5, 0}, {6.5, 38, 2}}, {{6, 38.5, 0}, {
       6.5, 37, 2}}, {{7, 38.5, 0}, {6.5, 40, 2}}, {{7, 38.5, 0}, {
       6.5, 39, 2}}, {{7, 38.5, 0}, {6.5, 38, 2}}, {{7, 38.5, 0}, {
       6.5, 37, 2}}, {{8, 38.5, 0}, {6.5, 40, 2}}, {{8, 38.5, 0}, {
       6.5, 39, 2}}, {{8, 38.5, 0}, {6.5, 38, 2}}, {{8, 38.5, 0}, {
       6.5, 37, 2}}, {{9, 38.5, 0}, {10.5, 40, 2}}, {{9, 38.5, 0}, {
       10.5, 39, 2}}, {{9, 38.5, 0}, {10.5, 38, 2}}, {{9, 38.5, 0}, {
       10.5, 37, 2}}, {{10, 38.5, 0}, {10.5, 40, 2}}, {{10, 38.5, 0}, {
       10.5, 39, 2}}, {{10, 38.5, 0}, {10.5, 38, 2}}, {{10, 38.5, 0}, {
       10.5, 37, 2}}, {{11, 38.5, 0}, {10.5, 40, 2}}, {{11, 38.5, 0}, {
       10.5, 39, 2}}, {{11, 38.5, 0}, {10.5, 38, 2}}, {{11, 38.5, 0}, {
       10.5, 37, 2}}, {{12, 38.5, 0}, {10.5, 40, 2}}, {{12, 38.5, 0}, {
       10.5, 39, 2}}, {{12, 38.5, 0}, {10.5, 38, 2}}, {{12, 38.5, 0}, {
       10.5, 37, 2}}, {{13, 38.5, 0}, {14.5, 40, 2}}, {{13, 38.5, 0}, {
       14.5, 39, 2}}, {{13, 38.5, 0}, {14.5, 38, 2}}, {{13, 38.5, 0}, {
       14.5, 37, 2}}, {{14, 38.5, 0}, {14.5, 40, 2}}, {{14, 38.5, 0}, {
       14.5, 39, 2}}, {{14, 38.5, 0}, {14.5, 38, 2}}, {{14, 38.5, 0}, {
       14.5, 37, 2}}, {{15, 38.5, 0}, {14.5, 40, 2}}, {{15, 38.5, 0}, {
       14.5, 39, 2}}, {{15, 38.5, 0}, {14.5, 38, 2}}, {{15, 38.5, 0}, {
       14.5, 37, 2}}, {{16, 38.5, 0}, {14.5, 40, 2}}, {{16, 38.5, 0}, {
       14.5, 39, 2}}, {{16, 38.5, 0}, {14.5, 38, 2}}, {{16, 38.5, 0}, {
       14.5, 37, 2}}, {{17, 38.5, 0}, {18.5, 40, 2}}, {{17, 38.5, 0}, {
       18.5, 39, 2}}, {{17, 38.5, 0}, {18.5, 38, 2}}, {{17, 38.5, 0}, {
       18.5, 37, 2}}, {{18, 38.5, 0}, {18.5, 40, 2}}, {{18, 38.5, 0}, {
       18.5, 39, 2}}, {{18, 38.5, 0}, {18.5, 38, 2}}, {{18, 38.5, 0}, {
       18.5, 37, 2}}, {{19, 38.5, 0}, {18.5, 40, 2}}, {{19, 38.5, 0}, {
       18.5, 39, 2}}, {{19, 38.5, 0}, {18.5, 38, 2}}, {{19, 38.5, 0}, {
       18.5, 37, 2}}, {{20, 38.5, 0}, {18.5, 40, 2}}, {{20, 38.5, 0}, {
       18.5, 39, 2}}, {{20, 38.5, 0}, {18.5, 38, 2}}, {{20, 38.5, 0}, {
       18.5, 37, 2}}, {{21, 38.5, 0}, {22.5, 40, 2}}, {{21, 38.5, 0}, {
       22.5, 39, 2}}, {{21, 38.5, 0}, {22.5, 38, 2}}, {{21, 38.5, 0}, {
       22.5, 37, 2}}, {{22, 38.5, 0}, {22.5, 40, 2}}, {{22, 38.5, 0}, {
       22.5, 39, 2}}, {{22, 38.5, 0}, {22.5, 38, 2}}, {{22, 38.5, 0}, {
       22.5, 37, 2}}, {{23, 38.5, 0}, {22.5, 40, 2}}, {{23, 38.5, 0}, {
       22.5, 39, 2}}, {{23, 38.5, 0}, {22.5, 38, 2}}, {{23, 38.5, 0}, {
       22.5, 37, 2}}, {{24, 38.5, 0}, {22.5, 40, 2}}, {{24, 38.5, 0}, {
       22.5, 39, 2}}, {{24, 38.5, 0}, {22.5, 38, 2}}, {{24, 38.5, 0}, {
       22.5, 37, 2}}, {{25, 38.5, 0}, {26.5, 40, 2}}, {{25, 38.5, 0}, {
       26.5, 39, 2}}, {{25, 38.5, 0}, {26.5, 38, 2}}, {{25, 38.5, 0}, {
       26.5, 37, 2}}, {{26, 38.5, 0}, {26.5, 40, 2}}, {{26, 38.5, 0}, {
       26.5, 39, 2}}, {{26, 38.5, 0}, {26.5, 38, 2}}, {{26, 38.5, 0}, {
       26.5, 37, 2}}, {{27, 38.5, 0}, {26.5, 40, 2}}, {{27, 38.5, 0}, {
       26.5, 39, 2}}, {{27, 38.5, 0}, {26.5, 38, 2}}, {{27, 38.5, 0}, {
       26.5, 37, 2}}, {{28, 38.5, 0}, {26.5, 40, 2}}, {{28, 38.5, 0}, {
       26.5, 39, 2}}, {{28, 38.5, 0}, {26.5, 38, 2}}, {{28, 38.5, 0}, {
       26.5, 37, 2}}, {{29, 38.5, 0}, {30.5, 40, 2}}, {{29, 38.5, 0}, {
       30.5, 39, 2}}, {{29, 38.5, 0}, {30.5, 38, 2}}, {{29, 38.5, 0}, {
       30.5, 37, 2}}, {{30, 38.5, 0}, {30.5, 40, 2}}, {{30, 38.5, 0}, {
       30.5, 39, 2}}, {{30, 38.5, 0}, {30.5, 38, 2}}, {{30, 38.5, 0}, {
       30.5, 37, 2}}, {{31, 38.5, 0}, {30.5, 40, 2}}, {{31, 38.5, 0}, {
       30.5, 39, 2}}, {{31, 38.5, 0}, {30.5, 38, 2}}, {{31, 38.5, 0}, {
       30.5, 37, 2}}, {{32, 38.5, 0}, {30.5, 40, 2}}, {{32, 38.5, 0}, {
       30.5, 39, 2}}, {{32, 38.5, 0}, {30.5, 38, 2}}, {{32, 38.5, 0}, {
       30.5, 37, 2}}, {{33, 38.5, 0}, {34.5, 40, 2}}, {{33, 38.5, 0}, {
       34.5, 39, 2}}, {{33, 38.5, 0}, {34.5, 38, 2}}, {{33, 38.5, 0}, {
       34.5, 37, 2}}, {{34, 38.5, 0}, {34.5, 40, 2}}, {{34, 38.5, 0}, {
       34.5, 39, 2}}, {{34, 38.5, 0}, {34.5, 38, 2}}, {{34, 38.5, 0}, {
       34.5, 37, 2}}, {{35, 38.5, 0}, {34.5, 40, 2}}, {{35, 38.5, 0}, {
       34.5, 39, 2}}, {{35, 38.5, 0}, {34.5, 38, 2}}, {{35, 38.5, 0}, {
       34.5, 37, 2}}, {{36, 38.5, 0}, {34.5, 40, 2}}, {{36, 38.5, 0}, {
       34.5, 39, 2}}, {{36, 38.5, 0}, {34.5, 38, 2}}, {{36, 38.5, 0}, {
       34.5, 37, 2}}, {{37, 38.5, 0}, {38.5, 40, 2}}, {{37, 38.5, 0}, {
       38.5, 39, 2}}, {{37, 38.5, 0}, {38.5, 38, 2}}, {{37, 38.5, 0}, {
       38.5, 37, 2}}, {{38, 38.5, 0}, {38.5, 40, 2}}, {{38, 38.5, 0}, {
       38.5, 39, 2}}, {{38, 38.5, 0}, {38.5, 38, 2}}, {{38, 38.5, 0}, {
       38.5, 37, 2}}, {{39, 38.5, 0}, {38.5, 40, 2}}, {{39, 38.5, 0}, {
       38.5, 39, 2}}, {{39, 38.5, 0}, {38.5, 38, 2}}, {{39, 38.5, 0}, {
       38.5, 37, 2}}, {{40, 38.5, 0}, {38.5, 40, 2}}, {{40, 38.5, 0}, {
       38.5, 39, 2}}, {{40, 38.5, 0}, {38.5, 38, 2}}, {{40, 38.5, 0}, {
       38.5, 37, 2}}, {{41, 38.5, 0}, {42.5, 40, 2}}, {{41, 38.5, 0}, {
       42.5, 39, 2}}, {{41, 38.5, 0}, {42.5, 38, 2}}, {{41, 38.5, 0}, {
       42.5, 37, 2}}, {{42, 38.5, 0}, {42.5, 40, 2}}, {{42, 38.5, 0}, {
       42.5, 39, 2}}, {{42, 38.5, 0}, {42.5, 38, 2}}, {{42, 38.5, 0}, {
       42.5, 37, 2}}, {{43, 38.5, 0}, {42.5, 40, 2}}, {{43, 38.5, 0}, {
       42.5, 39, 2}}, {{43, 38.5, 0}, {42.5, 38, 2}}, {{43, 38.5, 0}, {
       42.5, 37, 2}}, {{44, 38.5, 0}, {42.5, 40, 2}}, {{44, 38.5, 0}, {
       42.5, 39, 2}}, {{44, 38.5, 0}, {42.5, 38, 2}}, {{44, 38.5, 0}, {
       42.5, 37, 2}}, {{45, 38.5, 0}, {46.5, 40, 2}}, {{45, 38.5, 0}, {
       46.5, 39, 2}}, {{45, 38.5, 0}, {46.5, 38, 2}}, {{45, 38.5, 0}, {
       46.5, 37, 2}}, {{46, 38.5, 0}, {46.5, 40, 2}}, {{46, 38.5, 0}, {
       46.5, 39, 2}}, {{46, 38.5, 0}, {46.5, 38, 2}}, {{46, 38.5, 0}, {
       46.5, 37, 2}}, {{47, 38.5, 0}, {46.5, 40, 2}}, {{47, 38.5, 0}, {
       46.5, 39, 2}}, {{47, 38.5, 0}, {46.5, 38, 2}}, {{47, 38.5, 0}, {
       46.5, 37, 2}}, {{48, 38.5, 0}, {46.5, 40, 2}}, {{48, 38.5, 0}, {
       46.5, 39, 2}}, {{48, 38.5, 0}, {46.5, 38, 2}}, {{48, 38.5, 0}, {
       46.5, 37, 2}}, {{49, 38.5, 0}, {50.5, 40, 2}}, {{49, 38.5, 0}, {
       50.5, 39, 2}}, {{49, 38.5, 0}, {50.5, 38, 2}}, {{49, 38.5, 0}, {
       50.5, 37, 2}}, {{50, 38.5, 0}, {50.5, 40, 2}}, {{50, 38.5, 0}, {
       50.5, 39, 2}}, {{50, 38.5, 0}, {50.5, 38, 2}}, {{50, 38.5, 0}, {
       50.5, 37, 2}}, {{51, 38.5, 0}, {50.5, 40, 2}}, {{51, 38.5, 0}, {
       50.5, 39, 2}}, {{51, 38.5, 0}, {50.5, 38, 2}}, {{51, 38.5, 0}, {
       50.5, 37, 2}}, {{52, 38.5, 0}, {50.5, 40, 2}}, {{52, 38.5, 0}, {
       50.5, 39, 2}}, {{52, 38.5, 0}, {50.5, 38, 2}}, {{52, 38.5, 0}, {
       50.5, 37, 2}}, {{53, 38.5, 0}, {54.5, 40, 2}}, {{53, 38.5, 0}, {
       54.5, 39, 2}}, {{53, 38.5, 0}, {54.5, 38, 2}}, {{53, 38.5, 0}, {
       54.5, 37, 2}}, {{54, 38.5, 0}, {54.5, 40, 2}}, {{54, 38.5, 0}, {
       54.5, 39, 2}}, {{54, 38.5, 0}, {54.5, 38, 2}}, {{54, 38.5, 0}, {
       54.5, 37, 2}}, {{55, 38.5, 0}, {54.5, 40, 2}}, {{55, 38.5, 0}, {
       54.5, 39, 2}}, {{55, 38.5, 0}, {54.5, 38, 2}}, {{55, 38.5, 0}, {
       54.5, 37, 2}}, {{56, 38.5, 0}, {54.5, 40, 2}}, {{56, 38.5, 0}, {
       54.5, 39, 2}}, {{56, 38.5, 0}, {54.5, 38, 2}}, {{56, 38.5, 0}, {
       54.5, 37, 2}}, {{57, 38.5, 0}, {58.5, 40, 2}}, {{57, 38.5, 0}, {
       58.5, 39, 2}}, {{57, 38.5, 0}, {58.5, 38, 2}}, {{57, 38.5, 0}, {
       58.5, 37, 2}}, {{58, 38.5, 0}, {58.5, 40, 2}}, {{58, 38.5, 0}, {
       58.5, 39, 2}}, {{58, 38.5, 0}, {58.5, 38, 2}}, {{58, 38.5, 0}, {
       58.5, 37, 2}}, {{59, 38.5, 0}, {58.5, 40, 2}}, {{59, 38.5, 0}, {
       58.5, 39, 2}}, {{59, 38.5, 0}, {58.5, 38, 2}}, {{59, 38.5, 0}, {
       58.5, 37, 2}}, {{60, 38.5, 0}, {58.5, 40, 2}}, {{60, 38.5, 0}, {
       58.5, 39, 2}}, {{60, 38.5, 0}, {58.5, 38, 2}}, {{60, 38.5, 0}, {
       58.5, 37, 2}}, {{61, 38.5, 0}, {62.5, 40, 2}}, {{61, 38.5, 0}, {
       62.5, 39, 2}}, {{61, 38.5, 0}, {62.5, 38, 2}}, {{61, 38.5, 0}, {
       62.5, 37, 2}}, {{62, 38.5, 0}, {62.5, 40, 2}}, {{62, 38.5, 0}, {
       62.5, 39, 2}}, {{62, 38.5, 0}, {62.5, 38, 2}}, {{62, 38.5, 0}, {
       62.5, 37, 2}}, {{63, 38.5, 0}, {62.5, 40, 2}}, {{63, 38.5, 0}, {
       62.5, 39, 2}}, {{63, 38.5, 0}, {62.5, 38, 2}}, {{63, 38.5, 0}, {
       62.5, 37, 2}}, {{64, 38.5, 0}, {62.5, 40, 2}}, {{64, 38.5, 0}, {
       62.5, 39, 2}}, {{64, 38.5, 0}, {62.5, 38, 2}}, {{64, 38.5, 0}, {
       62.5, 37, 2}}, {{1, 34.5, 0}, {2.5, 36, 2}}, {{1, 34.5, 0}, {
       2.5, 35, 2}}, {{1, 34.5, 0}, {2.5, 34, 2}}, {{1, 34.5, 0}, {
       2.5, 33, 2}}, {{2, 34.5, 0}, {2.5, 36, 2}}, {{2, 34.5, 0}, {
       2.5, 35, 2}}, {{2, 34.5, 0}, {2.5, 34, 2}}, {{2, 34.5, 0}, {
       2.5, 33, 2}}, {{3, 34.5, 0}, {2.5, 36, 2}}, {{3, 34.5, 0}, {
       2.5, 35, 2}}, {{3, 34.5, 0}, {2.5, 34, 2}}, {{3, 34.5, 0}, {
       2.5, 33, 2}}, {{4, 34.5, 0}, {2.5, 36, 2}}, {{4, 34.5, 0}, {
       2.5, 35, 2}}, {{4, 34.5, 0}, {2.5, 34, 2}}, {{4, 34.5, 0}, {
       2.5, 33, 2}}, {{5, 34.5, 0}, {6.5, 36, 2}}, {{5, 34.5, 0}, {
       6.5, 35, 2}}, {{5, 34.5, 0}, {6.5, 34, 2}}, {{5, 34.5, 0}, {
       6.5, 33, 2}}, {{6, 34.5, 0}, {6.5, 36, 2}}, {{6, 34.5, 0}, {
       6.5, 35, 2}}, {{6, 34.5, 0}, {6.5, 34, 2}}, {{6, 34.5, 0}, {
       6.5, 33, 2}}, {{7, 34.5, 0}, {6.5, 36, 2}}, {{7, 34.5, 0}, {
       6.5, 35, 2}}, {{7, 34.5, 0}, {6.5, 34, 2}}, {{7, 34.5, 0}, {
       6.5, 33, 2}}, {{8, 34.5, 0}, {6.5, 36, 2}}, {{8, 34.5, 0}, {
       6.5, 35, 2}}, {{8, 34.5, 0}, {6.5, 34, 2}}, {{8, 34.5, 0}, {
       6.5, 33, 2}}, {{9, 34.5, 0}, {10.5, 36, 2}}, {{9, 34.5, 0}, {
       10.5, 35, 2}}, {{9, 34.5, 0}, {10.5, 34, 2}}, {{9, 34.5, 0}, {
       10.5, 33, 2}}, {{10, 34.5, 0}, {10.5, 36, 2}}, {{10, 34.5, 0}, {
       10.5, 35, 2}}, {{10, 34.5, 0}, {10.5, 34, 2}}, {{10, 34.5, 0}, {
       10.5, 33, 2}}, {{11, 34.5, 0}, {10.5, 36, 2}}, {{11, 34.5, 0}, {
       10.5, 35, 2}}, {{11, 34.5, 0}, {10.5, 34, 2}}, {{11, 34.5, 0}, {
       10.5, 33, 2}}, {{12, 34.5, 0}, {10.5, 36, 2}}, {{12, 34.5, 0}, {
       10.5, 35, 2}}, {{12, 34.5, 0}, {10.5, 34, 2}}, {{12, 34.5, 0}, {
       10.5, 33, 2}}, {{13, 34.5, 0}, {14.5, 36, 2}}, {{13, 34.5, 0}, {
       14.5, 35, 2}}, {{13, 34.5, 0}, {14.5, 34, 2}}, {{13, 34.5, 0}, {
       14.5, 33, 2}}, {{14, 34.5, 0}, {14.5, 36, 2}}, {{14, 34.5, 0}, {
       14.5, 35, 2}}, {{14, 34.5, 0}, {14.5, 34, 2}}, {{14, 34.5, 0}, {
       14.5, 33, 2}}, {{15, 34.5, 0}, {14.5, 36, 2}}, {{15, 34.5, 0}, {
       14.5, 35, 2}}, {{15, 34.5, 0}, {14.5, 34, 2}}, {{15, 34.5, 0}, {
       14.5, 33, 2}}, {{16, 34.5, 0}, {14.5, 36, 2}}, {{16, 34.5, 0}, {
       14.5, 35, 2}}, {{16, 34.5, 0}, {14.5, 34, 2}}, {{16, 34.5, 0}, {
       14.5, 33, 2}}, {{17, 34.5, 0}, {18.5, 36, 2}}, {{17, 34.5, 0}, {
       18.5, 35, 2}}, {{17, 34.5, 0}, {18.5, 34, 2}}, {{17, 34.5, 0}, {
       18.5, 33, 2}}, {{18, 34.5, 0}, {18.5, 36, 2}}, {{18, 34.5, 0}, {
       18.5, 35, 2}}, {{18, 34.5, 0}, {18.5, 34, 2}}, {{18, 34.5, 0}, {
       18.5, 33, 2}}, {{19, 34.5, 0}, {18.5, 36, 2}}, {{19, 34.5, 0}, {
       18.5, 35, 2}}, {{19, 34.5, 0}, {18.5, 34, 2}}, {{19, 34.5, 0}, {
       18.5, 33, 2}}, {{20, 34.5, 0}, {18.5, 36, 2}}, {{20, 34.5, 0}, {
       18.5, 35, 2}}, {{20, 34.5, 0}, {18.5, 34, 2}}, {{20, 34.5, 0}, {
       18.5, 33, 2}}, {{21, 34.5, 0}, {22.5, 36, 2}}, {{21, 34.5, 0}, {
       22.5, 35, 2}}, {{21, 34.5, 0}, {22.5, 34, 2}}, {{21, 34.5, 0}, {
       22.5, 33, 2}}, {{22, 34.5, 0}, {22.5, 36, 2}}, {{22, 34.5, 0}, {
       22.5, 35, 2}}, {{22, 34.5, 0}, {22.5, 34, 2}}, {{22, 34.5, 0}, {
       22.5, 33, 2}}, {{23, 34.5, 0}, {22.5, 36, 2}}, {{23, 34.5, 0}, {
       22.5, 35, 2}}, {{23, 34.5, 0}, {22.5, 34, 2}}, {{23, 34.5, 0}, {
       22.5, 33, 2}}, {{24, 34.5, 0}, {22.5, 36, 2}}, {{24, 34.5, 0}, {
       22.5, 35, 2}}, {{24, 34.5, 0}, {22.5, 34, 2}}, {{24, 34.5, 0}, {
       22.5, 33, 2}}, {{25, 34.5, 0}, {26.5, 36, 2}}, {{25, 34.5, 0}, {
       26.5, 35, 2}}, {{25, 34.5, 0}, {26.5, 34, 2}}, {{25, 34.5, 0}, {
       26.5, 33, 2}}, {{26, 34.5, 0}, {26.5, 36, 2}}, {{26, 34.5, 0}, {
       26.5, 35, 2}}, {{26, 34.5, 0}, {26.5, 34, 2}}, {{26, 34.5, 0}, {
       26.5, 33, 2}}, {{27, 34.5, 0}, {26.5, 36, 2}}, {{27, 34.5, 0}, {
       26.5, 35, 2}}, {{27, 34.5, 0}, {26.5, 34, 2}}, {{27, 34.5, 0}, {
       26.5, 33, 2}}, {{28, 34.5, 0}, {26.5, 36, 2}}, {{28, 34.5, 0}, {
       26.5, 35, 2}}, {{28, 34.5, 0}, {26.5, 34, 2}}, {{28, 34.5, 0}, {
       26.5, 33, 2}}, {{29, 34.5, 0}, {30.5, 36, 2}}, {{29, 34.5, 0}, {
       30.5, 35, 2}}, {{29, 34.5, 0}, {30.5, 34, 2}}, {{29, 34.5, 0}, {
       30.5, 33, 2}}, {{30, 34.5, 0}, {30.5, 36, 2}}, {{30, 34.5, 0}, {
       30.5, 35, 2}}, {{30, 34.5, 0}, {30.5, 34, 2}}, {{30, 34.5, 0}, {
       30.5, 33, 2}}, {{31, 34.5, 0}, {30.5, 36, 2}}, {{31, 34.5, 0}, {
       30.5, 35, 2}}, {{31, 34.5, 0}, {30.5, 34, 2}}, {{31, 34.5, 0}, {
       30.5, 33, 2}}, {{32, 34.5, 0}, {30.5, 36, 2}}, {{32, 34.5, 0}, {
       30.5, 35, 2}}, {{32, 34.5, 0}, {30.5, 34, 2}}, {{32, 34.5, 0}, {
       30.5, 33, 2}}, {{33, 34.5, 0}, {34.5, 36, 2}}, {{33, 34.5, 0}, {
       34.5, 35, 2}}, {{33, 34.5, 0}, {34.5, 34, 2}}, {{33, 34.5, 0}, {
       34.5, 33, 2}}, {{34, 34.5, 0}, {34.5, 36, 2}}, {{34, 34.5, 0}, {
       34.5, 35, 2}}, {{34, 34.5, 0}, {34.5, 34, 2}}, {{34, 34.5, 0}, {
       34.5, 33, 2}}, {{35, 34.5, 0}, {34.5, 36, 2}}, {{35, 34.5, 0}, {
       34.5, 35, 2}}, {{35, 34.5, 0}, {34.5, 34, 2}}, {{35, 34.5, 0}, {
       34.5, 33, 2}}, {{36, 34.5, 0}, {34.5, 36, 2}}, {{36, 34.5, 0}, {
       34.5, 35, 2}}, {{36, 34.5, 0}, {34.5, 34, 2}}, {{36, 34.5, 0}, {
       34.5, 33, 2}}, {{37, 34.5, 0}, {38.5, 36, 2}}, {{37, 34.5, 0}, {
       38.5, 35, 2}}, {{37, 34.5, 0}, {38.5, 34, 2}}, {{37, 34.5, 0}, {
       38.5, 33, 2}}, {{38, 34.5, 0}, {38.5, 36, 2}}, {{38, 34.5, 0}, {
       38.5, 35, 2}}, {{38, 34.5, 0}, {38.5, 34, 2}}, {{38, 34.5, 0}, {
       38.5, 33, 2}}, {{39, 34.5, 0}, {38.5, 36, 2}}, {{39, 34.5, 0}, {
       38.5, 35, 2}}, {{39, 34.5, 0}, {38.5, 34, 2}}, {{39, 34.5, 0}, {
       38.5, 33, 2}}, {{40, 34.5, 0}, {38.5, 36, 2}}, {{40, 34.5, 0}, {
       38.5, 35, 2}}, {{40, 34.5, 0}, {38.5, 34, 2}}, {{40, 34.5, 0}, {
       38.5, 33, 2}}, {{41, 34.5, 0}, {42.5, 36, 2}}, {{41, 34.5, 0}, {
       42.5, 35, 2}}, {{41, 34.5, 0}, {42.5, 34, 2}}, {{41, 34.5, 0}, {
       42.5, 33, 2}}, {{42, 34.5, 0}, {42.5, 36, 2}}, {{42, 34.5, 0}, {
       42.5, 35, 2}}, {{42, 34.5, 0}, {42.5, 34, 2}}, {{42, 34.5, 0}, {
       42.5, 33, 2}}, {{43, 34.5, 0}, {42.5, 36, 2}}, {{43, 34.5, 0}, {
       42.5, 35, 2}}, {{43, 34.5, 0}, {42.5, 34, 2}}, {{43, 34.5, 0}, {
       42.5, 33, 2}}, {{44, 34.5, 0}, {42.5, 36, 2}}, {{44, 34.5, 0}, {
       42.5, 35, 2}}, {{44, 34.5, 0}, {42.5, 34, 2}}, {{44, 34.5, 0}, {
       42.5, 33, 2}}, {{45, 34.5, 0}, {46.5, 36, 2}}, {{45, 34.5, 0}, {
       46.5, 35, 2}}, {{45, 34.5, 0}, {46.5, 34, 2}}, {{45, 34.5, 0}, {
       46.5, 33, 2}}, {{46, 34.5, 0}, {46.5, 36, 2}}, {{46, 34.5, 0}, {
       46.5, 35, 2}}, {{46, 34.5, 0}, {46.5, 34, 2}}, {{46, 34.5, 0}, {
       46.5, 33, 2}}, {{47, 34.5, 0}, {46.5, 36, 2}}, {{47, 34.5, 0}, {
       46.5, 35, 2}}, {{47, 34.5, 0}, {46.5, 34, 2}}, {{47, 34.5, 0}, {
       46.5, 33, 2}}, {{48, 34.5, 0}, {46.5, 36, 2}}, {{48, 34.5, 0}, {
       46.5, 35, 2}}, {{48, 34.5, 0}, {46.5, 34, 2}}, {{48, 34.5, 0}, {
       46.5, 33, 2}}, {{49, 34.5, 0}, {50.5, 36, 2}}, {{49, 34.5, 0}, {
       50.5, 35, 2}}, {{49, 34.5, 0}, {50.5, 34, 2}}, {{49, 34.5, 0}, {
       50.5, 33, 2}}, {{50, 34.5, 0}, {50.5, 36, 2}}, {{50, 34.5, 0}, {
       50.5, 35, 2}}, {{50, 34.5, 0}, {50.5, 34, 2}}, {{50, 34.5, 0}, {
       50.5, 33, 2}}, {{51, 34.5, 0}, {50.5, 36, 2}}, {{51, 34.5, 0}, {
       50.5, 35, 2}}, {{51, 34.5, 0}, {50.5, 34, 2}}, {{51, 34.5, 0}, {
       50.5, 33, 2}}, {{52, 34.5, 0}, {50.5, 36, 2}}, {{52, 34.5, 0}, {
       50.5, 35, 2}}, {{52, 34.5, 0}, {50.5, 34, 2}}, {{52, 34.5, 0}, {
       50.5, 33, 2}}, {{53, 34.5, 0}, {54.5, 36, 2}}, {{53, 34.5, 0}, {
       54.5, 35, 2}}, {{53, 34.5, 0}, {54.5, 34, 2}}, {{53, 34.5, 0}, {
       54.5, 33, 2}}, {{54, 34.5, 0}, {54.5, 36, 2}}, {{54, 34.5, 0}, {
       54.5, 35, 2}}, {{54, 34.5, 0}, {54.5, 34, 2}}, {{54, 34.5, 0}, {
       54.5, 33, 2}}, {{55, 34.5, 0}, {54.5, 36, 2}}, {{55, 34.5, 0}, {
       54.5, 35, 2}}, {{55, 34.5, 0}, {54.5, 34, 2}}, {{55, 34.5, 0}, {
       54.5, 33, 2}}, {{56, 34.5, 0}, {54.5, 36, 2}}, {{56, 34.5, 0}, {
       54.5, 35, 2}}, {{56, 34.5, 0}, {54.5, 34, 2}}, {{56, 34.5, 0}, {
       54.5, 33, 2}}, {{57, 34.5, 0}, {58.5, 36, 2}}, {{57, 34.5, 0}, {
       58.5, 35, 2}}, {{57, 34.5, 0}, {58.5, 34, 2}}, {{57, 34.5, 0}, {
       58.5, 33, 2}}, {{58, 34.5, 0}, {58.5, 36, 2}}, {{58, 34.5, 0}, {
       58.5, 35, 2}}, {{58, 34.5, 0}, {58.5, 34, 2}}, {{58, 34.5, 0}, {
       58.5, 33, 2}}, {{59, 34.5, 0}, {58.5, 36, 2}}, {{59, 34.5, 0}, {
       58.5, 35, 2}}, {{59, 34.5, 0}, {58.5, 34, 2}}, {{59, 34.5, 0}, {
       58.5, 33, 2}}, {{60, 34.5, 0}, {58.5, 36, 2}}, {{60, 34.5, 0}, {
       58.5, 35, 2}}, {{60, 34.5, 0}, {58.5, 34, 2}}, {{60, 34.5, 0}, {
       58.5, 33, 2}}, {{61, 34.5, 0}, {62.5, 36, 2}}, {{61, 34.5, 0}, {
       62.5, 35, 2}}, {{61, 34.5, 0}, {62.5, 34, 2}}, {{61, 34.5, 0}, {
       62.5, 33, 2}}, {{62, 34.5, 0}, {62.5, 36, 2}}, {{62, 34.5, 0}, {
       62.5, 35, 2}}, {{62, 34.5, 0}, {62.5, 34, 2}}, {{62, 34.5, 0}, {
       62.5, 33, 2}}, {{63, 34.5, 0}, {62.5, 36, 2}}, {{63, 34.5, 0}, {
       62.5, 35, 2}}, {{63, 34.5, 0}, {62.5, 34, 2}}, {{63, 34.5, 0}, {
       62.5, 33, 2}}, {{64, 34.5, 0}, {62.5, 36, 2}}, {{64, 34.5, 0}, {
       62.5, 35, 2}}, {{64, 34.5, 0}, {62.5, 34, 2}}, {{64, 34.5, 0}, {
       62.5, 33, 2}}, {{1, 30.5, 0}, {2.5, 32, 2}}, {{1, 30.5, 0}, {
       2.5, 31, 2}}, {{1, 30.5, 0}, {2.5, 30, 2}}, {{1, 30.5, 0}, {
       2.5, 29, 2}}, {{2, 30.5, 0}, {2.5, 32, 2}}, {{2, 30.5, 0}, {
       2.5, 31, 2}}, {{2, 30.5, 0}, {2.5, 30, 2}}, {{2, 30.5, 0}, {
       2.5, 29, 2}}, {{3, 30.5, 0}, {2.5, 32, 2}}, {{3, 30.5, 0}, {
       2.5, 31, 2}}, {{3, 30.5, 0}, {2.5, 30, 2}}, {{3, 30.5, 0}, {
       2.5, 29, 2}}, {{4, 30.5, 0}, {2.5, 32, 2}}, {{4, 30.5, 0}, {
       2.5, 31, 2}}, {{4, 30.5, 0}, {2.5, 30, 2}}, {{4, 30.5, 0}, {
       2.5, 29, 2}}, {{5, 30.5, 0}, {6.5, 32, 2}}, {{5, 30.5, 0}, {
       6.5, 31, 2}}, {{5, 30.5, 0}, {6.5, 30, 2}}, {{5, 30.5, 0}, {
       6.5, 29, 2}}, {{6, 30.5, 0}, {6.5, 32, 2}}, {{6, 30.5, 0}, {
       6.5, 31, 2}}, {{6, 30.5, 0}, {6.5, 30, 2}}, {{6, 30.5, 0}, {
       6.5, 29, 2}}, {{7, 30.5, 0}, {6.5, 32, 2}}, {{7, 30.5, 0}, {
       6.5, 31, 2}}, {{7, 30.5, 0}, {6.5, 30, 2}}, {{7, 30.5, 0}, {
       6.5, 29, 2}}, {{8, 30.5, 0}, {6.5, 32, 2}}, {{8, 30.5, 0}, {
       6.5, 31, 2}}, {{8, 30.5, 0}, {6.5, 30, 2}}, {{8, 30.5, 0}, {
       6.5, 29, 2}}, {{9, 30.5, 0}, {10.5, 32, 2}}, {{9, 30.5, 0}, {
       10.5, 31, 2}}, {{9, 30.5, 0}, {10.5, 30, 2}}, {{9, 30.5, 0}, {
       10.5, 29, 2}}, {{10, 30.5, 0}, {10.5, 32, 2}}, {{10, 30.5, 0}, {
       10.5, 31, 2}}, {{10, 30.5, 0}, {10.5, 30, 2}}, {{10, 30.5, 0}, {
       10.5, 29, 2}}, {{11, 30.5, 0}, {10.5, 32, 2}}, {{11, 30.5, 0}, {
       10.5, 31, 2}}, {{11, 30.5, 0}, {10.5, 30, 2}}, {{11, 30.5, 0}, {
       10.5, 29, 2}}, {{12, 30.5, 0}, {10.5, 32, 2}}, {{12, 30.5, 0}, {
       10.5, 31, 2}}, {{12, 30.5, 0}, {10.5, 30, 2}}, {{12, 30.5, 0}, {
       10.5, 29, 2}}, {{13, 30.5, 0}, {14.5, 32, 2}}, {{13, 30.5, 0}, {
       14.5, 31, 2}}, {{13, 30.5, 0}, {14.5, 30, 2}}, {{13, 30.5, 0}, {
       14.5, 29, 2}}, {{14, 30.5, 0}, {14.5, 32, 2}}, {{14, 30.5, 0}, {
       14.5, 31, 2}}, {{14, 30.5, 0}, {14.5, 30, 2}}, {{14, 30.5, 0}, {
       14.5, 29, 2}}, {{15, 30.5, 0}, {14.5, 32, 2}}, {{15, 30.5, 0}, {
       14.5, 31, 2}}, {{15, 30.5, 0}, {14.5, 30, 2}}, {{15, 30.5, 0}, {
       14.5, 29, 2}}, {{16, 30.5, 0}, {14.5, 32, 2}}, {{16, 30.5, 0}, {
       14.5, 31, 2}}, {{16, 30.5, 0}, {14.5, 30, 2}}, {{16, 30.5, 0}, {
       14.5, 29, 2}}, {{17, 30.5, 0}, {18.5, 32, 2}}, {{17, 30.5, 0}, {
       18.5, 31, 2}}, {{17, 30.5, 0}, {18.5, 30, 2}}, {{17, 30.5, 0}, {
       18.5, 29, 2}}, {{18, 30.5, 0}, {18.5, 32, 2}}, {{18, 30.5, 0}, {
       18.5, 31, 2}}, {{18, 30.5, 0}, {18.5, 30, 2}}, {{18, 30.5, 0}, {
       18.5, 29, 2}}, {{19, 30.5, 0}, {18.5, 32, 2}}, {{19, 30.5, 0}, {
       18.5, 31, 2}}, {{19, 30.5, 0}, {18.5, 30, 2}}, {{19, 30.5, 0}, {
       18.5, 29, 2}}, {{20, 30.5, 0}, {18.5, 32, 2}}, {{20, 30.5, 0}, {
       18.5, 31, 2}}, {{20, 30.5, 0}, {18.5, 30, 2}}, {{20, 30.5, 0}, {
       18.5, 29, 2}}, {{21, 30.5, 0}, {22.5, 32, 2}}, {{21, 30.5, 0}, {
       22.5, 31, 2}}, {{21, 30.5, 0}, {22.5, 30, 2}}, {{21, 30.5, 0}, {
       22.5, 29, 2}}, {{22, 30.5, 0}, {22.5, 32, 2}}, {{22, 30.5, 0}, {
       22.5, 31, 2}}, {{22, 30.5, 0}, {22.5, 30, 2}}, {{22, 30.5, 0}, {
       22.5, 29, 2}}, {{23, 30.5, 0}, {22.5, 32, 2}}, {{23, 30.5, 0}, {
       22.5, 31, 2}}, {{23, 30.5, 0}, {22.5, 30, 2}}, {{23, 30.5, 0}, {
       22.5, 29, 2}}, {{24, 30.5, 0}, {22.5, 32, 2}}, {{24, 30.5, 0}, {
       22.5, 31, 2}}, {{24, 30.5, 0}, {22.5, 30, 2}}, {{24, 30.5, 0}, {
       22.5, 29, 2}}, {{25, 30.5, 0}, {26.5, 32, 2}}, {{25, 30.5, 0}, {
       26.5, 31, 2}}, {{25, 30.5, 0}, {26.5, 30, 2}}, {{25, 30.5, 0}, {
       26.5, 29, 2}}, {{26, 30.5, 0}, {26.5, 32, 2}}, {{26, 30.5, 0}, {
       26.5, 31, 2}}, {{26, 30.5, 0}, {26.5, 30, 2}}, {{26, 30.5, 0}, {
       26.5, 29, 2}}, {{27, 30.5, 0}, {26.5, 32, 2}}, {{27, 30.5, 0}, {
       26.5, 31, 2}}, {{27, 30.5, 0}, {26.5, 30, 2}}, {{27, 30.5, 0}, {
       26.5, 29, 2}}, {{28, 30.5, 0}, {26.5, 32, 2}}, {{28, 30.5, 0}, {
       26.5, 31, 2}}, {{28, 30.5, 0}, {26.5, 30, 2}}, {{28, 30.5, 0}, {
       26.5, 29, 2}}, {{29, 30.5, 0}, {30.5, 32, 2}}, {{29, 30.5, 0}, {
       30.5, 31, 2}}, {{29, 30.5, 0}, {30.5, 30, 2}}, {{29, 30.5, 0}, {
       30.5, 29, 2}}, {{30, 30.5, 0}, {30.5, 32, 2}}, {{30, 30.5, 0}, {
       30.5, 31, 2}}, {{30, 30.5, 0}, {30.5, 30, 2}}, {{30, 30.5, 0}, {
       30.5, 29, 2}}, {{31, 30.5, 0}, {30.5, 32, 2}}, {{31, 30.5, 0}, {
       30.5, 31, 2}}, {{31, 30.5, 0}, {30.5, 30, 2}}, {{31, 30.5, 0}, {
       30.5, 29, 2}}, {{32, 30.5, 0}, {30.5, 32, 2}}, {{32, 30.5, 0}, {
       30.5, 31, 2}}, {{32, 30.5, 0}, {30.5, 30, 2}}, {{32, 30.5, 0}, {
       30.5, 29, 2}}, {{33, 30.5, 0}, {34.5, 32, 2}}, {{33, 30.5, 0}, {
       34.5, 31, 2}}, {{33, 30.5, 0}, {34.5, 30, 2}}, {{33, 30.5, 0}, {
       34.5, 29, 2}}, {{34, 30.5, 0}, {34.5, 32, 2}}, {{34, 30.5, 0}, {
       34.5, 31, 2}}, {{34, 30.5, 0}, {34.5, 30, 2}}, {{34, 30.5, 0}, {
       34.5, 29, 2}}, {{35, 30.5, 0}, {34.5, 32, 2}}, {{35, 30.5, 0}, {
       34.5, 31, 2}}, {{35, 30.5, 0}, {34.5, 30, 2}}, {{35, 30.5, 0}, {
       34.5, 29, 2}}, {{36, 30.5, 0}, {34.5, 32, 2}}, {{36, 30.5, 0}, {
       34.5, 31, 2}}, {{36, 30.5, 0}, {34.5, 30, 2}}, {{36, 30.5, 0}, {
       34.5, 29, 2}}, {{37, 30.5, 0}, {38.5, 32, 2}}, {{37, 30.5, 0}, {
       38.5, 31, 2}}, {{37, 30.5, 0}, {38.5, 30, 2}}, {{37, 30.5, 0}, {
       38.5, 29, 2}}, {{38, 30.5, 0}, {38.5, 32, 2}}, {{38, 30.5, 0}, {
       38.5, 31, 2}}, {{38, 30.5, 0}, {38.5, 30, 2}}, {{38, 30.5, 0}, {
       38.5, 29, 2}}, {{39, 30.5, 0}, {38.5, 32, 2}}, {{39, 30.5, 0}, {
       38.5, 31, 2}}, {{39, 30.5, 0}, {38.5, 30, 2}}, {{39, 30.5, 0}, {
       38.5, 29, 2}}, {{40, 30.5, 0}, {38.5, 32, 2}}, {{40, 30.5, 0}, {
       38.5, 31, 2}}, {{40, 30.5, 0}, {38.5, 30, 2}}, {{40, 30.5, 0}, {
       38.5, 29, 2}}, {{41, 30.5, 0}, {42.5, 32, 2}}, {{41, 30.5, 0}, {
       42.5, 31, 2}}, {{41, 30.5, 0}, {42.5, 30, 2}}, {{41, 30.5, 0}, {
       42.5, 29, 2}}, {{42, 30.5, 0}, {42.5, 32, 2}}, {{42, 30.5, 0}, {
       42.5, 31, 2}}, {{42, 30.5, 0}, {42.5, 30, 2}}, {{42, 30.5, 0}, {
       42.5, 29, 2}}, {{43, 30.5, 0}, {42.5, 32, 2}}, {{43, 30.5, 0}, {
       42.5, 31, 2}}, {{43, 30.5, 0}, {42.5, 30, 2}}, {{43, 30.5, 0}, {
       42.5, 29, 2}}, {{44, 30.5, 0}, {42.5, 32, 2}}, {{44, 30.5, 0}, {
       42.5, 31, 2}}, {{44, 30.5, 0}, {42.5, 30, 2}}, {{44, 30.5, 0}, {
       42.5, 29, 2}}, {{45, 30.5, 0}, {46.5, 32, 2}}, {{45, 30.5, 0}, {
       46.5, 31, 2}}, {{45, 30.5, 0}, {46.5, 30, 2}}, {{45, 30.5, 0}, {
       46.5, 29, 2}}, {{46, 30.5, 0}, {46.5, 32, 2}}, {{46, 30.5, 0}, {
       46.5, 31, 2}}, {{46, 30.5, 0}, {46.5, 30, 2}}, {{46, 30.5, 0}, {
       46.5, 29, 2}}, {{47, 30.5, 0}, {46.5, 32, 2}}, {{47, 30.5, 0}, {
       46.5, 31, 2}}, {{47, 30.5, 0}, {46.5, 30, 2}}, {{47, 30.5, 0}, {
       46.5, 29, 2}}, {{48, 30.5, 0}, {46.5, 32, 2}}, {{48, 30.5, 0}, {
       46.5, 31, 2}}, {{48, 30.5, 0}, {46.5, 30, 2}}, {{48, 30.5, 0}, {
       46.5, 29, 2}}, {{49, 30.5, 0}, {50.5, 32, 2}}, {{49, 30.5, 0}, {
       50.5, 31, 2}}, {{49, 30.5, 0}, {50.5, 30, 2}}, {{49, 30.5, 0}, {
       50.5, 29, 2}}, {{50, 30.5, 0}, {50.5, 32, 2}}, {{50, 30.5, 0}, {
       50.5, 31, 2}}, {{50, 30.5, 0}, {50.5, 30, 2}}, {{50, 30.5, 0}, {
       50.5, 29, 2}}, {{51, 30.5, 0}, {50.5, 32, 2}}, {{51, 30.5, 0}, {
       50.5, 31, 2}}, {{51, 30.5, 0}, {50.5, 30, 2}}, {{51, 30.5, 0}, {
       50.5, 29, 2}}, {{52, 30.5, 0}, {50.5, 32, 2}}, {{52, 30.5, 0}, {
       50.5, 31, 2}}, {{52, 30.5, 0}, {50.5, 30, 2}}, {{52, 30.5, 0}, {
       50.5, 29, 2}}, {{53, 30.5, 0}, {54.5, 32, 2}}, {{53, 30.5, 0}, {
       54.5, 31, 2}}, {{53, 30.5, 0}, {54.5, 30, 2}}, {{53, 30.5, 0}, {
       54.5, 29, 2}}, {{54, 30.5, 0}, {54.5, 32, 2}}, {{54, 30.5, 0}, {
       54.5, 31, 2}}, {{54, 30.5, 0}, {54.5, 30, 2}}, {{54, 30.5, 0}, {
       54.5, 29, 2}}, {{55, 30.5, 0}, {54.5, 32, 2}}, {{55, 30.5, 0}, {
       54.5, 31, 2}}, {{55, 30.5, 0}, {54.5, 30, 2}}, {{55, 30.5, 0}, {
       54.5, 29, 2}}, {{56, 30.5, 0}, {54.5, 32, 2}}, {{56, 30.5, 0}, {
       54.5, 31, 2}}, {{56, 30.5, 0}, {54.5, 30, 2}}, {{56, 30.5, 0}, {
       54.5, 29, 2}}, {{57, 30.5, 0}, {58.5, 32, 2}}, {{57, 30.5, 0}, {
       58.5, 31, 2}}, {{57, 30.5, 0}, {58.5, 30, 2}}, {{57, 30.5, 0}, {
       58.5, 29, 2}}, {{58, 30.5, 0}, {58.5, 32, 2}}, {{58, 30.5, 0}, {
       58.5, 31, 2}}, {{58, 30.5, 0}, {58.5, 30, 2}}, {{58, 30.5, 0}, {
       58.5, 29, 2}}, {{59, 30.5, 0}, {58.5, 32, 2}}, {{59, 30.5, 0}, {
       58.5, 31, 2}}, {{59, 30.5, 0}, {58.5, 30, 2}}, {{59, 30.5, 0}, {
       58.5, 29, 2}}, {{60, 30.5, 0}, {58.5, 32, 2}}, {{60, 30.5, 0}, {
       58.5, 31, 2}}, {{60, 30.5, 0}, {58.5, 30, 2}}, {{60, 30.5, 0}, {
       58.5, 29, 2}}, {{61, 30.5, 0}, {62.5, 32, 2}}, {{61, 30.5, 0}, {
       62.5, 31, 2}}, {{61, 30.5, 0}, {62.5, 30, 2}}, {{61, 30.5, 0}, {
       62.5, 29, 2}}, {{62, 30.5, 0}, {62.5, 32, 2}}, {{62, 30.5, 0}, {
       62.5, 31, 2}}, {{62, 30.5, 0}, {62.5, 30, 2}}, {{62, 30.5, 0}, {
       62.5, 29, 2}}, {{63, 30.5, 0}, {62.5, 32, 2}}, {{63, 30.5, 0}, {
       62.5, 31, 2}}, {{63, 30.5, 0}, {62.5, 30, 2}}, {{63, 30.5, 0}, {
       62.5, 29, 2}}, {{64, 30.5, 0}, {62.5, 32, 2}}, {{64, 30.5, 0}, {
       62.5, 31, 2}}, {{64, 30.5, 0}, {62.5, 30, 2}}, {{64, 30.5, 0}, {
       62.5, 29, 2}}, {{1, 26.5, 0}, {2.5, 28, 2}}, {{1, 26.5, 0}, {
       2.5, 27, 2}}, {{1, 26.5, 0}, {2.5, 26, 2}}, {{1, 26.5, 0}, {
       2.5, 25, 2}}, {{2, 26.5, 0}, {2.5, 28, 2}}, {{2, 26.5, 0}, {
       2.5, 27, 2}}, {{2, 26.5, 0}, {2.5, 26, 2}}, {{2, 26.5, 0}, {
       2.5, 25, 2}}, {{3, 26.5, 0}, {2.5, 28, 2}}, {{3, 26.5, 0}, {
       2.5, 27, 2}}, {{3, 26.5, 0}, {2.5, 26, 2}}, {{3, 26.5, 0}, {
       2.5, 25, 2}}, {{4, 26.5, 0}, {2.5, 28, 2}}, {{4, 26.5, 0}, {
       2.5, 27, 2}}, {{4, 26.5, 0}, {2.5, 26, 2}}, {{4, 26.5, 0}, {
       2.5, 25, 2}}, {{5, 26.5, 0}, {6.5, 28, 2}}, {{5, 26.5, 0}, {
       6.5, 27, 2}}, {{5, 26.5, 0}, {6.5, 26, 2}}, {{5, 26.5, 0}, {
       6.5, 25, 2}}, {{6, 26.5, 0}, {6.5, 28, 2}}, {{6, 26.5, 0}, {
       6.5, 27, 2}}, {{6, 26.5, 0}, {6.5, 26, 2}}, {{6, 26.5, 0}, {
       6.5, 25, 2}}, {{7, 26.5, 0}, {6.5, 28, 2}}, {{7, 26.5, 0}, {
       6.5, 27, 2}}, {{7, 26.5, 0}, {6.5, 26, 2}}, {{7, 26.5, 0}, {
       6.5, 25, 2}}, {{8, 26.5, 0}, {6.5, 28, 2}}, {{8, 26.5, 0}, {
       6.5, 27, 2}}, {{8, 26.5, 0}, {6.5, 26, 2}}, {{8, 26.5, 0}, {
       6.5, 25, 2}}, {{9, 26.5, 0}, {10.5, 28, 2}}, {{9, 26.5, 0}, {
       10.5, 27, 2}}, {{9, 26.5, 0}, {10.5, 26, 2}}, {{9, 26.5, 0}, {
       10.5, 25, 2}}, {{10, 26.5, 0}, {10.5, 28, 2}}, {{10, 26.5, 0}, {
       10.5, 27, 2}}, {{10, 26.5, 0}, {10.5, 26, 2}}, {{10, 26.5, 0}, {
       10.5, 25, 2}}, {{11, 26.5, 0}, {10.5, 28, 2}}, {{11, 26.5, 0}, {
       10.5, 27, 2}}, {{11, 26.5, 0}, {10.5, 26, 2}}, {{11, 26.5, 0}, {
       10.5, 25, 2}}, {{12, 26.5, 0}, {10.5, 28, 2}}, {{12, 26.5, 0}, {
       10.5, 27, 2}}, {{12, 26.5, 0}, {10.5, 26, 2}}, {{12, 26.5, 0}, {
       10.5, 25, 2}}, {{13, 26.5, 0}, {14.5, 28, 2}}, {{13, 26.5, 0}, {
       14.5, 27, 2}}, {{13, 26.5, 0}, {14.5, 26, 2}}, {{13, 26.5, 0}, {
       14.5, 25, 2}}, {{14, 26.5, 0}, {14.5, 28, 2}}, {{14, 26.5, 0}, {
       14.5, 27, 2}}, {{14, 26.5, 0}, {14.5, 26, 2}}, {{14, 26.5, 0}, {
       14.5, 25, 2}}, {{15, 26.5, 0}, {14.5, 28, 2}}, {{15, 26.5, 0}, {
       14.5, 27, 2}}, {{15, 26.5, 0}, {14.5, 26, 2}}, {{15, 26.5, 0}, {
       14.5, 25, 2}}, {{16, 26.5, 0}, {14.5, 28, 2}}, {{16, 26.5, 0}, {
       14.5, 27, 2}}, {{16, 26.5, 0}, {14.5, 26, 2}}, {{16, 26.5, 0}, {
       14.5, 25, 2}}, {{17, 26.5, 0}, {18.5, 28, 2}}, {{17, 26.5, 0}, {
       18.5, 27, 2}}, {{17, 26.5, 0}, {18.5, 26, 2}}, {{17, 26.5, 0}, {
       18.5, 25, 2}}, {{18, 26.5, 0}, {18.5, 28, 2}}, {{18, 26.5, 0}, {
       18.5, 27, 2}}, {{18, 26.5, 0}, {18.5, 26, 2}}, {{18, 26.5, 0}, {
       18.5, 25, 2}}, {{19, 26.5, 0}, {18.5, 28, 2}}, {{19, 26.5, 0}, {
       18.5, 27, 2}}, {{19, 26.5, 0}, {18.5, 26, 2}}, {{19, 26.5, 0}, {
       18.5, 25, 2}}, {{20, 26.5, 0}, {18.5, 28, 2}}, {{20, 26.5, 0}, {
       18.5, 27, 2}}, {{20, 26.5, 0}, {18.5, 26, 2}}, {{20, 26.5, 0}, {
       18.5, 25, 2}}, {{21, 26.5, 0}, {22.5, 28, 2}}, {{21, 26.5, 0}, {
       22.5, 27, 2}}, {{21, 26.5, 0}, {22.5, 26, 2}}, {{21, 26.5, 0}, {
       22.5, 25, 2}}, {{22, 26.5, 0}, {22.5, 28, 2}}, {{22, 26.5, 0}, {
       22.5, 27, 2}}, {{22, 26.5, 0}, {22.5, 26, 2}}, {{22, 26.5, 0}, {
       22.5, 25, 2}}, {{23, 26.5, 0}, {22.5, 28, 2}}, {{23, 26.5, 0}, {
       22.5, 27, 2}}, {{23, 26.5, 0}, {22.5, 26, 2}}, {{23, 26.5, 0}, {
       22.5, 25, 2}}, {{24, 26.5, 0}, {22.5, 28, 2}}, {{24, 26.5, 0}, {
       22.5, 27, 2}}, {{24, 26.5, 0}, {22.5, 26, 2}}, {{24, 26.5, 0}, {
       22.5, 25, 2}}, {{25, 26.5, 0}, {26.5, 28, 2}}, {{25, 26.5, 0}, {
       26.5, 27, 2}}, {{25, 26.5, 0}, {26.5, 26, 2}}, {{25, 26.5, 0}, {
       26.5, 25, 2}}, {{26, 26.5, 0}, {26.5, 28, 2}}, {{26, 26.5, 0}, {
       26.5, 27, 2}}, {{26, 26.5, 0}, {26.5, 26, 2}}, {{26, 26.5, 0}, {
       26.5, 25, 2}}, {{27, 26.5, 0}, {26.5, 28, 2}}, {{27, 26.5, 0}, {
       26.5, 27, 2}}, {{27, 26.5, 0}, {26.5, 26, 2}}, {{27, 26.5, 0}, {
       26.5, 25, 2}}, {{28, 26.5, 0}, {26.5, 28, 2}}, {{28, 26.5, 0}, {
       26.5, 27, 2}}, {{28, 26.5, 0}, {26.5, 26, 2}}, {{28, 26.5, 0}, {
       26.5, 25, 2}}, {{29, 26.5, 0}, {30.5, 28, 2}}, {{29, 26.5, 0}, {
       30.5, 27, 2}}, {{29, 26.5, 0}, {30.5, 26, 2}}, {{29, 26.5, 0}, {
       30.5, 25, 2}}, {{30, 26.5, 0}, {30.5, 28, 2}}, {{30, 26.5, 0}, {
       30.5, 27, 2}}, {{30, 26.5, 0}, {30.5, 26, 2}}, {{30, 26.5, 0}, {
       30.5, 25, 2}}, {{31, 26.5, 0}, {30.5, 28, 2}}, {{31, 26.5, 0}, {
       30.5, 27, 2}}, {{31, 26.5, 0}, {30.5, 26, 2}}, {{31, 26.5, 0}, {
       30.5, 25, 2}}, {{32, 26.5, 0}, {30.5, 28, 2}}, {{32, 26.5, 0}, {
       30.5, 27, 2}}, {{32, 26.5, 0}, {30.5, 26, 2}}, {{32, 26.5, 0}, {
       30.5, 25, 2}}, {{33, 26.5, 0}, {34.5, 28, 2}}, {{33, 26.5, 0}, {
       34.5, 27, 2}}, {{33, 26.5, 0}, {34.5, 26, 2}}, {{33, 26.5, 0}, {
       34.5, 25, 2}}, {{34, 26.5, 0}, {34.5, 28, 2}}, {{34, 26.5, 0}, {
       34.5, 27, 2}}, {{34, 26.5, 0}, {34.5, 26, 2}}, {{34, 26.5, 0}, {
       34.5, 25, 2}}, {{35, 26.5, 0}, {34.5, 28, 2}}, {{35, 26.5, 0}, {
       34.5, 27, 2}}, {{35, 26.5, 0}, {34.5, 26, 2}}, {{35, 26.5, 0}, {
       34.5, 25, 2}}, {{36, 26.5, 0}, {34.5, 28, 2}}, {{36, 26.5, 0}, {
       34.5, 27, 2}}, {{36, 26.5, 0}, {34.5, 26, 2}}, {{36, 26.5, 0}, {
       34.5, 25, 2}}, {{37, 26.5, 0}, {38.5, 28, 2}}, {{37, 26.5, 0}, {
       38.5, 27, 2}}, {{37, 26.5, 0}, {38.5, 26, 2}}, {{37, 26.5, 0}, {
       38.5, 25, 2}}, {{38, 26.5, 0}, {38.5, 28, 2}}, {{38, 26.5, 0}, {
       38.5, 27, 2}}, {{38, 26.5, 0}, {38.5, 26, 2}}, {{38, 26.5, 0}, {
       38.5, 25, 2}}, {{39, 26.5, 0}, {38.5, 28, 2}}, {{39, 26.5, 0}, {
       38.5, 27, 2}}, {{39, 26.5, 0}, {38.5, 26, 2}}, {{39, 26.5, 0}, {
       38.5, 25, 2}}, {{40, 26.5, 0}, {38.5, 28, 2}}, {{40, 26.5, 0}, {
       38.5, 27, 2}}, {{40, 26.5, 0}, {38.5, 26, 2}}, {{40, 26.5, 0}, {
       38.5, 25, 2}}, {{41, 26.5, 0}, {42.5, 28, 2}}, {{41, 26.5, 0}, {
       42.5, 27, 2}}, {{41, 26.5, 0}, {42.5, 26, 2}}, {{41, 26.5, 0}, {
       42.5, 25, 2}}, {{42, 26.5, 0}, {42.5, 28, 2}}, {{42, 26.5, 0}, {
       42.5, 27, 2}}, {{42, 26.5, 0}, {42.5, 26, 2}}, {{42, 26.5, 0}, {
       42.5, 25, 2}}, {{43, 26.5, 0}, {42.5, 28, 2}}, {{43, 26.5, 0}, {
       42.5, 27, 2}}, {{43, 26.5, 0}, {42.5, 26, 2}}, {{43, 26.5, 0}, {
       42.5, 25, 2}}, {{44, 26.5, 0}, {42.5, 28, 2}}, {{44, 26.5, 0}, {
       42.5, 27, 2}}, {{44, 26.5, 0}, {42.5, 26, 2}}, {{44, 26.5, 0}, {
       42.5, 25, 2}}, {{45, 26.5, 0}, {46.5, 28, 2}}, {{45, 26.5, 0}, {
       46.5, 27, 2}}, {{45, 26.5, 0}, {46.5, 26, 2}}, {{45, 26.5, 0}, {
       46.5, 25, 2}}, {{46, 26.5, 0}, {46.5, 28, 2}}, {{46, 26.5, 0}, {
       46.5, 27, 2}}, {{46, 26.5, 0}, {46.5, 26, 2}}, {{46, 26.5, 0}, {
       46.5, 25, 2}}, {{47, 26.5, 0}, {46.5, 28, 2}}, {{47, 26.5, 0}, {
       46.5, 27, 2}}, {{47, 26.5, 0}, {46.5, 26, 2}}, {{47, 26.5, 0}, {
       46.5, 25, 2}}, {{48, 26.5, 0}, {46.5, 28, 2}}, {{48, 26.5, 0}, {
       46.5, 27, 2}}, {{48, 26.5, 0}, {46.5, 26, 2}}, {{48, 26.5, 0}, {
       46.5, 25, 2}}, {{49, 26.5, 0}, {50.5, 28, 2}}, {{49, 26.5, 0}, {
       50.5, 27, 2}}, {{49, 26.5, 0}, {50.5, 26, 2}}, {{49, 26.5, 0}, {
       50.5, 25, 2}}, {{50, 26.5, 0}, {50.5, 28, 2}}, {{50, 26.5, 0}, {
       50.5, 27, 2}}, {{50, 26.5, 0}, {50.5, 26, 2}}, {{50, 26.5, 0}, {
       50.5, 25, 2}}, {{51, 26.5, 0}, {50.5, 28, 2}}, {{51, 26.5, 0}, {
       50.5, 27, 2}}, {{51, 26.5, 0}, {50.5, 26, 2}}, {{51, 26.5, 0}, {
       50.5, 25, 2}}, {{52, 26.5, 0}, {50.5, 28, 2}}, {{52, 26.5, 0}, {
       50.5, 27, 2}}, {{52, 26.5, 0}, {50.5, 26, 2}}, {{52, 26.5, 0}, {
       50.5, 25, 2}}, {{53, 26.5, 0}, {54.5, 28, 2}}, {{53, 26.5, 0}, {
       54.5, 27, 2}}, {{53, 26.5, 0}, {54.5, 26, 2}}, {{53, 26.5, 0}, {
       54.5, 25, 2}}, {{54, 26.5, 0}, {54.5, 28, 2}}, {{54, 26.5, 0}, {
       54.5, 27, 2}}, {{54, 26.5, 0}, {54.5, 26, 2}}, {{54, 26.5, 0}, {
       54.5, 25, 2}}, {{55, 26.5, 0}, {54.5, 28, 2}}, {{55, 26.5, 0}, {
       54.5, 27, 2}}, {{55, 26.5, 0}, {54.5, 26, 2}}, {{55, 26.5, 0}, {
       54.5, 25, 2}}, {{56, 26.5, 0}, {54.5, 28, 2}}, {{56, 26.5, 0}, {
       54.5, 27, 2}}, {{56, 26.5, 0}, {54.5, 26, 2}}, {{56, 26.5, 0}, {
       54.5, 25, 2}}, {{57, 26.5, 0}, {58.5, 28, 2}}, {{57, 26.5, 0}, {
       58.5, 27, 2}}, {{57, 26.5, 0}, {58.5, 26, 2}}, {{57, 26.5, 0}, {
       58.5, 25, 2}}, {{58, 26.5, 0}, {58.5, 28, 2}}, {{58, 26.5, 0}, {
       58.5, 27, 2}}, {{58, 26.5, 0}, {58.5, 26, 2}}, {{58, 26.5, 0}, {
       58.5, 25, 2}}, {{59, 26.5, 0}, {58.5, 28, 2}}, {{59, 26.5, 0}, {
       58.5, 27, 2}}, {{59, 26.5, 0}, {58.5, 26, 2}}, {{59, 26.5, 0}, {
       58.5, 25, 2}}, {{60, 26.5, 0}, {58.5, 28, 2}}, {{60, 26.5, 0}, {
       58.5, 27, 2}}, {{60, 26.5, 0}, {58.5, 26, 2}}, {{60, 26.5, 0}, {
       58.5, 25, 2}}, {{61, 26.5, 0}, {62.5, 28, 2}}, {{61, 26.5, 0}, {
       62.5, 27, 2}}, {{61, 26.5, 0}, {62.5, 26, 2}}, {{61, 26.5, 0}, {
       62.5, 25, 2}}, {{62, 26.5, 0}, {62.5, 28, 2}}, {{62, 26.5, 0}, {
       62.5, 27, 2}}, {{62, 26.5, 0}, {62.5, 26, 2}}, {{62, 26.5, 0}, {
       62.5, 25, 2}}, {{63, 26.5, 0}, {62.5, 28, 2}}, {{63, 26.5, 0}, {
       62.5, 27, 2}}, {{63, 26.5, 0}, {62.5, 26, 2}}, {{63, 26.5, 0}, {
       62.5, 25, 2}}, {{64, 26.5, 0}, {62.5, 28, 2}}, {{64, 26.5, 0}, {
       62.5, 27, 2}}, {{64, 26.5, 0}, {62.5, 26, 2}}, {{64, 26.5, 0}, {
       62.5, 25, 2}}, {{1, 22.5, 0}, {2.5, 24, 2}}, {{1, 22.5, 0}, {
       2.5, 23, 2}}, {{1, 22.5, 0}, {2.5, 22, 2}}, {{1, 22.5, 0}, {
       2.5, 21, 2}}, {{2, 22.5, 0}, {2.5, 24, 2}}, {{2, 22.5, 0}, {
       2.5, 23, 2}}, {{2, 22.5, 0}, {2.5, 22, 2}}, {{2, 22.5, 0}, {
       2.5, 21, 2}}, {{3, 22.5, 0}, {2.5, 24, 2}}, {{3, 22.5, 0}, {
       2.5, 23, 2}}, {{3, 22.5, 0}, {2.5, 22, 2}}, {{3, 22.5, 0}, {
       2.5, 21, 2}}, {{4, 22.5, 0}, {2.5, 24, 2}}, {{4, 22.5, 0}, {
       2.5, 23, 2}}, {{4, 22.5, 0}, {2.5, 22, 2}}, {{4, 22.5, 0}, {
       2.5, 21, 2}}, {{5, 22.5, 0}, {6.5, 24, 2}}, {{5, 22.5, 0}, {
       6.5, 23, 2}}, {{5, 22.5, 0}, {6.5, 22, 2}}, {{5, 22.5, 0}, {
       6.5, 21, 2}}, {{6, 22.5, 0}, {6.5, 24, 2}}, {{6, 22.5, 0}, {
       6.5, 23, 2}}, {{6, 22.5, 0}, {6.5, 22, 2}}, {{6, 22.5, 0}, {
       6.5, 21, 2}}, {{7, 22.5, 0}, {6.5, 24, 2}}, {{7, 22.5, 0}, {
       6.5, 23, 2}}, {{7, 22.5, 0}, {6.5, 22, 2}}, {{7, 22.5, 0}, {
       6.5, 21, 2}}, {{8, 22.5, 0}, {6.5, 24, 2}}, {{8, 22.5, 0}, {
       6.5, 23, 2}}, {{8, 22.5, 0}, {6.5, 22, 2}}, {{8, 22.5, 0}, {
       6.5, 21, 2}}, {{9, 22.5, 0}, {10.5, 24, 2}}, {{9, 22.5, 0}, {
       10.5, 23, 2}}, {{9, 22.5, 0}, {10.5, 22, 2}}, {{9, 22.5, 0}, {
       10.5, 21, 2}}, {{10, 22.5, 0}, {10.5, 24, 2}}, {{10, 22.5, 0}, {
       10.5, 23, 2}}, {{10, 22.5, 0}, {10.5, 22, 2}}, {{10, 22.5, 0}, {
       10.5, 21, 2}}, {{11, 22.5, 0}, {10.5, 24, 2}}, {{11, 22.5, 0}, {
       10.5, 23, 2}}, {{11, 22.5, 0}, {10.5, 22, 2}}, {{11, 22.5, 0}, {
       10.5, 21, 2}}, {{12, 22.5, 0}, {10.5, 24, 2}}, {{12, 22.5, 0}, {
       10.5, 23, 2}}, {{12, 22.5, 0}, {10.5, 22, 2}}, {{12, 22.5, 0}, {
       10.5, 21, 2}}, {{13, 22.5, 0}, {14.5, 24, 2}}, {{13, 22.5, 0}, {
       14.5, 23, 2}}, {{13, 22.5, 0}, {14.5, 22, 2}}, {{13, 22.5, 0}, {
       14.5, 21, 2}}, {{14, 22.5, 0}, {14.5, 24, 2}}, {{14, 22.5, 0}, {
       14.5, 23, 2}}, {{14, 22.5, 0}, {14.5, 22, 2}}, {{14, 22.5, 0}, {
       14.5, 21, 2}}, {{15, 22.5, 0}, {14.5, 24, 2}}, {{15, 22.5, 0}, {
       14.5, 23, 2}}, {{15, 22.5, 0}, {14.5, 22, 2}}, {{15, 22.5, 0}, {
       14.5, 21, 2}}, {{16, 22.5, 0}, {14.5, 24, 2}}, {{16, 22.5, 0}, {
       14.5, 23, 2}}, {{16, 22.5, 0}, {14.5, 22, 2}}, {{16, 22.5, 0}, {
       14.5, 21, 2}}, {{17, 22.5, 0}, {18.5, 24, 2}}, {{17, 22.5, 0}, {
       18.5, 23, 2}}, {{17, 22.5, 0}, {18.5, 22, 2}}, {{17, 22.5, 0}, {
       18.5, 21, 2}}, {{18, 22.5, 0}, {18.5, 24, 2}}, {{18, 22.5, 0}, {
       18.5, 23, 2}}, {{18, 22.5, 0}, {18.5, 22, 2}}, {{18, 22.5, 0}, {
       18.5, 21, 2}}, {{19, 22.5, 0}, {18.5, 24, 2}}, {{19, 22.5, 0}, {
       18.5, 23, 2}}, {{19, 22.5, 0}, {18.5, 22, 2}}, {{19, 22.5, 0}, {
       18.5, 21, 2}}, {{20, 22.5, 0}, {18.5, 24, 2}}, {{20, 22.5, 0}, {
       18.5, 23, 2}}, {{20, 22.5, 0}, {18.5, 22, 2}}, {{20, 22.5, 0}, {
       18.5, 21, 2}}, {{21, 22.5, 0}, {22.5, 24, 2}}, {{21, 22.5, 0}, {
       22.5, 23, 2}}, {{21, 22.5, 0}, {22.5, 22, 2}}, {{21, 22.5, 0}, {
       22.5, 21, 2}}, {{22, 22.5, 0}, {22.5, 24, 2}}, {{22, 22.5, 0}, {
       22.5, 23, 2}}, {{22, 22.5, 0}, {22.5, 22, 2}}, {{22, 22.5, 0}, {
       22.5, 21, 2}}, {{23, 22.5, 0}, {22.5, 24, 2}}, {{23, 22.5, 0}, {
       22.5, 23, 2}}, {{23, 22.5, 0}, {22.5, 22, 2}}, {{23, 22.5, 0}, {
       22.5, 21, 2}}, {{24, 22.5, 0}, {22.5, 24, 2}}, {{24, 22.5, 0}, {
       22.5, 23, 2}}, {{24, 22.5, 0}, {22.5, 22, 2}}, {{24, 22.5, 0}, {
       22.5, 21, 2}}, {{25, 22.5, 0}, {26.5, 24, 2}}, {{25, 22.5, 0}, {
       26.5, 23, 2}}, {{25, 22.5, 0}, {26.5, 22, 2}}, {{25, 22.5, 0}, {
       26.5, 21, 2}}, {{26, 22.5, 0}, {26.5, 24, 2}}, {{26, 22.5, 0}, {
       26.5, 23, 2}}, {{26, 22.5, 0}, {26.5, 22, 2}}, {{26, 22.5, 0}, {
       26.5, 21, 2}}, {{27, 22.5, 0}, {26.5, 24, 2}}, {{27, 22.5, 0}, {
       26.5, 23, 2}}, {{27, 22.5, 0}, {26.5, 22, 2}}, {{27, 22.5, 0}, {
       26.5, 21, 2}}, {{28, 22.5, 0}, {26.5, 24, 2}}, {{28, 22.5, 0}, {
       26.5, 23, 2}}, {{28, 22.5, 0}, {26.5, 22, 2}}, {{28, 22.5, 0}, {
       26.5, 21, 2}}, {{29, 22.5, 0}, {30.5, 24, 2}}, {{29, 22.5, 0}, {
       30.5, 23, 2}}, {{29, 22.5, 0}, {30.5, 22, 2}}, {{29, 22.5, 0}, {
       30.5, 21, 2}}, {{30, 22.5, 0}, {30.5, 24, 2}}, {{30, 22.5, 0}, {
       30.5, 23, 2}}, {{30, 22.5, 0}, {30.5, 22, 2}}, {{30, 22.5, 0}, {
       30.5, 21, 2}}, {{31, 22.5, 0}, {30.5, 24, 2}}, {{31, 22.5, 0}, {
       30.5, 23, 2}}, {{31, 22.5, 0}, {30.5, 22, 2}}, {{31, 22.5, 0}, {
       30.5, 21, 2}}, {{32, 22.5, 0}, {30.5, 24, 2}}, {{32, 22.5, 0}, {
       30.5, 23, 2}}, {{32, 22.5, 0}, {30.5, 22, 2}}, {{32, 22.5, 0}, {
       30.5, 21, 2}}, {{33, 22.5, 0}, {34.5, 24, 2}}, {{33, 22.5, 0}, {
       34.5, 23, 2}}, {{33, 22.5, 0}, {34.5, 22, 2}}, {{33, 22.5, 0}, {
       34.5, 21, 2}}, {{34, 22.5, 0}, {34.5, 24, 2}}, {{34, 22.5, 0}, {
       34.5, 23, 2}}, {{34, 22.5, 0}, {34.5, 22, 2}}, {{34, 22.5, 0}, {
       34.5, 21, 2}}, {{35, 22.5, 0}, {34.5, 24, 2}}, {{35, 22.5, 0}, {
       34.5, 23, 2}}, {{35, 22.5, 0}, {34.5, 22, 2}}, {{35, 22.5, 0}, {
       34.5, 21, 2}}, {{36, 22.5, 0}, {34.5, 24, 2}}, {{36, 22.5, 0}, {
       34.5, 23, 2}}, {{36, 22.5, 0}, {34.5, 22, 2}}, {{36, 22.5, 0}, {
       34.5, 21, 2}}, {{37, 22.5, 0}, {38.5, 24, 2}}, {{37, 22.5, 0}, {
       38.5, 23, 2}}, {{37, 22.5, 0}, {38.5, 22, 2}}, {{37, 22.5, 0}, {
       38.5, 21, 2}}, {{38, 22.5, 0}, {38.5, 24, 2}}, {{38, 22.5, 0}, {
       38.5, 23, 2}}, {{38, 22.5, 0}, {38.5, 22, 2}}, {{38, 22.5, 0}, {
       38.5, 21, 2}}, {{39, 22.5, 0}, {38.5, 24, 2}}, {{39, 22.5, 0}, {
       38.5, 23, 2}}, {{39, 22.5, 0}, {38.5, 22, 2}}, {{39, 22.5, 0}, {
       38.5, 21, 2}}, {{40, 22.5, 0}, {38.5, 24, 2}}, {{40, 22.5, 0}, {
       38.5, 23, 2}}, {{40, 22.5, 0}, {38.5, 22, 2}}, {{40, 22.5, 0}, {
       38.5, 21, 2}}, {{41, 22.5, 0}, {42.5, 24, 2}}, {{41, 22.5, 0}, {
       42.5, 23, 2}}, {{41, 22.5, 0}, {42.5, 22, 2}}, {{41, 22.5, 0}, {
       42.5, 21, 2}}, {{42, 22.5, 0}, {42.5, 24, 2}}, {{42, 22.5, 0}, {
       42.5, 23, 2}}, {{42, 22.5, 0}, {42.5, 22, 2}}, {{42, 22.5, 0}, {
       42.5, 21, 2}}, {{43, 22.5, 0}, {42.5, 24, 2}}, {{43, 22.5, 0}, {
       42.5, 23, 2}}, {{43, 22.5, 0}, {42.5, 22, 2}}, {{43, 22.5, 0}, {
       42.5, 21, 2}}, {{44, 22.5, 0}, {42.5, 24, 2}}, {{44, 22.5, 0}, {
       42.5, 23, 2}}, {{44, 22.5, 0}, {42.5, 22, 2}}, {{44, 22.5, 0}, {
       42.5, 21, 2}}, {{45, 22.5, 0}, {46.5, 24, 2}}, {{45, 22.5, 0}, {
       46.5, 23, 2}}, {{45, 22.5, 0}, {46.5, 22, 2}}, {{45, 22.5, 0}, {
       46.5, 21, 2}}, {{46, 22.5, 0}, {46.5, 24, 2}}, {{46, 22.5, 0}, {
       46.5, 23, 2}}, {{46, 22.5, 0}, {46.5, 22, 2}}, {{46, 22.5, 0}, {
       46.5, 21, 2}}, {{47, 22.5, 0}, {46.5, 24, 2}}, {{47, 22.5, 0}, {
       46.5, 23, 2}}, {{47, 22.5, 0}, {46.5, 22, 2}}, {{47, 22.5, 0}, {
       46.5, 21, 2}}, {{48, 22.5, 0}, {46.5, 24, 2}}, {{48, 22.5, 0}, {
       46.5, 23, 2}}, {{48, 22.5, 0}, {46.5, 22, 2}}, {{48, 22.5, 0}, {
       46.5, 21, 2}}, {{49, 22.5, 0}, {50.5, 24, 2}}, {{49, 22.5, 0}, {
       50.5, 23, 2}}, {{49, 22.5, 0}, {50.5, 22, 2}}, {{49, 22.5, 0}, {
       50.5, 21, 2}}, {{50, 22.5, 0}, {50.5, 24, 2}}, {{50, 22.5, 0}, {
       50.5, 23, 2}}, {{50, 22.5, 0}, {50.5, 22, 2}}, {{50, 22.5, 0}, {
       50.5, 21, 2}}, {{51, 22.5, 0}, {50.5, 24, 2}}, {{51, 22.5, 0}, {
       50.5, 23, 2}}, {{51, 22.5, 0}, {50.5, 22, 2}}, {{51, 22.5, 0}, {
       50.5, 21, 2}}, {{52, 22.5, 0}, {50.5, 24, 2}}, {{52, 22.5, 0}, {
       50.5, 23, 2}}, {{52, 22.5, 0}, {50.5, 22, 2}}, {{52, 22.5, 0}, {
       50.5, 21, 2}}, {{53, 22.5, 0}, {54.5, 24, 2}}, {{53, 22.5, 0}, {
       54.5, 23, 2}}, {{53, 22.5, 0}, {54.5, 22, 2}}, {{53, 22.5, 0}, {
       54.5, 21, 2}}, {{54, 22.5, 0}, {54.5, 24, 2}}, {{54, 22.5, 0}, {
       54.5, 23, 2}}, {{54, 22.5, 0}, {54.5, 22, 2}}, {{54, 22.5, 0}, {
       54.5, 21, 2}}, {{55, 22.5, 0}, {54.5, 24, 2}}, {{55, 22.5, 0}, {
       54.5, 23, 2}}, {{55, 22.5, 0}, {54.5, 22, 2}}, {{55, 22.5, 0}, {
       54.5, 21, 2}}, {{56, 22.5, 0}, {54.5, 24, 2}}, {{56, 22.5, 0}, {
       54.5, 23, 2}}, {{56, 22.5, 0}, {54.5, 22, 2}}, {{56, 22.5, 0}, {
       54.5, 21, 2}}, {{57, 22.5, 0}, {58.5, 24, 2}}, {{57, 22.5, 0}, {
       58.5, 23, 2}}, {{57, 22.5, 0}, {58.5, 22, 2}}, {{57, 22.5, 0}, {
       58.5, 21, 2}}, {{58, 22.5, 0}, {58.5, 24, 2}}, {{58, 22.5, 0}, {
       58.5, 23, 2}}, {{58, 22.5, 0}, {58.5, 22, 2}}, {{58, 22.5, 0}, {
       58.5, 21, 2}}, {{59, 22.5, 0}, {58.5, 24, 2}}, {{59, 22.5, 0}, {
       58.5, 23, 2}}, {{59, 22.5, 0}, {58.5, 22, 2}}, {{59, 22.5, 0}, {
       58.5, 21, 2}}, {{60, 22.5, 0}, {58.5, 24, 2}}, {{60, 22.5, 0}, {
       58.5, 23, 2}}, {{60, 22.5, 0}, {58.5, 22, 2}}, {{60, 22.5, 0}, {
       58.5, 21, 2}}, {{61, 22.5, 0}, {62.5, 24, 2}}, {{61, 22.5, 0}, {
       62.5, 23, 2}}, {{61, 22.5, 0}, {62.5, 22, 2}}, {{61, 22.5, 0}, {
       62.5, 21, 2}}, {{62, 22.5, 0}, {62.5, 24, 2}}, {{62, 22.5, 0}, {
       62.5, 23, 2}}, {{62, 22.5, 0}, {62.5, 22, 2}}, {{62, 22.5, 0}, {
       62.5, 21, 2}}, {{63, 22.5, 0}, {62.5, 24, 2}}, {{63, 22.5, 0}, {
       62.5, 23, 2}}, {{63, 22.5, 0}, {62.5, 22, 2}}, {{63, 22.5, 0}, {
       62.5, 21, 2}}, {{64, 22.5, 0}, {62.5, 24, 2}}, {{64, 22.5, 0}, {
       62.5, 23, 2}}, {{64, 22.5, 0}, {62.5, 22, 2}}, {{64, 22.5, 0}, {
       62.5, 21, 2}}, {{1, 18.5, 0}, {2.5, 20, 2}}, {{1, 18.5, 0}, {
       2.5, 19, 2}}, {{1, 18.5, 0}, {2.5, 18, 2}}, {{1, 18.5, 0}, {
       2.5, 17, 2}}, {{2, 18.5, 0}, {2.5, 20, 2}}, {{2, 18.5, 0}, {
       2.5, 19, 2}}, {{2, 18.5, 0}, {2.5, 18, 2}}, {{2, 18.5, 0}, {
       2.5, 17, 2}}, {{3, 18.5, 0}, {2.5, 20, 2}}, {{3, 18.5, 0}, {
       2.5, 19, 2}}, {{3, 18.5, 0}, {2.5, 18, 2}}, {{3, 18.5, 0}, {
       2.5, 17, 2}}, {{4, 18.5, 0}, {2.5, 20, 2}}, {{4, 18.5, 0}, {
       2.5, 19, 2}}, {{4, 18.5, 0}, {2.5, 18, 2}}, {{4, 18.5, 0}, {
       2.5, 17, 2}}, {{5, 18.5, 0}, {6.5, 20, 2}}, {{5, 18.5, 0}, {
       6.5, 19, 2}}, {{5, 18.5, 0}, {6.5, 18, 2}}, {{5, 18.5, 0}, {
       6.5, 17, 2}}, {{6, 18.5, 0}, {6.5, 20, 2}}, {{6, 18.5, 0}, {
       6.5, 19, 2}}, {{6, 18.5, 0}, {6.5, 18, 2}}, {{6, 18.5, 0}, {
       6.5, 17, 2}}, {{7, 18.5, 0}, {6.5, 20, 2}}, {{7, 18.5, 0}, {
       6.5, 19, 2}}, {{7, 18.5, 0}, {6.5, 18, 2}}, {{7, 18.5, 0}, {
       6.5, 17, 2}}, {{8, 18.5, 0}, {6.5, 20, 2}}, {{8, 18.5, 0}, {
       6.5, 19, 2}}, {{8, 18.5, 0}, {6.5, 18, 2}}, {{8, 18.5, 0}, {
       6.5, 17, 2}}, {{9, 18.5, 0}, {10.5, 20, 2}}, {{9, 18.5, 0}, {
       10.5, 19, 2}}, {{9, 18.5, 0}, {10.5, 18, 2}}, {{9, 18.5, 0}, {
       10.5, 17, 2}}, {{10, 18.5, 0}, {10.5, 20, 2}}, {{10, 18.5, 0}, {
       10.5, 19, 2}}, {{10, 18.5, 0}, {10.5, 18, 2}}, {{10, 18.5, 0}, {
       10.5, 17, 2}}, {{11, 18.5, 0}, {10.5, 20, 2}}, {{11, 18.5, 0}, {
       10.5, 19, 2}}, {{11, 18.5, 0}, {10.5, 18, 2}}, {{11, 18.5, 0}, {
       10.5, 17, 2}}, {{12, 18.5, 0}, {10.5, 20, 2}}, {{12, 18.5, 0}, {
       10.5, 19, 2}}, {{12, 18.5, 0}, {10.5, 18, 2}}, {{12, 18.5, 0}, {
       10.5, 17, 2}}, {{13, 18.5, 0}, {14.5, 20, 2}}, {{13, 18.5, 0}, {
       14.5, 19, 2}}, {{13, 18.5, 0}, {14.5, 18, 2}}, {{13, 18.5, 0}, {
       14.5, 17, 2}}, {{14, 18.5, 0}, {14.5, 20, 2}}, {{14, 18.5, 0}, {
       14.5, 19, 2}}, {{14, 18.5, 0}, {14.5, 18, 2}}, {{14, 18.5, 0}, {
       14.5, 17, 2}}, {{15, 18.5, 0}, {14.5, 20, 2}}, {{15, 18.5, 0}, {
       14.5, 19, 2}}, {{15, 18.5, 0}, {14.5, 18, 2}}, {{15, 18.5, 0}, {
       14.5, 17, 2}}, {{16, 18.5, 0}, {14.5, 20, 2}}, {{16, 18.5, 0}, {
       14.5, 19, 2}}, {{16, 18.5, 0}, {14.5, 18, 2}}, {{16, 18.5, 0}, {
       14.5, 17, 2}}, {{17, 18.5, 0}, {18.5, 20, 2}}, {{17, 18.5, 0}, {
       18.5, 19, 2}}, {{17, 18.5, 0}, {18.5, 18, 2}}, {{17, 18.5, 0}, {
       18.5, 17, 2}}, {{18, 18.5, 0}, {18.5, 20, 2}}, {{18, 18.5, 0}, {
       18.5, 19, 2}}, {{18, 18.5, 0}, {18.5, 18, 2}}, {{18, 18.5, 0}, {
       18.5, 17, 2}}, {{19, 18.5, 0}, {18.5, 20, 2}}, {{19, 18.5, 0}, {
       18.5, 19, 2}}, {{19, 18.5, 0}, {18.5, 18, 2}}, {{19, 18.5, 0}, {
       18.5, 17, 2}}, {{20, 18.5, 0}, {18.5, 20, 2}}, {{20, 18.5, 0}, {
       18.5, 19, 2}}, {{20, 18.5, 0}, {18.5, 18, 2}}, {{20, 18.5, 0}, {
       18.5, 17, 2}}, {{21, 18.5, 0}, {22.5, 20, 2}}, {{21, 18.5, 0}, {
       22.5, 19, 2}}, {{21, 18.5, 0}, {22.5, 18, 2}}, {{21, 18.5, 0}, {
       22.5, 17, 2}}, {{22, 18.5, 0}, {22.5, 20, 2}}, {{22, 18.5, 0}, {
       22.5, 19, 2}}, {{22, 18.5, 0}, {22.5, 18, 2}}, {{22, 18.5, 0}, {
       22.5, 17, 2}}, {{23, 18.5, 0}, {22.5, 20, 2}}, {{23, 18.5, 0}, {
       22.5, 19, 2}}, {{23, 18.5, 0}, {22.5, 18, 2}}, {{23, 18.5, 0}, {
       22.5, 17, 2}}, {{24, 18.5, 0}, {22.5, 20, 2}}, {{24, 18.5, 0}, {
       22.5, 19, 2}}, {{24, 18.5, 0}, {22.5, 18, 2}}, {{24, 18.5, 0}, {
       22.5, 17, 2}}, {{25, 18.5, 0}, {26.5, 20, 2}}, {{25, 18.5, 0}, {
       26.5, 19, 2}}, {{25, 18.5, 0}, {26.5, 18, 2}}, {{25, 18.5, 0}, {
       26.5, 17, 2}}, {{26, 18.5, 0}, {26.5, 20, 2}}, {{26, 18.5, 0}, {
       26.5, 19, 2}}, {{26, 18.5, 0}, {26.5, 18, 2}}, {{26, 18.5, 0}, {
       26.5, 17, 2}}, {{27, 18.5, 0}, {26.5, 20, 2}}, {{27, 18.5, 0}, {
       26.5, 19, 2}}, {{27, 18.5, 0}, {26.5, 18, 2}}, {{27, 18.5, 0}, {
       26.5, 17, 2}}, {{28, 18.5, 0}, {26.5, 20, 2}}, {{28, 18.5, 0}, {
       26.5, 19, 2}}, {{28, 18.5, 0}, {26.5, 18, 2}}, {{28, 18.5, 0}, {
       26.5, 17, 2}}, {{29, 18.5, 0}, {30.5, 20, 2}}, {{29, 18.5, 0}, {
       30.5, 19, 2}}, {{29, 18.5, 0}, {30.5, 18, 2}}, {{29, 18.5, 0}, {
       30.5, 17, 2}}, {{30, 18.5, 0}, {30.5, 20, 2}}, {{30, 18.5, 0}, {
       30.5, 19, 2}}, {{30, 18.5, 0}, {30.5, 18, 2}}, {{30, 18.5, 0}, {
       30.5, 17, 2}}, {{31, 18.5, 0}, {30.5, 20, 2}}, {{31, 18.5, 0}, {
       30.5, 19, 2}}, {{31, 18.5, 0}, {30.5, 18, 2}}, {{31, 18.5, 0}, {
       30.5, 17, 2}}, {{32, 18.5, 0}, {30.5, 20, 2}}, {{32, 18.5, 0}, {
       30.5, 19, 2}}, {{32, 18.5, 0}, {30.5, 18, 2}}, {{32, 18.5, 0}, {
       30.5, 17, 2}}, {{33, 18.5, 0}, {34.5, 20, 2}}, {{33, 18.5, 0}, {
       34.5, 19, 2}}, {{33, 18.5, 0}, {34.5, 18, 2}}, {{33, 18.5, 0}, {
       34.5, 17, 2}}, {{34, 18.5, 0}, {34.5, 20, 2}}, {{34, 18.5, 0}, {
       34.5, 19, 2}}, {{34, 18.5, 0}, {34.5, 18, 2}}, {{34, 18.5, 0}, {
       34.5, 17, 2}}, {{35, 18.5, 0}, {34.5, 20, 2}}, {{35, 18.5, 0}, {
       34.5, 19, 2}}, {{35, 18.5, 0}, {34.5, 18, 2}}, {{35, 18.5, 0}, {
       34.5, 17, 2}}, {{36, 18.5, 0}, {34.5, 20, 2}}, {{36, 18.5, 0}, {
       34.5, 19, 2}}, {{36, 18.5, 0}, {34.5, 18, 2}}, {{36, 18.5, 0}, {
       34.5, 17, 2}}, {{37, 18.5, 0}, {38.5, 20, 2}}, {{37, 18.5, 0}, {
       38.5, 19, 2}}, {{37, 18.5, 0}, {38.5, 18, 2}}, {{37, 18.5, 0}, {
       38.5, 17, 2}}, {{38, 18.5, 0}, {38.5, 20, 2}}, {{38, 18.5, 0}, {
       38.5, 19, 2}}, {{38, 18.5, 0}, {38.5, 18, 2}}, {{38, 18.5, 0}, {
       38.5, 17, 2}}, {{39, 18.5, 0}, {38.5, 20, 2}}, {{39, 18.5, 0}, {
       38.5, 19, 2}}, {{39, 18.5, 0}, {38.5, 18, 2}}, {{39, 18.5, 0}, {
       38.5, 17, 2}}, {{40, 18.5, 0}, {38.5, 20, 2}}, {{40, 18.5, 0}, {
       38.5, 19, 2}}, {{40, 18.5, 0}, {38.5, 18, 2}}, {{40, 18.5, 0}, {
       38.5, 17, 2}}, {{41, 18.5, 0}, {42.5, 20, 2}}, {{41, 18.5, 0}, {
       42.5, 19, 2}}, {{41, 18.5, 0}, {42.5, 18, 2}}, {{41, 18.5, 0}, {
       42.5, 17, 2}}, {{42, 18.5, 0}, {42.5, 20, 2}}, {{42, 18.5, 0}, {
       42.5, 19, 2}}, {{42, 18.5, 0}, {42.5, 18, 2}}, {{42, 18.5, 0}, {
       42.5, 17, 2}}, {{43, 18.5, 0}, {42.5, 20, 2}}, {{43, 18.5, 0}, {
       42.5, 19, 2}}, {{43, 18.5, 0}, {42.5, 18, 2}}, {{43, 18.5, 0}, {
       42.5, 17, 2}}, {{44, 18.5, 0}, {42.5, 20, 2}}, {{44, 18.5, 0}, {
       42.5, 19, 2}}, {{44, 18.5, 0}, {42.5, 18, 2}}, {{44, 18.5, 0}, {
       42.5, 17, 2}}, {{45, 18.5, 0}, {46.5, 20, 2}}, {{45, 18.5, 0}, {
       46.5, 19, 2}}, {{45, 18.5, 0}, {46.5, 18, 2}}, {{45, 18.5, 0}, {
       46.5, 17, 2}}, {{46, 18.5, 0}, {46.5, 20, 2}}, {{46, 18.5, 0}, {
       46.5, 19, 2}}, {{46, 18.5, 0}, {46.5, 18, 2}}, {{46, 18.5, 0}, {
       46.5, 17, 2}}, {{47, 18.5, 0}, {46.5, 20, 2}}, {{47, 18.5, 0}, {
       46.5, 19, 2}}, {{47, 18.5, 0}, {46.5, 18, 2}}, {{47, 18.5, 0}, {
       46.5, 17, 2}}, {{48, 18.5, 0}, {46.5, 20, 2}}, {{48, 18.5, 0}, {
       46.5, 19, 2}}, {{48, 18.5, 0}, {46.5, 18, 2}}, {{48, 18.5, 0}, {
       46.5, 17, 2}}, {{49, 18.5, 0}, {50.5, 20, 2}}, {{49, 18.5, 0}, {
       50.5, 19, 2}}, {{49, 18.5, 0}, {50.5, 18, 2}}, {{49, 18.5, 0}, {
       50.5, 17, 2}}, {{50, 18.5, 0}, {50.5, 20, 2}}, {{50, 18.5, 0}, {
       50.5, 19, 2}}, {{50, 18.5, 0}, {50.5, 18, 2}}, {{50, 18.5, 0}, {
       50.5, 17, 2}}, {{51, 18.5, 0}, {50.5, 20, 2}}, {{51, 18.5, 0}, {
       50.5, 19, 2}}, {{51, 18.5, 0}, {50.5, 18, 2}}, {{51, 18.5, 0}, {
       50.5, 17, 2}}, {{52, 18.5, 0}, {50.5, 20, 2}}, {{52, 18.5, 0}, {
       50.5, 19, 2}}, {{52, 18.5, 0}, {50.5, 18, 2}}, {{52, 18.5, 0}, {
       50.5, 17, 2}}, {{53, 18.5, 0}, {54.5, 20, 2}}, {{53, 18.5, 0}, {
       54.5, 19, 2}}, {{53, 18.5, 0}, {54.5, 18, 2}}, {{53, 18.5, 0}, {
       54.5, 17, 2}}, {{54, 18.5, 0}, {54.5, 20, 2}}, {{54, 18.5, 0}, {
       54.5, 19, 2}}, {{54, 18.5, 0}, {54.5, 18, 2}}, {{54, 18.5, 0}, {
       54.5, 17, 2}}, {{55, 18.5, 0}, {54.5, 20, 2}}, {{55, 18.5, 0}, {
       54.5, 19, 2}}, {{55, 18.5, 0}, {54.5, 18, 2}}, {{55, 18.5, 0}, {
       54.5, 17, 2}}, {{56, 18.5, 0}, {54.5, 20, 2}}, {{56, 18.5, 0}, {
       54.5, 19, 2}}, {{56, 18.5, 0}, {54.5, 18, 2}}, {{56, 18.5, 0}, {
       54.5, 17, 2}}, {{57, 18.5, 0}, {58.5, 20, 2}}, {{57, 18.5, 0}, {
       58.5, 19, 2}}, {{57, 18.5, 0}, {58.5, 18, 2}}, {{57, 18.5, 0}, {
       58.5, 17, 2}}, {{58, 18.5, 0}, {58.5, 20, 2}}, {{58, 18.5, 0}, {
       58.5, 19, 2}}, {{58, 18.5, 0}, {58.5, 18, 2}}, {{58, 18.5, 0}, {
       58.5, 17, 2}}, {{59, 18.5, 0}, {58.5, 20, 2}}, {{59, 18.5, 0}, {
       58.5, 19, 2}}, {{59, 18.5, 0}, {58.5, 18, 2}}, {{59, 18.5, 0}, {
       58.5, 17, 2}}, {{60, 18.5, 0}, {58.5, 20, 2}}, {{60, 18.5, 0}, {
       58.5, 19, 2}}, {{60, 18.5, 0}, {58.5, 18, 2}}, {{60, 18.5, 0}, {
       58.5, 17, 2}}, {{61, 18.5, 0}, {62.5, 20, 2}}, {{61, 18.5, 0}, {
       62.5, 19, 2}}, {{61, 18.5, 0}, {62.5, 18, 2}}, {{61, 18.5, 0}, {
       62.5, 17, 2}}, {{62, 18.5, 0}, {62.5, 20, 2}}, {{62, 18.5, 0}, {
       62.5, 19, 2}}, {{62, 18.5, 0}, {62.5, 18, 2}}, {{62, 18.5, 0}, {
       62.5, 17, 2}}, {{63, 18.5, 0}, {62.5, 20, 2}}, {{63, 18.5, 0}, {
       62.5, 19, 2}}, {{63, 18.5, 0}, {62.5, 18, 2}}, {{63, 18.5, 0}, {
       62.5, 17, 2}}, {{64, 18.5, 0}, {62.5, 20, 2}}, {{64, 18.5, 0}, {
       62.5, 19, 2}}, {{64, 18.5, 0}, {62.5, 18, 2}}, {{64, 18.5, 0}, {
       62.5, 17, 2}}, {{1, 14.5, 0}, {2.5, 16, 2}}, {{1, 14.5, 0}, {
       2.5, 15, 2}}, {{1, 14.5, 0}, {2.5, 14, 2}}, {{1, 14.5, 0}, {
       2.5, 13, 2}}, {{2, 14.5, 0}, {2.5, 16, 2}}, {{2, 14.5, 0}, {
       2.5, 15, 2}}, {{2, 14.5, 0}, {2.5, 14, 2}}, {{2, 14.5, 0}, {
       2.5, 13, 2}}, {{3, 14.5, 0}, {2.5, 16, 2}}, {{3, 14.5, 0}, {
       2.5, 15, 2}}, {{3, 14.5, 0}, {2.5, 14, 2}}, {{3, 14.5, 0}, {
       2.5, 13, 2}}, {{4, 14.5, 0}, {2.5, 16, 2}}, {{4, 14.5, 0}, {
       2.5, 15, 2}}, {{4, 14.5, 0}, {2.5, 14, 2}}, {{4, 14.5, 0}, {
       2.5, 13, 2}}, {{5, 14.5, 0}, {6.5, 16, 2}}, {{5, 14.5, 0}, {
       6.5, 15, 2}}, {{5, 14.5, 0}, {6.5, 14, 2}}, {{5, 14.5, 0}, {
       6.5, 13, 2}}, {{6, 14.5, 0}, {6.5, 16, 2}}, {{6, 14.5, 0}, {
       6.5, 15, 2}}, {{6, 14.5, 0}, {6.5, 14, 2}}, {{6, 14.5, 0}, {
       6.5, 13, 2}}, {{7, 14.5, 0}, {6.5, 16, 2}}, {{7, 14.5, 0}, {
       6.5, 15, 2}}, {{7, 14.5, 0}, {6.5, 14, 2}}, {{7, 14.5, 0}, {
       6.5, 13, 2}}, {{8, 14.5, 0}, {6.5, 16, 2}}, {{8, 14.5, 0}, {
       6.5, 15, 2}}, {{8, 14.5, 0}, {6.5, 14, 2}}, {{8, 14.5, 0}, {
       6.5, 13, 2}}, {{9, 14.5, 0}, {10.5, 16, 2}}, {{9, 14.5, 0}, {
       10.5, 15, 2}}, {{9, 14.5, 0}, {10.5, 14, 2}}, {{9, 14.5, 0}, {
       10.5, 13, 2}}, {{10, 14.5, 0}, {10.5, 16, 2}}, {{10, 14.5, 0}, {
       10.5, 15, 2}}, {{10, 14.5, 0}, {10.5, 14, 2}}, {{10, 14.5, 0}, {
       10.5, 13, 2}}, {{11, 14.5, 0}, {10.5, 16, 2}}, {{11, 14.5, 0}, {
       10.5, 15, 2}}, {{11, 14.5, 0}, {10.5, 14, 2}}, {{11, 14.5, 0}, {
       10.5, 13, 2}}, {{12, 14.5, 0}, {10.5, 16, 2}}, {{12, 14.5, 0}, {
       10.5, 15, 2}}, {{12, 14.5, 0}, {10.5, 14, 2}}, {{12, 14.5, 0}, {
       10.5, 13, 2}}, {{13, 14.5, 0}, {14.5, 16, 2}}, {{13, 14.5, 0}, {
       14.5, 15, 2}}, {{13, 14.5, 0}, {14.5, 14, 2}}, {{13, 14.5, 0}, {
       14.5, 13, 2}}, {{14, 14.5, 0}, {14.5, 16, 2}}, {{14, 14.5, 0}, {
       14.5, 15, 2}}, {{14, 14.5, 0}, {14.5, 14, 2}}, {{14, 14.5, 0}, {
       14.5, 13, 2}}, {{15, 14.5, 0}, {14.5, 16, 2}}, {{15, 14.5, 0}, {
       14.5, 15, 2}}, {{15, 14.5, 0}, {14.5, 14, 2}}, {{15, 14.5, 0}, {
       14.5, 13, 2}}, {{16, 14.5, 0}, {14.5, 16, 2}}, {{16, 14.5, 0}, {
       14.5, 15, 2}}, {{16, 14.5, 0}, {14.5, 14, 2}}, {{16, 14.5, 0}, {
       14.5, 13, 2}}, {{17, 14.5, 0}, {18.5, 16, 2}}, {{17, 14.5, 0}, {
       18.5, 15, 2}}, {{17, 14.5, 0}, {18.5, 14, 2}}, {{17, 14.5, 0}, {
       18.5, 13, 2}}, {{18, 14.5, 0}, {18.5, 16, 2}}, {{18, 14.5, 0}, {
       18.5, 15, 2}}, {{18, 14.5, 0}, {18.5, 14, 2}}, {{18, 14.5, 0}, {
       18.5, 13, 2}}, {{19, 14.5, 0}, {18.5, 16, 2}}, {{19, 14.5, 0}, {
       18.5, 15, 2}}, {{19, 14.5, 0}, {18.5, 14, 2}}, {{19, 14.5, 0}, {
       18.5, 13, 2}}, {{20, 14.5, 0}, {18.5, 16, 2}}, {{20, 14.5, 0}, {
       18.5, 15, 2}}, {{20, 14.5, 0}, {18.5, 14, 2}}, {{20, 14.5, 0}, {
       18.5, 13, 2}}, {{21, 14.5, 0}, {22.5, 16, 2}}, {{21, 14.5, 0}, {
       22.5, 15, 2}}, {{21, 14.5, 0}, {22.5, 14, 2}}, {{21, 14.5, 0}, {
       22.5, 13, 2}}, {{22, 14.5, 0}, {22.5, 16, 2}}, {{22, 14.5, 0}, {
       22.5, 15, 2}}, {{22, 14.5, 0}, {22.5, 14, 2}}, {{22, 14.5, 0}, {
       22.5, 13, 2}}, {{23, 14.5, 0}, {22.5, 16, 2}}, {{23, 14.5, 0}, {
       22.5, 15, 2}}, {{23, 14.5, 0}, {22.5, 14, 2}}, {{23, 14.5, 0}, {
       22.5, 13, 2}}, {{24, 14.5, 0}, {22.5, 16, 2}}, {{24, 14.5, 0}, {
       22.5, 15, 2}}, {{24, 14.5, 0}, {22.5, 14, 2}}, {{24, 14.5, 0}, {
       22.5, 13, 2}}, {{25, 14.5, 0}, {26.5, 16, 2}}, {{25, 14.5, 0}, {
       26.5, 15, 2}}, {{25, 14.5, 0}, {26.5, 14, 2}}, {{25, 14.5, 0}, {
       26.5, 13, 2}}, {{26, 14.5, 0}, {26.5, 16, 2}}, {{26, 14.5, 0}, {
       26.5, 15, 2}}, {{26, 14.5, 0}, {26.5, 14, 2}}, {{26, 14.5, 0}, {
       26.5, 13, 2}}, {{27, 14.5, 0}, {26.5, 16, 2}}, {{27, 14.5, 0}, {
       26.5, 15, 2}}, {{27, 14.5, 0}, {26.5, 14, 2}}, {{27, 14.5, 0}, {
       26.5, 13, 2}}, {{28, 14.5, 0}, {26.5, 16, 2}}, {{28, 14.5, 0}, {
       26.5, 15, 2}}, {{28, 14.5, 0}, {26.5, 14, 2}}, {{28, 14.5, 0}, {
       26.5, 13, 2}}, {{29, 14.5, 0}, {30.5, 16, 2}}, {{29, 14.5, 0}, {
       30.5, 15, 2}}, {{29, 14.5, 0}, {30.5, 14, 2}}, {{29, 14.5, 0}, {
       30.5, 13, 2}}, {{30, 14.5, 0}, {30.5, 16, 2}}, {{30, 14.5, 0}, {
       30.5, 15, 2}}, {{30, 14.5, 0}, {30.5, 14, 2}}, {{30, 14.5, 0}, {
       30.5, 13, 2}}, {{31, 14.5, 0}, {30.5, 16, 2}}, {{31, 14.5, 0}, {
       30.5, 15, 2}}, {{31, 14.5, 0}, {30.5, 14, 2}}, {{31, 14.5, 0}, {
       30.5, 13, 2}}, {{32, 14.5, 0}, {30.5, 16, 2}}, {{32, 14.5, 0}, {
       30.5, 15, 2}}, {{32, 14.5, 0}, {30.5, 14, 2}}, {{32, 14.5, 0}, {
       30.5, 13, 2}}, {{33, 14.5, 0}, {34.5, 16, 2}}, {{33, 14.5, 0}, {
       34.5, 15, 2}}, {{33, 14.5, 0}, {34.5, 14, 2}}, {{33, 14.5, 0}, {
       34.5, 13, 2}}, {{34, 14.5, 0}, {34.5, 16, 2}}, {{34, 14.5, 0}, {
       34.5, 15, 2}}, {{34, 14.5, 0}, {34.5, 14, 2}}, {{34, 14.5, 0}, {
       34.5, 13, 2}}, {{35, 14.5, 0}, {34.5, 16, 2}}, {{35, 14.5, 0}, {
       34.5, 15, 2}}, {{35, 14.5, 0}, {34.5, 14, 2}}, {{35, 14.5, 0}, {
       34.5, 13, 2}}, {{36, 14.5, 0}, {34.5, 16, 2}}, {{36, 14.5, 0}, {
       34.5, 15, 2}}, {{36, 14.5, 0}, {34.5, 14, 2}}, {{36, 14.5, 0}, {
       34.5, 13, 2}}, {{37, 14.5, 0}, {38.5, 16, 2}}, {{37, 14.5, 0}, {
       38.5, 15, 2}}, {{37, 14.5, 0}, {38.5, 14, 2}}, {{37, 14.5, 0}, {
       38.5, 13, 2}}, {{38, 14.5, 0}, {38.5, 16, 2}}, {{38, 14.5, 0}, {
       38.5, 15, 2}}, {{38, 14.5, 0}, {38.5, 14, 2}}, {{38, 14.5, 0}, {
       38.5, 13, 2}}, {{39, 14.5, 0}, {38.5, 16, 2}}, {{39, 14.5, 0}, {
       38.5, 15, 2}}, {{39, 14.5, 0}, {38.5, 14, 2}}, {{39, 14.5, 0}, {
       38.5, 13, 2}}, {{40, 14.5, 0}, {38.5, 16, 2}}, {{40, 14.5, 0}, {
       38.5, 15, 2}}, {{40, 14.5, 0}, {38.5, 14, 2}}, {{40, 14.5, 0}, {
       38.5, 13, 2}}, {{41, 14.5, 0}, {42.5, 16, 2}}, {{41, 14.5, 0}, {
       42.5, 15, 2}}, {{41, 14.5, 0}, {42.5, 14, 2}}, {{41, 14.5, 0}, {
       42.5, 13, 2}}, {{42, 14.5, 0}, {42.5, 16, 2}}, {{42, 14.5, 0}, {
       42.5, 15, 2}}, {{42, 14.5, 0}, {42.5, 14, 2}}, {{42, 14.5, 0}, {
       42.5, 13, 2}}, {{43, 14.5, 0}, {42.5, 16, 2}}, {{43, 14.5, 0}, {
       42.5, 15, 2}}, {{43, 14.5, 0}, {42.5, 14, 2}}, {{43, 14.5, 0}, {
       42.5, 13, 2}}, {{44, 14.5, 0}, {42.5, 16, 2}}, {{44, 14.5, 0}, {
       42.5, 15, 2}}, {{44, 14.5, 0}, {42.5, 14, 2}}, {{44, 14.5, 0}, {
       42.5, 13, 2}}, {{45, 14.5, 0}, {46.5, 16, 2}}, {{45, 14.5, 0}, {
       46.5, 15, 2}}, {{45, 14.5, 0}, {46.5, 14, 2}}, {{45, 14.5, 0}, {
       46.5, 13, 2}}, {{46, 14.5, 0}, {46.5, 16, 2}}, {{46, 14.5, 0}, {
       46.5, 15, 2}}, {{46, 14.5, 0}, {46.5, 14, 2}}, {{46, 14.5, 0}, {
       46.5, 13, 2}}, {{47, 14.5, 0}, {46.5, 16, 2}}, {{47, 14.5, 0}, {
       46.5, 15, 2}}, {{47, 14.5, 0}, {46.5, 14, 2}}, {{47, 14.5, 0}, {
       46.5, 13, 2}}, {{48, 14.5, 0}, {46.5, 16, 2}}, {{48, 14.5, 0}, {
       46.5, 15, 2}}, {{48, 14.5, 0}, {46.5, 14, 2}}, {{48, 14.5, 0}, {
       46.5, 13, 2}}, {{49, 14.5, 0}, {50.5, 16, 2}}, {{49, 14.5, 0}, {
       50.5, 15, 2}}, {{49, 14.5, 0}, {50.5, 14, 2}}, {{49, 14.5, 0}, {
       50.5, 13, 2}}, {{50, 14.5, 0}, {50.5, 16, 2}}, {{50, 14.5, 0}, {
       50.5, 15, 2}}, {{50, 14.5, 0}, {50.5, 14, 2}}, {{50, 14.5, 0}, {
       50.5, 13, 2}}, {{51, 14.5, 0}, {50.5, 16, 2}}, {{51, 14.5, 0}, {
       50.5, 15, 2}}, {{51, 14.5, 0}, {50.5, 14, 2}}, {{51, 14.5, 0}, {
       50.5, 13, 2}}, {{52, 14.5, 0}, {50.5, 16, 2}}, {{52, 14.5, 0}, {
       50.5, 15, 2}}, {{52, 14.5, 0}, {50.5, 14, 2}}, {{52, 14.5, 0}, {
       50.5, 13, 2}}, {{53, 14.5, 0}, {54.5, 16, 2}}, {{53, 14.5, 0}, {
       54.5, 15, 2}}, {{53, 14.5, 0}, {54.5, 14, 2}}, {{53, 14.5, 0}, {
       54.5, 13, 2}}, {{54, 14.5, 0}, {54.5, 16, 2}}, {{54, 14.5, 0}, {
       54.5, 15, 2}}, {{54, 14.5, 0}, {54.5, 14, 2}}, {{54, 14.5, 0}, {
       54.5, 13, 2}}, {{55, 14.5, 0}, {54.5, 16, 2}}, {{55, 14.5, 0}, {
       54.5, 15, 2}}, {{55, 14.5, 0}, {54.5, 14, 2}}, {{55, 14.5, 0}, {
       54.5, 13, 2}}, {{56, 14.5, 0}, {54.5, 16, 2}}, {{56, 14.5, 0}, {
       54.5, 15, 2}}, {{56, 14.5, 0}, {54.5, 14, 2}}, {{56, 14.5, 0}, {
       54.5, 13, 2}}, {{57, 14.5, 0}, {58.5, 16, 2}}, {{57, 14.5, 0}, {
       58.5, 15, 2}}, {{57, 14.5, 0}, {58.5, 14, 2}}, {{57, 14.5, 0}, {
       58.5, 13, 2}}, {{58, 14.5, 0}, {58.5, 16, 2}}, {{58, 14.5, 0}, {
       58.5, 15, 2}}, {{58, 14.5, 0}, {58.5, 14, 2}}, {{58, 14.5, 0}, {
       58.5, 13, 2}}, {{59, 14.5, 0}, {58.5, 16, 2}}, {{59, 14.5, 0}, {
       58.5, 15, 2}}, {{59, 14.5, 0}, {58.5, 14, 2}}, {{59, 14.5, 0}, {
       58.5, 13, 2}}, {{60, 14.5, 0}, {58.5, 16, 2}}, {{60, 14.5, 0}, {
       58.5, 15, 2}}, {{60, 14.5, 0}, {58.5, 14, 2}}, {{60, 14.5, 0}, {
       58.5, 13, 2}}, {{61, 14.5, 0}, {62.5, 16, 2}}, {{61, 14.5, 0}, {
       62.5, 15, 2}}, {{61, 14.5, 0}, {62.5, 14, 2}}, {{61, 14.5, 0}, {
       62.5, 13, 2}}, {{62, 14.5, 0}, {62.5, 16, 2}}, {{62, 14.5, 0}, {
       62.5, 15, 2}}, {{62, 14.5, 0}, {62.5, 14, 2}}, {{62, 14.5, 0}, {
       62.5, 13, 2}}, {{63, 14.5, 0}, {62.5, 16, 2}}, {{63, 14.5, 0}, {
       62.5, 15, 2}}, {{63, 14.5, 0}, {62.5, 14, 2}}, {{63, 14.5, 0}, {
       62.5, 13, 2}}, {{64, 14.5, 0}, {62.5, 16, 2}}, {{64, 14.5, 0}, {
       62.5, 15, 2}}, {{64, 14.5, 0}, {62.5, 14, 2}}, {{64, 14.5, 0}, {
       62.5, 13, 2}}, {{1, 10.5, 0}, {2.5, 12, 2}}, {{1, 10.5, 0}, {
       2.5, 11, 2}}, {{1, 10.5, 0}, {2.5, 10, 2}}, {{1, 10.5, 0}, {
       2.5, 9, 2}}, {{2, 10.5, 0}, {2.5, 12, 2}}, {{2, 10.5, 0}, {
       2.5, 11, 2}}, {{2, 10.5, 0}, {2.5, 10, 2}}, {{2, 10.5, 0}, {
       2.5, 9, 2}}, {{3, 10.5, 0}, {2.5, 12, 2}}, {{3, 10.5, 0}, {
       2.5, 11, 2}}, {{3, 10.5, 0}, {2.5, 10, 2}}, {{3, 10.5, 0}, {
       2.5, 9, 2}}, {{4, 10.5, 0}, {2.5, 12, 2}}, {{4, 10.5, 0}, {
       2.5, 11, 2}}, {{4, 10.5, 0}, {2.5, 10, 2}}, {{4, 10.5, 0}, {
       2.5, 9, 2}}, {{5, 10.5, 0}, {6.5, 12, 2}}, {{5, 10.5, 0}, {
       6.5, 11, 2}}, {{5, 10.5, 0}, {6.5, 10, 2}}, {{5, 10.5, 0}, {
       6.5, 9, 2}}, {{6, 10.5, 0}, {6.5, 12, 2}}, {{6, 10.5, 0}, {
       6.5, 11, 2}}, {{6, 10.5, 0}, {6.5, 10, 2}}, {{6, 10.5, 0}, {
       6.5, 9, 2}}, {{7, 10.5, 0}, {6.5, 12, 2}}, {{7, 10.5, 0}, {
       6.5, 11, 2}}, {{7, 10.5, 0}, {6.5, 10, 2}}, {{7, 10.5, 0}, {
       6.5, 9, 2}}, {{8, 10.5, 0}, {6.5, 12, 2}}, {{8, 10.5, 0}, {
       6.5, 11, 2}}, {{8, 10.5, 0}, {6.5, 10, 2}}, {{8, 10.5, 0}, {
       6.5, 9, 2}}, {{9, 10.5, 0}, {10.5, 12, 2}}, {{9, 10.5, 0}, {
       10.5, 11, 2}}, {{9, 10.5, 0}, {10.5, 10, 2}}, {{9, 10.5, 0}, {
       10.5, 9, 2}}, {{10, 10.5, 0}, {10.5, 12, 2}}, {{10, 10.5, 0}, {
       10.5, 11, 2}}, {{10, 10.5, 0}, {10.5, 10, 2}}, {{10, 10.5, 0}, {
       10.5, 9, 2}}, {{11, 10.5, 0}, {10.5, 12, 2}}, {{11, 10.5, 0}, {
       10.5, 11, 2}}, {{11, 10.5, 0}, {10.5, 10, 2}}, {{11, 10.5, 0}, {
       10.5, 9, 2}}, {{12, 10.5, 0}, {10.5, 12, 2}}, {{12, 10.5, 0}, {
       10.5, 11, 2}}, {{12, 10.5, 0}, {10.5, 10, 2}}, {{12, 10.5, 0}, {
       10.5, 9, 2}}, {{13, 10.5, 0}, {14.5, 12, 2}}, {{13, 10.5, 0}, {
       14.5, 11, 2}}, {{13, 10.5, 0}, {14.5, 10, 2}}, {{13, 10.5, 0}, {
       14.5, 9, 2}}, {{14, 10.5, 0}, {14.5, 12, 2}}, {{14, 10.5, 0}, {
       14.5, 11, 2}}, {{14, 10.5, 0}, {14.5, 10, 2}}, {{14, 10.5, 0}, {
       14.5, 9, 2}}, {{15, 10.5, 0}, {14.5, 12, 2}}, {{15, 10.5, 0}, {
       14.5, 11, 2}}, {{15, 10.5, 0}, {14.5, 10, 2}}, {{15, 10.5, 0}, {
       14.5, 9, 2}}, {{16, 10.5, 0}, {14.5, 12, 2}}, {{16, 10.5, 0}, {
       14.5, 11, 2}}, {{16, 10.5, 0}, {14.5, 10, 2}}, {{16, 10.5, 0}, {
       14.5, 9, 2}}, {{17, 10.5, 0}, {18.5, 12, 2}}, {{17, 10.5, 0}, {
       18.5, 11, 2}}, {{17, 10.5, 0}, {18.5, 10, 2}}, {{17, 10.5, 0}, {
       18.5, 9, 2}}, {{18, 10.5, 0}, {18.5, 12, 2}}, {{18, 10.5, 0}, {
       18.5, 11, 2}}, {{18, 10.5, 0}, {18.5, 10, 2}}, {{18, 10.5, 0}, {
       18.5, 9, 2}}, {{19, 10.5, 0}, {18.5, 12, 2}}, {{19, 10.5, 0}, {
       18.5, 11, 2}}, {{19, 10.5, 0}, {18.5, 10, 2}}, {{19, 10.5, 0}, {
       18.5, 9, 2}}, {{20, 10.5, 0}, {18.5, 12, 2}}, {{20, 10.5, 0}, {
       18.5, 11, 2}}, {{20, 10.5, 0}, {18.5, 10, 2}}, {{20, 10.5, 0}, {
       18.5, 9, 2}}, {{21, 10.5, 0}, {22.5, 12, 2}}, {{21, 10.5, 0}, {
       22.5, 11, 2}}, {{21, 10.5, 0}, {22.5, 10, 2}}, {{21, 10.5, 0}, {
       22.5, 9, 2}}, {{22, 10.5, 0}, {22.5, 12, 2}}, {{22, 10.5, 0}, {
       22.5, 11, 2}}, {{22, 10.5, 0}, {22.5, 10, 2}}, {{22, 10.5, 0}, {
       22.5, 9, 2}}, {{23, 10.5, 0}, {22.5, 12, 2}}, {{23, 10.5, 0}, {
       22.5, 11, 2}}, {{23, 10.5, 0}, {22.5, 10, 2}}, {{23, 10.5, 0}, {
       22.5, 9, 2}}, {{24, 10.5, 0}, {22.5, 12, 2}}, {{24, 10.5, 0}, {
       22.5, 11, 2}}, {{24, 10.5, 0}, {22.5, 10, 2}}, {{24, 10.5, 0}, {
       22.5, 9, 2}}, {{25, 10.5, 0}, {26.5, 12, 2}}, {{25, 10.5, 0}, {
       26.5, 11, 2}}, {{25, 10.5, 0}, {26.5, 10, 2}}, {{25, 10.5, 0}, {
       26.5, 9, 2}}, {{26, 10.5, 0}, {26.5, 12, 2}}, {{26, 10.5, 0}, {
       26.5, 11, 2}}, {{26, 10.5, 0}, {26.5, 10, 2}}, {{26, 10.5, 0}, {
       26.5, 9, 2}}, {{27, 10.5, 0}, {26.5, 12, 2}}, {{27, 10.5, 0}, {
       26.5, 11, 2}}, {{27, 10.5, 0}, {26.5, 10, 2}}, {{27, 10.5, 0}, {
       26.5, 9, 2}}, {{28, 10.5, 0}, {26.5, 12, 2}}, {{28, 10.5, 0}, {
       26.5, 11, 2}}, {{28, 10.5, 0}, {26.5, 10, 2}}, {{28, 10.5, 0}, {
       26.5, 9, 2}}, {{29, 10.5, 0}, {30.5, 12, 2}}, {{29, 10.5, 0}, {
       30.5, 11, 2}}, {{29, 10.5, 0}, {30.5, 10, 2}}, {{29, 10.5, 0}, {
       30.5, 9, 2}}, {{30, 10.5, 0}, {30.5, 12, 2}}, {{30, 10.5, 0}, {
       30.5, 11, 2}}, {{30, 10.5, 0}, {30.5, 10, 2}}, {{30, 10.5, 0}, {
       30.5, 9, 2}}, {{31, 10.5, 0}, {30.5, 12, 2}}, {{31, 10.5, 0}, {
       30.5, 11, 2}}, {{31, 10.5, 0}, {30.5, 10, 2}}, {{31, 10.5, 0}, {
       30.5, 9, 2}}, {{32, 10.5, 0}, {30.5, 12, 2}}, {{32, 10.5, 0}, {
       30.5, 11, 2}}, {{32, 10.5, 0}, {30.5, 10, 2}}, {{32, 10.5, 0}, {
       30.5, 9, 2}}, {{33, 10.5, 0}, {34.5, 12, 2}}, {{33, 10.5, 0}, {
       34.5, 11, 2}}, {{33, 10.5, 0}, {34.5, 10, 2}}, {{33, 10.5, 0}, {
       34.5, 9, 2}}, {{34, 10.5, 0}, {34.5, 12, 2}}, {{34, 10.5, 0}, {
       34.5, 11, 2}}, {{34, 10.5, 0}, {34.5, 10, 2}}, {{34, 10.5, 0}, {
       34.5, 9, 2}}, {{35, 10.5, 0}, {34.5, 12, 2}}, {{35, 10.5, 0}, {
       34.5, 11, 2}}, {{35, 10.5, 0}, {34.5, 10, 2}}, {{35, 10.5, 0}, {
       34.5, 9, 2}}, {{36, 10.5, 0}, {34.5, 12, 2}}, {{36, 10.5, 0}, {
       34.5, 11, 2}}, {{36, 10.5, 0}, {34.5, 10, 2}}, {{36, 10.5, 0}, {
       34.5, 9, 2}}, {{37, 10.5, 0}, {38.5, 12, 2}}, {{37, 10.5, 0}, {
       38.5, 11, 2}}, {{37, 10.5, 0}, {38.5, 10, 2}}, {{37, 10.5, 0}, {
       38.5, 9, 2}}, {{38, 10.5, 0}, {38.5, 12, 2}}, {{38, 10.5, 0}, {
       38.5, 11, 2}}, {{38, 10.5, 0}, {38.5, 10, 2}}, {{38, 10.5, 0}, {
       38.5, 9, 2}}, {{39, 10.5, 0}, {38.5, 12, 2}}, {{39, 10.5, 0}, {
       38.5, 11, 2}}, {{39, 10.5, 0}, {38.5, 10, 2}}, {{39, 10.5, 0}, {
       38.5, 9, 2}}, {{40, 10.5, 0}, {38.5, 12, 2}}, {{40, 10.5, 0}, {
       38.5, 11, 2}}, {{40, 10.5, 0}, {38.5, 10, 2}}, {{40, 10.5, 0}, {
       38.5, 9, 2}}, {{41, 10.5, 0}, {42.5, 12, 2}}, {{41, 10.5, 0}, {
       42.5, 11, 2}}, {{41, 10.5, 0}, {42.5, 10, 2}}, {{41, 10.5, 0}, {
       42.5, 9, 2}}, {{42, 10.5, 0}, {42.5, 12, 2}}, {{42, 10.5, 0}, {
       42.5, 11, 2}}, {{42, 10.5, 0}, {42.5, 10, 2}}, {{42, 10.5, 0}, {
       42.5, 9, 2}}, {{43, 10.5, 0}, {42.5, 12, 2}}, {{43, 10.5, 0}, {
       42.5, 11, 2}}, {{43, 10.5, 0}, {42.5, 10, 2}}, {{43, 10.5, 0}, {
       42.5, 9, 2}}, {{44, 10.5, 0}, {42.5, 12, 2}}, {{44, 10.5, 0}, {
       42.5, 11, 2}}, {{44, 10.5, 0}, {42.5, 10, 2}}, {{44, 10.5, 0}, {
       42.5, 9, 2}}, {{45, 10.5, 0}, {46.5, 12, 2}}, {{45, 10.5, 0}, {
       46.5, 11, 2}}, {{45, 10.5, 0}, {46.5, 10, 2}}, {{45, 10.5, 0}, {
       46.5, 9, 2}}, {{46, 10.5, 0}, {46.5, 12, 2}}, {{46, 10.5, 0}, {
       46.5, 11, 2}}, {{46, 10.5, 0}, {46.5, 10, 2}}, {{46, 10.5, 0}, {
       46.5, 9, 2}}, {{47, 10.5, 0}, {46.5, 12, 2}}, {{47, 10.5, 0}, {
       46.5, 11, 2}}, {{47, 10.5, 0}, {46.5, 10, 2}}, {{47, 10.5, 0}, {
       46.5, 9, 2}}, {{48, 10.5, 0}, {46.5, 12, 2}}, {{48, 10.5, 0}, {
       46.5, 11, 2}}, {{48, 10.5, 0}, {46.5, 10, 2}}, {{48, 10.5, 0}, {
       46.5, 9, 2}}, {{49, 10.5, 0}, {50.5, 12, 2}}, {{49, 10.5, 0}, {
       50.5, 11, 2}}, {{49, 10.5, 0}, {50.5, 10, 2}}, {{49, 10.5, 0}, {
       50.5, 9, 2}}, {{50, 10.5, 0}, {50.5, 12, 2}}, {{50, 10.5, 0}, {
       50.5, 11, 2}}, {{50, 10.5, 0}, {50.5, 10, 2}}, {{50, 10.5, 0}, {
       50.5, 9, 2}}, {{51, 10.5, 0}, {50.5, 12, 2}}, {{51, 10.5, 0}, {
       50.5, 11, 2}}, {{51, 10.5, 0}, {50.5, 10, 2}}, {{51, 10.5, 0}, {
       50.5, 9, 2}}, {{52, 10.5, 0}, {50.5, 12, 2}}, {{52, 10.5, 0}, {
       50.5, 11, 2}}, {{52, 10.5, 0}, {50.5, 10, 2}}, {{52, 10.5, 0}, {
       50.5, 9, 2}}, {{53, 10.5, 0}, {54.5, 12, 2}}, {{53, 10.5, 0}, {
       54.5, 11, 2}}, {{53, 10.5, 0}, {54.5, 10, 2}}, {{53, 10.5, 0}, {
       54.5, 9, 2}}, {{54, 10.5, 0}, {54.5, 12, 2}}, {{54, 10.5, 0}, {
       54.5, 11, 2}}, {{54, 10.5, 0}, {54.5, 10, 2}}, {{54, 10.5, 0}, {
       54.5, 9, 2}}, {{55, 10.5, 0}, {54.5, 12, 2}}, {{55, 10.5, 0}, {
       54.5, 11, 2}}, {{55, 10.5, 0}, {54.5, 10, 2}}, {{55, 10.5, 0}, {
       54.5, 9, 2}}, {{56, 10.5, 0}, {54.5, 12, 2}}, {{56, 10.5, 0}, {
       54.5, 11, 2}}, {{56, 10.5, 0}, {54.5, 10, 2}}, {{56, 10.5, 0}, {
       54.5, 9, 2}}, {{57, 10.5, 0}, {58.5, 12, 2}}, {{57, 10.5, 0}, {
       58.5, 11, 2}}, {{57, 10.5, 0}, {58.5, 10, 2}}, {{57, 10.5, 0}, {
       58.5, 9, 2}}, {{58, 10.5, 0}, {58.5, 12, 2}}, {{58, 10.5, 0}, {
       58.5, 11, 2}}, {{58, 10.5, 0}, {58.5, 10, 2}}, {{58, 10.5, 0}, {
       58.5, 9, 2}}, {{59, 10.5, 0}, {58.5, 12, 2}}, {{59, 10.5, 0}, {
       58.5, 11, 2}}, {{59, 10.5, 0}, {58.5, 10, 2}}, {{59, 10.5, 0}, {
       58.5, 9, 2}}, {{60, 10.5, 0}, {58.5, 12, 2}}, {{60, 10.5, 0}, {
       58.5, 11, 2}}, {{60, 10.5, 0}, {58.5, 10, 2}}, {{60, 10.5, 0}, {
       58.5, 9, 2}}, {{61, 10.5, 0}, {62.5, 12, 2}}, {{61, 10.5, 0}, {
       62.5, 11, 2}}, {{61, 10.5, 0}, {62.5, 10, 2}}, {{61, 10.5, 0}, {
       62.5, 9, 2}}, {{62, 10.5, 0}, {62.5, 12, 2}}, {{62, 10.5, 0}, {
       62.5, 11, 2}}, {{62, 10.5, 0}, {62.5, 10, 2}}, {{62, 10.5, 0}, {
       62.5, 9, 2}}, {{63, 10.5, 0}, {62.5, 12, 2}}, {{63, 10.5, 0}, {
       62.5, 11, 2}}, {{63, 10.5, 0}, {62.5, 10, 2}}, {{63, 10.5, 0}, {
       62.5, 9, 2}}, {{64, 10.5, 0}, {62.5, 12, 2}}, {{64, 10.5, 0}, {
       62.5, 11, 2}}, {{64, 10.5, 0}, {62.5, 10, 2}}, {{64, 10.5, 0}, {
       62.5, 9, 2}}, {{1, 6.5, 0}, {2.5, 8, 2}}, {{1, 6.5, 0}, {
       2.5, 7, 2}}, {{1, 6.5, 0}, {2.5, 6, 2}}, {{1, 6.5, 0}, {2.5, 5, 2}}, {{
       2, 6.5, 0}, {2.5, 8, 2}}, {{2, 6.5, 0}, {2.5, 7, 2}}, {{2, 6.5, 0}, {
       2.5, 6, 2}}, {{2, 6.5, 0}, {2.5, 5, 2}}, {{3, 6.5, 0}, {2.5, 8, 2}}, {{
       3, 6.5, 0}, {2.5, 7, 2}}, {{3, 6.5, 0}, {2.5, 6, 2}}, {{3, 6.5, 0}, {
       2.5, 5, 2}}, {{4, 6.5, 0}, {2.5, 8, 2}}, {{4, 6.5, 0}, {2.5, 7, 2}}, {{
       4, 6.5, 0}, {2.5, 6, 2}}, {{4, 6.5, 0}, {2.5, 5, 2}}, {{5, 6.5, 0}, {
       6.5, 8, 2}}, {{5, 6.5, 0}, {6.5, 7, 2}}, {{5, 6.5, 0}, {6.5, 6, 2}}, {{
       5, 6.5, 0}, {6.5, 5, 2}}, {{6, 6.5, 0}, {6.5, 8, 2}}, {{6, 6.5, 0}, {
       6.5, 7, 2}}, {{6, 6.5, 0}, {6.5, 6, 2}}, {{6, 6.5, 0}, {6.5, 5, 2}}, {{
       7, 6.5, 0}, {6.5, 8, 2}}, {{7, 6.5, 0}, {6.5, 7, 2}}, {{7, 6.5, 0}, {
       6.5, 6, 2}}, {{7, 6.5, 0}, {6.5, 5, 2}}, {{8, 6.5, 0}, {6.5, 8, 2}}, {{
       8, 6.5, 0}, {6.5, 7, 2}}, {{8, 6.5, 0}, {6.5, 6, 2}}, {{8, 6.5, 0}, {
       6.5, 5, 2}}, {{9, 6.5, 0}, {10.5, 8, 2}}, {{9, 6.5, 0}, {
       10.5, 7, 2}}, {{9, 6.5, 0}, {10.5, 6, 2}}, {{9, 6.5, 0}, {
       10.5, 5, 2}}, {{10, 6.5, 0}, {10.5, 8, 2}}, {{10, 6.5, 0}, {
       10.5, 7, 2}}, {{10, 6.5, 0}, {10.5, 6, 2}}, {{10, 6.5, 0}, {
       10.5, 5, 2}}, {{11, 6.5, 0}, {10.5, 8, 2}}, {{11, 6.5, 0}, {
       10.5, 7, 2}}, {{11, 6.5, 0}, {10.5, 6, 2}}, {{11, 6.5, 0}, {
       10.5, 5, 2}}, {{12, 6.5, 0}, {10.5, 8, 2}}, {{12, 6.5, 0}, {
       10.5, 7, 2}}, {{12, 6.5, 0}, {10.5, 6, 2}}, {{12, 6.5, 0}, {
       10.5, 5, 2}}, {{13, 6.5, 0}, {14.5, 8, 2}}, {{13, 6.5, 0}, {
       14.5, 7, 2}}, {{13, 6.5, 0}, {14.5, 6, 2}}, {{13, 6.5, 0}, {
       14.5, 5, 2}}, {{14, 6.5, 0}, {14.5, 8, 2}}, {{14, 6.5, 0}, {
       14.5, 7, 2}}, {{14, 6.5, 0}, {14.5, 6, 2}}, {{14, 6.5, 0}, {
       14.5, 5, 2}}, {{15, 6.5, 0}, {14.5, 8, 2}}, {{15, 6.5, 0}, {
       14.5, 7, 2}}, {{15, 6.5, 0}, {14.5, 6, 2}}, {{15, 6.5, 0}, {
       14.5, 5, 2}}, {{16, 6.5, 0}, {14.5, 8, 2}}, {{16, 6.5, 0}, {
       14.5, 7, 2}}, {{16, 6.5, 0}, {14.5, 6, 2}}, {{16, 6.5, 0}, {
       14.5, 5, 2}}, {{17, 6.5, 0}, {18.5, 8, 2}}, {{17, 6.5, 0}, {
       18.5, 7, 2}}, {{17, 6.5, 0}, {18.5, 6, 2}}, {{17, 6.5, 0}, {
       18.5, 5, 2}}, {{18, 6.5, 0}, {18.5, 8, 2}}, {{18, 6.5, 0}, {
       18.5, 7, 2}}, {{18, 6.5, 0}, {18.5, 6, 2}}, {{18, 6.5, 0}, {
       18.5, 5, 2}}, {{19, 6.5, 0}, {18.5, 8, 2}}, {{19, 6.5, 0}, {
       18.5, 7, 2}}, {{19, 6.5, 0}, {18.5, 6, 2}}, {{19, 6.5, 0}, {
       18.5, 5, 2}}, {{20, 6.5, 0}, {18.5, 8, 2}}, {{20, 6.5, 0}, {
       18.5, 7, 2}}, {{20, 6.5, 0}, {18.5, 6, 2}}, {{20, 6.5, 0}, {
       18.5, 5, 2}}, {{21, 6.5, 0}, {22.5, 8, 2}}, {{21, 6.5, 0}, {
       22.5, 7, 2}}, {{21, 6.5, 0}, {22.5, 6, 2}}, {{21, 6.5, 0}, {
       22.5, 5, 2}}, {{22, 6.5, 0}, {22.5, 8, 2}}, {{22, 6.5, 0}, {
       22.5, 7, 2}}, {{22, 6.5, 0}, {22.5, 6, 2}}, {{22, 6.5, 0}, {
       22.5, 5, 2}}, {{23, 6.5, 0}, {22.5, 8, 2}}, {{23, 6.5, 0}, {
       22.5, 7, 2}}, {{23, 6.5, 0}, {22.5, 6, 2}}, {{23, 6.5, 0}, {
       22.5, 5, 2}}, {{24, 6.5, 0}, {22.5, 8, 2}}, {{24, 6.5, 0}, {
       22.5, 7, 2}}, {{24, 6.5, 0}, {22.5, 6, 2}}, {{24, 6.5, 0}, {
       22.5, 5, 2}}, {{25, 6.5, 0}, {26.5, 8, 2}}, {{25, 6.5, 0}, {
       26.5, 7, 2}}, {{25, 6.5, 0}, {26.5, 6, 2}}, {{25, 6.5, 0}, {
       26.5, 5, 2}}, {{26, 6.5, 0}, {26.5, 8, 2}}, {{26, 6.5, 0}, {
       26.5, 7, 2}}, {{26, 6.5, 0}, {26.5, 6, 2}}, {{26, 6.5, 0}, {
       26.5, 5, 2}}, {{27, 6.5, 0}, {26.5, 8, 2}}, {{27, 6.5, 0}, {
       26.5, 7, 2}}, {{27, 6.5, 0}, {26.5, 6, 2}}, {{27, 6.5, 0}, {
       26.5, 5, 2}}, {{28, 6.5, 0}, {26.5, 8, 2}}, {{28, 6.5, 0}, {
       26.5, 7, 2}}, {{28, 6.5, 0}, {26.5, 6, 2}}, {{28, 6.5, 0}, {
       26.5, 5, 2}}, {{29, 6.5, 0}, {30.5, 8, 2}}, {{29, 6.5, 0}, {
       30.5, 7, 2}}, {{29, 6.5, 0}, {30.5, 6, 2}}, {{29, 6.5, 0}, {
       30.5, 5, 2}}, {{30, 6.5, 0}, {30.5, 8, 2}}, {{30, 6.5, 0}, {
       30.5, 7, 2}}, {{30, 6.5, 0}, {30.5, 6, 2}}, {{30, 6.5, 0}, {
       30.5, 5, 2}}, {{31, 6.5, 0}, {30.5, 8, 2}}, {{31, 6.5, 0}, {
       30.5, 7, 2}}, {{31, 6.5, 0}, {30.5, 6, 2}}, {{31, 6.5, 0}, {
       30.5, 5, 2}}, {{32, 6.5, 0}, {30.5, 8, 2}}, {{32, 6.5, 0}, {
       30.5, 7, 2}}, {{32, 6.5, 0}, {30.5, 6, 2}}, {{32, 6.5, 0}, {
       30.5, 5, 2}}, {{33, 6.5, 0}, {34.5, 8, 2}}, {{33, 6.5, 0}, {
       34.5, 7, 2}}, {{33, 6.5, 0}, {34.5, 6, 2}}, {{33, 6.5, 0}, {
       34.5, 5, 2}}, {{34, 6.5, 0}, {34.5, 8, 2}}, {{34, 6.5, 0}, {
       34.5, 7, 2}}, {{34, 6.5, 0}, {34.5, 6, 2}}, {{34, 6.5, 0}, {
       34.5, 5, 2}}, {{35, 6.5, 0}, {34.5, 8, 2}}, {{35, 6.5, 0}, {
       34.5, 7, 2}}, {{35, 6.5, 0}, {34.5, 6, 2}}, {{35, 6.5, 0}, {
       34.5, 5, 2}}, {{36, 6.5, 0}, {34.5, 8, 2}}, {{36, 6.5, 0}, {
       34.5, 7, 2}}, {{36, 6.5, 0}, {34.5, 6, 2}}, {{36, 6.5, 0}, {
       34.5, 5, 2}}, {{37, 6.5, 0}, {38.5, 8, 2}}, {{37, 6.5, 0}, {
       38.5, 7, 2}}, {{37, 6.5, 0}, {38.5, 6, 2}}, {{37, 6.5, 0}, {
       38.5, 5, 2}}, {{38, 6.5, 0}, {38.5, 8, 2}}, {{38, 6.5, 0}, {
       38.5, 7, 2}}, {{38, 6.5, 0}, {38.5, 6, 2}}, {{38, 6.5, 0}, {
       38.5, 5, 2}}, {{39, 6.5, 0}, {38.5, 8, 2}}, {{39, 6.5, 0}, {
       38.5, 7, 2}}, {{39, 6.5, 0}, {38.5, 6, 2}}, {{39, 6.5, 0}, {
       38.5, 5, 2}}, {{40, 6.5, 0}, {38.5, 8, 2}}, {{40, 6.5, 0}, {
       38.5, 7, 2}}, {{40, 6.5, 0}, {38.5, 6, 2}}, {{40, 6.5, 0}, {
       38.5, 5, 2}}, {{41, 6.5, 0}, {42.5, 8, 2}}, {{41, 6.5, 0}, {
       42.5, 7, 2}}, {{41, 6.5, 0}, {42.5, 6, 2}}, {{41, 6.5, 0}, {
       42.5, 5, 2}}, {{42, 6.5, 0}, {42.5, 8, 2}}, {{42, 6.5, 0}, {
       42.5, 7, 2}}, {{42, 6.5, 0}, {42.5, 6, 2}}, {{42, 6.5, 0}, {
       42.5, 5, 2}}, {{43, 6.5, 0}, {42.5, 8, 2}}, {{43, 6.5, 0}, {
       42.5, 7, 2}}, {{43, 6.5, 0}, {42.5, 6, 2}}, {{43, 6.5, 0}, {
       42.5, 5, 2}}, {{44, 6.5, 0}, {42.5, 8, 2}}, {{44, 6.5, 0}, {
       42.5, 7, 2}}, {{44, 6.5, 0}, {42.5, 6, 2}}, {{44, 6.5, 0}, {
       42.5, 5, 2}}, {{45, 6.5, 0}, {46.5, 8, 2}}, {{45, 6.5, 0}, {
       46.5, 7, 2}}, {{45, 6.5, 0}, {46.5, 6, 2}}, {{45, 6.5, 0}, {
       46.5, 5, 2}}, {{46, 6.5, 0}, {46.5, 8, 2}}, {{46, 6.5, 0}, {
       46.5, 7, 2}}, {{46, 6.5, 0}, {46.5, 6, 2}}, {{46, 6.5, 0}, {
       46.5, 5, 2}}, {{47, 6.5, 0}, {46.5, 8, 2}}, {{47, 6.5, 0}, {
       46.5, 7, 2}}, {{47, 6.5, 0}, {46.5, 6, 2}}, {{47, 6.5, 0}, {
       46.5, 5, 2}}, {{48, 6.5, 0}, {46.5, 8, 2}}, {{48, 6.5, 0}, {
       46.5, 7, 2}}, {{48, 6.5, 0}, {46.5, 6, 2}}, {{48, 6.5, 0}, {
       46.5, 5, 2}}, {{49, 6.5, 0}, {50.5, 8, 2}}, {{49, 6.5, 0}, {
       50.5, 7, 2}}, {{49, 6.5, 0}, {50.5, 6, 2}}, {{49, 6.5, 0}, {
       50.5, 5, 2}}, {{50, 6.5, 0}, {50.5, 8, 2}}, {{50, 6.5, 0}, {
       50.5, 7, 2}}, {{50, 6.5, 0}, {50.5, 6, 2}}, {{50, 6.5, 0}, {
       50.5, 5, 2}}, {{51, 6.5, 0}, {50.5, 8, 2}}, {{51, 6.5, 0}, {
       50.5, 7, 2}}, {{51, 6.5, 0}, {50.5, 6, 2}}, {{51, 6.5, 0}, {
       50.5, 5, 2}}, {{52, 6.5, 0}, {50.5, 8, 2}}, {{52, 6.5, 0}, {
       50.5, 7, 2}}, {{52, 6.5, 0}, {50.5, 6, 2}}, {{52, 6.5, 0}, {
       50.5, 5, 2}}, {{53, 6.5, 0}, {54.5, 8, 2}}, {{53, 6.5, 0}, {
       54.5, 7, 2}}, {{53, 6.5, 0}, {54.5, 6, 2}}, {{53, 6.5, 0}, {
       54.5, 5, 2}}, {{54, 6.5, 0}, {54.5, 8, 2}}, {{54, 6.5, 0}, {
       54.5, 7, 2}}, {{54, 6.5, 0}, {54.5, 6, 2}}, {{54, 6.5, 0}, {
       54.5, 5, 2}}, {{55, 6.5, 0}, {54.5, 8, 2}}, {{55, 6.5, 0}, {
       54.5, 7, 2}}, {{55, 6.5, 0}, {54.5, 6, 2}}, {{55, 6.5, 0}, {
       54.5, 5, 2}}, {{56, 6.5, 0}, {54.5, 8, 2}}, {{56, 6.5, 0}, {
       54.5, 7, 2}}, {{56, 6.5, 0}, {54.5, 6, 2}}, {{56, 6.5, 0}, {
       54.5, 5, 2}}, {{57, 6.5, 0}, {58.5, 8, 2}}, {{57, 6.5, 0}, {
       58.5, 7, 2}}, {{57, 6.5, 0}, {58.5, 6, 2}}, {{57, 6.5, 0}, {
       58.5, 5, 2}}, {{58, 6.5, 0}, {58.5, 8, 2}}, {{58, 6.5, 0}, {
       58.5, 7, 2}}, {{58, 6.5, 0}, {58.5, 6, 2}}, {{58, 6.5, 0}, {
       58.5, 5, 2}}, {{59, 6.5, 0}, {58.5, 8, 2}}, {{59, 6.5, 0}, {
       58.5, 7, 2}}, {{59, 6.5, 0}, {58.5, 6, 2}}, {{59, 6.5, 0}, {
       58.5, 5, 2}}, {{60, 6.5, 0}, {58.5, 8, 2}}, {{60, 6.5, 0}, {
       58.5, 7, 2}}, {{60, 6.5, 0}, {58.5, 6, 2}}, {{60, 6.5, 0}, {
       58.5, 5, 2}}, {{61, 6.5, 0}, {62.5, 8, 2}}, {{61, 6.5, 0}, {
       62.5, 7, 2}}, {{61, 6.5, 0}, {62.5, 6, 2}}, {{61, 6.5, 0}, {
       62.5, 5, 2}}, {{62, 6.5, 0}, {62.5, 8, 2}}, {{62, 6.5, 0}, {
       62.5, 7, 2}}, {{62, 6.5, 0}, {62.5, 6, 2}}, {{62, 6.5, 0}, {
       62.5, 5, 2}}, {{63, 6.5, 0}, {62.5, 8, 2}}, {{63, 6.5, 0}, {
       62.5, 7, 2}}, {{63, 6.5, 0}, {62.5, 6, 2}}, {{63, 6.5, 0}, {
       62.5, 5, 2}}, {{64, 6.5, 0}, {62.5, 8, 2}}, {{64, 6.5, 0}, {
       62.5, 7, 2}}, {{64, 6.5, 0}, {62.5, 6, 2}}, {{64, 6.5, 0}, {
       62.5, 5, 2}}, {{1, 2.5, 0}, {2.5, 4, 2}}, {{1, 2.5, 0}, {
       2.5, 3, 2}}, {{1, 2.5, 0}, {2.5, 2, 2}}, {{1, 2.5, 0}, {2.5, 1, 2}}, {{
       2, 2.5, 0}, {2.5, 4, 2}}, {{2, 2.5, 0}, {2.5, 3, 2}}, {{2, 2.5, 0}, {
       2.5, 2, 2}}, {{2, 2.5, 0}, {2.5, 1, 2}}, {{3, 2.5, 0}, {2.5, 4, 2}}, {{
       3, 2.5, 0}, {2.5, 3, 2}}, {{3, 2.5, 0}, {2.5, 2, 2}}, {{3, 2.5, 0}, {
       2.5, 1, 2}}, {{4, 2.5, 0}, {2.5, 4, 2}}, {{4, 2.5, 0}, {2.5, 3, 2}}, {{
       4, 2.5, 0}, {2.5, 2, 2}}, {{4, 2.5, 0}, {2.5, 1, 2}}, {{5, 2.5, 0}, {
       6.5, 4, 2}}, {{5, 2.5, 0}, {6.5, 3, 2}}, {{5, 2.5, 0}, {6.5, 2, 2}}, {{
       5, 2.5, 0}, {6.5, 1, 2}}, {{6, 2.5, 0}, {6.5, 4, 2}}, {{6, 2.5, 0}, {
       6.5, 3, 2}}, {{6, 2.5, 0}, {6.5, 2, 2}}, {{6, 2.5, 0}, {6.5, 1, 2}}, {{
       7, 2.5, 0}, {6.5, 4, 2}}, {{7, 2.5, 0}, {6.5, 3, 2}}, {{7, 2.5, 0}, {
       6.5, 2, 2}}, {{7, 2.5, 0}, {6.5, 1, 2}}, {{8, 2.5, 0}, {6.5, 4, 2}}, {{
       8, 2.5, 0}, {6.5, 3, 2}}, {{8, 2.5, 0}, {6.5, 2, 2}}, {{8, 2.5, 0}, {
       6.5, 1, 2}}, {{9, 2.5, 0}, {10.5, 4, 2}}, {{9, 2.5, 0}, {
       10.5, 3, 2}}, {{9, 2.5, 0}, {10.5, 2, 2}}, {{9, 2.5, 0}, {
       10.5, 1, 2}}, {{10, 2.5, 0}, {10.5, 4, 2}}, {{10, 2.5, 0}, {
       10.5, 3, 2}}, {{10, 2.5, 0}, {10.5, 2, 2}}, {{10, 2.5, 0}, {
       10.5, 1, 2}}, {{11, 2.5, 0}, {10.5, 4, 2}}, {{11, 2.5, 0}, {
       10.5, 3, 2}}, {{11, 2.5, 0}, {10.5, 2, 2}}, {{11, 2.5, 0}, {
       10.5, 1, 2}}, {{12, 2.5, 0}, {10.5, 4, 2}}, {{12, 2.5, 0}, {
       10.5, 3, 2}}, {{12, 2.5, 0}, {10.5, 2, 2}}, {{12, 2.5, 0}, {
       10.5, 1, 2}}, {{13, 2.5, 0}, {14.5, 4, 2}}, {{13, 2.5, 0}, {
       14.5, 3, 2}}, {{13, 2.5, 0}, {14.5, 2, 2}}, {{13, 2.5, 0}, {
       14.5, 1, 2}}, {{14, 2.5, 0}, {14.5, 4, 2}}, {{14, 2.5, 0}, {
       14.5, 3, 2}}, {{14, 2.5, 0}, {14.5, 2, 2}}, {{14, 2.5, 0}, {
       14.5, 1, 2}}, {{15, 2.5, 0}, {14.5, 4, 2}}, {{15, 2.5, 0}, {
       14.5, 3, 2}}, {{15, 2.5, 0}, {14.5, 2, 2}}, {{15, 2.5, 0}, {
       14.5, 1, 2}}, {{16, 2.5, 0}, {14.5, 4, 2}}, {{16, 2.5, 0}, {
       14.5, 3, 2}}, {{16, 2.5, 0}, {14.5, 2, 2}}, {{16, 2.5, 0}, {
       14.5, 1, 2}}, {{17, 2.5, 0}, {18.5, 4, 2}}, {{17, 2.5, 0}, {
       18.5, 3, 2}}, {{17, 2.5, 0}, {18.5, 2, 2}}, {{17, 2.5, 0}, {
       18.5, 1, 2}}, {{18, 2.5, 0}, {18.5, 4, 2}}, {{18, 2.5, 0}, {
       18.5, 3, 2}}, {{18, 2.5, 0}, {18.5, 2, 2}}, {{18, 2.5, 0}, {
       18.5, 1, 2}}, {{19, 2.5, 0}, {18.5, 4, 2}}, {{19, 2.5, 0}, {
       18.5, 3, 2}}, {{19, 2.5, 0}, {18.5, 2, 2}}, {{19, 2.5, 0}, {
       18.5, 1, 2}}, {{20, 2.5, 0}, {18.5, 4, 2}}, {{20, 2.5, 0}, {
       18.5, 3, 2}}, {{20, 2.5, 0}, {18.5, 2, 2}}, {{20, 2.5, 0}, {
       18.5, 1, 2}}, {{21, 2.5, 0}, {22.5, 4, 2}}, {{21, 2.5, 0}, {
       22.5, 3, 2}}, {{21, 2.5, 0}, {22.5, 2, 2}}, {{21, 2.5, 0}, {
       22.5, 1, 2}}, {{22, 2.5, 0}, {22.5, 4, 2}}, {{22, 2.5, 0}, {
       22.5, 3, 2}}, {{22, 2.5, 0}, {22.5, 2, 2}}, {{22, 2.5, 0}, {
       22.5, 1, 2}}, {{23, 2.5, 0}, {22.5, 4, 2}}, {{23, 2.5, 0}, {
       22.5, 3, 2}}, {{23, 2.5, 0}, {22.5, 2, 2}}, {{23, 2.5, 0}, {
       22.5, 1, 2}}, {{24, 2.5, 0}, {22.5, 4, 2}}, {{24, 2.5, 0}, {
       22.5, 3, 2}}, {{24, 2.5, 0}, {22.5, 2, 2}}, {{24, 2.5, 0}, {
       22.5, 1, 2}}, {{25, 2.5, 0}, {26.5, 4, 2}}, {{25, 2.5, 0}, {
       26.5, 3, 2}}, {{25, 2.5, 0}, {26.5, 2, 2}}, {{25, 2.5, 0}, {
       26.5, 1, 2}}, {{26, 2.5, 0}, {26.5, 4, 2}}, {{26, 2.5, 0}, {
       26.5, 3, 2}}, {{26, 2.5, 0}, {26.5, 2, 2}}, {{26, 2.5, 0}, {
       26.5, 1, 2}}, {{27, 2.5, 0}, {26.5, 4, 2}}, {{27, 2.5, 0}, {
       26.5, 3, 2}}, {{27, 2.5, 0}, {26.5, 2, 2}}, {{27, 2.5, 0}, {
       26.5, 1, 2}}, {{28, 2.5, 0}, {26.5, 4, 2}}, {{28, 2.5, 0}, {
       26.5, 3, 2}}, {{28, 2.5, 0}, {26.5, 2, 2}}, {{28, 2.5, 0}, {
       26.5, 1, 2}}, {{29, 2.5, 0}, {30.5, 4, 2}}, {{29, 2.5, 0}, {
       30.5, 3, 2}}, {{29, 2.5, 0}, {30.5, 2, 2}}, {{29, 2.5, 0}, {
       30.5, 1, 2}}, {{30, 2.5, 0}, {30.5, 4, 2}}, {{30, 2.5, 0}, {
       30.5, 3, 2}}, {{30, 2.5, 0}, {30.5, 2, 2}}, {{30, 2.5, 0}, {
       30.5, 1, 2}}, {{31, 2.5, 0}, {30.5, 4, 2}}, {{31, 2.5, 0}, {
       30.5, 3, 2}}, {{31, 2.5, 0}, {30.5, 2, 2}}, {{31, 2.5, 0}, {
       30.5, 1, 2}}, {{32, 2.5, 0}, {30.5, 4, 2}}, {{32, 2.5, 0}, {
       30.5, 3, 2}}, {{32, 2.5, 0}, {30.5, 2, 2}}, {{32, 2.5, 0}, {
       30.5, 1, 2}}, {{33, 2.5, 0}, {34.5, 4, 2}}, {{33, 2.5, 0}, {
       34.5, 3, 2}}, {{33, 2.5, 0}, {34.5, 2, 2}}, {{33, 2.5, 0}, {
       34.5, 1, 2}}, {{34, 2.5, 0}, {34.5, 4, 2}}, {{34, 2.5, 0}, {
       34.5, 3, 2}}, {{34, 2.5, 0}, {34.5, 2, 2}}, {{34, 2.5, 0}, {
       34.5, 1, 2}}, {{35, 2.5, 0}, {34.5, 4, 2}}, {{35, 2.5, 0}, {
       34.5, 3, 2}}, {{35, 2.5, 0}, {34.5, 2, 2}}, {{35, 2.5, 0}, {
       34.5, 1, 2}}, {{36, 2.5, 0}, {34.5, 4, 2}}, {{36, 2.5, 0}, {
       34.5, 3, 2}}, {{36, 2.5, 0}, {34.5, 2, 2}}, {{36, 2.5, 0}, {
       34.5, 1, 2}}, {{37, 2.5, 0}, {38.5, 4, 2}}, {{37, 2.5, 0}, {
       38.5, 3, 2}}, {{37, 2.5, 0}, {38.5, 2, 2}}, {{37, 2.5, 0}, {
       38.5, 1, 2}}, {{38, 2.5, 0}, {38.5, 4, 2}}, {{38, 2.5, 0}, {
       38.5, 3, 2}}, {{38, 2.5, 0}, {38.5, 2, 2}}, {{38, 2.5, 0}, {
       38.5, 1, 2}}, {{39, 2.5, 0}, {38.5, 4, 2}}, {{39, 2.5, 0}, {
       38.5, 3, 2}}, {{39, 2.5, 0}, {38.5, 2, 2}}, {{39, 2.5, 0}, {
       38.5, 1, 2}}, {{40, 2.5, 0}, {38.5, 4, 2}}, {{40, 2.5, 0}, {
       38.5, 3, 2}}, {{40, 2.5, 0}, {38.5, 2, 2}}, {{40, 2.5, 0}, {
       38.5, 1, 2}}, {{41, 2.5, 0}, {42.5, 4, 2}}, {{41, 2.5, 0}, {
       42.5, 3, 2}}, {{41, 2.5, 0}, {42.5, 2, 2}}, {{41, 2.5, 0}, {
       42.5, 1, 2}}, {{42, 2.5, 0}, {42.5, 4, 2}}, {{42, 2.5, 0}, {
       42.5, 3, 2}}, {{42, 2.5, 0}, {42.5, 2, 2}}, {{42, 2.5, 0}, {
       42.5, 1, 2}}, {{43, 2.5, 0}, {42.5, 4, 2}}, {{43, 2.5, 0}, {
       42.5, 3, 2}}, {{43, 2.5, 0}, {42.5, 2, 2}}, {{43, 2.5, 0}, {
       42.5, 1, 2}}, {{44, 2.5, 0}, {42.5, 4, 2}}, {{44, 2.5, 0}, {
       42.5, 3, 2}}, {{44, 2.5, 0}, {42.5, 2, 2}}, {{44, 2.5, 0}, {
       42.5, 1, 2}}, {{45, 2.5, 0}, {46.5, 4, 2}}, {{45, 2.5, 0}, {
       46.5, 3, 2}}, {{45, 2.5, 0}, {46.5, 2, 2}}, {{45, 2.5, 0}, {
       46.5, 1, 2}}, {{46, 2.5, 0}, {46.5, 4, 2}}, {{46, 2.5, 0}, {
       46.5, 3, 2}}, {{46, 2.5, 0}, {46.5, 2, 2}}, {{46, 2.5, 0}, {
       46.5, 1, 2}}, {{47, 2.5, 0}, {46.5, 4, 2}}, {{47, 2.5, 0}, {
       46.5, 3, 2}}, {{47, 2.5, 0}, {46.5, 2, 2}}, {{47, 2.5, 0}, {
       46.5, 1, 2}}, {{48, 2.5, 0}, {46.5, 4, 2}}, {{48, 2.5, 0}, {
       46.5, 3, 2}}, {{48, 2.5, 0}, {46.5, 2, 2}}, {{48, 2.5, 0}, {
       46.5, 1, 2}}, {{49, 2.5, 0}, {50.5, 4, 2}}, {{49, 2.5, 0}, {
       50.5, 3, 2}}, {{49, 2.5, 0}, {50.5, 2, 2}}, {{49, 2.5, 0}, {
       50.5, 1, 2}}, {{50, 2.5, 0}, {50.5, 4, 2}}, {{50, 2.5, 0}, {
       50.5, 3, 2}}, {{50, 2.5, 0}, {50.5, 2, 2}}, {{50, 2.5, 0}, {
       50.5, 1, 2}}, {{51, 2.5, 0}, {50.5, 4, 2}}, {{51, 2.5, 0}, {
       50.5, 3, 2}}, {{51, 2.5, 0}, {50.5, 2, 2}}, {{51, 2.5, 0}, {
       50.5, 1, 2}}, {{52, 2.5, 0}, {50.5, 4, 2}}, {{52, 2.5, 0}, {
       50.5, 3, 2}}, {{52, 2.5, 0}, {50.5, 2, 2}}, {{52, 2.5, 0}, {
       50.5, 1, 2}}, {{53, 2.5, 0}, {54.5, 4, 2}}, {{53, 2.5, 0}, {
       54.5, 3, 2}}, {{53, 2.5, 0}, {54.5, 2, 2}}, {{53, 2.5, 0}, {
       54.5, 1, 2}}, {{54, 2.5, 0}, {54.5, 4, 2}}, {{54, 2.5, 0}, {
       54.5, 3, 2}}, {{54, 2.5, 0}, {54.5, 2, 2}}, {{54, 2.5, 0}, {
       54.5, 1, 2}}, {{55, 2.5, 0}, {54.5, 4, 2}}, {{55, 2.5, 0}, {
       54.5, 3, 2}}, {{55, 2.5, 0}, {54.5, 2, 2}}, {{55, 2.5, 0}, {
       54.5, 1, 2}}, {{56, 2.5, 0}, {54.5, 4, 2}}, {{56, 2.5, 0}, {
       54.5, 3, 2}}, {{56, 2.5, 0}, {54.5, 2, 2}}, {{56, 2.5, 0}, {
       54.5, 1, 2}}, {{57, 2.5, 0}, {58.5, 4, 2}}, {{57, 2.5, 0}, {
       58.5, 3, 2}}, {{57, 2.5, 0}, {58.5, 2, 2}}, {{57, 2.5, 0}, {
       58.5, 1, 2}}, {{58, 2.5, 0}, {58.5, 4, 2}}, {{58, 2.5, 0}, {
       58.5, 3, 2}}, {{58, 2.5, 0}, {58.5, 2, 2}}, {{58, 2.5, 0}, {
       58.5, 1, 2}}, {{59, 2.5, 0}, {58.5, 4, 2}}, {{59, 2.5, 0}, {
       58.5, 3, 2}}, {{59, 2.5, 0}, {58.5, 2, 2}}, {{59, 2.5, 0}, {
       58.5, 1, 2}}, {{60, 2.5, 0}, {58.5, 4, 2}}, {{60, 2.5, 0}, {
       58.5, 3, 2}}, {{60, 2.5, 0}, {58.5, 2, 2}}, {{60, 2.5, 0}, {
       58.5, 1, 2}}, {{61, 2.5, 0}, {62.5, 4, 2}}, {{61, 2.5, 0}, {
       62.5, 3, 2}}, {{61, 2.5, 0}, {62.5, 2, 2}}, {{61, 2.5, 0}, {
       62.5, 1, 2}}, {{62, 2.5, 0}, {62.5, 4, 2}}, {{62, 2.5, 0}, {
       62.5, 3, 2}}, {{62, 2.5, 0}, {62.5, 2, 2}}, {{62, 2.5, 0}, {
       62.5, 1, 2}}, {{63, 2.5, 0}, {62.5, 4, 2}}, {{63, 2.5, 0}, {
       62.5, 3, 2}}, {{63, 2.5, 0}, {62.5, 2, 2}}, {{63, 2.5, 0}, {
       62.5, 1, 2}}, {{64, 2.5, 0}, {62.5, 4, 2}}, {{64, 2.5, 0}, {
       62.5, 3, 2}}, {{64, 2.5, 0}, {62.5, 2, 2}}, {{64, 2.5, 0}, {
       62.5, 1, 2}}, {{1, 62.5, 0}, {2.5, 64, 2}}, {{1, 62.5, 0}, {
       2.5, 63, 2}}, {{1, 62.5, 0}, {2.5, 62, 2}}, {{1, 62.5, 0}, {
       2.5, 61, 2}}, {{2, 62.5, 0}, {2.5, 64, 2}}, {{2, 62.5, 0}, {
       2.5, 63, 2}}, {{2, 62.5, 0}, {2.5, 62, 2}}, {{2, 62.5, 0}, {
       2.5, 61, 2}}, {{3, 62.5, 0}, {2.5, 64, 2}}, {{3, 62.5, 0}, {
       2.5, 63, 2}}, {{3, 62.5, 0}, {2.5, 62, 2}}, {{3, 62.5, 0}, {
       2.5, 61, 2}}, {{4, 62.5, 0}, {2.5, 64, 2}}, {{4, 62.5, 0}, {
       2.5, 63, 2}}, {{4, 62.5, 0}, {2.5, 62, 2}}, {{4, 62.5, 0}, {
       2.5, 61, 2}}, {{5, 62.5, 0}, {6.5, 64, 2}}, {{5, 62.5, 0}, {
       6.5, 63, 2}}, {{5, 62.5, 0}, {6.5, 62, 2}}, {{5, 62.5, 0}, {
       6.5, 61, 2}}, {{6, 62.5, 0}, {6.5, 64, 2}}, {{6, 62.5, 0}, {
       6.5, 63, 2}}, {{6, 62.5, 0}, {6.5, 62, 2}}, {{6, 62.5, 0}, {
       6.5, 61, 2}}, {{7, 62.5, 0}, {6.5, 64, 2}}, {{7, 62.5, 0}, {
       6.5, 63, 2}}, {{7, 62.5, 0}, {6.5, 62, 2}}, {{7, 62.5, 0}, {
       6.5, 61, 2}}, {{8, 62.5, 0}, {6.5, 64, 2}}, {{8, 62.5, 0}, {
       6.5, 63, 2}}, {{8, 62.5, 0}, {6.5, 62, 2}}, {{8, 62.5, 0}, {
       6.5, 61, 2}}, {{9, 62.5, 0}, {10.5, 64, 2}}, {{9, 62.5, 0}, {
       10.5, 63, 2}}, {{9, 62.5, 0}, {10.5, 62, 2}}, {{9, 62.5, 0}, {
       10.5, 61, 2}}, {{10, 62.5, 0}, {10.5, 64, 2}}, {{10, 62.5, 0}, {
       10.5, 63, 2}}, {{10, 62.5, 0}, {10.5, 62, 2}}, {{10, 62.5, 0}, {
       10.5, 61, 2}}, {{11, 62.5, 0}, {10.5, 64, 2}}, {{11, 62.5, 0}, {
       10.5, 63, 2}}, {{11, 62.5, 0}, {10.5, 62, 2}}, {{11, 62.5, 0}, {
       10.5, 61, 2}}, {{12, 62.5, 0}, {10.5, 64, 2}}, {{12, 62.5, 0}, {
       10.5, 63, 2}}, {{12, 62.5, 0}, {10.5, 62, 2}}, {{12, 62.5, 0}, {
       10.5, 61, 2}}, {{13, 62.5, 0}, {14.5, 64, 2}}, {{13, 62.5, 0}, {
       14.5, 63, 2}}, {{13, 62.5, 0}, {14.5, 62, 2}}, {{13, 62.5, 0}, {
       14.5, 61, 2}}, {{14, 62.5, 0}, {14.5, 64, 2}}, {{14, 62.5, 0}, {
       14.5, 63, 2}}, {{14, 62.5, 0}, {14.5, 62, 2}}, {{14, 62.5, 0}, {
       14.5, 61, 2}}, {{15, 62.5, 0}, {14.5, 64, 2}}, {{15, 62.5, 0}, {
       14.5, 63, 2}}, {{15, 62.5, 0}, {14.5, 62, 2}}, {{15, 62.5, 0}, {
       14.5, 61, 2}}, {{16, 62.5, 0}, {14.5, 64, 2}}, {{16, 62.5, 0}, {
       14.5, 63, 2}}, {{16, 62.5, 0}, {14.5, 62, 2}}, {{16, 62.5, 0}, {
       14.5, 61, 2}}, {{17, 62.5, 0}, {18.5, 64, 2}}, {{17, 62.5, 0}, {
       18.5, 63, 2}}, {{17, 62.5, 0}, {18.5, 62, 2}}, {{17, 62.5, 0}, {
       18.5, 61, 2}}, {{18, 62.5, 0}, {18.5, 64, 2}}, {{18, 62.5, 0}, {
       18.5, 63, 2}}, {{18, 62.5, 0}, {18.5, 62, 2}}, {{18, 62.5, 0}, {
       18.5, 61, 2}}, {{19, 62.5, 0}, {18.5, 64, 2}}, {{19, 62.5, 0}, {
       18.5, 63, 2}}, {{19, 62.5, 0}, {18.5, 62, 2}}, {{19, 62.5, 0}, {
       18.5, 61, 2}}, {{20, 62.5, 0}, {18.5, 64, 2}}, {{20, 62.5, 0}, {
       18.5, 63, 2}}, {{20, 62.5, 0}, {18.5, 62, 2}}, {{20, 62.5, 0}, {
       18.5, 61, 2}}, {{21, 62.5, 0}, {22.5, 64, 2}}, {{21, 62.5, 0}, {
       22.5, 63, 2}}, {{21, 62.5, 0}, {22.5, 62, 2}}, {{21, 62.5, 0}, {
       22.5, 61, 2}}, {{22, 62.5, 0}, {22.5, 64, 2}}, {{22, 62.5, 0}, {
       22.5, 63, 2}}, {{22, 62.5, 0}, {22.5, 62, 2}}, {{22, 62.5, 0}, {
       22.5, 61, 2}}, {{23, 62.5, 0}, {22.5, 64, 2}}, {{23, 62.5, 0}, {
       22.5, 63, 2}}, {{23, 62.5, 0}, {22.5, 62, 2}}, {{23, 62.5, 0}, {
       22.5, 61, 2}}, {{24, 62.5, 0}, {22.5, 64, 2}}, {{24, 62.5, 0}, {
       22.5, 63, 2}}, {{24, 62.5, 0}, {22.5, 62, 2}}, {{24, 62.5, 0}, {
       22.5, 61, 2}}, {{25, 62.5, 0}, {26.5, 64, 2}}, {{25, 62.5, 0}, {
       26.5, 63, 2}}, {{25, 62.5, 0}, {26.5, 62, 2}}, {{25, 62.5, 0}, {
       26.5, 61, 2}}, {{26, 62.5, 0}, {26.5, 64, 2}}, {{26, 62.5, 0}, {
       26.5, 63, 2}}, {{26, 62.5, 0}, {26.5, 62, 2}}, {{26, 62.5, 0}, {
       26.5, 61, 2}}, {{27, 62.5, 0}, {26.5, 64, 2}}, {{27, 62.5, 0}, {
       26.5, 63, 2}}, {{27, 62.5, 0}, {26.5, 62, 2}}, {{27, 62.5, 0}, {
       26.5, 61, 2}}, {{28, 62.5, 0}, {26.5, 64, 2}}, {{28, 62.5, 0}, {
       26.5, 63, 2}}, {{28, 62.5, 0}, {26.5, 62, 2}}, {{28, 62.5, 0}, {
       26.5, 61, 2}}, {{29, 62.5, 0}, {30.5, 64, 2}}, {{29, 62.5, 0}, {
       30.5, 63, 2}}, {{29, 62.5, 0}, {30.5, 62, 2}}, {{29, 62.5, 0}, {
       30.5, 61, 2}}, {{30, 62.5, 0}, {30.5, 64, 2}}, {{30, 62.5, 0}, {
       30.5, 63, 2}}, {{30, 62.5, 0}, {30.5, 62, 2}}, {{30, 62.5, 0}, {
       30.5, 61, 2}}, {{31, 62.5, 0}, {30.5, 64, 2}}, {{31, 62.5, 0}, {
       30.5, 63, 2}}, {{31, 62.5, 0}, {30.5, 62, 2}}, {{31, 62.5, 0}, {
       30.5, 61, 2}}, {{32, 62.5, 0}, {30.5, 64, 2}}, {{32, 62.5, 0}, {
       30.5, 63, 2}}, {{32, 62.5, 0}, {30.5, 62, 2}}, {{32, 62.5, 0}, {
       30.5, 61, 2}}, {{33, 62.5, 0}, {34.5, 64, 2}}, {{33, 62.5, 0}, {
       34.5, 63, 2}}, {{33, 62.5, 0}, {34.5, 62, 2}}, {{33, 62.5, 0}, {
       34.5, 61, 2}}, {{34, 62.5, 0}, {34.5, 64, 2}}, {{34, 62.5, 0}, {
       34.5, 63, 2}}, {{34, 62.5, 0}, {34.5, 62, 2}}, {{34, 62.5, 0}, {
       34.5, 61, 2}}, {{35, 62.5, 0}, {34.5, 64, 2}}, {{35, 62.5, 0}, {
       34.5, 63, 2}}, {{35, 62.5, 0}, {34.5, 62, 2}}, {{35, 62.5, 0}, {
       34.5, 61, 2}}, {{36, 62.5, 0}, {34.5, 64, 2}}, {{36, 62.5, 0}, {
       34.5, 63, 2}}, {{36, 62.5, 0}, {34.5, 62, 2}}, {{36, 62.5, 0}, {
       34.5, 61, 2}}, {{37, 62.5, 0}, {38.5, 64, 2}}, {{37, 62.5, 0}, {
       38.5, 63, 2}}, {{37, 62.5, 0}, {38.5, 62, 2}}, {{37, 62.5, 0}, {
       38.5, 61, 2}}, {{38, 62.5, 0}, {38.5, 64, 2}}, {{38, 62.5, 0}, {
       38.5, 63, 2}}, {{38, 62.5, 0}, {38.5, 62, 2}}, {{38, 62.5, 0}, {
       38.5, 61, 2}}, {{39, 62.5, 0}, {38.5, 64, 2}}, {{39, 62.5, 0}, {
       38.5, 63, 2}}, {{39, 62.5, 0}, {38.5, 62, 2}}, {{39, 62.5, 0}, {
       38.5, 61, 2}}, {{40, 62.5, 0}, {38.5, 64, 2}}, {{40, 62.5, 0}, {
       38.5, 63, 2}}, {{40, 62.5, 0}, {38.5, 62, 2}}, {{40, 62.5, 0}, {
       38.5, 61, 2}}, {{41, 62.5, 0}, {42.5, 64, 2}}, {{41, 62.5, 0}, {
       42.5, 63, 2}}, {{41, 62.5, 0}, {42.5, 62, 2}}, {{41, 62.5, 0}, {
       42.5, 61, 2}}, {{42, 62.5, 0}, {42.5, 64, 2}}, {{42, 62.5, 0}, {
       42.5, 63, 2}}, {{42, 62.5, 0}, {42.5, 62, 2}}, {{42, 62.5, 0}, {
       42.5, 61, 2}}, {{43, 62.5, 0}, {42.5, 64, 2}}, {{43, 62.5, 0}, {
       42.5, 63, 2}}, {{43, 62.5, 0}, {42.5, 62, 2}}, {{43, 62.5, 0}, {
       42.5, 61, 2}}, {{44, 62.5, 0}, {42.5, 64, 2}}, {{44, 62.5, 0}, {
       42.5, 63, 2}}, {{44, 62.5, 0}, {42.5, 62, 2}}, {{44, 62.5, 0}, {
       42.5, 61, 2}}, {{45, 62.5, 0}, {46.5, 64, 2}}, {{45, 62.5, 0}, {
       46.5, 63, 2}}, {{45, 62.5, 0}, {46.5, 62, 2}}, {{45, 62.5, 0}, {
       46.5, 61, 2}}, {{46, 62.5, 0}, {46.5, 64, 2}}, {{46, 62.5, 0}, {
       46.5, 63, 2}}, {{46, 62.5, 0}, {46.5, 62, 2}}, {{46, 62.5, 0}, {
       46.5, 61, 2}}, {{47, 62.5, 0}, {46.5, 64, 2}}, {{47, 62.5, 0}, {
       46.5, 63, 2}}, {{47, 62.5, 0}, {46.5, 62, 2}}, {{47, 62.5, 0}, {
       46.5, 61, 2}}, {{48, 62.5, 0}, {46.5, 64, 2}}, {{48, 62.5, 0}, {
       46.5, 63, 2}}, {{48, 62.5, 0}, {46.5, 62, 2}}, {{48, 62.5, 0}, {
       46.5, 61, 2}}, {{49, 62.5, 0}, {50.5, 64, 2}}, {{49, 62.5, 0}, {
       50.5, 63, 2}}, {{49, 62.5, 0}, {50.5, 62, 2}}, {{49, 62.5, 0}, {
       50.5, 61, 2}}, {{50, 62.5, 0}, {50.5, 64, 2}}, {{50, 62.5, 0}, {
       50.5, 63, 2}}, {{50, 62.5, 0}, {50.5, 62, 2}}, {{50, 62.5, 0}, {
       50.5, 61, 2}}, {{51, 62.5, 0}, {50.5, 64, 2}}, {{51, 62.5, 0}, {
       50.5, 63, 2}}, {{51, 62.5, 0}, {50.5, 62, 2}}, {{51, 62.5, 0}, {
       50.5, 61, 2}}, {{52, 62.5, 0}, {50.5, 64, 2}}, {{52, 62.5, 0}, {
       50.5, 63, 2}}, {{52, 62.5, 0}, {50.5, 62, 2}}, {{52, 62.5, 0}, {
       50.5, 61, 2}}, {{53, 62.5, 0}, {54.5, 64, 2}}, {{53, 62.5, 0}, {
       54.5, 63, 2}}, {{53, 62.5, 0}, {54.5, 62, 2}}, {{53, 62.5, 0}, {
       54.5, 61, 2}}, {{54, 62.5, 0}, {54.5, 64, 2}}, {{54, 62.5, 0}, {
       54.5, 63, 2}}, {{54, 62.5, 0}, {54.5, 62, 2}}, {{54, 62.5, 0}, {
       54.5, 61, 2}}, {{55, 62.5, 0}, {54.5, 64, 2}}, {{55, 62.5, 0}, {
       54.5, 63, 2}}, {{55, 62.5, 0}, {54.5, 62, 2}}, {{55, 62.5, 0}, {
       54.5, 61, 2}}, {{56, 62.5, 0}, {54.5, 64, 2}}, {{56, 62.5, 0}, {
       54.5, 63, 2}}, {{56, 62.5, 0}, {54.5, 62, 2}}, {{56, 62.5, 0}, {
       54.5, 61, 2}}, {{57, 62.5, 0}, {58.5, 64, 2}}, {{57, 62.5, 0}, {
       58.5, 63, 2}}, {{57, 62.5, 0}, {58.5, 62, 2}}, {{57, 62.5, 0}, {
       58.5, 61, 2}}, {{58, 62.5, 0}, {58.5, 64, 2}}, {{58, 62.5, 0}, {
       58.5, 63, 2}}, {{58, 62.5, 0}, {58.5, 62, 2}}, {{58, 62.5, 0}, {
       58.5, 61, 2}}, {{59, 62.5, 0}, {58.5, 64, 2}}, {{59, 62.5, 0}, {
       58.5, 63, 2}}, {{59, 62.5, 0}, {58.5, 62, 2}}, {{59, 62.5, 0}, {
       58.5, 61, 2}}, {{60, 62.5, 0}, {58.5, 64, 2}}, {{60, 62.5, 0}, {
       58.5, 63, 2}}, {{60, 62.5, 0}, {58.5, 62, 2}}, {{60, 62.5, 0}, {
       58.5, 61, 2}}, {{61, 62.5, 0}, {62.5, 64, 2}}, {{61, 62.5, 0}, {
       62.5, 63, 2}}, {{61, 62.5, 0}, {62.5, 62, 2}}, {{61, 62.5, 0}, {
       62.5, 61, 2}}, {{62, 62.5, 0}, {62.5, 64, 2}}, {{62, 62.5, 0}, {
       62.5, 63, 2}}, {{62, 62.5, 0}, {62.5, 62, 2}}, {{62, 62.5, 0}, {
       62.5, 61, 2}}, {{63, 62.5, 0}, {62.5, 64, 2}}, {{63, 62.5, 0}, {
       62.5, 63, 2}}, {{63, 62.5, 0}, {62.5, 62, 2}}, {{63, 62.5, 0}, {
       62.5, 61, 2}}, {{64, 62.5, 0}, {62.5, 64, 2}}, {{64, 62.5, 0}, {
       62.5, 63, 2}}, {{64, 62.5, 0}, {62.5, 62, 2}}, {{64, 62.5, 0}, {
       62.5, 61, 2}}, {{1, 58.5, 0}, {2.5, 60, 2}}, {{1, 58.5, 0}, {
       2.5, 59, 2}}, {{1, 58.5, 0}, {2.5, 58, 2}}, {{1, 58.5, 0}, {
       2.5, 57, 2}}, {{2, 58.5, 0}, {2.5, 60, 2}}, {{2, 58.5, 0}, {
       2.5, 59, 2}}, {{2, 58.5, 0}, {2.5, 58, 2}}, {{2, 58.5, 0}, {
       2.5, 57, 2}}, {{3, 58.5, 0}, {2.5, 60, 2}}, {{3, 58.5, 0}, {
       2.5, 59, 2}}, {{3, 58.5, 0}, {2.5, 58, 2}}, {{3, 58.5, 0}, {
       2.5, 57, 2}}, {{4, 58.5, 0}, {2.5, 60, 2}}, {{4, 58.5, 0}, {
       2.5, 59, 2}}, {{4, 58.5, 0}, {2.5, 58, 2}}, {{4, 58.5, 0}, {
       2.5, 57, 2}}, {{5, 58.5, 0}, {6.5, 60, 2}}, {{5, 58.5, 0}, {
       6.5, 59, 2}}, {{5, 58.5, 0}, {6.5, 58, 2}}, {{5, 58.5, 0}, {
       6.5, 57, 2}}, {{6, 58.5, 0}, {6.5, 60, 2}}, {{6, 58.5, 0}, {
       6.5, 59, 2}}, {{6, 58.5, 0}, {6.5, 58, 2}}, {{6, 58.5, 0}, {
       6.5, 57, 2}}, {{7, 58.5, 0}, {6.5, 60, 2}}, {{7, 58.5, 0}, {
       6.5, 59, 2}}, {{7, 58.5, 0}, {6.5, 58, 2}}, {{7, 58.5, 0}, {
       6.5, 57, 2}}, {{8, 58.5, 0}, {6.5, 60, 2}}, {{8, 58.5, 0}, {
       6.5, 59, 2}}, {{8, 58.5, 0}, {6.5, 58, 2}}, {{8, 58.5, 0}, {
       6.5, 57, 2}}, {{9, 58.5, 0}, {10.5, 60, 2}}, {{9, 58.5, 0}, {
       10.5, 59, 2}}, {{9, 58.5, 0}, {10.5, 58, 2}}, {{9, 58.5, 0}, {
       10.5, 57, 2}}, {{10, 58.5, 0}, {10.5, 60, 2}}, {{10, 58.5, 0}, {
       10.5, 59, 2}}, {{10, 58.5, 0}, {10.5, 58, 2}}, {{10, 58.5, 0}, {
       10.5, 57, 2}}, {{11, 58.5, 0}, {10.5, 60, 2}}, {{11, 58.5, 0}, {
       10.5, 59, 2}}, {{11, 58.5, 0}, {10.5, 58, 2}}, {{11, 58.5, 0}, {
       10.5, 57, 2}}, {{12, 58.5, 0}, {10.5, 60, 2}}, {{12, 58.5, 0}, {
       10.5, 59, 2}}, {{12, 58.5, 0}, {10.5, 58, 2}}, {{12, 58.5, 0}, {
       10.5, 57, 2}}, {{13, 58.5, 0}, {14.5, 60, 2}}, {{13, 58.5, 0}, {
       14.5, 59, 2}}, {{13, 58.5, 0}, {14.5, 58, 2}}, {{13, 58.5, 0}, {
       14.5, 57, 2}}, {{14, 58.5, 0}, {14.5, 60, 2}}, {{14, 58.5, 0}, {
       14.5, 59, 2}}, {{14, 58.5, 0}, {14.5, 58, 2}}, {{14, 58.5, 0}, {
       14.5, 57, 2}}, {{15, 58.5, 0}, {14.5, 60, 2}}, {{15, 58.5, 0}, {
       14.5, 59, 2}}, {{15, 58.5, 0}, {14.5, 58, 2}}, {{15, 58.5, 0}, {
       14.5, 57, 2}}, {{16, 58.5, 0}, {14.5, 60, 2}}, {{16, 58.5, 0}, {
       14.5, 59, 2}}, {{16, 58.5, 0}, {14.5, 58, 2}}, {{16, 58.5, 0}, {
       14.5, 57, 2}}, {{17, 58.5, 0}, {18.5, 60, 2}}, {{17, 58.5, 0}, {
       18.5, 59, 2}}, {{17, 58.5, 0}, {18.5, 58, 2}}, {{17, 58.5, 0}, {
       18.5, 57, 2}}, {{18, 58.5, 0}, {18.5, 60, 2}}, {{18, 58.5, 0}, {
       18.5, 59, 2}}, {{18, 58.5, 0}, {18.5, 58, 2}}, {{18, 58.5, 0}, {
       18.5, 57, 2}}, {{19, 58.5, 0}, {18.5, 60, 2}}, {{19, 58.5, 0}, {
       18.5, 59, 2}}, {{19, 58.5, 0}, {18.5, 58, 2}}, {{19, 58.5, 0}, {
       18.5, 57, 2}}, {{20, 58.5, 0}, {18.5, 60, 2}}, {{20, 58.5, 0}, {
       18.5, 59, 2}}, {{20, 58.5, 0}, {18.5, 58, 2}}, {{20, 58.5, 0}, {
       18.5, 57, 2}}, {{21, 58.5, 0}, {22.5, 60, 2}}, {{21, 58.5, 0}, {
       22.5, 59, 2}}, {{21, 58.5, 0}, {22.5, 58, 2}}, {{21, 58.5, 0}, {
       22.5, 57, 2}}, {{22, 58.5, 0}, {22.5, 60, 2}}, {{22, 58.5, 0}, {
       22.5, 59, 2}}, {{22, 58.5, 0}, {22.5, 58, 2}}, {{22, 58.5, 0}, {
       22.5, 57, 2}}, {{23, 58.5, 0}, {22.5, 60, 2}}, {{23, 58.5, 0}, {
       22.5, 59, 2}}, {{23, 58.5, 0}, {22.5, 58, 2}}, {{23, 58.5, 0}, {
       22.5, 57, 2}}, {{24, 58.5, 0}, {22.5, 60, 2}}, {{24, 58.5, 0}, {
       22.5, 59, 2}}, {{24, 58.5, 0}, {22.5, 58, 2}}, {{24, 58.5, 0}, {
       22.5, 57, 2}}, {{25, 58.5, 0}, {26.5, 60, 2}}, {{25, 58.5, 0}, {
       26.5, 59, 2}}, {{25, 58.5, 0}, {26.5, 58, 2}}, {{25, 58.5, 0}, {
       26.5, 57, 2}}, {{26, 58.5, 0}, {26.5, 60, 2}}, {{26, 58.5, 0}, {
       26.5, 59, 2}}, {{26, 58.5, 0}, {26.5, 58, 2}}, {{26, 58.5, 0}, {
       26.5, 57, 2}}, {{27, 58.5, 0}, {26.5, 60, 2}}, {{27, 58.5, 0}, {
       26.5, 59, 2}}, {{27, 58.5, 0}, {26.5, 58, 2}}, {{27, 58.5, 0}, {
       26.5, 57, 2}}, {{28, 58.5, 0}, {26.5, 60, 2}}, {{28, 58.5, 0}, {
       26.5, 59, 2}}, {{28, 58.5, 0}, {26.5, 58, 2}}, {{28, 58.5, 0}, {
       26.5, 57, 2}}, {{29, 58.5, 0}, {30.5, 60, 2}}, {{29, 58.5, 0}, {
       30.5, 59, 2}}, {{29, 58.5, 0}, {30.5, 58, 2}}, {{29, 58.5, 0}, {
       30.5, 57, 2}}, {{30, 58.5, 0}, {30.5, 60, 2}}, {{30, 58.5, 0}, {
       30.5, 59, 2}}, {{30, 58.5, 0}, {30.5, 58, 2}}, {{30, 58.5, 0}, {
       30.5, 57, 2}}, {{31, 58.5, 0}, {30.5, 60, 2}}, {{31, 58.5, 0}, {
       30.5, 59, 2}}, {{31, 58.5, 0}, {30.5, 58, 2}}, {{31, 58.5, 0}, {
       30.5, 57, 2}}, {{32, 58.5, 0}, {30.5, 60, 2}}, {{32, 58.5, 0}, {
       30.5, 59, 2}}, {{32, 58.5, 0}, {30.5, 58, 2}}, {{32, 58.5, 0}, {
       30.5, 57, 2}}, {{33, 58.5, 0}, {34.5, 60, 2}}, {{33, 58.5, 0}, {
       34.5, 59, 2}}, {{33, 58.5, 0}, {34.5, 58, 2}}, {{33, 58.5, 0}, {
       34.5, 57, 2}}, {{34, 58.5, 0}, {34.5, 60, 2}}, {{34, 58.5, 0}, {
       34.5, 59, 2}}, {{34, 58.5, 0}, {34.5, 58, 2}}, {{34, 58.5, 0}, {
       34.5, 57, 2}}, {{35, 58.5, 0}, {34.5, 60, 2}}, {{35, 58.5, 0}, {
       34.5, 59, 2}}, {{35, 58.5, 0}, {34.5, 58, 2}}, {{35, 58.5, 0}, {
       34.5, 57, 2}}, {{36, 58.5, 0}, {34.5, 60, 2}}, {{36, 58.5, 0}, {
       34.5, 59, 2}}, {{36, 58.5, 0}, {34.5, 58, 2}}, {{36, 58.5, 0}, {
       34.5, 57, 2}}, {{37, 58.5, 0}, {38.5, 60, 2}}, {{37, 58.5, 0}, {
       38.5, 59, 2}}, {{37, 58.5, 0}, {38.5, 58, 2}}, {{37, 58.5, 0}, {
       38.5, 57, 2}}, {{38, 58.5, 0}, {38.5, 60, 2}}, {{38, 58.5, 0}, {
       38.5, 59, 2}}, {{38, 58.5, 0}, {38.5, 58, 2}}, {{38, 58.5, 0}, {
       38.5, 57, 2}}, {{39, 58.5, 0}, {38.5, 60, 2}}, {{39, 58.5, 0}, {
       38.5, 59, 2}}, {{39, 58.5, 0}, {38.5, 58, 2}}, {{39, 58.5, 0}, {
       38.5, 57, 2}}, {{40, 58.5, 0}, {38.5, 60, 2}}, {{40, 58.5, 0}, {
       38.5, 59, 2}}, {{40, 58.5, 0}, {38.5, 58, 2}}, {{40, 58.5, 0}, {
       38.5, 57, 2}}, {{41, 58.5, 0}, {42.5, 60, 2}}, {{41, 58.5, 0}, {
       42.5, 59, 2}}, {{41, 58.5, 0}, {42.5, 58, 2}}, {{41, 58.5, 0}, {
       42.5, 57, 2}}, {{42, 58.5, 0}, {42.5, 60, 2}}, {{42, 58.5, 0}, {
       42.5, 59, 2}}, {{42, 58.5, 0}, {42.5, 58, 2}}, {{42, 58.5, 0}, {
       42.5, 57, 2}}, {{43, 58.5, 0}, {42.5, 60, 2}}, {{43, 58.5, 0}, {
       42.5, 59, 2}}, {{43, 58.5, 0}, {42.5, 58, 2}}, {{43, 58.5, 0}, {
       42.5, 57, 2}}, {{44, 58.5, 0}, {42.5, 60, 2}}, {{44, 58.5, 0}, {
       42.5, 59, 2}}, {{44, 58.5, 0}, {42.5, 58, 2}}, {{44, 58.5, 0}, {
       42.5, 57, 2}}, {{45, 58.5, 0}, {46.5, 60, 2}}, {{45, 58.5, 0}, {
       46.5, 59, 2}}, {{45, 58.5, 0}, {46.5, 58, 2}}, {{45, 58.5, 0}, {
       46.5, 57, 2}}, {{46, 58.5, 0}, {46.5, 60, 2}}, {{46, 58.5, 0}, {
       46.5, 59, 2}}, {{46, 58.5, 0}, {46.5, 58, 2}}, {{46, 58.5, 0}, {
       46.5, 57, 2}}, {{47, 58.5, 0}, {46.5, 60, 2}}, {{47, 58.5, 0}, {
       46.5, 59, 2}}, {{47, 58.5, 0}, {46.5, 58, 2}}, {{47, 58.5, 0}, {
       46.5, 57, 2}}, {{48, 58.5, 0}, {46.5, 60, 2}}, {{48, 58.5, 0}, {
       46.5, 59, 2}}, {{48, 58.5, 0}, {46.5, 58, 2}}, {{48, 58.5, 0}, {
       46.5, 57, 2}}, {{49, 58.5, 0}, {50.5, 60, 2}}, {{49, 58.5, 0}, {
       50.5, 59, 2}}, {{49, 58.5, 0}, {50.5, 58, 2}}, {{49, 58.5, 0}, {
       50.5, 57, 2}}, {{50, 58.5, 0}, {50.5, 60, 2}}, {{50, 58.5, 0}, {
       50.5, 59, 2}}, {{50, 58.5, 0}, {50.5, 58, 2}}, {{50, 58.5, 0}, {
       50.5, 57, 2}}, {{51, 58.5, 0}, {50.5, 60, 2}}, {{51, 58.5, 0}, {
       50.5, 59, 2}}, {{51, 58.5, 0}, {50.5, 58, 2}}, {{51, 58.5, 0}, {
       50.5, 57, 2}}, {{52, 58.5, 0}, {50.5, 60, 2}}, {{52, 58.5, 0}, {
       50.5, 59, 2}}, {{52, 58.5, 0}, {50.5, 58, 2}}, {{52, 58.5, 0}, {
       50.5, 57, 2}}, {{53, 58.5, 0}, {54.5, 60, 2}}, {{53, 58.5, 0}, {
       54.5, 59, 2}}, {{53, 58.5, 0}, {54.5, 58, 2}}, {{53, 58.5, 0}, {
       54.5, 57, 2}}, {{54, 58.5, 0}, {54.5, 60, 2}}, {{54, 58.5, 0}, {
       54.5, 59, 2}}, {{54, 58.5, 0}, {54.5, 58, 2}}, {{54, 58.5, 0}, {
       54.5, 57, 2}}, {{55, 58.5, 0}, {54.5, 60, 2}}, {{55, 58.5, 0}, {
       54.5, 59, 2}}, {{55, 58.5, 0}, {54.5, 58, 2}}, {{55, 58.5, 0}, {
       54.5, 57, 2}}, {{56, 58.5, 0}, {54.5, 60, 2}}, {{56, 58.5, 0}, {
       54.5, 59, 2}}, {{56, 58.5, 0}, {54.5, 58, 2}}, {{56, 58.5, 0}, {
       54.5, 57, 2}}, {{57, 58.5, 0}, {58.5, 60, 2}}, {{57, 58.5, 0}, {
       58.5, 59, 2}}, {{57, 58.5, 0}, {58.5, 58, 2}}, {{57, 58.5, 0}, {
       58.5, 57, 2}}, {{58, 58.5, 0}, {58.5, 60, 2}}, {{58, 58.5, 0}, {
       58.5, 59, 2}}, {{58, 58.5, 0}, {58.5, 58, 2}}, {{58, 58.5, 0}, {
       58.5, 57, 2}}, {{59, 58.5, 0}, {58.5, 60, 2}}, {{59, 58.5, 0}, {
       58.5, 59, 2}}, {{59, 58.5, 0}, {58.5, 58, 2}}, {{59, 58.5, 0}, {
       58.5, 57, 2}}, {{60, 58.5, 0}, {58.5, 60, 2}}, {{60, 58.5, 0}, {
       58.5, 59, 2}}, {{60, 58.5, 0}, {58.5, 58, 2}}, {{60, 58.5, 0}, {
       58.5, 57, 2}}, {{61, 58.5, 0}, {62.5, 60, 2}}, {{61, 58.5, 0}, {
       62.5, 59, 2}}, {{61, 58.5, 0}, {62.5, 58, 2}}, {{61, 58.5, 0}, {
       62.5, 57, 2}}, {{62, 58.5, 0}, {62.5, 60, 2}}, {{62, 58.5, 0}, {
       62.5, 59, 2}}, {{62, 58.5, 0}, {62.5, 58, 2}}, {{62, 58.5, 0}, {
       62.5, 57, 2}}, {{63, 58.5, 0}, {62.5, 60, 2}}, {{63, 58.5, 0}, {
       62.5, 59, 2}}, {{63, 58.5, 0}, {62.5, 58, 2}}, {{63, 58.5, 0}, {
       62.5, 57, 2}}, {{64, 58.5, 0}, {62.5, 60, 2}}, {{64, 58.5, 0}, {
       62.5, 59, 2}}, {{64, 58.5, 0}, {62.5, 58, 2}}, {{64, 58.5, 0}, {
       62.5, 57, 2}}, {{1, 54.5, 0}, {2.5, 56, 2}}, {{1, 54.5, 0}, {
       2.5, 55, 2}}, {{1, 54.5, 0}, {2.5, 54, 2}}, {{1, 54.5, 0}, {
       2.5, 53, 2}}, {{2, 54.5, 0}, {2.5, 56, 2}}, {{2, 54.5, 0}, {
       2.5, 55, 2}}, {{2, 54.5, 0}, {2.5, 54, 2}}, {{2, 54.5, 0}, {
       2.5, 53, 2}}, {{3, 54.5, 0}, {2.5, 56, 2}}, {{3, 54.5, 0}, {
       2.5, 55, 2}}, {{3, 54.5, 0}, {2.5, 54, 2}}, {{3, 54.5, 0}, {
       2.5, 53, 2}}, {{4, 54.5, 0}, {2.5, 56, 2}}, {{4, 54.5, 0}, {
       2.5, 55, 2}}, {{4, 54.5, 0}, {2.5, 54, 2}}, {{4, 54.5, 0}, {
       2.5, 53, 2}}, {{5, 54.5, 0}, {6.5, 56, 2}}, {{5, 54.5, 0}, {
       6.5, 55, 2}}, {{5, 54.5, 0}, {6.5, 54, 2}}, {{5, 54.5, 0}, {
       6.5, 53, 2}}, {{6, 54.5, 0}, {6.5, 56, 2}}, {{6, 54.5, 0}, {
       6.5, 55, 2}}, {{6, 54.5, 0}, {6.5, 54, 2}}, {{6, 54.5, 0}, {
       6.5, 53, 2}}, {{7, 54.5, 0}, {6.5, 56, 2}}, {{7, 54.5, 0}, {
       6.5, 55, 2}}, {{7, 54.5, 0}, {6.5, 54, 2}}, {{7, 54.5, 0}, {
       6.5, 53, 2}}, {{8, 54.5, 0}, {6.5, 56, 2}}, {{8, 54.5, 0}, {
       6.5, 55, 2}}, {{8, 54.5, 0}, {6.5, 54, 2}}, {{8, 54.5, 0}, {
       6.5, 53, 2}}, {{9, 54.5, 0}, {10.5, 56, 2}}, {{9, 54.5, 0}, {
       10.5, 55, 2}}, {{9, 54.5, 0}, {10.5, 54, 2}}, {{9, 54.5, 0}, {
       10.5, 53, 2}}, {{10, 54.5, 0}, {10.5, 56, 2}}, {{10, 54.5, 0}, {
       10.5, 55, 2}}, {{10, 54.5, 0}, {10.5, 54, 2}}, {{10, 54.5, 0}, {
       10.5, 53, 2}}, {{11, 54.5, 0}, {10.5, 56, 2}}, {{11, 54.5, 0}, {
       10.5, 55, 2}}, {{11, 54.5, 0}, {10.5, 54, 2}}, {{11, 54.5, 0}, {
       10.5, 53, 2}}, {{12, 54.5, 0}, {10.5, 56, 2}}, {{12, 54.5, 0}, {
       10.5, 55, 2}}, {{12, 54.5, 0}, {10.5, 54, 2}}, {{12, 54.5, 0}, {
       10.5, 53, 2}}, {{13, 54.5, 0}, {14.5, 56, 2}}, {{13, 54.5, 0}, {
       14.5, 55, 2}}, {{13, 54.5, 0}, {14.5, 54, 2}}, {{13, 54.5, 0}, {
       14.5, 53, 2}}, {{14, 54.5, 0}, {14.5, 56, 2}}, {{14, 54.5, 0}, {
       14.5, 55, 2}}, {{14, 54.5, 0}, {14.5, 54, 2}}, {{14, 54.5, 0}, {
       14.5, 53, 2}}, {{15, 54.5, 0}, {14.5, 56, 2}}, {{15, 54.5, 0}, {
       14.5, 55, 2}}, {{15, 54.5, 0}, {14.5, 54, 2}}, {{15, 54.5, 0}, {
       14.5, 53, 2}}, {{16, 54.5, 0}, {14.5, 56, 2}}, {{16, 54.5, 0}, {
       14.5, 55, 2}}, {{16, 54.5, 0}, {14.5, 54, 2}}, {{16, 54.5, 0}, {
       14.5, 53, 2}}, {{17, 54.5, 0}, {18.5, 56, 2}}, {{17, 54.5, 0}, {
       18.5, 55, 2}}, {{17, 54.5, 0}, {18.5, 54, 2}}, {{17, 54.5, 0}, {
       18.5, 53, 2}}, {{18, 54.5, 0}, {18.5, 56, 2}}, {{18, 54.5, 0}, {
       18.5, 55, 2}}, {{18, 54.5, 0}, {18.5, 54, 2}}, {{18, 54.5, 0}, {
       18.5, 53, 2}}, {{19, 54.5, 0}, {18.5, 56, 2}}, {{19, 54.5, 0}, {
       18.5, 55, 2}}, {{19, 54.5, 0}, {18.5, 54, 2}}, {{19, 54.5, 0}, {
       18.5, 53, 2}}, {{20, 54.5, 0}, {18.5, 56, 2}}, {{20, 54.5, 0}, {
       18.5, 55, 2}}, {{20, 54.5, 0}, {18.5, 54, 2}}, {{20, 54.5, 0}, {
       18.5, 53, 2}}, {{21, 54.5, 0}, {22.5, 56, 2}}, {{21, 54.5, 0}, {
       22.5, 55, 2}}, {{21, 54.5, 0}, {22.5, 54, 2}}, {{21, 54.5, 0}, {
       22.5, 53, 2}}, {{22, 54.5, 0}, {22.5, 56, 2}}, {{22, 54.5, 0}, {
       22.5, 55, 2}}, {{22, 54.5, 0}, {22.5, 54, 2}}, {{22, 54.5, 0}, {
       22.5, 53, 2}}, {{23, 54.5, 0}, {22.5, 56, 2}}, {{23, 54.5, 0}, {
       22.5, 55, 2}}, {{23, 54.5, 0}, {22.5, 54, 2}}, {{23, 54.5, 0}, {
       22.5, 53, 2}}, {{24, 54.5, 0}, {22.5, 56, 2}}, {{24, 54.5, 0}, {
       22.5, 55, 2}}, {{24, 54.5, 0}, {22.5, 54, 2}}, {{24, 54.5, 0}, {
       22.5, 53, 2}}, {{25, 54.5, 0}, {26.5, 56, 2}}, {{25, 54.5, 0}, {
       26.5, 55, 2}}, {{25, 54.5, 0}, {26.5, 54, 2}}, {{25, 54.5, 0}, {
       26.5, 53, 2}}, {{26, 54.5, 0}, {26.5, 56, 2}}, {{26, 54.5, 0}, {
       26.5, 55, 2}}, {{26, 54.5, 0}, {26.5, 54, 2}}, {{26, 54.5, 0}, {
       26.5, 53, 2}}, {{27, 54.5, 0}, {26.5, 56, 2}}, {{27, 54.5, 0}, {
       26.5, 55, 2}}, {{27, 54.5, 0}, {26.5, 54, 2}}, {{27, 54.5, 0}, {
       26.5, 53, 2}}, {{28, 54.5, 0}, {26.5, 56, 2}}, {{28, 54.5, 0}, {
       26.5, 55, 2}}, {{28, 54.5, 0}, {26.5, 54, 2}}, {{28, 54.5, 0}, {
       26.5, 53, 2}}, {{29, 54.5, 0}, {30.5, 56, 2}}, {{29, 54.5, 0}, {
       30.5, 55, 2}}, {{29, 54.5, 0}, {30.5, 54, 2}}, {{29, 54.5, 0}, {
       30.5, 53, 2}}, {{30, 54.5, 0}, {30.5, 56, 2}}, {{30, 54.5, 0}, {
       30.5, 55, 2}}, {{30, 54.5, 0}, {30.5, 54, 2}}, {{30, 54.5, 0}, {
       30.5, 53, 2}}, {{31, 54.5, 0}, {30.5, 56, 2}}, {{31, 54.5, 0}, {
       30.5, 55, 2}}, {{31, 54.5, 0}, {30.5, 54, 2}}, {{31, 54.5, 0}, {
       30.5, 53, 2}}, {{32, 54.5, 0}, {30.5, 56, 2}}, {{32, 54.5, 0}, {
       30.5, 55, 2}}, {{32, 54.5, 0}, {30.5, 54, 2}}, {{32, 54.5, 0}, {
       30.5, 53, 2}}, {{33, 54.5, 0}, {34.5, 56, 2}}, {{33, 54.5, 0}, {
       34.5, 55, 2}}, {{33, 54.5, 0}, {34.5, 54, 2}}, {{33, 54.5, 0}, {
       34.5, 53, 2}}, {{34, 54.5, 0}, {34.5, 56, 2}}, {{34, 54.5, 0}, {
       34.5, 55, 2}}, {{34, 54.5, 0}, {34.5, 54, 2}}, {{34, 54.5, 0}, {
       34.5, 53, 2}}, {{35, 54.5, 0}, {34.5, 56, 2}}, {{35, 54.5, 0}, {
       34.5, 55, 2}}, {{35, 54.5, 0}, {34.5, 54, 2}}, {{35, 54.5, 0}, {
       34.5, 53, 2}}, {{36, 54.5, 0}, {34.5, 56, 2}}, {{36, 54.5, 0}, {
       34.5, 55, 2}}, {{36, 54.5, 0}, {34.5, 54, 2}}, {{36, 54.5, 0}, {
       34.5, 53, 2}}, {{37, 54.5, 0}, {38.5, 56, 2}}, {{37, 54.5, 0}, {
       38.5, 55, 2}}, {{37, 54.5, 0}, {38.5, 54, 2}}, {{37, 54.5, 0}, {
       38.5, 53, 2}}, {{38, 54.5, 0}, {38.5, 56, 2}}, {{38, 54.5, 0}, {
       38.5, 55, 2}}, {{38, 54.5, 0}, {38.5, 54, 2}}, {{38, 54.5, 0}, {
       38.5, 53, 2}}, {{39, 54.5, 0}, {38.5, 56, 2}}, {{39, 54.5, 0}, {
       38.5, 55, 2}}, {{39, 54.5, 0}, {38.5, 54, 2}}, {{39, 54.5, 0}, {
       38.5, 53, 2}}, {{40, 54.5, 0}, {38.5, 56, 2}}, {{40, 54.5, 0}, {
       38.5, 55, 2}}, {{40, 54.5, 0}, {38.5, 54, 2}}, {{40, 54.5, 0}, {
       38.5, 53, 2}}, {{41, 54.5, 0}, {42.5, 56, 2}}, {{41, 54.5, 0}, {
       42.5, 55, 2}}, {{41, 54.5, 0}, {42.5, 54, 2}}, {{41, 54.5, 0}, {
       42.5, 53, 2}}, {{42, 54.5, 0}, {42.5, 56, 2}}, {{42, 54.5, 0}, {
       42.5, 55, 2}}, {{42, 54.5, 0}, {42.5, 54, 2}}, {{42, 54.5, 0}, {
       42.5, 53, 2}}, {{43, 54.5, 0}, {42.5, 56, 2}}, {{43, 54.5, 0}, {
       42.5, 55, 2}}, {{43, 54.5, 0}, {42.5, 54, 2}}, {{43, 54.5, 0}, {
       42.5, 53, 2}}, {{44, 54.5, 0}, {42.5, 56, 2}}, {{44, 54.5, 0}, {
       42.5, 55, 2}}, {{44, 54.5, 0}, {42.5, 54, 2}}, {{44, 54.5, 0}, {
       42.5, 53, 2}}, {{45, 54.5, 0}, {46.5, 56, 2}}, {{45, 54.5, 0}, {
       46.5, 55, 2}}, {{45, 54.5, 0}, {46.5, 54, 2}}, {{45, 54.5, 0}, {
       46.5, 53, 2}}, {{46, 54.5, 0}, {46.5, 56, 2}}, {{46, 54.5, 0}, {
       46.5, 55, 2}}, {{46, 54.5, 0}, {46.5, 54, 2}}, {{46, 54.5, 0}, {
       46.5, 53, 2}}, {{47, 54.5, 0}, {46.5, 56, 2}}, {{47, 54.5, 0}, {
       46.5, 55, 2}}, {{47, 54.5, 0}, {46.5, 54, 2}}, {{47, 54.5, 0}, {
       46.5, 53, 2}}, {{48, 54.5, 0}, {46.5, 56, 2}}, {{48, 54.5, 0}, {
       46.5, 55, 2}}, {{48, 54.5, 0}, {46.5, 54, 2}}, {{48, 54.5, 0}, {
       46.5, 53, 2}}, {{49, 54.5, 0}, {50.5, 56, 2}}, {{49, 54.5, 0}, {
       50.5, 55, 2}}, {{49, 54.5, 0}, {50.5, 54, 2}}, {{49, 54.5, 0}, {
       50.5, 53, 2}}, {{50, 54.5, 0}, {50.5, 56, 2}}, {{50, 54.5, 0}, {
       50.5, 55, 2}}, {{50, 54.5, 0}, {50.5, 54, 2}}, {{50, 54.5, 0}, {
       50.5, 53, 2}}, {{51, 54.5, 0}, {50.5, 56, 2}}, {{51, 54.5, 0}, {
       50.5, 55, 2}}, {{51, 54.5, 0}, {50.5, 54, 2}}, {{51, 54.5, 0}, {
       50.5, 53, 2}}, {{52, 54.5, 0}, {50.5, 56, 2}}, {{52, 54.5, 0}, {
       50.5, 55, 2}}, {{52, 54.5, 0}, {50.5, 54, 2}}, {{52, 54.5, 0}, {
       50.5, 53, 2}}, {{53, 54.5, 0}, {54.5, 56, 2}}, {{53, 54.5, 0}, {
       54.5, 55, 2}}, {{53, 54.5, 0}, {54.5, 54, 2}}, {{53, 54.5, 0}, {
       54.5, 53, 2}}, {{54, 54.5, 0}, {54.5, 56, 2}}, {{54, 54.5, 0}, {
       54.5, 55, 2}}, {{54, 54.5, 0}, {54.5, 54, 2}}, {{54, 54.5, 0}, {
       54.5, 53, 2}}, {{55, 54.5, 0}, {54.5, 56, 2}}, {{55, 54.5, 0}, {
       54.5, 55, 2}}, {{55, 54.5, 0}, {54.5, 54, 2}}, {{55, 54.5, 0}, {
       54.5, 53, 2}}, {{56, 54.5, 0}, {54.5, 56, 2}}, {{56, 54.5, 0}, {
       54.5, 55, 2}}, {{56, 54.5, 0}, {54.5, 54, 2}}, {{56, 54.5, 0}, {
       54.5, 53, 2}}, {{57, 54.5, 0}, {58.5, 56, 2}}, {{57, 54.5, 0}, {
       58.5, 55, 2}}, {{57, 54.5, 0}, {58.5, 54, 2}}, {{57, 54.5, 0}, {
       58.5, 53, 2}}, {{58, 54.5, 0}, {58.5, 56, 2}}, {{58, 54.5, 0}, {
       58.5, 55, 2}}, {{58, 54.5, 0}, {58.5, 54, 2}}, {{58, 54.5, 0}, {
       58.5, 53, 2}}, {{59, 54.5, 0}, {58.5, 56, 2}}, {{59, 54.5, 0}, {
       58.5, 55, 2}}, {{59, 54.5, 0}, {58.5, 54, 2}}, {{59, 54.5, 0}, {
       58.5, 53, 2}}, {{60, 54.5, 0}, {58.5, 56, 2}}, {{60, 54.5, 0}, {
       58.5, 55, 2}}, {{60, 54.5, 0}, {58.5, 54, 2}}, {{60, 54.5, 0}, {
       58.5, 53, 2}}, {{61, 54.5, 0}, {62.5, 56, 2}}, {{61, 54.5, 0}, {
       62.5, 55, 2}}, {{61, 54.5, 0}, {62.5, 54, 2}}, {{61, 54.5, 0}, {
       62.5, 53, 2}}, {{62, 54.5, 0}, {62.5, 56, 2}}, {{62, 54.5, 0}, {
       62.5, 55, 2}}, {{62, 54.5, 0}, {62.5, 54, 2}}, {{62, 54.5, 0}, {
       62.5, 53, 2}}, {{63, 54.5, 0}, {62.5, 56, 2}}, {{63, 54.5, 0}, {
       62.5, 55, 2}}, {{63, 54.5, 0}, {62.5, 54, 2}}, {{63, 54.5, 0}, {
       62.5, 53, 2}}, {{64, 54.5, 0}, {62.5, 56, 2}}, {{64, 54.5, 0}, {
       62.5, 55, 2}}, {{64, 54.5, 0}, {62.5, 54, 2}}, {{64, 54.5, 0}, {
       62.5, 53, 2}}, {{1, 50.5, 0}, {2.5, 52, 2}}, {{1, 50.5, 0}, {
       2.5, 51, 2}}, {{1, 50.5, 0}, {2.5, 50, 2}}, {{1, 50.5, 0}, {
       2.5, 49, 2}}, {{2, 50.5, 0}, {2.5, 52, 2}}, {{2, 50.5, 0}, {
       2.5, 51, 2}}, {{2, 50.5, 0}, {2.5, 50, 2}}, {{2, 50.5, 0}, {
       2.5, 49, 2}}, {{3, 50.5, 0}, {2.5, 52, 2}}, {{3, 50.5, 0}, {
       2.5, 51, 2}}, {{3, 50.5, 0}, {2.5, 50, 2}}, {{3, 50.5, 0}, {
       2.5, 49, 2}}, {{4, 50.5, 0}, {2.5, 52, 2}}, {{4, 50.5, 0}, {
       2.5, 51, 2}}, {{4, 50.5, 0}, {2.5, 50, 2}}, {{4, 50.5, 0}, {
       2.5, 49, 2}}, {{5, 50.5, 0}, {6.5, 52, 2}}, {{5, 50.5, 0}, {
       6.5, 51, 2}}, {{5, 50.5, 0}, {6.5, 50, 2}}, {{5, 50.5, 0}, {
       6.5, 49, 2}}, {{6, 50.5, 0}, {6.5, 52, 2}}, {{6, 50.5, 0}, {
       6.5, 51, 2}}, {{6, 50.5, 0}, {6.5, 50, 2}}, {{6, 50.5, 0}, {
       6.5, 49, 2}}, {{7, 50.5, 0}, {6.5, 52, 2}}, {{7, 50.5, 0}, {
       6.5, 51, 2}}, {{7, 50.5, 0}, {6.5, 50, 2}}, {{7, 50.5, 0}, {
       6.5, 49, 2}}, {{8, 50.5, 0}, {6.5, 52, 2}}, {{8, 50.5, 0}, {
       6.5, 51, 2}}, {{8, 50.5, 0}, {6.5, 50, 2}}, {{8, 50.5, 0}, {
       6.5, 49, 2}}, {{9, 50.5, 0}, {10.5, 52, 2}}, {{9, 50.5, 0}, {
       10.5, 51, 2}}, {{9, 50.5, 0}, {10.5, 50, 2}}, {{9, 50.5, 0}, {
       10.5, 49, 2}}, {{10, 50.5, 0}, {10.5, 52, 2}}, {{10, 50.5, 0}, {
       10.5, 51, 2}}, {{10, 50.5, 0}, {10.5, 50, 2}}, {{10, 50.5, 0}, {
       10.5, 49, 2}}, {{11, 50.5, 0}, {10.5, 52, 2}}, {{11, 50.5, 0}, {
       10.5, 51, 2}}, {{11, 50.5, 0}, {10.5, 50, 2}}, {{11, 50.5, 0}, {
       10.5, 49, 2}}, {{12, 50.5, 0}, {10.5, 52, 2}}, {{12, 50.5, 0}, {
       10.5, 51, 2}}, {{12, 50.5, 0}, {10.5, 50, 2}}, {{12, 50.5, 0}, {
       10.5, 49, 2}}, {{13, 50.5, 0}, {14.5, 52, 2}}, {{13, 50.5, 0}, {
       14.5, 51, 2}}, {{13, 50.5, 0}, {14.5, 50, 2}}, {{13, 50.5, 0}, {
       14.5, 49, 2}}, {{14, 50.5, 0}, {14.5, 52, 2}}, {{14, 50.5, 0}, {
       14.5, 51, 2}}, {{14, 50.5, 0}, {14.5, 50, 2}}, {{14, 50.5, 0}, {
       14.5, 49, 2}}, {{15, 50.5, 0}, {14.5, 52, 2}}, {{15, 50.5, 0}, {
       14.5, 51, 2}}, {{15, 50.5, 0}, {14.5, 50, 2}}, {{15, 50.5, 0}, {
       14.5, 49, 2}}, {{16, 50.5, 0}, {14.5, 52, 2}}, {{16, 50.5, 0}, {
       14.5, 51, 2}}, {{16, 50.5, 0}, {14.5, 50, 2}}, {{16, 50.5, 0}, {
       14.5, 49, 2}}, {{17, 50.5, 0}, {18.5, 52, 2}}, {{17, 50.5, 0}, {
       18.5, 51, 2}}, {{17, 50.5, 0}, {18.5, 50, 2}}, {{17, 50.5, 0}, {
       18.5, 49, 2}}, {{18, 50.5, 0}, {18.5, 52, 2}}, {{18, 50.5, 0}, {
       18.5, 51, 2}}, {{18, 50.5, 0}, {18.5, 50, 2}}, {{18, 50.5, 0}, {
       18.5, 49, 2}}, {{19, 50.5, 0}, {18.5, 52, 2}}, {{19, 50.5, 0}, {
       18.5, 51, 2}}, {{19, 50.5, 0}, {18.5, 50, 2}}, {{19, 50.5, 0}, {
       18.5, 49, 2}}, {{20, 50.5, 0}, {18.5, 52, 2}}, {{20, 50.5, 0}, {
       18.5, 51, 2}}, {{20, 50.5, 0}, {18.5, 50, 2}}, {{20, 50.5, 0}, {
       18.5, 49, 2}}, {{21, 50.5, 0}, {22.5, 52, 2}}, {{21, 50.5, 0}, {
       22.5, 51, 2}}, {{21, 50.5, 0}, {22.5, 50, 2}}, {{21, 50.5, 0}, {
       22.5, 49, 2}}, {{22, 50.5, 0}, {22.5, 52, 2}}, {{22, 50.5, 0}, {
       22.5, 51, 2}}, {{22, 50.5, 0}, {22.5, 50, 2}}, {{22, 50.5, 0}, {
       22.5, 49, 2}}, {{23, 50.5, 0}, {22.5, 52, 2}}, {{23, 50.5, 0}, {
       22.5, 51, 2}}, {{23, 50.5, 0}, {22.5, 50, 2}}, {{23, 50.5, 0}, {
       22.5, 49, 2}}, {{24, 50.5, 0}, {22.5, 52, 2}}, {{24, 50.5, 0}, {
       22.5, 51, 2}}, {{24, 50.5, 0}, {22.5, 50, 2}}, {{24, 50.5, 0}, {
       22.5, 49, 2}}, {{25, 50.5, 0}, {26.5, 52, 2}}, {{25, 50.5, 0}, {
       26.5, 51, 2}}, {{25, 50.5, 0}, {26.5, 50, 2}}, {{25, 50.5, 0}, {
       26.5, 49, 2}}, {{26, 50.5, 0}, {26.5, 52, 2}}, {{26, 50.5, 0}, {
       26.5, 51, 2}}, {{26, 50.5, 0}, {26.5, 50, 2}}, {{26, 50.5, 0}, {
       26.5, 49, 2}}, {{27, 50.5, 0}, {26.5, 52, 2}}, {{27, 50.5, 0}, {
       26.5, 51, 2}}, {{27, 50.5, 0}, {26.5, 50, 2}}, {{27, 50.5, 0}, {
       26.5, 49, 2}}, {{28, 50.5, 0}, {26.5, 52, 2}}, {{28, 50.5, 0}, {
       26.5, 51, 2}}, {{28, 50.5, 0}, {26.5, 50, 2}}, {{28, 50.5, 0}, {
       26.5, 49, 2}}, {{29, 50.5, 0}, {30.5, 52, 2}}, {{29, 50.5, 0}, {
       30.5, 51, 2}}, {{29, 50.5, 0}, {30.5, 50, 2}}, {{29, 50.5, 0}, {
       30.5, 49, 2}}, {{30, 50.5, 0}, {30.5, 52, 2}}, {{30, 50.5, 0}, {
       30.5, 51, 2}}, {{30, 50.5, 0}, {30.5, 50, 2}}, {{30, 50.5, 0}, {
       30.5, 49, 2}}, {{31, 50.5, 0}, {30.5, 52, 2}}, {{31, 50.5, 0}, {
       30.5, 51, 2}}, {{31, 50.5, 0}, {30.5, 50, 2}}, {{31, 50.5, 0}, {
       30.5, 49, 2}}, {{32, 50.5, 0}, {30.5, 52, 2}}, {{32, 50.5, 0}, {
       30.5, 51, 2}}, {{32, 50.5, 0}, {30.5, 50, 2}}, {{32, 50.5, 0}, {
       30.5, 49, 2}}, {{33, 50.5, 0}, {34.5, 52, 2}}, {{33, 50.5, 0}, {
       34.5, 51, 2}}, {{33, 50.5, 0}, {34.5, 50, 2}}, {{33, 50.5, 0}, {
       34.5, 49, 2}}, {{34, 50.5, 0}, {34.5, 52, 2}}, {{34, 50.5, 0}, {
       34.5, 51, 2}}, {{34, 50.5, 0}, {34.5, 50, 2}}, {{34, 50.5, 0}, {
       34.5, 49, 2}}, {{35, 50.5, 0}, {34.5, 52, 2}}, {{35, 50.5, 0}, {
       34.5, 51, 2}}, {{35, 50.5, 0}, {34.5, 50, 2}}, {{35, 50.5, 0}, {
       34.5, 49, 2}}, {{36, 50.5, 0}, {34.5, 52, 2}}, {{36, 50.5, 0}, {
       34.5, 51, 2}}, {{36, 50.5, 0}, {34.5, 50, 2}}, {{36, 50.5, 0}, {
       34.5, 49, 2}}, {{37, 50.5, 0}, {38.5, 52, 2}}, {{37, 50.5, 0}, {
       38.5, 51, 2}}, {{37, 50.5, 0}, {38.5, 50, 2}}, {{37, 50.5, 0}, {
       38.5, 49, 2}}, {{38, 50.5, 0}, {38.5, 52, 2}}, {{38, 50.5, 0}, {
       38.5, 51, 2}}, {{38, 50.5, 0}, {38.5, 50, 2}}, {{38, 50.5, 0}, {
       38.5, 49, 2}}, {{39, 50.5, 0}, {38.5, 52, 2}}, {{39, 50.5, 0}, {
       38.5, 51, 2}}, {{39, 50.5, 0}, {38.5, 50, 2}}, {{39, 50.5, 0}, {
       38.5, 49, 2}}, {{40, 50.5, 0}, {38.5, 52, 2}}, {{40, 50.5, 0}, {
       38.5, 51, 2}}, {{40, 50.5, 0}, {38.5, 50, 2}}, {{40, 50.5, 0}, {
       38.5, 49, 2}}, {{41, 50.5, 0}, {42.5, 52, 2}}, {{41, 50.5, 0}, {
       42.5, 51, 2}}, {{41, 50.5, 0}, {42.5, 50, 2}}, {{41, 50.5, 0}, {
       42.5, 49, 2}}, {{42, 50.5, 0}, {42.5, 52, 2}}, {{42, 50.5, 0}, {
       42.5, 51, 2}}, {{42, 50.5, 0}, {42.5, 50, 2}}, {{42, 50.5, 0}, {
       42.5, 49, 2}}, {{43, 50.5, 0}, {42.5, 52, 2}}, {{43, 50.5, 0}, {
       42.5, 51, 2}}, {{43, 50.5, 0}, {42.5, 50, 2}}, {{43, 50.5, 0}, {
       42.5, 49, 2}}, {{44, 50.5, 0}, {42.5, 52, 2}}, {{44, 50.5, 0}, {
       42.5, 51, 2}}, {{44, 50.5, 0}, {42.5, 50, 2}}, {{44, 50.5, 0}, {
       42.5, 49, 2}}, {{45, 50.5, 0}, {46.5, 52, 2}}, {{45, 50.5, 0}, {
       46.5, 51, 2}}, {{45, 50.5, 0}, {46.5, 50, 2}}, {{45, 50.5, 0}, {
       46.5, 49, 2}}, {{46, 50.5, 0}, {46.5, 52, 2}}, {{46, 50.5, 0}, {
       46.5, 51, 2}}, {{46, 50.5, 0}, {46.5, 50, 2}}, {{46, 50.5, 0}, {
       46.5, 49, 2}}, {{47, 50.5, 0}, {46.5, 52, 2}}, {{47, 50.5, 0}, {
       46.5, 51, 2}}, {{47, 50.5, 0}, {46.5, 50, 2}}, {{47, 50.5, 0}, {
       46.5, 49, 2}}, {{48, 50.5, 0}, {46.5, 52, 2}}, {{48, 50.5, 0}, {
       46.5, 51, 2}}, {{48, 50.5, 0}, {46.5, 50, 2}}, {{48, 50.5, 0}, {
       46.5, 49, 2}}, {{49, 50.5, 0}, {50.5, 52, 2}}, {{49, 50.5, 0}, {
       50.5, 51, 2}}, {{49, 50.5, 0}, {50.5, 50, 2}}, {{49, 50.5, 0}, {
       50.5, 49, 2}}, {{50, 50.5, 0}, {50.5, 52, 2}}, {{50, 50.5, 0}, {
       50.5, 51, 2}}, {{50, 50.5, 0}, {50.5, 50, 2}}, {{50, 50.5, 0}, {
       50.5, 49, 2}}, {{51, 50.5, 0}, {50.5, 52, 2}}, {{51, 50.5, 0}, {
       50.5, 51, 2}}, {{51, 50.5, 0}, {50.5, 50, 2}}, {{51, 50.5, 0}, {
       50.5, 49, 2}}, {{52, 50.5, 0}, {50.5, 52, 2}}, {{52, 50.5, 0}, {
       50.5, 51, 2}}, {{52, 50.5, 0}, {50.5, 50, 2}}, {{52, 50.5, 0}, {
       50.5, 49, 2}}, {{53, 50.5, 0}, {54.5, 52, 2}}, {{53, 50.5, 0}, {
       54.5, 51, 2}}, {{53, 50.5, 0}, {54.5, 50, 2}}, {{53, 50.5, 0}, {
       54.5, 49, 2}}, {{54, 50.5, 0}, {54.5, 52, 2}}, {{54, 50.5, 0}, {
       54.5, 51, 2}}, {{54, 50.5, 0}, {54.5, 50, 2}}, {{54, 50.5, 0}, {
       54.5, 49, 2}}, {{55, 50.5, 0}, {54.5, 52, 2}}, {{55, 50.5, 0}, {
       54.5, 51, 2}}, {{55, 50.5, 0}, {54.5, 50, 2}}, {{55, 50.5, 0}, {
       54.5, 49, 2}}, {{56, 50.5, 0}, {54.5, 52, 2}}, {{56, 50.5, 0}, {
       54.5, 51, 2}}, {{56, 50.5, 0}, {54.5, 50, 2}}, {{56, 50.5, 0}, {
       54.5, 49, 2}}, {{57, 50.5, 0}, {58.5, 52, 2}}, {{57, 50.5, 0}, {
       58.5, 51, 2}}, {{57, 50.5, 0}, {58.5, 50, 2}}, {{57, 50.5, 0}, {
       58.5, 49, 2}}, {{58, 50.5, 0}, {58.5, 52, 2}}, {{58, 50.5, 0}, {
       58.5, 51, 2}}, {{58, 50.5, 0}, {58.5, 50, 2}}, {{58, 50.5, 0}, {
       58.5, 49, 2}}, {{59, 50.5, 0}, {58.5, 52, 2}}, {{59, 50.5, 0}, {
       58.5, 51, 2}}, {{59, 50.5, 0}, {58.5, 50, 2}}, {{59, 50.5, 0}, {
       58.5, 49, 2}}, {{60, 50.5, 0}, {58.5, 52, 2}}, {{60, 50.5, 0}, {
       58.5, 51, 2}}, {{60, 50.5, 0}, {58.5, 50, 2}}, {{60, 50.5, 0}, {
       58.5, 49, 2}}, {{61, 50.5, 0}, {62.5, 52, 2}}, {{61, 50.5, 0}, {
       62.5, 51, 2}}, {{61, 50.5, 0}, {62.5, 50, 2}}, {{61, 50.5, 0}, {
       62.5, 49, 2}}, {{62, 50.5, 0}, {62.5, 52, 2}}, {{62, 50.5, 0}, {
       62.5, 51, 2}}, {{62, 50.5, 0}, {62.5, 50, 2}}, {{62, 50.5, 0}, {
       62.5, 49, 2}}, {{63, 50.5, 0}, {62.5, 52, 2}}, {{63, 50.5, 0}, {
       62.5, 51, 2}}, {{63, 50.5, 0}, {62.5, 50, 2}}, {{63, 50.5, 0}, {
       62.5, 49, 2}}, {{64, 50.5, 0}, {62.5, 52, 2}}, {{64, 50.5, 0}, {
       62.5, 51, 2}}, {{64, 50.5, 0}, {62.5, 50, 2}}, {{64, 50.5, 0}, {
       62.5, 49, 2}}, {{1, 46.5, 0}, {2.5, 48, 2}}, {{1, 46.5, 0}, {
       2.5, 47, 2}}, {{1, 46.5, 0}, {2.5, 46, 2}}, {{1, 46.5, 0}, {
       2.5, 45, 2}}, {{2, 46.5, 0}, {2.5, 48, 2}}, {{2, 46.5, 0}, {
       2.5, 47, 2}}, {{2, 46.5, 0}, {2.5, 46, 2}}, {{2, 46.5, 0}, {
       2.5, 45, 2}}, {{3, 46.5, 0}, {2.5, 48, 2}}, {{3, 46.5, 0}, {
       2.5, 47, 2}}, {{3, 46.5, 0}, {2.5, 46, 2}}, {{3, 46.5, 0}, {
       2.5, 45, 2}}, {{4, 46.5, 0}, {2.5, 48, 2}}, {{4, 46.5, 0}, {
       2.5, 47, 2}}, {{4, 46.5, 0}, {2.5, 46, 2}}, {{4, 46.5, 0}, {
       2.5, 45, 2}}, {{5, 46.5, 0}, {6.5, 48, 2}}, {{5, 46.5, 0}, {
       6.5, 47, 2}}, {{5, 46.5, 0}, {6.5, 46, 2}}, {{5, 46.5, 0}, {
       6.5, 45, 2}}, {{6, 46.5, 0}, {6.5, 48, 2}}, {{6, 46.5, 0}, {
       6.5, 47, 2}}, {{6, 46.5, 0}, {6.5, 46, 2}}, {{6, 46.5, 0}, {
       6.5, 45, 2}}, {{7, 46.5, 0}, {6.5, 48, 2}}, {{7, 46.5, 0}, {
       6.5, 47, 2}}, {{7, 46.5, 0}, {6.5, 46, 2}}, {{7, 46.5, 0}, {
       6.5, 45, 2}}, {{8, 46.5, 0}, {6.5, 48, 2}}, {{8, 46.5, 0}, {
       6.5, 47, 2}}, {{8, 46.5, 0}, {6.5, 46, 2}}, {{8, 46.5, 0}, {
       6.5, 45, 2}}, {{9, 46.5, 0}, {10.5, 48, 2}}, {{9, 46.5, 0}, {
       10.5, 47, 2}}, {{9, 46.5, 0}, {10.5, 46, 2}}, {{9, 46.5, 0}, {
       10.5, 45, 2}}, {{10, 46.5, 0}, {10.5, 48, 2}}, {{10, 46.5, 0}, {
       10.5, 47, 2}}, {{10, 46.5, 0}, {10.5, 46, 2}}, {{10, 46.5, 0}, {
       10.5, 45, 2}}, {{11, 46.5, 0}, {10.5, 48, 2}}, {{11, 46.5, 0}, {
       10.5, 47, 2}}, {{11, 46.5, 0}, {10.5, 46, 2}}, {{11, 46.5, 0}, {
       10.5, 45, 2}}, {{12, 46.5, 0}, {10.5, 48, 2}}, {{12, 46.5, 0}, {
       10.5, 47, 2}}, {{12, 46.5, 0}, {10.5, 46, 2}}, {{12, 46.5, 0}, {
       10.5, 45, 2}}, {{13, 46.5, 0}, {14.5, 48, 2}}, {{13, 46.5, 0}, {
       14.5, 47, 2}}, {{13, 46.5, 0}, {14.5, 46, 2}}, {{13, 46.5, 0}, {
       14.5, 45, 2}}, {{14, 46.5, 0}, {14.5, 48, 2}}, {{14, 46.5, 0}, {
       14.5, 47, 2}}, {{14, 46.5, 0}, {14.5, 46, 2}}, {{14, 46.5, 0}, {
       14.5, 45, 2}}, {{15, 46.5, 0}, {14.5, 48, 2}}, {{15, 46.5, 0}, {
       14.5, 47, 2}}, {{15, 46.5, 0}, {14.5, 46, 2}}, {{15, 46.5, 0}, {
       14.5, 45, 2}}, {{16, 46.5, 0}, {14.5, 48, 2}}, {{16, 46.5, 0}, {
       14.5, 47, 2}}, {{16, 46.5, 0}, {14.5, 46, 2}}, {{16, 46.5, 0}, {
       14.5, 45, 2}}, {{17, 46.5, 0}, {18.5, 48, 2}}, {{17, 46.5, 0}, {
       18.5, 47, 2}}, {{17, 46.5, 0}, {18.5, 46, 2}}, {{17, 46.5, 0}, {
       18.5, 45, 2}}, {{18, 46.5, 0}, {18.5, 48, 2}}, {{18, 46.5, 0}, {
       18.5, 47, 2}}, {{18, 46.5, 0}, {18.5, 46, 2}}, {{18, 46.5, 0}, {
       18.5, 45, 2}}, {{19, 46.5, 0}, {18.5, 48, 2}}, {{19, 46.5, 0}, {
       18.5, 47, 2}}, {{19, 46.5, 0}, {18.5, 46, 2}}, {{19, 46.5, 0}, {
       18.5, 45, 2}}, {{20, 46.5, 0}, {18.5, 48, 2}}, {{20, 46.5, 0}, {
       18.5, 47, 2}}, {{20, 46.5, 0}, {18.5, 46, 2}}, {{20, 46.5, 0}, {
       18.5, 45, 2}}, {{21, 46.5, 0}, {22.5, 48, 2}}, {{21, 46.5, 0}, {
       22.5, 47, 2}}, {{21, 46.5, 0}, {22.5, 46, 2}}, {{21, 46.5, 0}, {
       22.5, 45, 2}}, {{22, 46.5, 0}, {22.5, 48, 2}}, {{22, 46.5, 0}, {
       22.5, 47, 2}}, {{22, 46.5, 0}, {22.5, 46, 2}}, {{22, 46.5, 0}, {
       22.5, 45, 2}}, {{23, 46.5, 0}, {22.5, 48, 2}}, {{23, 46.5, 0}, {
       22.5, 47, 2}}, {{23, 46.5, 0}, {22.5, 46, 2}}, {{23, 46.5, 0}, {
       22.5, 45, 2}}, {{24, 46.5, 0}, {22.5, 48, 2}}, {{24, 46.5, 0}, {
       22.5, 47, 2}}, {{24, 46.5, 0}, {22.5, 46, 2}}, {{24, 46.5, 0}, {
       22.5, 45, 2}}, {{25, 46.5, 0}, {26.5, 48, 2}}, {{25, 46.5, 0}, {
       26.5, 47, 2}}, {{25, 46.5, 0}, {26.5, 46, 2}}, {{25, 46.5, 0}, {
       26.5, 45, 2}}, {{26, 46.5, 0}, {26.5, 48, 2}}, {{26, 46.5, 0}, {
       26.5, 47, 2}}, {{26, 46.5, 0}, {26.5, 46, 2}}, {{26, 46.5, 0}, {
       26.5, 45, 2}}, {{27, 46.5, 0}, {26.5, 48, 2}}, {{27, 46.5, 0}, {
       26.5, 47, 2}}, {{27, 46.5, 0}, {26.5, 46, 2}}, {{27, 46.5, 0}, {
       26.5, 45, 2}}, {{28, 46.5, 0}, {26.5, 48, 2}}, {{28, 46.5, 0}, {
       26.5, 47, 2}}, {{28, 46.5, 0}, {26.5, 46, 2}}, {{28, 46.5, 0}, {
       26.5, 45, 2}}, {{29, 46.5, 0}, {30.5, 48, 2}}, {{29, 46.5, 0}, {
       30.5, 47, 2}}, {{29, 46.5, 0}, {30.5, 46, 2}}, {{29, 46.5, 0}, {
       30.5, 45, 2}}, {{30, 46.5, 0}, {30.5, 48, 2}}, {{30, 46.5, 0}, {
       30.5, 47, 2}}, {{30, 46.5, 0}, {30.5, 46, 2}}, {{30, 46.5, 0}, {
       30.5, 45, 2}}, {{31, 46.5, 0}, {30.5, 48, 2}}, {{31, 46.5, 0}, {
       30.5, 47, 2}}, {{31, 46.5, 0}, {30.5, 46, 2}}, {{31, 46.5, 0}, {
       30.5, 45, 2}}, {{32, 46.5, 0}, {30.5, 48, 2}}, {{32, 46.5, 0}, {
       30.5, 47, 2}}, {{32, 46.5, 0}, {30.5, 46, 2}}, {{32, 46.5, 0}, {
       30.5, 45, 2}}, {{33, 46.5, 0}, {34.5, 48, 2}}, {{33, 46.5, 0}, {
       34.5, 47, 2}}, {{33, 46.5, 0}, {34.5, 46, 2}}, {{33, 46.5, 0}, {
       34.5, 45, 2}}, {{34, 46.5, 0}, {34.5, 48, 2}}, {{34, 46.5, 0}, {
       34.5, 47, 2}}, {{34, 46.5, 0}, {34.5, 46, 2}}, {{34, 46.5, 0}, {
       34.5, 45, 2}}, {{35, 46.5, 0}, {34.5, 48, 2}}, {{35, 46.5, 0}, {
       34.5, 47, 2}}, {{35, 46.5, 0}, {34.5, 46, 2}}, {{35, 46.5, 0}, {
       34.5, 45, 2}}, {{36, 46.5, 0}, {34.5, 48, 2}}, {{36, 46.5, 0}, {
       34.5, 47, 2}}, {{36, 46.5, 0}, {34.5, 46, 2}}, {{36, 46.5, 0}, {
       34.5, 45, 2}}, {{37, 46.5, 0}, {38.5, 48, 2}}, {{37, 46.5, 0}, {
       38.5, 47, 2}}, {{37, 46.5, 0}, {38.5, 46, 2}}, {{37, 46.5, 0}, {
       38.5, 45, 2}}, {{38, 46.5, 0}, {38.5, 48, 2}}, {{38, 46.5, 0}, {
       38.5, 47, 2}}, {{38, 46.5, 0}, {38.5, 46, 2}}, {{38, 46.5, 0}, {
       38.5, 45, 2}}, {{39, 46.5, 0}, {38.5, 48, 2}}, {{39, 46.5, 0}, {
       38.5, 47, 2}}, {{39, 46.5, 0}, {38.5, 46, 2}}, {{39, 46.5, 0}, {
       38.5, 45, 2}}, {{40, 46.5, 0}, {38.5, 48, 2}}, {{40, 46.5, 0}, {
       38.5, 47, 2}}, {{40, 46.5, 0}, {38.5, 46, 2}}, {{40, 46.5, 0}, {
       38.5, 45, 2}}, {{41, 46.5, 0}, {42.5, 48, 2}}, {{41, 46.5, 0}, {
       42.5, 47, 2}}, {{41, 46.5, 0}, {42.5, 46, 2}}, {{41, 46.5, 0}, {
       42.5, 45, 2}}, {{42, 46.5, 0}, {42.5, 48, 2}}, {{42, 46.5, 0}, {
       42.5, 47, 2}}, {{42, 46.5, 0}, {42.5, 46, 2}}, {{42, 46.5, 0}, {
       42.5, 45, 2}}, {{43, 46.5, 0}, {42.5, 48, 2}}, {{43, 46.5, 0}, {
       42.5, 47, 2}}, {{43, 46.5, 0}, {42.5, 46, 2}}, {{43, 46.5, 0}, {
       42.5, 45, 2}}, {{44, 46.5, 0}, {42.5, 48, 2}}, {{44, 46.5, 0}, {
       42.5, 47, 2}}, {{44, 46.5, 0}, {42.5, 46, 2}}, {{44, 46.5, 0}, {
       42.5, 45, 2}}, {{45, 46.5, 0}, {46.5, 48, 2}}, {{45, 46.5, 0}, {
       46.5, 47, 2}}, {{45, 46.5, 0}, {46.5, 46, 2}}, {{45, 46.5, 0}, {
       46.5, 45, 2}}, {{46, 46.5, 0}, {46.5, 48, 2}}, {{46, 46.5, 0}, {
       46.5, 47, 2}}, {{46, 46.5, 0}, {46.5, 46, 2}}, {{46, 46.5, 0}, {
       46.5, 45, 2}}, {{47, 46.5, 0}, {46.5, 48, 2}}, {{47, 46.5, 0}, {
       46.5, 47, 2}}, {{47, 46.5, 0}, {46.5, 46, 2}}, {{47, 46.5, 0}, {
       46.5, 45, 2}}, {{48, 46.5, 0}, {46.5, 48, 2}}, {{48, 46.5, 0}, {
       46.5, 47, 2}}, {{48, 46.5, 0}, {46.5, 46, 2}}, {{48, 46.5, 0}, {
       46.5, 45, 2}}, {{49, 46.5, 0}, {50.5, 48, 2}}, {{49, 46.5, 0}, {
       50.5, 47, 2}}, {{49, 46.5, 0}, {50.5, 46, 2}}, {{49, 46.5, 0}, {
       50.5, 45, 2}}, {{50, 46.5, 0}, {50.5, 48, 2}}, {{50, 46.5, 0}, {
       50.5, 47, 2}}, {{50, 46.5, 0}, {50.5, 46, 2}}, {{50, 46.5, 0}, {
       50.5, 45, 2}}, {{51, 46.5, 0}, {50.5, 48, 2}}, {{51, 46.5, 0}, {
       50.5, 47, 2}}, {{51, 46.5, 0}, {50.5, 46, 2}}, {{51, 46.5, 0}, {
       50.5, 45, 2}}, {{52, 46.5, 0}, {50.5, 48, 2}}, {{52, 46.5, 0}, {
       50.5, 47, 2}}, {{52, 46.5, 0}, {50.5, 46, 2}}, {{52, 46.5, 0}, {
       50.5, 45, 2}}, {{53, 46.5, 0}, {54.5, 48, 2}}, {{53, 46.5, 0}, {
       54.5, 47, 2}}, {{53, 46.5, 0}, {54.5, 46, 2}}, {{53, 46.5, 0}, {
       54.5, 45, 2}}, {{54, 46.5, 0}, {54.5, 48, 2}}, {{54, 46.5, 0}, {
       54.5, 47, 2}}, {{54, 46.5, 0}, {54.5, 46, 2}}, {{54, 46.5, 0}, {
       54.5, 45, 2}}, {{55, 46.5, 0}, {54.5, 48, 2}}, {{55, 46.5, 0}, {
       54.5, 47, 2}}, {{55, 46.5, 0}, {54.5, 46, 2}}, {{55, 46.5, 0}, {
       54.5, 45, 2}}, {{56, 46.5, 0}, {54.5, 48, 2}}, {{56, 46.5, 0}, {
       54.5, 47, 2}}, {{56, 46.5, 0}, {54.5, 46, 2}}, {{56, 46.5, 0}, {
       54.5, 45, 2}}, {{57, 46.5, 0}, {58.5, 48, 2}}, {{57, 46.5, 0}, {
       58.5, 47, 2}}, {{57, 46.5, 0}, {58.5, 46, 2}}, {{57, 46.5, 0}, {
       58.5, 45, 2}}, {{58, 46.5, 0}, {58.5, 48, 2}}, {{58, 46.5, 0}, {
       58.5, 47, 2}}, {{58, 46.5, 0}, {58.5, 46, 2}}, {{58, 46.5, 0}, {
       58.5, 45, 2}}, {{59, 46.5, 0}, {58.5, 48, 2}}, {{59, 46.5, 0}, {
       58.5, 47, 2}}, {{59, 46.5, 0}, {58.5, 46, 2}}, {{59, 46.5, 0}, {
       58.5, 45, 2}}, {{60, 46.5, 0}, {58.5, 48, 2}}, {{60, 46.5, 0}, {
       58.5, 47, 2}}, {{60, 46.5, 0}, {58.5, 46, 2}}, {{60, 46.5, 0}, {
       58.5, 45, 2}}, {{61, 46.5, 0}, {62.5, 48, 2}}, {{61, 46.5, 0}, {
       62.5, 47, 2}}, {{61, 46.5, 0}, {62.5, 46, 2}}, {{61, 46.5, 0}, {
       62.5, 45, 2}}, {{62, 46.5, 0}, {62.5, 48, 2}}, {{62, 46.5, 0}, {
       62.5, 47, 2}}, {{62, 46.5, 0}, {62.5, 46, 2}}, {{62, 46.5, 0}, {
       62.5, 45, 2}}, {{63, 46.5, 0}, {62.5, 48, 2}}, {{63, 46.5, 0}, {
       62.5, 47, 2}}, {{63, 46.5, 0}, {62.5, 46, 2}}, {{63, 46.5, 0}, {
       62.5, 45, 2}}, {{64, 46.5, 0}, {62.5, 48, 2}}, {{64, 46.5, 0}, {
       62.5, 47, 2}}, {{64, 46.5, 0}, {62.5, 46, 2}}, {{64, 46.5, 0}, {
       62.5, 45, 2}}, {{1, 42.5, 0}, {2.5, 44, 2}}, {{1, 42.5, 0}, {
       2.5, 43, 2}}, {{1, 42.5, 0}, {2.5, 42, 2}}, {{1, 42.5, 0}, {
       2.5, 41, 2}}, {{2, 42.5, 0}, {2.5, 44, 2}}, {{2, 42.5, 0}, {
       2.5, 43, 2}}, {{2, 42.5, 0}, {2.5, 42, 2}}, {{2, 42.5, 0}, {
       2.5, 41, 2}}, {{3, 42.5, 0}, {2.5, 44, 2}}, {{3, 42.5, 0}, {
       2.5, 43, 2}}, {{3, 42.5, 0}, {2.5, 42, 2}}, {{3, 42.5, 0}, {
       2.5, 41, 2}}, {{4, 42.5, 0}, {2.5, 44, 2}}, {{4, 42.5, 0}, {
       2.5, 43, 2}}, {{4, 42.5, 0}, {2.5, 42, 2}}, {{4, 42.5, 0}, {
       2.5, 41, 2}}, {{5, 42.5, 0}, {6.5, 44, 2}}, {{5, 42.5, 0}, {
       6.5, 43, 2}}, {{5, 42.5, 0}, {6.5, 42, 2}}, {{5, 42.5, 0}, {
       6.5, 41, 2}}, {{6, 42.5, 0}, {6.5, 44, 2}}, {{6, 42.5, 0}, {
       6.5, 43, 2}}, {{6, 42.5, 0}, {6.5, 42, 2}}, {{6, 42.5, 0}, {
       6.5, 41, 2}}, {{7, 42.5, 0}, {6.5, 44, 2}}, {{7, 42.5, 0}, {
       6.5, 43, 2}}, {{7, 42.5, 0}, {6.5, 42, 2}}, {{7, 42.5, 0}, {
       6.5, 41, 2}}, {{8, 42.5, 0}, {6.5, 44, 2}}, {{8, 42.5, 0}, {
       6.5, 43, 2}}, {{8, 42.5, 0}, {6.5, 42, 2}}, {{8, 42.5, 0}, {
       6.5, 41, 2}}, {{9, 42.5, 0}, {10.5, 44, 2}}, {{9, 42.5, 0}, {
       10.5, 43, 2}}, {{9, 42.5, 0}, {10.5, 42, 2}}, {{9, 42.5, 0}, {
       10.5, 41, 2}}, {{10, 42.5, 0}, {10.5, 44, 2}}, {{10, 42.5, 0}, {
       10.5, 43, 2}}, {{10, 42.5, 0}, {10.5, 42, 2}}, {{10, 42.5, 0}, {
       10.5, 41, 2}}, {{11, 42.5, 0}, {10.5, 44, 2}}, {{11, 42.5, 0}, {
       10.5, 43, 2}}, {{11, 42.5, 0}, {10.5, 42, 2}}, {{11, 42.5, 0}, {
       10.5, 41, 2}}, {{12, 42.5, 0}, {10.5, 44, 2}}, {{12, 42.5, 0}, {
       10.5, 43, 2}}, {{12, 42.5, 0}, {10.5, 42, 2}}, {{12, 42.5, 0}, {
       10.5, 41, 2}}, {{13, 42.5, 0}, {14.5, 44, 2}}, {{13, 42.5, 0}, {
       14.5, 43, 2}}, {{13, 42.5, 0}, {14.5, 42, 2}}, {{13, 42.5, 0}, {
       14.5, 41, 2}}, {{14, 42.5, 0}, {14.5, 44, 2}}, {{14, 42.5, 0}, {
       14.5, 43, 2}}, {{14, 42.5, 0}, {14.5, 42, 2}}, {{14, 42.5, 0}, {
       14.5, 41, 2}}, {{15, 42.5, 0}, {14.5, 44, 2}}, {{15, 42.5, 0}, {
       14.5, 43, 2}}, {{15, 42.5, 0}, {14.5, 42, 2}}, {{15, 42.5, 0}, {
       14.5, 41, 2}}, {{16, 42.5, 0}, {14.5, 44, 2}}, {{16, 42.5, 0}, {
       14.5, 43, 2}}, {{16, 42.5, 0}, {14.5, 42, 2}}, {{16, 42.5, 0}, {
       14.5, 41, 2}}, {{17, 42.5, 0}, {18.5, 44, 2}}, {{17, 42.5, 0}, {
       18.5, 43, 2}}, {{17, 42.5, 0}, {18.5, 42, 2}}, {{17, 42.5, 0}, {
       18.5, 41, 2}}, {{18, 42.5, 0}, {18.5, 44, 2}}, {{18, 42.5, 0}, {
       18.5, 43, 2}}, {{18, 42.5, 0}, {18.5, 42, 2}}, {{18, 42.5, 0}, {
       18.5, 41, 2}}, {{19, 42.5, 0}, {18.5, 44, 2}}, {{19, 42.5, 0}, {
       18.5, 43, 2}}, {{19, 42.5, 0}, {18.5, 42, 2}}, {{19, 42.5, 0}, {
       18.5, 41, 2}}, {{20, 42.5, 0}, {18.5, 44, 2}}, {{20, 42.5, 0}, {
       18.5, 43, 2}}, {{20, 42.5, 0}, {18.5, 42, 2}}, {{20, 42.5, 0}, {
       18.5, 41, 2}}, {{21, 42.5, 0}, {22.5, 44, 2}}, {{21, 42.5, 0}, {
       22.5, 43, 2}}, {{21, 42.5, 0}, {22.5, 42, 2}}, {{21, 42.5, 0}, {
       22.5, 41, 2}}, {{22, 42.5, 0}, {22.5, 44, 2}}, {{22, 42.5, 0}, {
       22.5, 43, 2}}, {{22, 42.5, 0}, {22.5, 42, 2}}, {{22, 42.5, 0}, {
       22.5, 41, 2}}, {{23, 42.5, 0}, {22.5, 44, 2}}, {{23, 42.5, 0}, {
       22.5, 43, 2}}, {{23, 42.5, 0}, {22.5, 42, 2}}, {{23, 42.5, 0}, {
       22.5, 41, 2}}, {{24, 42.5, 0}, {22.5, 44, 2}}, {{24, 42.5, 0}, {
       22.5, 43, 2}}, {{24, 42.5, 0}, {22.5, 42, 2}}, {{24, 42.5, 0}, {
       22.5, 41, 2}}, {{25, 42.5, 0}, {26.5, 44, 2}}, {{25, 42.5, 0}, {
       26.5, 43, 2}}, {{25, 42.5, 0}, {26.5, 42, 2}}, {{25, 42.5, 0}, {
       26.5, 41, 2}}, {{26, 42.5, 0}, {26.5, 44, 2}}, {{26, 42.5, 0}, {
       26.5, 43, 2}}, {{26, 42.5, 0}, {26.5, 42, 2}}, {{26, 42.5, 0}, {
       26.5, 41, 2}}, {{27, 42.5, 0}, {26.5, 44, 2}}, {{27, 42.5, 0}, {
       26.5, 43, 2}}, {{27, 42.5, 0}, {26.5, 42, 2}}, {{27, 42.5, 0}, {
       26.5, 41, 2}}, {{28, 42.5, 0}, {26.5, 44, 2}}, {{28, 42.5, 0}, {
       26.5, 43, 2}}, {{28, 42.5, 0}, {26.5, 42, 2}}, {{28, 42.5, 0}, {
       26.5, 41, 2}}, {{29, 42.5, 0}, {30.5, 44, 2}}, {{29, 42.5, 0}, {
       30.5, 43, 2}}, {{29, 42.5, 0}, {30.5, 42, 2}}, {{29, 42.5, 0}, {
       30.5, 41, 2}}, {{30, 42.5, 0}, {30.5, 44, 2}}, {{30, 42.5, 0}, {
       30.5, 43, 2}}, {{30, 42.5, 0}, {30.5, 42, 2}}, {{30, 42.5, 0}, {
       30.5, 41, 2}}, {{31, 42.5, 0}, {30.5, 44, 2}}, {{31, 42.5, 0}, {
       30.5, 43, 2}}, {{31, 42.5, 0}, {30.5, 42, 2}}, {{31, 42.5, 0}, {
       30.5, 41, 2}}, {{32, 42.5, 0}, {30.5, 44, 2}}, {{32, 42.5, 0}, {
       30.5, 43, 2}}, {{32, 42.5, 0}, {30.5, 42, 2}}, {{32, 42.5, 0}, {
       30.5, 41, 2}}, {{33, 42.5, 0}, {34.5, 44, 2}}, {{33, 42.5, 0}, {
       34.5, 43, 2}}, {{33, 42.5, 0}, {34.5, 42, 2}}, {{33, 42.5, 0}, {
       34.5, 41, 2}}, {{34, 42.5, 0}, {34.5, 44, 2}}, {{34, 42.5, 0}, {
       34.5, 43, 2}}, {{34, 42.5, 0}, {34.5, 42, 2}}, {{34, 42.5, 0}, {
       34.5, 41, 2}}, {{35, 42.5, 0}, {34.5, 44, 2}}, {{35, 42.5, 0}, {
       34.5, 43, 2}}, {{35, 42.5, 0}, {34.5, 42, 2}}, {{35, 42.5, 0}, {
       34.5, 41, 2}}, {{36, 42.5, 0}, {34.5, 44, 2}}, {{36, 42.5, 0}, {
       34.5, 43, 2}}, {{36, 42.5, 0}, {34.5, 42, 2}}, {{36, 42.5, 0}, {
       34.5, 41, 2}}, {{37, 42.5, 0}, {38.5, 44, 2}}, {{37, 42.5, 0}, {
       38.5, 43, 2}}, {{37, 42.5, 0}, {38.5, 42, 2}}, {{37, 42.5, 0}, {
       38.5, 41, 2}}, {{38, 42.5, 0}, {38.5, 44, 2}}, {{38, 42.5, 0}, {
       38.5, 43, 2}}, {{38, 42.5, 0}, {38.5, 42, 2}}, {{38, 42.5, 0}, {
       38.5, 41, 2}}, {{39, 42.5, 0}, {38.5, 44, 2}}, {{39, 42.5, 0}, {
       38.5, 43, 2}}, {{39, 42.5, 0}, {38.5, 42, 2}}, {{39, 42.5, 0}, {
       38.5, 41, 2}}, {{40, 42.5, 0}, {38.5, 44, 2}}, {{40, 42.5, 0}, {
       38.5, 43, 2}}, {{40, 42.5, 0}, {38.5, 42, 2}}, {{40, 42.5, 0}, {
       38.5, 41, 2}}, {{41, 42.5, 0}, {42.5, 44, 2}}, {{41, 42.5, 0}, {
       42.5, 43, 2}}, {{41, 42.5, 0}, {42.5, 42, 2}}, {{41, 42.5, 0}, {
       42.5, 41, 2}}, {{42, 42.5, 0}, {42.5, 44, 2}}, {{42, 42.5, 0}, {
       42.5, 43, 2}}, {{42, 42.5, 0}, {42.5, 42, 2}}, {{42, 42.5, 0}, {
       42.5, 41, 2}}, {{43, 42.5, 0}, {42.5, 44, 2}}, {{43, 42.5, 0}, {
       42.5, 43, 2}}, {{43, 42.5, 0}, {42.5, 42, 2}}, {{43, 42.5, 0}, {
       42.5, 41, 2}}, {{44, 42.5, 0}, {42.5, 44, 2}}, {{44, 42.5, 0}, {
       42.5, 43, 2}}, {{44, 42.5, 0}, {42.5, 42, 2}}, {{44, 42.5, 0}, {
       42.5, 41, 2}}, {{45, 42.5, 0}, {46.5, 44, 2}}, {{45, 42.5, 0}, {
       46.5, 43, 2}}, {{45, 42.5, 0}, {46.5, 42, 2}}, {{45, 42.5, 0}, {
       46.5, 41, 2}}, {{46, 42.5, 0}, {46.5, 44, 2}}, {{46, 42.5, 0}, {
       46.5, 43, 2}}, {{46, 42.5, 0}, {46.5, 42, 2}}, {{46, 42.5, 0}, {
       46.5, 41, 2}}, {{47, 42.5, 0}, {46.5, 44, 2}}, {{47, 42.5, 0}, {
       46.5, 43, 2}}, {{47, 42.5, 0}, {46.5, 42, 2}}, {{47, 42.5, 0}, {
       46.5, 41, 2}}, {{48, 42.5, 0}, {46.5, 44, 2}}, {{48, 42.5, 0}, {
       46.5, 43, 2}}, {{48, 42.5, 0}, {46.5, 42, 2}}, {{48, 42.5, 0}, {
       46.5, 41, 2}}, {{49, 42.5, 0}, {50.5, 44, 2}}, {{49, 42.5, 0}, {
       50.5, 43, 2}}, {{49, 42.5, 0}, {50.5, 42, 2}}, {{49, 42.5, 0}, {
       50.5, 41, 2}}, {{50, 42.5, 0}, {50.5, 44, 2}}, {{50, 42.5, 0}, {
       50.5, 43, 2}}, {{50, 42.5, 0}, {50.5, 42, 2}}, {{50, 42.5, 0}, {
       50.5, 41, 2}}, {{51, 42.5, 0}, {50.5, 44, 2}}, {{51, 42.5, 0}, {
       50.5, 43, 2}}, {{51, 42.5, 0}, {50.5, 42, 2}}, {{51, 42.5, 0}, {
       50.5, 41, 2}}, {{52, 42.5, 0}, {50.5, 44, 2}}, {{52, 42.5, 0}, {
       50.5, 43, 2}}, {{52, 42.5, 0}, {50.5, 42, 2}}, {{52, 42.5, 0}, {
       50.5, 41, 2}}, {{53, 42.5, 0}, {54.5, 44, 2}}, {{53, 42.5, 0}, {
       54.5, 43, 2}}, {{53, 42.5, 0}, {54.5, 42, 2}}, {{53, 42.5, 0}, {
       54.5, 41, 2}}, {{54, 42.5, 0}, {54.5, 44, 2}}, {{54, 42.5, 0}, {
       54.5, 43, 2}}, {{54, 42.5, 0}, {54.5, 42, 2}}, {{54, 42.5, 0}, {
       54.5, 41, 2}}, {{55, 42.5, 0}, {54.5, 44, 2}}, {{55, 42.5, 0}, {
       54.5, 43, 2}}, {{55, 42.5, 0}, {54.5, 42, 2}}, {{55, 42.5, 0}, {
       54.5, 41, 2}}, {{56, 42.5, 0}, {54.5, 44, 2}}, {{56, 42.5, 0}, {
       54.5, 43, 2}}, {{56, 42.5, 0}, {54.5, 42, 2}}, {{56, 42.5, 0}, {
       54.5, 41, 2}}, {{57, 42.5, 0}, {58.5, 44, 2}}, {{57, 42.5, 0}, {
       58.5, 43, 2}}, {{57, 42.5, 0}, {58.5, 42, 2}}, {{57, 42.5, 0}, {
       58.5, 41, 2}}, {{58, 42.5, 0}, {58.5, 44, 2}}, {{58, 42.5, 0}, {
       58.5, 43, 2}}, {{58, 42.5, 0}, {58.5, 42, 2}}, {{58, 42.5, 0}, {
       58.5, 41, 2}}, {{59, 42.5, 0}, {58.5, 44, 2}}, {{59, 42.5, 0}, {
       58.5, 43, 2}}, {{59, 42.5, 0}, {58.5, 42, 2}}, {{59, 42.5, 0}, {
       58.5, 41, 2}}, {{60, 42.5, 0}, {58.5, 44, 2}}, {{60, 42.5, 0}, {
       58.5, 43, 2}}, {{60, 42.5, 0}, {58.5, 42, 2}}, {{60, 42.5, 0}, {
       58.5, 41, 2}}, {{61, 42.5, 0}, {62.5, 44, 2}}, {{61, 42.5, 0}, {
       62.5, 43, 2}}, {{61, 42.5, 0}, {62.5, 42, 2}}, {{61, 42.5, 0}, {
       62.5, 41, 2}}, {{62, 42.5, 0}, {62.5, 44, 2}}, {{62, 42.5, 0}, {
       62.5, 43, 2}}, {{62, 42.5, 0}, {62.5, 42, 2}}, {{62, 42.5, 0}, {
       62.5, 41, 2}}, {{63, 42.5, 0}, {62.5, 44, 2}}, {{63, 42.5, 0}, {
       62.5, 43, 2}}, {{63, 42.5, 0}, {62.5, 42, 2}}, {{63, 42.5, 0}, {
       62.5, 41, 2}}, {{64, 42.5, 0}, {62.5, 44, 2}}, {{64, 42.5, 0}, {
       62.5, 43, 2}}, {{64, 42.5, 0}, {62.5, 42, 2}}, {{64, 42.5, 0}, {
       62.5, 41, 2}}, {{1, 38.5, 0}, {2.5, 40, 2}}, {{1, 38.5, 0}, {
       2.5, 39, 2}}, {{1, 38.5, 0}, {2.5, 38, 2}}, {{1, 38.5, 0}, {
       2.5, 37, 2}}, {{2, 38.5, 0}, {2.5, 40, 2}}, {{2, 38.5, 0}, {
       2.5, 39, 2}}, {{2, 38.5, 0}, {2.5, 38, 2}}, {{2, 38.5, 0}, {
       2.5, 37, 2}}, {{3, 38.5, 0}, {2.5, 40, 2}}, {{3, 38.5, 0}, {
       2.5, 39, 2}}, {{3, 38.5, 0}, {2.5, 38, 2}}, {{3, 38.5, 0}, {
       2.5, 37, 2}}, {{4, 38.5, 0}, {2.5, 40, 2}}, {{4, 38.5, 0}, {
       2.5, 39, 2}}, {{4, 38.5, 0}, {2.5, 38, 2}}, {{4, 38.5, 0}, {
       2.5, 37, 2}}, {{5, 38.5, 0}, {6.5, 40, 2}}, {{5, 38.5, 0}, {
       6.5, 39, 2}}, {{5, 38.5, 0}, {6.5, 38, 2}}, {{5, 38.5, 0}, {
       6.5, 37, 2}}, {{6, 38.5, 0}, {6.5, 40, 2}}, {{6, 38.5, 0}, {
       6.5, 39, 2}}, {{6, 38.5, 0}, {6.5, 38, 2}}, {{6, 38.5, 0}, {
       6.5, 37, 2}}, {{7, 38.5, 0}, {6.5, 40, 2}}, {{7, 38.5, 0}, {
       6.5, 39, 2}}, {{7, 38.5, 0}, {6.5, 38, 2}}, {{7, 38.5, 0}, {
       6.5, 37, 2}}, {{8, 38.5, 0}, {6.5, 40, 2}}, {{8, 38.5, 0}, {
       6.5, 39, 2}}, {{8, 38.5, 0}, {6.5, 38, 2}}, {{8, 38.5, 0}, {
       6.5, 37, 2}}, {{9, 38.5, 0}, {10.5, 40, 2}}, {{9, 38.5, 0}, {
       10.5, 39, 2}}, {{9, 38.5, 0}, {10.5, 38, 2}}, {{9, 38.5, 0}, {
       10.5, 37, 2}}, {{10, 38.5, 0}, {10.5, 40, 2}}, {{10, 38.5, 0}, {
       10.5, 39, 2}}, {{10, 38.5, 0}, {10.5, 38, 2}}, {{10, 38.5, 0}, {
       10.5, 37, 2}}, {{11, 38.5, 0}, {10.5, 40, 2}}, {{11, 38.5, 0}, {
       10.5, 39, 2}}, {{11, 38.5, 0}, {10.5, 38, 2}}, {{11, 38.5, 0}, {
       10.5, 37, 2}}, {{12, 38.5, 0}, {10.5, 40, 2}}, {{12, 38.5, 0}, {
       10.5, 39, 2}}, {{12, 38.5, 0}, {10.5, 38, 2}}, {{12, 38.5, 0}, {
       10.5, 37, 2}}, {{13, 38.5, 0}, {14.5, 40, 2}}, {{13, 38.5, 0}, {
       14.5, 39, 2}}, {{13, 38.5, 0}, {14.5, 38, 2}}, {{13, 38.5, 0}, {
       14.5, 37, 2}}, {{14, 38.5, 0}, {14.5, 40, 2}}, {{14, 38.5, 0}, {
       14.5, 39, 2}}, {{14, 38.5, 0}, {14.5, 38, 2}}, {{14, 38.5, 0}, {
       14.5, 37, 2}}, {{15, 38.5, 0}, {14.5, 40, 2}}, {{15, 38.5, 0}, {
       14.5, 39, 2}}, {{15, 38.5, 0}, {14.5, 38, 2}}, {{15, 38.5, 0}, {
       14.5, 37, 2}}, {{16, 38.5, 0}, {14.5, 40, 2}}, {{16, 38.5, 0}, {
       14.5, 39, 2}}, {{16, 38.5, 0}, {14.5, 38, 2}}, {{16, 38.5, 0}, {
       14.5, 37, 2}}, {{17, 38.5, 0}, {18.5, 40, 2}}, {{17, 38.5, 0}, {
       18.5, 39, 2}}, {{17, 38.5, 0}, {18.5, 38, 2}}, {{17, 38.5, 0}, {
       18.5, 37, 2}}, {{18, 38.5, 0}, {18.5, 40, 2}}, {{18, 38.5, 0}, {
       18.5, 39, 2}}, {{18, 38.5, 0}, {18.5, 38, 2}}, {{18, 38.5, 0}, {
       18.5, 37, 2}}, {{19, 38.5, 0}, {18.5, 40, 2}}, {{19, 38.5, 0}, {
       18.5, 39, 2}}, {{19, 38.5, 0}, {18.5, 38, 2}}, {{19, 38.5, 0}, {
       18.5, 37, 2}}, {{20, 38.5, 0}, {18.5, 40, 2}}, {{20, 38.5, 0}, {
       18.5, 39, 2}}, {{20, 38.5, 0}, {18.5, 38, 2}}, {{20, 38.5, 0}, {
       18.5, 37, 2}}, {{21, 38.5, 0}, {22.5, 40, 2}}, {{21, 38.5, 0}, {
       22.5, 39, 2}}, {{21, 38.5, 0}, {22.5, 38, 2}}, {{21, 38.5, 0}, {
       22.5, 37, 2}}, {{22, 38.5, 0}, {22.5, 40, 2}}, {{22, 38.5, 0}, {
       22.5, 39, 2}}, {{22, 38.5, 0}, {22.5, 38, 2}}, {{22, 38.5, 0}, {
       22.5, 37, 2}}, {{23, 38.5, 0}, {22.5, 40, 2}}, {{23, 38.5, 0}, {
       22.5, 39, 2}}, {{23, 38.5, 0}, {22.5, 38, 2}}, {{23, 38.5, 0}, {
       22.5, 37, 2}}, {{24, 38.5, 0}, {22.5, 40, 2}}, {{24, 38.5, 0}, {
       22.5, 39, 2}}, {{24, 38.5, 0}, {22.5, 38, 2}}, {{24, 38.5, 0}, {
       22.5, 37, 2}}, {{25, 38.5, 0}, {26.5, 40, 2}}, {{25, 38.5, 0}, {
       26.5, 39, 2}}, {{25, 38.5, 0}, {26.5, 38, 2}}, {{25, 38.5, 0}, {
       26.5, 37, 2}}, {{26, 38.5, 0}, {26.5, 40, 2}}, {{26, 38.5, 0}, {
       26.5, 39, 2}}, {{26, 38.5, 0}, {26.5, 38, 2}}, {{26, 38.5, 0}, {
       26.5, 37, 2}}, {{27, 38.5, 0}, {26.5, 40, 2}}, {{27, 38.5, 0}, {
       26.5, 39, 2}}, {{27, 38.5, 0}, {26.5, 38, 2}}, {{27, 38.5, 0}, {
       26.5, 37, 2}}, {{28, 38.5, 0}, {26.5, 40, 2}}, {{28, 38.5, 0}, {
       26.5, 39, 2}}, {{28, 38.5, 0}, {26.5, 38, 2}}, {{28, 38.5, 0}, {
       26.5, 37, 2}}, {{29, 38.5, 0}, {30.5, 40, 2}}, {{29, 38.5, 0}, {
       30.5, 39, 2}}, {{29, 38.5, 0}, {30.5, 38, 2}}, {{29, 38.5, 0}, {
       30.5, 37, 2}}, {{30, 38.5, 0}, {30.5, 40, 2}}, {{30, 38.5, 0}, {
       30.5, 39, 2}}, {{30, 38.5, 0}, {30.5, 38, 2}}, {{30, 38.5, 0}, {
       30.5, 37, 2}}, {{31, 38.5, 0}, {30.5, 40, 2}}, {{31, 38.5, 0}, {
       30.5, 39, 2}}, {{31, 38.5, 0}, {30.5, 38, 2}}, {{31, 38.5, 0}, {
       30.5, 37, 2}}, {{32, 38.5, 0}, {30.5, 40, 2}}, {{32, 38.5, 0}, {
       30.5, 39, 2}}, {{32, 38.5, 0}, {30.5, 38, 2}}, {{32, 38.5, 0}, {
       30.5, 37, 2}}, {{33, 38.5, 0}, {34.5, 40, 2}}, {{33, 38.5, 0}, {
       34.5, 39, 2}}, {{33, 38.5, 0}, {34.5, 38, 2}}, {{33, 38.5, 0}, {
       34.5, 37, 2}}, {{34, 38.5, 0}, {34.5, 40, 2}}, {{34, 38.5, 0}, {
       34.5, 39, 2}}, {{34, 38.5, 0}, {34.5, 38, 2}}, {{34, 38.5, 0}, {
       34.5, 37, 2}}, {{35, 38.5, 0}, {34.5, 40, 2}}, {{35, 38.5, 0}, {
       34.5, 39, 2}}, {{35, 38.5, 0}, {34.5, 38, 2}}, {{35, 38.5, 0}, {
       34.5, 37, 2}}, {{36, 38.5, 0}, {34.5, 40, 2}}, {{36, 38.5, 0}, {
       34.5, 39, 2}}, {{36, 38.5, 0}, {34.5, 38, 2}}, {{36, 38.5, 0}, {
       34.5, 37, 2}}, {{37, 38.5, 0}, {38.5, 40, 2}}, {{37, 38.5, 0}, {
       38.5, 39, 2}}, {{37, 38.5, 0}, {38.5, 38, 2}}, {{37, 38.5, 0}, {
       38.5, 37, 2}}, {{38, 38.5, 0}, {38.5, 40, 2}}, {{38, 38.5, 0}, {
       38.5, 39, 2}}, {{38, 38.5, 0}, {38.5, 38, 2}}, {{38, 38.5, 0}, {
       38.5, 37, 2}}, {{39, 38.5, 0}, {38.5, 40, 2}}, {{39, 38.5, 0}, {
       38.5, 39, 2}}, {{39, 38.5, 0}, {38.5, 38, 2}}, {{39, 38.5, 0}, {
       38.5, 37, 2}}, {{40, 38.5, 0}, {38.5, 40, 2}}, {{40, 38.5, 0}, {
       38.5, 39, 2}}, {{40, 38.5, 0}, {38.5, 38, 2}}, {{40, 38.5, 0}, {
       38.5, 37, 2}}, {{41, 38.5, 0}, {42.5, 40, 2}}, {{41, 38.5, 0}, {
       42.5, 39, 2}}, {{41, 38.5, 0}, {42.5, 38, 2}}, {{41, 38.5, 0}, {
       42.5, 37, 2}}, {{42, 38.5, 0}, {42.5, 40, 2}}, {{42, 38.5, 0}, {
       42.5, 39, 2}}, {{42, 38.5, 0}, {42.5, 38, 2}}, {{42, 38.5, 0}, {
       42.5, 37, 2}}, {{43, 38.5, 0}, {42.5, 40, 2}}, {{43, 38.5, 0}, {
       42.5, 39, 2}}, {{43, 38.5, 0}, {42.5, 38, 2}}, {{43, 38.5, 0}, {
       42.5, 37, 2}}, {{44, 38.5, 0}, {42.5, 40, 2}}, {{44, 38.5, 0}, {
       42.5, 39, 2}}, {{44, 38.5, 0}, {42.5, 38, 2}}, {{44, 38.5, 0}, {
       42.5, 37, 2}}, {{45, 38.5, 0}, {46.5, 40, 2}}, {{45, 38.5, 0}, {
       46.5, 39, 2}}, {{45, 38.5, 0}, {46.5, 38, 2}}, {{45, 38.5, 0}, {
       46.5, 37, 2}}, {{46, 38.5, 0}, {46.5, 40, 2}}, {{46, 38.5, 0}, {
       46.5, 39, 2}}, {{46, 38.5, 0}, {46.5, 38, 2}}, {{46, 38.5, 0}, {
       46.5, 37, 2}}, {{47, 38.5, 0}, {46.5, 40, 2}}, {{47, 38.5, 0}, {
       46.5, 39, 2}}, {{47, 38.5, 0}, {46.5, 38, 2}}, {{47, 38.5, 0}, {
       46.5, 37, 2}}, {{48, 38.5, 0}, {46.5, 40, 2}}, {{48, 38.5, 0}, {
       46.5, 39, 2}}, {{48, 38.5, 0}, {46.5, 38, 2}}, {{48, 38.5, 0}, {
       46.5, 37, 2}}, {{49, 38.5, 0}, {50.5, 40, 2}}, {{49, 38.5, 0}, {
       50.5, 39, 2}}, {{49, 38.5, 0}, {50.5, 38, 2}}, {{49, 38.5, 0}, {
       50.5, 37, 2}}, {{50, 38.5, 0}, {50.5, 40, 2}}, {{50, 38.5, 0}, {
       50.5, 39, 2}}, {{50, 38.5, 0}, {50.5, 38, 2}}, {{50, 38.5, 0}, {
       50.5, 37, 2}}, {{51, 38.5, 0}, {50.5, 40, 2}}, {{51, 38.5, 0}, {
       50.5, 39, 2}}, {{51, 38.5, 0}, {50.5, 38, 2}}, {{51, 38.5, 0}, {
       50.5, 37, 2}}, {{52, 38.5, 0}, {50.5, 40, 2}}, {{52, 38.5, 0}, {
       50.5, 39, 2}}, {{52, 38.5, 0}, {50.5, 38, 2}}, {{52, 38.5, 0}, {
       50.5, 37, 2}}, {{53, 38.5, 0}, {54.5, 40, 2}}, {{53, 38.5, 0}, {
       54.5, 39, 2}}, {{53, 38.5, 0}, {54.5, 38, 2}}, {{53, 38.5, 0}, {
       54.5, 37, 2}}, {{54, 38.5, 0}, {54.5, 40, 2}}, {{54, 38.5, 0}, {
       54.5, 39, 2}}, {{54, 38.5, 0}, {54.5, 38, 2}}, {{54, 38.5, 0}, {
       54.5, 37, 2}}, {{55, 38.5, 0}, {54.5, 40, 2}}, {{55, 38.5, 0}, {
       54.5, 39, 2}}, {{55, 38.5, 0}, {54.5, 38, 2}}, {{55, 38.5, 0}, {
       54.5, 37, 2}}, {{56, 38.5, 0}, {54.5, 40, 2}}, {{56, 38.5, 0}, {
       54.5, 39, 2}}, {{56, 38.5, 0}, {54.5, 38, 2}}, {{56, 38.5, 0}, {
       54.5, 37, 2}}, {{57, 38.5, 0}, {58.5, 40, 2}}, {{57, 38.5, 0}, {
       58.5, 39, 2}}, {{57, 38.5, 0}, {58.5, 38, 2}}, {{57, 38.5, 0}, {
       58.5, 37, 2}}, {{58, 38.5, 0}, {58.5, 40, 2}}, {{58, 38.5, 0}, {
       58.5, 39, 2}}, {{58, 38.5, 0}, {58.5, 38, 2}}, {{58, 38.5, 0}, {
       58.5, 37, 2}}, {{59, 38.5, 0}, {58.5, 40, 2}}, {{59, 38.5, 0}, {
       58.5, 39, 2}}, {{59, 38.5, 0}, {58.5, 38, 2}}, {{59, 38.5, 0}, {
       58.5, 37, 2}}, {{60, 38.5, 0}, {58.5, 40, 2}}, {{60, 38.5, 0}, {
       58.5, 39, 2}}, {{60, 38.5, 0}, {58.5, 38, 2}}, {{60, 38.5, 0}, {
       58.5, 37, 2}}, {{61, 38.5, 0}, {62.5, 40, 2}}, {{61, 38.5, 0}, {
       62.5, 39, 2}}, {{61, 38.5, 0}, {62.5, 38, 2}}, {{61, 38.5, 0}, {
       62.5, 37, 2}}, {{62, 38.5, 0}, {62.5, 40, 2}}, {{62, 38.5, 0}, {
       62.5, 39, 2}}, {{62, 38.5, 0}, {62.5, 38, 2}}, {{62, 38.5, 0}, {
       62.5, 37, 2}}, {{63, 38.5, 0}, {62.5, 40, 2}}, {{63, 38.5, 0}, {
       62.5, 39, 2}}, {{63, 38.5, 0}, {62.5, 38, 2}}, {{63, 38.5, 0}, {
       62.5, 37, 2}}, {{64, 38.5, 0}, {62.5, 40, 2}}, {{64, 38.5, 0}, {
       62.5, 39, 2}}, {{64, 38.5, 0}, {62.5, 38, 2}}, {{64, 38.5, 0}, {
       62.5, 37, 2}}, {{1, 34.5, 0}, {2.5, 36, 2}}, {{1, 34.5, 0}, {
       2.5, 35, 2}}, {{1, 34.5, 0}, {2.5, 34, 2}}, {{1, 34.5, 0}, {
       2.5, 33, 2}}, {{2, 34.5, 0}, {2.5, 36, 2}}, {{2, 34.5, 0}, {
       2.5, 35, 2}}, {{2, 34.5, 0}, {2.5, 34, 2}}, {{2, 34.5, 0}, {
       2.5, 33, 2}}, {{3, 34.5, 0}, {2.5, 36, 2}}, {{3, 34.5, 0}, {
       2.5, 35, 2}}, {{3, 34.5, 0}, {2.5, 34, 2}}, {{3, 34.5, 0}, {
       2.5, 33, 2}}, {{4, 34.5, 0}, {2.5, 36, 2}}, {{4, 34.5, 0}, {
       2.5, 35, 2}}, {{4, 34.5, 0}, {2.5, 34, 2}}, {{4, 34.5, 0}, {
       2.5, 33, 2}}, {{5, 34.5, 0}, {6.5, 36, 2}}, {{5, 34.5, 0}, {
       6.5, 35, 2}}, {{5, 34.5, 0}, {6.5, 34, 2}}, {{5, 34.5, 0}, {
       6.5, 33, 2}}, {{6, 34.5, 0}, {6.5, 36, 2}}, {{6, 34.5, 0}, {
       6.5, 35, 2}}, {{6, 34.5, 0}, {6.5, 34, 2}}, {{6, 34.5, 0}, {
       6.5, 33, 2}}, {{7, 34.5, 0}, {6.5, 36, 2}}, {{7, 34.5, 0}, {
       6.5, 35, 2}}, {{7, 34.5, 0}, {6.5, 34, 2}}, {{7, 34.5, 0}, {
       6.5, 33, 2}}, {{8, 34.5, 0}, {6.5, 36, 2}}, {{8, 34.5, 0}, {
       6.5, 35, 2}}, {{8, 34.5, 0}, {6.5, 34, 2}}, {{8, 34.5, 0}, {
       6.5, 33, 2}}, {{9, 34.5, 0}, {10.5, 36, 2}}, {{9, 34.5, 0}, {
       10.5, 35, 2}}, {{9, 34.5, 0}, {10.5, 34, 2}}, {{9, 34.5, 0}, {
       10.5, 33, 2}}, {{10, 34.5, 0}, {10.5, 36, 2}}, {{10, 34.5, 0}, {
       10.5, 35, 2}}, {{10, 34.5, 0}, {10.5, 34, 2}}, {{10, 34.5, 0}, {
       10.5, 33, 2}}, {{11, 34.5, 0}, {10.5, 36, 2}}, {{11, 34.5, 0}, {
       10.5, 35, 2}}, {{11, 34.5, 0}, {10.5, 34, 2}}, {{11, 34.5, 0}, {
       10.5, 33, 2}}, {{12, 34.5, 0}, {10.5, 36, 2}}, {{12, 34.5, 0}, {
       10.5, 35, 2}}, {{12, 34.5, 0}, {10.5, 34, 2}}, {{12, 34.5, 0}, {
       10.5, 33, 2}}, {{13, 34.5, 0}, {14.5, 36, 2}}, {{13, 34.5, 0}, {
       14.5, 35, 2}}, {{13, 34.5, 0}, {14.5, 34, 2}}, {{13, 34.5, 0}, {
       14.5, 33, 2}}, {{14, 34.5, 0}, {14.5, 36, 2}}, {{14, 34.5, 0}, {
       14.5, 35, 2}}, {{14, 34.5, 0}, {14.5, 34, 2}}, {{14, 34.5, 0}, {
       14.5, 33, 2}}, {{15, 34.5, 0}, {14.5, 36, 2}}, {{15, 34.5, 0}, {
       14.5, 35, 2}}, {{15, 34.5, 0}, {14.5, 34, 2}}, {{15, 34.5, 0}, {
       14.5, 33, 2}}, {{16, 34.5, 0}, {14.5, 36, 2}}, {{16, 34.5, 0}, {
       14.5, 35, 2}}, {{16, 34.5, 0}, {14.5, 34, 2}}, {{16, 34.5, 0}, {
       14.5, 33, 2}}, {{17, 34.5, 0}, {18.5, 36, 2}}, {{17, 34.5, 0}, {
       18.5, 35, 2}}, {{17, 34.5, 0}, {18.5, 34, 2}}, {{17, 34.5, 0}, {
       18.5, 33, 2}}, {{18, 34.5, 0}, {18.5, 36, 2}}, {{18, 34.5, 0}, {
       18.5, 35, 2}}, {{18, 34.5, 0}, {18.5, 34, 2}}, {{18, 34.5, 0}, {
       18.5, 33, 2}}, {{19, 34.5, 0}, {18.5, 36, 2}}, {{19, 34.5, 0}, {
       18.5, 35, 2}}, {{19, 34.5, 0}, {18.5, 34, 2}}, {{19, 34.5, 0}, {
       18.5, 33, 2}}, {{20, 34.5, 0}, {18.5, 36, 2}}, {{20, 34.5, 0}, {
       18.5, 35, 2}}, {{20, 34.5, 0}, {18.5, 34, 2}}, {{20, 34.5, 0}, {
       18.5, 33, 2}}, {{21, 34.5, 0}, {22.5, 36, 2}}, {{21, 34.5, 0}, {
       22.5, 35, 2}}, {{21, 34.5, 0}, {22.5, 34, 2}}, {{21, 34.5, 0}, {
       22.5, 33, 2}}, {{22, 34.5, 0}, {22.5, 36, 2}}, {{22, 34.5, 0}, {
       22.5, 35, 2}}, {{22, 34.5, 0}, {22.5, 34, 2}}, {{22, 34.5, 0}, {
       22.5, 33, 2}}, {{23, 34.5, 0}, {22.5, 36, 2}}, {{23, 34.5, 0}, {
       22.5, 35, 2}}, {{23, 34.5, 0}, {22.5, 34, 2}}, {{23, 34.5, 0}, {
       22.5, 33, 2}}, {{24, 34.5, 0}, {22.5, 36, 2}}, {{24, 34.5, 0}, {
       22.5, 35, 2}}, {{24, 34.5, 0}, {22.5, 34, 2}}, {{24, 34.5, 0}, {
       22.5, 33, 2}}, {{25, 34.5, 0}, {26.5, 36, 2}}, {{25, 34.5, 0}, {
       26.5, 35, 2}}, {{25, 34.5, 0}, {26.5, 34, 2}}, {{25, 34.5, 0}, {
       26.5, 33, 2}}, {{26, 34.5, 0}, {26.5, 36, 2}}, {{26, 34.5, 0}, {
       26.5, 35, 2}}, {{26, 34.5, 0}, {26.5, 34, 2}}, {{26, 34.5, 0}, {
       26.5, 33, 2}}, {{27, 34.5, 0}, {26.5, 36, 2}}, {{27, 34.5, 0}, {
       26.5, 35, 2}}, {{27, 34.5, 0}, {26.5, 34, 2}}, {{27, 34.5, 0}, {
       26.5, 33, 2}}, {{28, 34.5, 0}, {26.5, 36, 2}}, {{28, 34.5, 0}, {
       26.5, 35, 2}}, {{28, 34.5, 0}, {26.5, 34, 2}}, {{28, 34.5, 0}, {
       26.5, 33, 2}}, {{29, 34.5, 0}, {30.5, 36, 2}}, {{29, 34.5, 0}, {
       30.5, 35, 2}}, {{29, 34.5, 0}, {30.5, 34, 2}}, {{29, 34.5, 0}, {
       30.5, 33, 2}}, {{30, 34.5, 0}, {30.5, 36, 2}}, {{30, 34.5, 0}, {
       30.5, 35, 2}}, {{30, 34.5, 0}, {30.5, 34, 2}}, {{30, 34.5, 0}, {
       30.5, 33, 2}}, {{31, 34.5, 0}, {30.5, 36, 2}}, {{31, 34.5, 0}, {
       30.5, 35, 2}}, {{31, 34.5, 0}, {30.5, 34, 2}}, {{31, 34.5, 0}, {
       30.5, 33, 2}}, {{32, 34.5, 0}, {30.5, 36, 2}}, {{32, 34.5, 0}, {
       30.5, 35, 2}}, {{32, 34.5, 0}, {30.5, 34, 2}}, {{32, 34.5, 0}, {
       30.5, 33, 2}}, {{33, 34.5, 0}, {34.5, 36, 2}}, {{33, 34.5, 0}, {
       34.5, 35, 2}}, {{33, 34.5, 0}, {34.5, 34, 2}}, {{33, 34.5, 0}, {
       34.5, 33, 2}}, {{34, 34.5, 0}, {34.5, 36, 2}}, {{34, 34.5, 0}, {
       34.5, 35, 2}}, {{34, 34.5, 0}, {34.5, 34, 2}}, {{34, 34.5, 0}, {
       34.5, 33, 2}}, {{35, 34.5, 0}, {34.5, 36, 2}}, {{35, 34.5, 0}, {
       34.5, 35, 2}}, {{35, 34.5, 0}, {34.5, 34, 2}}, {{35, 34.5, 0}, {
       34.5, 33, 2}}, {{36, 34.5, 0}, {34.5, 36, 2}}, {{36, 34.5, 0}, {
       34.5, 35, 2}}, {{36, 34.5, 0}, {34.5, 34, 2}}, {{36, 34.5, 0}, {
       34.5, 33, 2}}, {{37, 34.5, 0}, {38.5, 36, 2}}, {{37, 34.5, 0}, {
       38.5, 35, 2}}, {{37, 34.5, 0}, {38.5, 34, 2}}, {{37, 34.5, 0}, {
       38.5, 33, 2}}, {{38, 34.5, 0}, {38.5, 36, 2}}, {{38, 34.5, 0}, {
       38.5, 35, 2}}, {{38, 34.5, 0}, {38.5, 34, 2}}, {{38, 34.5, 0}, {
       38.5, 33, 2}}, {{39, 34.5, 0}, {38.5, 36, 2}}, {{39, 34.5, 0}, {
       38.5, 35, 2}}, {{39, 34.5, 0}, {38.5, 34, 2}}, {{39, 34.5, 0}, {
       38.5, 33, 2}}, {{40, 34.5, 0}, {38.5, 36, 2}}, {{40, 34.5, 0}, {
       38.5, 35, 2}}, {{40, 34.5, 0}, {38.5, 34, 2}}, {{40, 34.5, 0}, {
       38.5, 33, 2}}, {{41, 34.5, 0}, {42.5, 36, 2}}, {{41, 34.5, 0}, {
       42.5, 35, 2}}, {{41, 34.5, 0}, {42.5, 34, 2}}, {{41, 34.5, 0}, {
       42.5, 33, 2}}, {{42, 34.5, 0}, {42.5, 36, 2}}, {{42, 34.5, 0}, {
       42.5, 35, 2}}, {{42, 34.5, 0}, {42.5, 34, 2}}, {{42, 34.5, 0}, {
       42.5, 33, 2}}, {{43, 34.5, 0}, {42.5, 36, 2}}, {{43, 34.5, 0}, {
       42.5, 35, 2}}, {{43, 34.5, 0}, {42.5, 34, 2}}, {{43, 34.5, 0}, {
       42.5, 33, 2}}, {{44, 34.5, 0}, {42.5, 36, 2}}, {{44, 34.5, 0}, {
       42.5, 35, 2}}, {{44, 34.5, 0}, {42.5, 34, 2}}, {{44, 34.5, 0}, {
       42.5, 33, 2}}, {{45, 34.5, 0}, {46.5, 36, 2}}, {{45, 34.5, 0}, {
       46.5, 35, 2}}, {{45, 34.5, 0}, {46.5, 34, 2}}, {{45, 34.5, 0}, {
       46.5, 33, 2}}, {{46, 34.5, 0}, {46.5, 36, 2}}, {{46, 34.5, 0}, {
       46.5, 35, 2}}, {{46, 34.5, 0}, {46.5, 34, 2}}, {{46, 34.5, 0}, {
       46.5, 33, 2}}, {{47, 34.5, 0}, {46.5, 36, 2}}, {{47, 34.5, 0}, {
       46.5, 35, 2}}, {{47, 34.5, 0}, {46.5, 34, 2}}, {{47, 34.5, 0}, {
       46.5, 33, 2}}, {{48, 34.5, 0}, {46.5, 36, 2}}, {{48, 34.5, 0}, {
       46.5, 35, 2}}, {{48, 34.5, 0}, {46.5, 34, 2}}, {{48, 34.5, 0}, {
       46.5, 33, 2}}, {{49, 34.5, 0}, {50.5, 36, 2}}, {{49, 34.5, 0}, {
       50.5, 35, 2}}, {{49, 34.5, 0}, {50.5, 34, 2}}, {{49, 34.5, 0}, {
       50.5, 33, 2}}, {{50, 34.5, 0}, {50.5, 36, 2}}, {{50, 34.5, 0}, {
       50.5, 35, 2}}, {{50, 34.5, 0}, {50.5, 34, 2}}, {{50, 34.5, 0}, {
       50.5, 33, 2}}, {{51, 34.5, 0}, {50.5, 36, 2}}, {{51, 34.5, 0}, {
       50.5, 35, 2}}, {{51, 34.5, 0}, {50.5, 34, 2}}, {{51, 34.5, 0}, {
       50.5, 33, 2}}, {{52, 34.5, 0}, {50.5, 36, 2}}, {{52, 34.5, 0}, {
       50.5, 35, 2}}, {{52, 34.5, 0}, {50.5, 34, 2}}, {{52, 34.5, 0}, {
       50.5, 33, 2}}, {{53, 34.5, 0}, {54.5, 36, 2}}, {{53, 34.5, 0}, {
       54.5, 35, 2}}, {{53, 34.5, 0}, {54.5, 34, 2}}, {{53, 34.5, 0}, {
       54.5, 33, 2}}, {{54, 34.5, 0}, {54.5, 36, 2}}, {{54, 34.5, 0}, {
       54.5, 35, 2}}, {{54, 34.5, 0}, {54.5, 34, 2}}, {{54, 34.5, 0}, {
       54.5, 33, 2}}, {{55, 34.5, 0}, {54.5, 36, 2}}, {{55, 34.5, 0}, {
       54.5, 35, 2}}, {{55, 34.5, 0}, {54.5, 34, 2}}, {{55, 34.5, 0}, {
       54.5, 33, 2}}, {{56, 34.5, 0}, {54.5, 36, 2}}, {{56, 34.5, 0}, {
       54.5, 35, 2}}, {{56, 34.5, 0}, {54.5, 34, 2}}, {{56, 34.5, 0}, {
       54.5, 33, 2}}, {{57, 34.5, 0}, {58.5, 36, 2}}, {{57, 34.5, 0}, {
       58.5, 35, 2}}, {{57, 34.5, 0}, {58.5, 34, 2}}, {{57, 34.5, 0}, {
       58.5, 33, 2}}, {{58, 34.5, 0}, {58.5, 36, 2}}, {{58, 34.5, 0}, {
       58.5, 35, 2}}, {{58, 34.5, 0}, {58.5, 34, 2}}, {{58, 34.5, 0}, {
       58.5, 33, 2}}, {{59, 34.5, 0}, {58.5, 36, 2}}, {{59, 34.5, 0}, {
       58.5, 35, 2}}, {{59, 34.5, 0}, {58.5, 34, 2}}, {{59, 34.5, 0}, {
       58.5, 33, 2}}, {{60, 34.5, 0}, {58.5, 36, 2}}, {{60, 34.5, 0}, {
       58.5, 35, 2}}, {{60, 34.5, 0}, {58.5, 34, 2}}, {{60, 34.5, 0}, {
       58.5, 33, 2}}, {{61, 34.5, 0}, {62.5, 36, 2}}, {{61, 34.5, 0}, {
       62.5, 35, 2}}, {{61, 34.5, 0}, {62.5, 34, 2}}, {{61, 34.5, 0}, {
       62.5, 33, 2}}, {{62, 34.5, 0}, {62.5, 36, 2}}, {{62, 34.5, 0}, {
       62.5, 35, 2}}, {{62, 34.5, 0}, {62.5, 34, 2}}, {{62, 34.5, 0}, {
       62.5, 33, 2}}, {{63, 34.5, 0}, {62.5, 36, 2}}, {{63, 34.5, 0}, {
       62.5, 35, 2}}, {{63, 34.5, 0}, {62.5, 34, 2}}, {{63, 34.5, 0}, {
       62.5, 33, 2}}, {{64, 34.5, 0}, {62.5, 36, 2}}, {{64, 34.5, 0}, {
       62.5, 35, 2}}, {{64, 34.5, 0}, {62.5, 34, 2}}, {{64, 34.5, 0}, {
       62.5, 33, 2}}, {{1, 30.5, 0}, {2.5, 32, 2}}, {{1, 30.5, 0}, {
       2.5, 31, 2}}, {{1, 30.5, 0}, {2.5, 30, 2}}, {{1, 30.5, 0}, {
       2.5, 29, 2}}, {{2, 30.5, 0}, {2.5, 32, 2}}, {{2, 30.5, 0}, {
       2.5, 31, 2}}, {{2, 30.5, 0}, {2.5, 30, 2}}, {{2, 30.5, 0}, {
       2.5, 29, 2}}, {{3, 30.5, 0}, {2.5, 32, 2}}, {{3, 30.5, 0}, {
       2.5, 31, 2}}, {{3, 30.5, 0}, {2.5, 30, 2}}, {{3, 30.5, 0}, {
       2.5, 29, 2}}, {{4, 30.5, 0}, {2.5, 32, 2}}, {{4, 30.5, 0}, {
       2.5, 31, 2}}, {{4, 30.5, 0}, {2.5, 30, 2}}, {{4, 30.5, 0}, {
       2.5, 29, 2}}, {{5, 30.5, 0}, {6.5, 32, 2}}, {{5, 30.5, 0}, {
       6.5, 31, 2}}, {{5, 30.5, 0}, {6.5, 30, 2}}, {{5, 30.5, 0}, {
       6.5, 29, 2}}, {{6, 30.5, 0}, {6.5, 32, 2}}, {{6, 30.5, 0}, {
       6.5, 31, 2}}, {{6, 30.5, 0}, {6.5, 30, 2}}, {{6, 30.5, 0}, {
       6.5, 29, 2}}, {{7, 30.5, 0}, {6.5, 32, 2}}, {{7, 30.5, 0}, {
       6.5, 31, 2}}, {{7, 30.5, 0}, {6.5, 30, 2}}, {{7, 30.5, 0}, {
       6.5, 29, 2}}, {{8, 30.5, 0}, {6.5, 32, 2}}, {{8, 30.5, 0}, {
       6.5, 31, 2}}, {{8, 30.5, 0}, {6.5, 30, 2}}, {{8, 30.5, 0}, {
       6.5, 29, 2}}, {{9, 30.5, 0}, {10.5, 32, 2}}, {{9, 30.5, 0}, {
       10.5, 31, 2}}, {{9, 30.5, 0}, {10.5, 30, 2}}, {{9, 30.5, 0}, {
       10.5, 29, 2}}, {{10, 30.5, 0}, {10.5, 32, 2}}, {{10, 30.5, 0}, {
       10.5, 31, 2}}, {{10, 30.5, 0}, {10.5, 30, 2}}, {{10, 30.5, 0}, {
       10.5, 29, 2}}, {{11, 30.5, 0}, {10.5, 32, 2}}, {{11, 30.5, 0}, {
       10.5, 31, 2}}, {{11, 30.5, 0}, {10.5, 30, 2}}, {{11, 30.5, 0}, {
       10.5, 29, 2}}, {{12, 30.5, 0}, {10.5, 32, 2}}, {{12, 30.5, 0}, {
       10.5, 31, 2}}, {{12, 30.5, 0}, {10.5, 30, 2}}, {{12, 30.5, 0}, {
       10.5, 29, 2}}, {{13, 30.5, 0}, {14.5, 32, 2}}, {{13, 30.5, 0}, {
       14.5, 31, 2}}, {{13, 30.5, 0}, {14.5, 30, 2}}, {{13, 30.5, 0}, {
       14.5, 29, 2}}, {{14, 30.5, 0}, {14.5, 32, 2}}, {{14, 30.5, 0}, {
       14.5, 31, 2}}, {{14, 30.5, 0}, {14.5, 30, 2}}, {{14, 30.5, 0}, {
       14.5, 29, 2}}, {{15, 30.5, 0}, {14.5, 32, 2}}, {{15, 30.5, 0}, {
       14.5, 31, 2}}, {{15, 30.5, 0}, {14.5, 30, 2}}, {{15, 30.5, 0}, {
       14.5, 29, 2}}, {{16, 30.5, 0}, {14.5, 32, 2}}, {{16, 30.5, 0}, {
       14.5, 31, 2}}, {{16, 30.5, 0}, {14.5, 30, 2}}, {{16, 30.5, 0}, {
       14.5, 29, 2}}, {{17, 30.5, 0}, {18.5, 32, 2}}, {{17, 30.5, 0}, {
       18.5, 31, 2}}, {{17, 30.5, 0}, {18.5, 30, 2}}, {{17, 30.5, 0}, {
       18.5, 29, 2}}, {{18, 30.5, 0}, {18.5, 32, 2}}, {{18, 30.5, 0}, {
       18.5, 31, 2}}, {{18, 30.5, 0}, {18.5, 30, 2}}, {{18, 30.5, 0}, {
       18.5, 29, 2}}, {{19, 30.5, 0}, {18.5, 32, 2}}, {{19, 30.5, 0}, {
       18.5, 31, 2}}, {{19, 30.5, 0}, {18.5, 30, 2}}, {{19, 30.5, 0}, {
       18.5, 29, 2}}, {{20, 30.5, 0}, {18.5, 32, 2}}, {{20, 30.5, 0}, {
       18.5, 31, 2}}, {{20, 30.5, 0}, {18.5, 30, 2}}, {{20, 30.5, 0}, {
       18.5, 29, 2}}, {{21, 30.5, 0}, {22.5, 32, 2}}, {{21, 30.5, 0}, {
       22.5, 31, 2}}, {{21, 30.5, 0}, {22.5, 30, 2}}, {{21, 30.5, 0}, {
       22.5, 29, 2}}, {{22, 30.5, 0}, {22.5, 32, 2}}, {{22, 30.5, 0}, {
       22.5, 31, 2}}, {{22, 30.5, 0}, {22.5, 30, 2}}, {{22, 30.5, 0}, {
       22.5, 29, 2}}, {{23, 30.5, 0}, {22.5, 32, 2}}, {{23, 30.5, 0}, {
       22.5, 31, 2}}, {{23, 30.5, 0}, {22.5, 30, 2}}, {{23, 30.5, 0}, {
       22.5, 29, 2}}, {{24, 30.5, 0}, {22.5, 32, 2}}, {{24, 30.5, 0}, {
       22.5, 31, 2}}, {{24, 30.5, 0}, {22.5, 30, 2}}, {{24, 30.5, 0}, {
       22.5, 29, 2}}, {{25, 30.5, 0}, {26.5, 32, 2}}, {{25, 30.5, 0}, {
       26.5, 31, 2}}, {{25, 30.5, 0}, {26.5, 30, 2}}, {{25, 30.5, 0}, {
       26.5, 29, 2}}, {{26, 30.5, 0}, {26.5, 32, 2}}, {{26, 30.5, 0}, {
       26.5, 31, 2}}, {{26, 30.5, 0}, {26.5, 30, 2}}, {{26, 30.5, 0}, {
       26.5, 29, 2}}, {{27, 30.5, 0}, {26.5, 32, 2}}, {{27, 30.5, 0}, {
       26.5, 31, 2}}, {{27, 30.5, 0}, {26.5, 30, 2}}, {{27, 30.5, 0}, {
       26.5, 29, 2}}, {{28, 30.5, 0}, {26.5, 32, 2}}, {{28, 30.5, 0}, {
       26.5, 31, 2}}, {{28, 30.5, 0}, {26.5, 30, 2}}, {{28, 30.5, 0}, {
       26.5, 29, 2}}, {{29, 30.5, 0}, {30.5, 32, 2}}, {{29, 30.5, 0}, {
       30.5, 31, 2}}, {{29, 30.5, 0}, {30.5, 30, 2}}, {{29, 30.5, 0}, {
       30.5, 29, 2}}, {{30, 30.5, 0}, {30.5, 32, 2}}, {{30, 30.5, 0}, {
       30.5, 31, 2}}, {{30, 30.5, 0}, {30.5, 30, 2}}, {{30, 30.5, 0}, {
       30.5, 29, 2}}, {{31, 30.5, 0}, {30.5, 32, 2}}, {{31, 30.5, 0}, {
       30.5, 31, 2}}, {{31, 30.5, 0}, {30.5, 30, 2}}, {{31, 30.5, 0}, {
       30.5, 29, 2}}, {{32, 30.5, 0}, {30.5, 32, 2}}, {{32, 30.5, 0}, {
       30.5, 31, 2}}, {{32, 30.5, 0}, {30.5, 30, 2}}, {{32, 30.5, 0}, {
       30.5, 29, 2}}, {{33, 30.5, 0}, {34.5, 32, 2}}, {{33, 30.5, 0}, {
       34.5, 31, 2}}, {{33, 30.5, 0}, {34.5, 30, 2}}, {{33, 30.5, 0}, {
       34.5, 29, 2}}, {{34, 30.5, 0}, {34.5, 32, 2}}, {{34, 30.5, 0}, {
       34.5, 31, 2}}, {{34, 30.5, 0}, {34.5, 30, 2}}, {{34, 30.5, 0}, {
       34.5, 29, 2}}, {{35, 30.5, 0}, {34.5, 32, 2}}, {{35, 30.5, 0}, {
       34.5, 31, 2}}, {{35, 30.5, 0}, {34.5, 30, 2}}, {{35, 30.5, 0}, {
       34.5, 29, 2}}, {{36, 30.5, 0}, {34.5, 32, 2}}, {{36, 30.5, 0}, {
       34.5, 31, 2}}, {{36, 30.5, 0}, {34.5, 30, 2}}, {{36, 30.5, 0}, {
       34.5, 29, 2}}, {{37, 30.5, 0}, {38.5, 32, 2}}, {{37, 30.5, 0}, {
       38.5, 31, 2}}, {{37, 30.5, 0}, {38.5, 30, 2}}, {{37, 30.5, 0}, {
       38.5, 29, 2}}, {{38, 30.5, 0}, {38.5, 32, 2}}, {{38, 30.5, 0}, {
       38.5, 31, 2}}, {{38, 30.5, 0}, {38.5, 30, 2}}, {{38, 30.5, 0}, {
       38.5, 29, 2}}, {{39, 30.5, 0}, {38.5, 32, 2}}, {{39, 30.5, 0}, {
       38.5, 31, 2}}, {{39, 30.5, 0}, {38.5, 30, 2}}, {{39, 30.5, 0}, {
       38.5, 29, 2}}, {{40, 30.5, 0}, {38.5, 32, 2}}, {{40, 30.5, 0}, {
       38.5, 31, 2}}, {{40, 30.5, 0}, {38.5, 30, 2}}, {{40, 30.5, 0}, {
       38.5, 29, 2}}, {{41, 30.5, 0}, {42.5, 32, 2}}, {{41, 30.5, 0}, {
       42.5, 31, 2}}, {{41, 30.5, 0}, {42.5, 30, 2}}, {{41, 30.5, 0}, {
       42.5, 29, 2}}, {{42, 30.5, 0}, {42.5, 32, 2}}, {{42, 30.5, 0}, {
       42.5, 31, 2}}, {{42, 30.5, 0}, {42.5, 30, 2}}, {{42, 30.5, 0}, {
       42.5, 29, 2}}, {{43, 30.5, 0}, {42.5, 32, 2}}, {{43, 30.5, 0}, {
       42.5, 31, 2}}, {{43, 30.5, 0}, {42.5, 30, 2}}, {{43, 30.5, 0}, {
       42.5, 29, 2}}, {{44, 30.5, 0}, {42.5, 32, 2}}, {{44, 30.5, 0}, {
       42.5, 31, 2}}, {{44, 30.5, 0}, {42.5, 30, 2}}, {{44, 30.5, 0}, {
       42.5, 29, 2}}, {{45, 30.5, 0}, {46.5, 32, 2}}, {{45, 30.5, 0}, {
       46.5, 31, 2}}, {{45, 30.5, 0}, {46.5, 30, 2}}, {{45, 30.5, 0}, {
       46.5, 29, 2}}, {{46, 30.5, 0}, {46.5, 32, 2}}, {{46, 30.5, 0}, {
       46.5, 31, 2}}, {{46, 30.5, 0}, {46.5, 30, 2}}, {{46, 30.5, 0}, {
       46.5, 29, 2}}, {{47, 30.5, 0}, {46.5, 32, 2}}, {{47, 30.5, 0}, {
       46.5, 31, 2}}, {{47, 30.5, 0}, {46.5, 30, 2}}, {{47, 30.5, 0}, {
       46.5, 29, 2}}, {{48, 30.5, 0}, {46.5, 32, 2}}, {{48, 30.5, 0}, {
       46.5, 31, 2}}, {{48, 30.5, 0}, {46.5, 30, 2}}, {{48, 30.5, 0}, {
       46.5, 29, 2}}, {{49, 30.5, 0}, {50.5, 32, 2}}, {{49, 30.5, 0}, {
       50.5, 31, 2}}, {{49, 30.5, 0}, {50.5, 30, 2}}, {{49, 30.5, 0}, {
       50.5, 29, 2}}, {{50, 30.5, 0}, {50.5, 32, 2}}, {{50, 30.5, 0}, {
       50.5, 31, 2}}, {{50, 30.5, 0}, {50.5, 30, 2}}, {{50, 30.5, 0}, {
       50.5, 29, 2}}, {{51, 30.5, 0}, {50.5, 32, 2}}, {{51, 30.5, 0}, {
       50.5, 31, 2}}, {{51, 30.5, 0}, {50.5, 30, 2}}, {{51, 30.5, 0}, {
       50.5, 29, 2}}, {{52, 30.5, 0}, {50.5, 32, 2}}, {{52, 30.5, 0}, {
       50.5, 31, 2}}, {{52, 30.5, 0}, {50.5, 30, 2}}, {{52, 30.5, 0}, {
       50.5, 29, 2}}, {{53, 30.5, 0}, {54.5, 32, 2}}, {{53, 30.5, 0}, {
       54.5, 31, 2}}, {{53, 30.5, 0}, {54.5, 30, 2}}, {{53, 30.5, 0}, {
       54.5, 29, 2}}, {{54, 30.5, 0}, {54.5, 32, 2}}, {{54, 30.5, 0}, {
       54.5, 31, 2}}, {{54, 30.5, 0}, {54.5, 30, 2}}, {{54, 30.5, 0}, {
       54.5, 29, 2}}, {{55, 30.5, 0}, {54.5, 32, 2}}, {{55, 30.5, 0}, {
       54.5, 31, 2}}, {{55, 30.5, 0}, {54.5, 30, 2}}, {{55, 30.5, 0}, {
       54.5, 29, 2}}, {{56, 30.5, 0}, {54.5, 32, 2}}, {{56, 30.5, 0}, {
       54.5, 31, 2}}, {{56, 30.5, 0}, {54.5, 30, 2}}, {{56, 30.5, 0}, {
       54.5, 29, 2}}, {{57, 30.5, 0}, {58.5, 32, 2}}, {{57, 30.5, 0}, {
       58.5, 31, 2}}, {{57, 30.5, 0}, {58.5, 30, 2}}, {{57, 30.5, 0}, {
       58.5, 29, 2}}, {{58, 30.5, 0}, {58.5, 32, 2}}, {{58, 30.5, 0}, {
       58.5, 31, 2}}, {{58, 30.5, 0}, {58.5, 30, 2}}, {{58, 30.5, 0}, {
       58.5, 29, 2}}, {{59, 30.5, 0}, {58.5, 32, 2}}, {{59, 30.5, 0}, {
       58.5, 31, 2}}, {{59, 30.5, 0}, {58.5, 30, 2}}, {{59, 30.5, 0}, {
       58.5, 29, 2}}, {{60, 30.5, 0}, {58.5, 32, 2}}, {{60, 30.5, 0}, {
       58.5, 31, 2}}, {{60, 30.5, 0}, {58.5, 30, 2}}, {{60, 30.5, 0}, {
       58.5, 29, 2}}, {{61, 30.5, 0}, {62.5, 32, 2}}, {{61, 30.5, 0}, {
       62.5, 31, 2}}, {{61, 30.5, 0}, {62.5, 30, 2}}, {{61, 30.5, 0}, {
       62.5, 29, 2}}, {{62, 30.5, 0}, {62.5, 32, 2}}, {{62, 30.5, 0}, {
       62.5, 31, 2}}, {{62, 30.5, 0}, {62.5, 30, 2}}, {{62, 30.5, 0}, {
       62.5, 29, 2}}, {{63, 30.5, 0}, {62.5, 32, 2}}, {{63, 30.5, 0}, {
       62.5, 31, 2}}, {{63, 30.5, 0}, {62.5, 30, 2}}, {{63, 30.5, 0}, {
       62.5, 29, 2}}, {{64, 30.5, 0}, {62.5, 32, 2}}, {{64, 30.5, 0}, {
       62.5, 31, 2}}, {{64, 30.5, 0}, {62.5, 30, 2}}, {{64, 30.5, 0}, {
       62.5, 29, 2}}, {{1, 26.5, 0}, {2.5, 28, 2}}, {{1, 26.5, 0}, {
       2.5, 27, 2}}, {{1, 26.5, 0}, {2.5, 26, 2}}, {{1, 26.5, 0}, {
       2.5, 25, 2}}, {{2, 26.5, 0}, {2.5, 28, 2}}, {{2, 26.5, 0}, {
       2.5, 27, 2}}, {{2, 26.5, 0}, {2.5, 26, 2}}, {{2, 26.5, 0}, {
       2.5, 25, 2}}, {{3, 26.5, 0}, {2.5, 28, 2}}, {{3, 26.5, 0}, {
       2.5, 27, 2}}, {{3, 26.5, 0}, {2.5, 26, 2}}, {{3, 26.5, 0}, {
       2.5, 25, 2}}, {{4, 26.5, 0}, {2.5, 28, 2}}, {{4, 26.5, 0}, {
       2.5, 27, 2}}, {{4, 26.5, 0}, {2.5, 26, 2}}, {{4, 26.5, 0}, {
       2.5, 25, 2}}, {{5, 26.5, 0}, {6.5, 28, 2}}, {{5, 26.5, 0}, {
       6.5, 27, 2}}, {{5, 26.5, 0}, {6.5, 26, 2}}, {{5, 26.5, 0}, {
       6.5, 25, 2}}, {{6, 26.5, 0}, {6.5, 28, 2}}, {{6, 26.5, 0}, {
       6.5, 27, 2}}, {{6, 26.5, 0}, {6.5, 26, 2}}, {{6, 26.5, 0}, {
       6.5, 25, 2}}, {{7, 26.5, 0}, {6.5, 28, 2}}, {{7, 26.5, 0}, {
       6.5, 27, 2}}, {{7, 26.5, 0}, {6.5, 26, 2}}, {{7, 26.5, 0}, {
       6.5, 25, 2}}, {{8, 26.5, 0}, {6.5, 28, 2}}, {{8, 26.5, 0}, {
       6.5, 27, 2}}, {{8, 26.5, 0}, {6.5, 26, 2}}, {{8, 26.5, 0}, {
       6.5, 25, 2}}, {{9, 26.5, 0}, {10.5, 28, 2}}, {{9, 26.5, 0}, {
       10.5, 27, 2}}, {{9, 26.5, 0}, {10.5, 26, 2}}, {{9, 26.5, 0}, {
       10.5, 25, 2}}, {{10, 26.5, 0}, {10.5, 28, 2}}, {{10, 26.5, 0}, {
       10.5, 27, 2}}, {{10, 26.5, 0}, {10.5, 26, 2}}, {{10, 26.5, 0}, {
       10.5, 25, 2}}, {{11, 26.5, 0}, {10.5, 28, 2}}, {{11, 26.5, 0}, {
       10.5, 27, 2}}, {{11, 26.5, 0}, {10.5, 26, 2}}, {{11, 26.5, 0}, {
       10.5, 25, 2}}, {{12, 26.5, 0}, {10.5, 28, 2}}, {{12, 26.5, 0}, {
       10.5, 27, 2}}, {{12, 26.5, 0}, {10.5, 26, 2}}, {{12, 26.5, 0}, {
       10.5, 25, 2}}, {{13, 26.5, 0}, {14.5, 28, 2}}, {{13, 26.5, 0}, {
       14.5, 27, 2}}, {{13, 26.5, 0}, {14.5, 26, 2}}, {{13, 26.5, 0}, {
       14.5, 25, 2}}, {{14, 26.5, 0}, {14.5, 28, 2}}, {{14, 26.5, 0}, {
       14.5, 27, 2}}, {{14, 26.5, 0}, {14.5, 26, 2}}, {{14, 26.5, 0}, {
       14.5, 25, 2}}, {{15, 26.5, 0}, {14.5, 28, 2}}, {{15, 26.5, 0}, {
       14.5, 27, 2}}, {{15, 26.5, 0}, {14.5, 26, 2}}, {{15, 26.5, 0}, {
       14.5, 25, 2}}, {{16, 26.5, 0}, {14.5, 28, 2}}, {{16, 26.5, 0}, {
       14.5, 27, 2}}, {{16, 26.5, 0}, {14.5, 26, 2}}, {{16, 26.5, 0}, {
       14.5, 25, 2}}, {{17, 26.5, 0}, {18.5, 28, 2}}, {{17, 26.5, 0}, {
       18.5, 27, 2}}, {{17, 26.5, 0}, {18.5, 26, 2}}, {{17, 26.5, 0}, {
       18.5, 25, 2}}, {{18, 26.5, 0}, {18.5, 28, 2}}, {{18, 26.5, 0}, {
       18.5, 27, 2}}, {{18, 26.5, 0}, {18.5, 26, 2}}, {{18, 26.5, 0}, {
       18.5, 25, 2}}, {{19, 26.5, 0}, {18.5, 28, 2}}, {{19, 26.5, 0}, {
       18.5, 27, 2}}, {{19, 26.5, 0}, {18.5, 26, 2}}, {{19, 26.5, 0}, {
       18.5, 25, 2}}, {{20, 26.5, 0}, {18.5, 28, 2}}, {{20, 26.5, 0}, {
       18.5, 27, 2}}, {{20, 26.5, 0}, {18.5, 26, 2}}, {{20, 26.5, 0}, {
       18.5, 25, 2}}, {{21, 26.5, 0}, {22.5, 28, 2}}, {{21, 26.5, 0}, {
       22.5, 27, 2}}, {{21, 26.5, 0}, {22.5, 26, 2}}, {{21, 26.5, 0}, {
       22.5, 25, 2}}, {{22, 26.5, 0}, {22.5, 28, 2}}, {{22, 26.5, 0}, {
       22.5, 27, 2}}, {{22, 26.5, 0}, {22.5, 26, 2}}, {{22, 26.5, 0}, {
       22.5, 25, 2}}, {{23, 26.5, 0}, {22.5, 28, 2}}, {{23, 26.5, 0}, {
       22.5, 27, 2}}, {{23, 26.5, 0}, {22.5, 26, 2}}, {{23, 26.5, 0}, {
       22.5, 25, 2}}, {{24, 26.5, 0}, {22.5, 28, 2}}, {{24, 26.5, 0}, {
       22.5, 27, 2}}, {{24, 26.5, 0}, {22.5, 26, 2}}, {{24, 26.5, 0}, {
       22.5, 25, 2}}, {{25, 26.5, 0}, {26.5, 28, 2}}, {{25, 26.5, 0}, {
       26.5, 27, 2}}, {{25, 26.5, 0}, {26.5, 26, 2}}, {{25, 26.5, 0}, {
       26.5, 25, 2}}, {{26, 26.5, 0}, {26.5, 28, 2}}, {{26, 26.5, 0}, {
       26.5, 27, 2}}, {{26, 26.5, 0}, {26.5, 26, 2}}, {{26, 26.5, 0}, {
       26.5, 25, 2}}, {{27, 26.5, 0}, {26.5, 28, 2}}, {{27, 26.5, 0}, {
       26.5, 27, 2}}, {{27, 26.5, 0}, {26.5, 26, 2}}, {{27, 26.5, 0}, {
       26.5, 25, 2}}, {{28, 26.5, 0}, {26.5, 28, 2}}, {{28, 26.5, 0}, {
       26.5, 27, 2}}, {{28, 26.5, 0}, {26.5, 26, 2}}, {{28, 26.5, 0}, {
       26.5, 25, 2}}, {{29, 26.5, 0}, {30.5, 28, 2}}, {{29, 26.5, 0}, {
       30.5, 27, 2}}, {{29, 26.5, 0}, {30.5, 26, 2}}, {{29, 26.5, 0}, {
       30.5, 25, 2}}, {{30, 26.5, 0}, {30.5, 28, 2}}, {{30, 26.5, 0}, {
       30.5, 27, 2}}, {{30, 26.5, 0}, {30.5, 26, 2}}, {{30, 26.5, 0}, {
       30.5, 25, 2}}, {{31, 26.5, 0}, {30.5, 28, 2}}, {{31, 26.5, 0}, {
       30.5, 27, 2}}, {{31, 26.5, 0}, {30.5, 26, 2}}, {{31, 26.5, 0}, {
       30.5, 25, 2}}, {{32, 26.5, 0}, {30.5, 28, 2}}, {{32, 26.5, 0}, {
       30.5, 27, 2}}, {{32, 26.5, 0}, {30.5, 26, 2}}, {{32, 26.5, 0}, {
       30.5, 25, 2}}, {{33, 26.5, 0}, {34.5, 28, 2}}, {{33, 26.5, 0}, {
       34.5, 27, 2}}, {{33, 26.5, 0}, {34.5, 26, 2}}, {{33, 26.5, 0}, {
       34.5, 25, 2}}, {{34, 26.5, 0}, {34.5, 28, 2}}, {{34, 26.5, 0}, {
       34.5, 27, 2}}, {{34, 26.5, 0}, {34.5, 26, 2}}, {{34, 26.5, 0}, {
       34.5, 25, 2}}, {{35, 26.5, 0}, {34.5, 28, 2}}, {{35, 26.5, 0}, {
       34.5, 27, 2}}, {{35, 26.5, 0}, {34.5, 26, 2}}, {{35, 26.5, 0}, {
       34.5, 25, 2}}, {{36, 26.5, 0}, {34.5, 28, 2}}, {{36, 26.5, 0}, {
       34.5, 27, 2}}, {{36, 26.5, 0}, {34.5, 26, 2}}, {{36, 26.5, 0}, {
       34.5, 25, 2}}, {{37, 26.5, 0}, {38.5, 28, 2}}, {{37, 26.5, 0}, {
       38.5, 27, 2}}, {{37, 26.5, 0}, {38.5, 26, 2}}, {{37, 26.5, 0}, {
       38.5, 25, 2}}, {{38, 26.5, 0}, {38.5, 28, 2}}, {{38, 26.5, 0}, {
       38.5, 27, 2}}, {{38, 26.5, 0}, {38.5, 26, 2}}, {{38, 26.5, 0}, {
       38.5, 25, 2}}, {{39, 26.5, 0}, {38.5, 28, 2}}, {{39, 26.5, 0}, {
       38.5, 27, 2}}, {{39, 26.5, 0}, {38.5, 26, 2}}, {{39, 26.5, 0}, {
       38.5, 25, 2}}, {{40, 26.5, 0}, {38.5, 28, 2}}, {{40, 26.5, 0}, {
       38.5, 27, 2}}, {{40, 26.5, 0}, {38.5, 26, 2}}, {{40, 26.5, 0}, {
       38.5, 25, 2}}, {{41, 26.5, 0}, {42.5, 28, 2}}, {{41, 26.5, 0}, {
       42.5, 27, 2}}, {{41, 26.5, 0}, {42.5, 26, 2}}, {{41, 26.5, 0}, {
       42.5, 25, 2}}, {{42, 26.5, 0}, {42.5, 28, 2}}, {{42, 26.5, 0}, {
       42.5, 27, 2}}, {{42, 26.5, 0}, {42.5, 26, 2}}, {{42, 26.5, 0}, {
       42.5, 25, 2}}, {{43, 26.5, 0}, {42.5, 28, 2}}, {{43, 26.5, 0}, {
       42.5, 27, 2}}, {{43, 26.5, 0}, {42.5, 26, 2}}, {{43, 26.5, 0}, {
       42.5, 25, 2}}, {{44, 26.5, 0}, {42.5, 28, 2}}, {{44, 26.5, 0}, {
       42.5, 27, 2}}, {{44, 26.5, 0}, {42.5, 26, 2}}, {{44, 26.5, 0}, {
       42.5, 25, 2}}, {{45, 26.5, 0}, {46.5, 28, 2}}, {{45, 26.5, 0}, {
       46.5, 27, 2}}, {{45, 26.5, 0}, {46.5, 26, 2}}, {{45, 26.5, 0}, {
       46.5, 25, 2}}, {{46, 26.5, 0}, {46.5, 28, 2}}, {{46, 26.5, 0}, {
       46.5, 27, 2}}, {{46, 26.5, 0}, {46.5, 26, 2}}, {{46, 26.5, 0}, {
       46.5, 25, 2}}, {{47, 26.5, 0}, {46.5, 28, 2}}, {{47, 26.5, 0}, {
       46.5, 27, 2}}, {{47, 26.5, 0}, {46.5, 26, 2}}, {{47, 26.5, 0}, {
       46.5, 25, 2}}, {{48, 26.5, 0}, {46.5, 28, 2}}, {{48, 26.5, 0}, {
       46.5, 27, 2}}, {{48, 26.5, 0}, {46.5, 26, 2}}, {{48, 26.5, 0}, {
       46.5, 25, 2}}, {{49, 26.5, 0}, {50.5, 28, 2}}, {{49, 26.5, 0}, {
       50.5, 27, 2}}, {{49, 26.5, 0}, {50.5, 26, 2}}, {{49, 26.5, 0}, {
       50.5, 25, 2}}, {{50, 26.5, 0}, {50.5, 28, 2}}, {{50, 26.5, 0}, {
       50.5, 27, 2}}, {{50, 26.5, 0}, {50.5, 26, 2}}, {{50, 26.5, 0}, {
       50.5, 25, 2}}, {{51, 26.5, 0}, {50.5, 28, 2}}, {{51, 26.5, 0}, {
       50.5, 27, 2}}, {{51, 26.5, 0}, {50.5, 26, 2}}, {{51, 26.5, 0}, {
       50.5, 25, 2}}, {{52, 26.5, 0}, {50.5, 28, 2}}, {{52, 26.5, 0}, {
       50.5, 27, 2}}, {{52, 26.5, 0}, {50.5, 26, 2}}, {{52, 26.5, 0}, {
       50.5, 25, 2}}, {{53, 26.5, 0}, {54.5, 28, 2}}, {{53, 26.5, 0}, {
       54.5, 27, 2}}, {{53, 26.5, 0}, {54.5, 26, 2}}, {{53, 26.5, 0}, {
       54.5, 25, 2}}, {{54, 26.5, 0}, {54.5, 28, 2}}, {{54, 26.5, 0}, {
       54.5, 27, 2}}, {{54, 26.5, 0}, {54.5, 26, 2}}, {{54, 26.5, 0}, {
       54.5, 25, 2}}, {{55, 26.5, 0}, {54.5, 28, 2}}, {{55, 26.5, 0}, {
       54.5, 27, 2}}, {{55, 26.5, 0}, {54.5, 26, 2}}, {{55, 26.5, 0}, {
       54.5, 25, 2}}, {{56, 26.5, 0}, {54.5, 28, 2}}, {{56, 26.5, 0}, {
       54.5, 27, 2}}, {{56, 26.5, 0}, {54.5, 26, 2}}, {{56, 26.5, 0}, {
       54.5, 25, 2}}, {{57, 26.5, 0}, {58.5, 28, 2}}, {{57, 26.5, 0}, {
       58.5, 27, 2}}, {{57, 26.5, 0}, {58.5, 26, 2}}, {{57, 26.5, 0}, {
       58.5, 25, 2}}, {{58, 26.5, 0}, {58.5, 28, 2}}, {{58, 26.5, 0}, {
       58.5, 27, 2}}, {{58, 26.5, 0}, {58.5, 26, 2}}, {{58, 26.5, 0}, {
       58.5, 25, 2}}, {{59, 26.5, 0}, {58.5, 28, 2}}, {{59, 26.5, 0}, {
       58.5, 27, 2}}, {{59, 26.5, 0}, {58.5, 26, 2}}, {{59, 26.5, 0}, {
       58.5, 25, 2}}, {{60, 26.5, 0}, {58.5, 28, 2}}, {{60, 26.5, 0}, {
       58.5, 27, 2}}, {{60, 26.5, 0}, {58.5, 26, 2}}, {{60, 26.5, 0}, {
       58.5, 25, 2}}, {{61, 26.5, 0}, {62.5, 28, 2}}, {{61, 26.5, 0}, {
       62.5, 27, 2}}, {{61, 26.5, 0}, {62.5, 26, 2}}, {{61, 26.5, 0}, {
       62.5, 25, 2}}, {{62, 26.5, 0}, {62.5, 28, 2}}, {{62, 26.5, 0}, {
       62.5, 27, 2}}, {{62, 26.5, 0}, {62.5, 26, 2}}, {{62, 26.5, 0}, {
       62.5, 25, 2}}, {{63, 26.5, 0}, {62.5, 28, 2}}, {{63, 26.5, 0}, {
       62.5, 27, 2}}, {{63, 26.5, 0}, {62.5, 26, 2}}, {{63, 26.5, 0}, {
       62.5, 25, 2}}, {{64, 26.5, 0}, {62.5, 28, 2}}, {{64, 26.5, 0}, {
       62.5, 27, 2}}, {{64, 26.5, 0}, {62.5, 26, 2}}, {{64, 26.5, 0}, {
       62.5, 25, 2}}, {{1, 22.5, 0}, {2.5, 24, 2}}, {{1, 22.5, 0}, {
       2.5, 23, 2}}, {{1, 22.5, 0}, {2.5, 22, 2}}, {{1, 22.5, 0}, {
       2.5, 21, 2}}, {{2, 22.5, 0}, {2.5, 24, 2}}, {{2, 22.5, 0}, {
       2.5, 23, 2}}, {{2, 22.5, 0}, {2.5, 22, 2}}, {{2, 22.5, 0}, {
       2.5, 21, 2}}, {{3, 22.5, 0}, {2.5, 24, 2}}, {{3, 22.5, 0}, {
       2.5, 23, 2}}, {{3, 22.5, 0}, {2.5, 22, 2}}, {{3, 22.5, 0}, {
       2.5, 21, 2}}, {{4, 22.5, 0}, {2.5, 24, 2}}, {{4, 22.5, 0}, {
       2.5, 23, 2}}, {{4, 22.5, 0}, {2.5, 22, 2}}, {{4, 22.5, 0}, {
       2.5, 21, 2}}, {{5, 22.5, 0}, {6.5, 24, 2}}, {{5, 22.5, 0}, {
       6.5, 23, 2}}, {{5, 22.5, 0}, {6.5, 22, 2}}, {{5, 22.5, 0}, {
       6.5, 21, 2}}, {{6, 22.5, 0}, {6.5, 24, 2}}, {{6, 22.5, 0}, {
       6.5, 23, 2}}, {{6, 22.5, 0}, {6.5, 22, 2}}, {{6, 22.5, 0}, {
       6.5, 21, 2}}, {{7, 22.5, 0}, {6.5, 24, 2}}, {{7, 22.5, 0}, {
       6.5, 23, 2}}, {{7, 22.5, 0}, {6.5, 22, 2}}, {{7, 22.5, 0}, {
       6.5, 21, 2}}, {{8, 22.5, 0}, {6.5, 24, 2}}, {{8, 22.5, 0}, {
       6.5, 23, 2}}, {{8, 22.5, 0}, {6.5, 22, 2}}, {{8, 22.5, 0}, {
       6.5, 21, 2}}, {{9, 22.5, 0}, {10.5, 24, 2}}, {{9, 22.5, 0}, {
       10.5, 23, 2}}, {{9, 22.5, 0}, {10.5, 22, 2}}, {{9, 22.5, 0}, {
       10.5, 21, 2}}, {{10, 22.5, 0}, {10.5, 24, 2}}, {{10, 22.5, 0}, {
       10.5, 23, 2}}, {{10, 22.5, 0}, {10.5, 22, 2}}, {{10, 22.5, 0}, {
       10.5, 21, 2}}, {{11, 22.5, 0}, {10.5, 24, 2}}, {{11, 22.5, 0}, {
       10.5, 23, 2}}, {{11, 22.5, 0}, {10.5, 22, 2}}, {{11, 22.5, 0}, {
       10.5, 21, 2}}, {{12, 22.5, 0}, {10.5, 24, 2}}, {{12, 22.5, 0}, {
       10.5, 23, 2}}, {{12, 22.5, 0}, {10.5, 22, 2}}, {{12, 22.5, 0}, {
       10.5, 21, 2}}, {{13, 22.5, 0}, {14.5, 24, 2}}, {{13, 22.5, 0}, {
       14.5, 23, 2}}, {{13, 22.5, 0}, {14.5, 22, 2}}, {{13, 22.5, 0}, {
       14.5, 21, 2}}, {{14, 22.5, 0}, {14.5, 24, 2}}, {{14, 22.5, 0}, {
       14.5, 23, 2}}, {{14, 22.5, 0}, {14.5, 22, 2}}, {{14, 22.5, 0}, {
       14.5, 21, 2}}, {{15, 22.5, 0}, {14.5, 24, 2}}, {{15, 22.5, 0}, {
       14.5, 23, 2}}, {{15, 22.5, 0}, {14.5, 22, 2}}, {{15, 22.5, 0}, {
       14.5, 21, 2}}, {{16, 22.5, 0}, {14.5, 24, 2}}, {{16, 22.5, 0}, {
       14.5, 23, 2}}, {{16, 22.5, 0}, {14.5, 22, 2}}, {{16, 22.5, 0}, {
       14.5, 21, 2}}, {{17, 22.5, 0}, {18.5, 24, 2}}, {{17, 22.5, 0}, {
       18.5, 23, 2}}, {{17, 22.5, 0}, {18.5, 22, 2}}, {{17, 22.5, 0}, {
       18.5, 21, 2}}, {{18, 22.5, 0}, {18.5, 24, 2}}, {{18, 22.5, 0}, {
       18.5, 23, 2}}, {{18, 22.5, 0}, {18.5, 22, 2}}, {{18, 22.5, 0}, {
       18.5, 21, 2}}, {{19, 22.5, 0}, {18.5, 24, 2}}, {{19, 22.5, 0}, {
       18.5, 23, 2}}, {{19, 22.5, 0}, {18.5, 22, 2}}, {{19, 22.5, 0}, {
       18.5, 21, 2}}, {{20, 22.5, 0}, {18.5, 24, 2}}, {{20, 22.5, 0}, {
       18.5, 23, 2}}, {{20, 22.5, 0}, {18.5, 22, 2}}, {{20, 22.5, 0}, {
       18.5, 21, 2}}, {{21, 22.5, 0}, {22.5, 24, 2}}, {{21, 22.5, 0}, {
       22.5, 23, 2}}, {{21, 22.5, 0}, {22.5, 22, 2}}, {{21, 22.5, 0}, {
       22.5, 21, 2}}, {{22, 22.5, 0}, {22.5, 24, 2}}, {{22, 22.5, 0}, {
       22.5, 23, 2}}, {{22, 22.5, 0}, {22.5, 22, 2}}, {{22, 22.5, 0}, {
       22.5, 21, 2}}, {{23, 22.5, 0}, {22.5, 24, 2}}, {{23, 22.5, 0}, {
       22.5, 23, 2}}, {{23, 22.5, 0}, {22.5, 22, 2}}, {{23, 22.5, 0}, {
       22.5, 21, 2}}, {{24, 22.5, 0}, {22.5, 24, 2}}, {{24, 22.5, 0}, {
       22.5, 23, 2}}, {{24, 22.5, 0}, {22.5, 22, 2}}, {{24, 22.5, 0}, {
       22.5, 21, 2}}, {{25, 22.5, 0}, {26.5, 24, 2}}, {{25, 22.5, 0}, {
       26.5, 23, 2}}, {{25, 22.5, 0}, {26.5, 22, 2}}, {{25, 22.5, 0}, {
       26.5, 21, 2}}, {{26, 22.5, 0}, {26.5, 24, 2}}, {{26, 22.5, 0}, {
       26.5, 23, 2}}, {{26, 22.5, 0}, {26.5, 22, 2}}, {{26, 22.5, 0}, {
       26.5, 21, 2}}, {{27, 22.5, 0}, {26.5, 24, 2}}, {{27, 22.5, 0}, {
       26.5, 23, 2}}, {{27, 22.5, 0}, {26.5, 22, 2}}, {{27, 22.5, 0}, {
       26.5, 21, 2}}, {{28, 22.5, 0}, {26.5, 24, 2}}, {{28, 22.5, 0}, {
       26.5, 23, 2}}, {{28, 22.5, 0}, {26.5, 22, 2}}, {{28, 22.5, 0}, {
       26.5, 21, 2}}, {{29, 22.5, 0}, {30.5, 24, 2}}, {{29, 22.5, 0}, {
       30.5, 23, 2}}, {{29, 22.5, 0}, {30.5, 22, 2}}, {{29, 22.5, 0}, {
       30.5, 21, 2}}, {{30, 22.5, 0}, {30.5, 24, 2}}, {{30, 22.5, 0}, {
       30.5, 23, 2}}, {{30, 22.5, 0}, {30.5, 22, 2}}, {{30, 22.5, 0}, {
       30.5, 21, 2}}, {{31, 22.5, 0}, {30.5, 24, 2}}, {{31, 22.5, 0}, {
       30.5, 23, 2}}, {{31, 22.5, 0}, {30.5, 22, 2}}, {{31, 22.5, 0}, {
       30.5, 21, 2}}, {{32, 22.5, 0}, {30.5, 24, 2}}, {{32, 22.5, 0}, {
       30.5, 23, 2}}, {{32, 22.5, 0}, {30.5, 22, 2}}, {{32, 22.5, 0}, {
       30.5, 21, 2}}, {{33, 22.5, 0}, {34.5, 24, 2}}, {{33, 22.5, 0}, {
       34.5, 23, 2}}, {{33, 22.5, 0}, {34.5, 22, 2}}, {{33, 22.5, 0}, {
       34.5, 21, 2}}, {{34, 22.5, 0}, {34.5, 24, 2}}, {{34, 22.5, 0}, {
       34.5, 23, 2}}, {{34, 22.5, 0}, {34.5, 22, 2}}, {{34, 22.5, 0}, {
       34.5, 21, 2}}, {{35, 22.5, 0}, {34.5, 24, 2}}, {{35, 22.5, 0}, {
       34.5, 23, 2}}, {{35, 22.5, 0}, {34.5, 22, 2}}, {{35, 22.5, 0}, {
       34.5, 21, 2}}, {{36, 22.5, 0}, {34.5, 24, 2}}, {{36, 22.5, 0}, {
       34.5, 23, 2}}, {{36, 22.5, 0}, {34.5, 22, 2}}, {{36, 22.5, 0}, {
       34.5, 21, 2}}, {{37, 22.5, 0}, {38.5, 24, 2}}, {{37, 22.5, 0}, {
       38.5, 23, 2}}, {{37, 22.5, 0}, {38.5, 22, 2}}, {{37, 22.5, 0}, {
       38.5, 21, 2}}, {{38, 22.5, 0}, {38.5, 24, 2}}, {{38, 22.5, 0}, {
       38.5, 23, 2}}, {{38, 22.5, 0}, {38.5, 22, 2}}, {{38, 22.5, 0}, {
       38.5, 21, 2}}, {{39, 22.5, 0}, {38.5, 24, 2}}, {{39, 22.5, 0}, {
       38.5, 23, 2}}, {{39, 22.5, 0}, {38.5, 22, 2}}, {{39, 22.5, 0}, {
       38.5, 21, 2}}, {{40, 22.5, 0}, {38.5, 24, 2}}, {{40, 22.5, 0}, {
       38.5, 23, 2}}, {{40, 22.5, 0}, {38.5, 22, 2}}, {{40, 22.5, 0}, {
       38.5, 21, 2}}, {{41, 22.5, 0}, {42.5, 24, 2}}, {{41, 22.5, 0}, {
       42.5, 23, 2}}, {{41, 22.5, 0}, {42.5, 22, 2}}, {{41, 22.5, 0}, {
       42.5, 21, 2}}, {{42, 22.5, 0}, {42.5, 24, 2}}, {{42, 22.5, 0}, {
       42.5, 23, 2}}, {{42, 22.5, 0}, {42.5, 22, 2}}, {{42, 22.5, 0}, {
       42.5, 21, 2}}, {{43, 22.5, 0}, {42.5, 24, 2}}, {{43, 22.5, 0}, {
       42.5, 23, 2}}, {{43, 22.5, 0}, {42.5, 22, 2}}, {{43, 22.5, 0}, {
       42.5, 21, 2}}, {{44, 22.5, 0}, {42.5, 24, 2}}, {{44, 22.5, 0}, {
       42.5, 23, 2}}, {{44, 22.5, 0}, {42.5, 22, 2}}, {{44, 22.5, 0}, {
       42.5, 21, 2}}, {{45, 22.5, 0}, {46.5, 24, 2}}, {{45, 22.5, 0}, {
       46.5, 23, 2}}, {{45, 22.5, 0}, {46.5, 22, 2}}, {{45, 22.5, 0}, {
       46.5, 21, 2}}, {{46, 22.5, 0}, {46.5, 24, 2}}, {{46, 22.5, 0}, {
       46.5, 23, 2}}, {{46, 22.5, 0}, {46.5, 22, 2}}, {{46, 22.5, 0}, {
       46.5, 21, 2}}, {{47, 22.5, 0}, {46.5, 24, 2}}, {{47, 22.5, 0}, {
       46.5, 23, 2}}, {{47, 22.5, 0}, {46.5, 22, 2}}, {{47, 22.5, 0}, {
       46.5, 21, 2}}, {{48, 22.5, 0}, {46.5, 24, 2}}, {{48, 22.5, 0}, {
       46.5, 23, 2}}, {{48, 22.5, 0}, {46.5, 22, 2}}, {{48, 22.5, 0}, {
       46.5, 21, 2}}, {{49, 22.5, 0}, {50.5, 24, 2}}, {{49, 22.5, 0}, {
       50.5, 23, 2}}, {{49, 22.5, 0}, {50.5, 22, 2}}, {{49, 22.5, 0}, {
       50.5, 21, 2}}, {{50, 22.5, 0}, {50.5, 24, 2}}, {{50, 22.5, 0}, {
       50.5, 23, 2}}, {{50, 22.5, 0}, {50.5, 22, 2}}, {{50, 22.5, 0}, {
       50.5, 21, 2}}, {{51, 22.5, 0}, {50.5, 24, 2}}, {{51, 22.5, 0}, {
       50.5, 23, 2}}, {{51, 22.5, 0}, {50.5, 22, 2}}, {{51, 22.5, 0}, {
       50.5, 21, 2}}, {{52, 22.5, 0}, {50.5, 24, 2}}, {{52, 22.5, 0}, {
       50.5, 23, 2}}, {{52, 22.5, 0}, {50.5, 22, 2}}, {{52, 22.5, 0}, {
       50.5, 21, 2}}, {{53, 22.5, 0}, {54.5, 24, 2}}, {{53, 22.5, 0}, {
       54.5, 23, 2}}, {{53, 22.5, 0}, {54.5, 22, 2}}, {{53, 22.5, 0}, {
       54.5, 21, 2}}, {{54, 22.5, 0}, {54.5, 24, 2}}, {{54, 22.5, 0}, {
       54.5, 23, 2}}, {{54, 22.5, 0}, {54.5, 22, 2}}, {{54, 22.5, 0}, {
       54.5, 21, 2}}, {{55, 22.5, 0}, {54.5, 24, 2}}, {{55, 22.5, 0}, {
       54.5, 23, 2}}, {{55, 22.5, 0}, {54.5, 22, 2}}, {{55, 22.5, 0}, {
       54.5, 21, 2}}, {{56, 22.5, 0}, {54.5, 24, 2}}, {{56, 22.5, 0}, {
       54.5, 23, 2}}, {{56, 22.5, 0}, {54.5, 22, 2}}, {{56, 22.5, 0}, {
       54.5, 21, 2}}, {{57, 22.5, 0}, {58.5, 24, 2}}, {{57, 22.5, 0}, {
       58.5, 23, 2}}, {{57, 22.5, 0}, {58.5, 22, 2}}, {{57, 22.5, 0}, {
       58.5, 21, 2}}, {{58, 22.5, 0}, {58.5, 24, 2}}, {{58, 22.5, 0}, {
       58.5, 23, 2}}, {{58, 22.5, 0}, {58.5, 22, 2}}, {{58, 22.5, 0}, {
       58.5, 21, 2}}, {{59, 22.5, 0}, {58.5, 24, 2}}, {{59, 22.5, 0}, {
       58.5, 23, 2}}, {{59, 22.5, 0}, {58.5, 22, 2}}, {{59, 22.5, 0}, {
       58.5, 21, 2}}, {{60, 22.5, 0}, {58.5, 24, 2}}, {{60, 22.5, 0}, {
       58.5, 23, 2}}, {{60, 22.5, 0}, {58.5, 22, 2}}, {{60, 22.5, 0}, {
       58.5, 21, 2}}, {{61, 22.5, 0}, {62.5, 24, 2}}, {{61, 22.5, 0}, {
       62.5, 23, 2}}, {{61, 22.5, 0}, {62.5, 22, 2}}, {{61, 22.5, 0}, {
       62.5, 21, 2}}, {{62, 22.5, 0}, {62.5, 24, 2}}, {{62, 22.5, 0}, {
       62.5, 23, 2}}, {{62, 22.5, 0}, {62.5, 22, 2}}, {{62, 22.5, 0}, {
       62.5, 21, 2}}, {{63, 22.5, 0}, {62.5, 24, 2}}, {{63, 22.5, 0}, {
       62.5, 23, 2}}, {{63, 22.5, 0}, {62.5, 22, 2}}, {{63, 22.5, 0}, {
       62.5, 21, 2}}, {{64, 22.5, 0}, {62.5, 24, 2}}, {{64, 22.5, 0}, {
       62.5, 23, 2}}, {{64, 22.5, 0}, {62.5, 22, 2}}, {{64, 22.5, 0}, {
       62.5, 21, 2}}, {{1, 18.5, 0}, {2.5, 20, 2}}, {{1, 18.5, 0}, {
       2.5, 19, 2}}, {{1, 18.5, 0}, {2.5, 18, 2}}, {{1, 18.5, 0}, {
       2.5, 17, 2}}, {{2, 18.5, 0}, {2.5, 20, 2}}, {{2, 18.5, 0}, {
       2.5, 19, 2}}, {{2, 18.5, 0}, {2.5, 18, 2}}, {{2, 18.5, 0}, {
       2.5, 17, 2}}, {{3, 18.5, 0}, {2.5, 20, 2}}, {{3, 18.5, 0}, {
       2.5, 19, 2}}, {{3, 18.5, 0}, {2.5, 18, 2}}, {{3, 18.5, 0}, {
       2.5, 17, 2}}, {{4, 18.5, 0}, {2.5, 20, 2}}, {{4, 18.5, 0}, {
       2.5, 19, 2}}, {{4, 18.5, 0}, {2.5, 18, 2}}, {{4, 18.5, 0}, {
       2.5, 17, 2}}, {{5, 18.5, 0}, {6.5, 20, 2}}, {{5, 18.5, 0}, {
       6.5, 19, 2}}, {{5, 18.5, 0}, {6.5, 18, 2}}, {{5, 18.5, 0}, {
       6.5, 17, 2}}, {{6, 18.5, 0}, {6.5, 20, 2}}, {{6, 18.5, 0}, {
       6.5, 19, 2}}, {{6, 18.5, 0}, {6.5, 18, 2}}, {{6, 18.5, 0}, {
       6.5, 17, 2}}, {{7, 18.5, 0}, {6.5, 20, 2}}, {{7, 18.5, 0}, {
       6.5, 19, 2}}, {{7, 18.5, 0}, {6.5, 18, 2}}, {{7, 18.5, 0}, {
       6.5, 17, 2}}, {{8, 18.5, 0}, {6.5, 20, 2}}, {{8, 18.5, 0}, {
       6.5, 19, 2}}, {{8, 18.5, 0}, {6.5, 18, 2}}, {{8, 18.5, 0}, {
       6.5, 17, 2}}, {{9, 18.5, 0}, {10.5, 20, 2}}, {{9, 18.5, 0}, {
       10.5, 19, 2}}, {{9, 18.5, 0}, {10.5, 18, 2}}, {{9, 18.5, 0}, {
       10.5, 17, 2}}, {{10, 18.5, 0}, {10.5, 20, 2}}, {{10, 18.5, 0}, {
       10.5, 19, 2}}, {{10, 18.5, 0}, {10.5, 18, 2}}, {{10, 18.5, 0}, {
       10.5, 17, 2}}, {{11, 18.5, 0}, {10.5, 20, 2}}, {{11, 18.5, 0}, {
       10.5, 19, 2}}, {{11, 18.5, 0}, {10.5, 18, 2}}, {{11, 18.5, 0}, {
       10.5, 17, 2}}, {{12, 18.5, 0}, {10.5, 20, 2}}, {{12, 18.5, 0}, {
       10.5, 19, 2}}, {{12, 18.5, 0}, {10.5, 18, 2}}, {{12, 18.5, 0}, {
       10.5, 17, 2}}, {{13, 18.5, 0}, {14.5, 20, 2}}, {{13, 18.5, 0}, {
       14.5, 19, 2}}, {{13, 18.5, 0}, {14.5, 18, 2}}, {{13, 18.5, 0}, {
       14.5, 17, 2}}, {{14, 18.5, 0}, {14.5, 20, 2}}, {{14, 18.5, 0}, {
       14.5, 19, 2}}, {{14, 18.5, 0}, {14.5, 18, 2}}, {{14, 18.5, 0}, {
       14.5, 17, 2}}, {{15, 18.5, 0}, {14.5, 20, 2}}, {{15, 18.5, 0}, {
       14.5, 19, 2}}, {{15, 18.5, 0}, {14.5, 18, 2}}, {{15, 18.5, 0}, {
       14.5, 17, 2}}, {{16, 18.5, 0}, {14.5, 20, 2}}, {{16, 18.5, 0}, {
       14.5, 19, 2}}, {{16, 18.5, 0}, {14.5, 18, 2}}, {{16, 18.5, 0}, {
       14.5, 17, 2}}, {{17, 18.5, 0}, {18.5, 20, 2}}, {{17, 18.5, 0}, {
       18.5, 19, 2}}, {{17, 18.5, 0}, {18.5, 18, 2}}, {{17, 18.5, 0}, {
       18.5, 17, 2}}, {{18, 18.5, 0}, {18.5, 20, 2}}, {{18, 18.5, 0}, {
       18.5, 19, 2}}, {{18, 18.5, 0}, {18.5, 18, 2}}, {{18, 18.5, 0}, {
       18.5, 17, 2}}, {{19, 18.5, 0}, {18.5, 20, 2}}, {{19, 18.5, 0}, {
       18.5, 19, 2}}, {{19, 18.5, 0}, {18.5, 18, 2}}, {{19, 18.5, 0}, {
       18.5, 17, 2}}, {{20, 18.5, 0}, {18.5, 20, 2}}, {{20, 18.5, 0}, {
       18.5, 19, 2}}, {{20, 18.5, 0}, {18.5, 18, 2}}, {{20, 18.5, 0}, {
       18.5, 17, 2}}, {{21, 18.5, 0}, {22.5, 20, 2}}, {{21, 18.5, 0}, {
       22.5, 19, 2}}, {{21, 18.5, 0}, {22.5, 18, 2}}, {{21, 18.5, 0}, {
       22.5, 17, 2}}, {{22, 18.5, 0}, {22.5, 20, 2}}, {{22, 18.5, 0}, {
       22.5, 19, 2}}, {{22, 18.5, 0}, {22.5, 18, 2}}, {{22, 18.5, 0}, {
       22.5, 17, 2}}, {{23, 18.5, 0}, {22.5, 20, 2}}, {{23, 18.5, 0}, {
       22.5, 19, 2}}, {{23, 18.5, 0}, {22.5, 18, 2}}, {{23, 18.5, 0}, {
       22.5, 17, 2}}, {{24, 18.5, 0}, {22.5, 20, 2}}, {{24, 18.5, 0}, {
       22.5, 19, 2}}, {{24, 18.5, 0}, {22.5, 18, 2}}, {{24, 18.5, 0}, {
       22.5, 17, 2}}, {{25, 18.5, 0}, {26.5, 20, 2}}, {{25, 18.5, 0}, {
       26.5, 19, 2}}, {{25, 18.5, 0}, {26.5, 18, 2}}, {{25, 18.5, 0}, {
       26.5, 17, 2}}, {{26, 18.5, 0}, {26.5, 20, 2}}, {{26, 18.5, 0}, {
       26.5, 19, 2}}, {{26, 18.5, 0}, {26.5, 18, 2}}, {{26, 18.5, 0}, {
       26.5, 17, 2}}, {{27, 18.5, 0}, {26.5, 20, 2}}, {{27, 18.5, 0}, {
       26.5, 19, 2}}, {{27, 18.5, 0}, {26.5, 18, 2}}, {{27, 18.5, 0}, {
       26.5, 17, 2}}, {{28, 18.5, 0}, {26.5, 20, 2}}, {{28, 18.5, 0}, {
       26.5, 19, 2}}, {{28, 18.5, 0}, {26.5, 18, 2}}, {{28, 18.5, 0}, {
       26.5, 17, 2}}, {{29, 18.5, 0}, {30.5, 20, 2}}, {{29, 18.5, 0}, {
       30.5, 19, 2}}, {{29, 18.5, 0}, {30.5, 18, 2}}, {{29, 18.5, 0}, {
       30.5, 17, 2}}, {{30, 18.5, 0}, {30.5, 20, 2}}, {{30, 18.5, 0}, {
       30.5, 19, 2}}, {{30, 18.5, 0}, {30.5, 18, 2}}, {{30, 18.5, 0}, {
       30.5, 17, 2}}, {{31, 18.5, 0}, {30.5, 20, 2}}, {{31, 18.5, 0}, {
       30.5, 19, 2}}, {{31, 18.5, 0}, {30.5, 18, 2}}, {{31, 18.5, 0}, {
       30.5, 17, 2}}, {{32, 18.5, 0}, {30.5, 20, 2}}, {{32, 18.5, 0}, {
       30.5, 19, 2}}, {{32, 18.5, 0}, {30.5, 18, 2}}, {{32, 18.5, 0}, {
       30.5, 17, 2}}, {{33, 18.5, 0}, {34.5, 20, 2}}, {{33, 18.5, 0}, {
       34.5, 19, 2}}, {{33, 18.5, 0}, {34.5, 18, 2}}, {{33, 18.5, 0}, {
       34.5, 17, 2}}, {{34, 18.5, 0}, {34.5, 20, 2}}, {{34, 18.5, 0}, {
       34.5, 19, 2}}, {{34, 18.5, 0}, {34.5, 18, 2}}, {{34, 18.5, 0}, {
       34.5, 17, 2}}, {{35, 18.5, 0}, {34.5, 20, 2}}, {{35, 18.5, 0}, {
       34.5, 19, 2}}, {{35, 18.5, 0}, {34.5, 18, 2}}, {{35, 18.5, 0}, {
       34.5, 17, 2}}, {{36, 18.5, 0}, {34.5, 20, 2}}, {{36, 18.5, 0}, {
       34.5, 19, 2}}, {{36, 18.5, 0}, {34.5, 18, 2}}, {{36, 18.5, 0}, {
       34.5, 17, 2}}, {{37, 18.5, 0}, {38.5, 20, 2}}, {{37, 18.5, 0}, {
       38.5, 19, 2}}, {{37, 18.5, 0}, {38.5, 18, 2}}, {{37, 18.5, 0}, {
       38.5, 17, 2}}, {{38, 18.5, 0}, {38.5, 20, 2}}, {{38, 18.5, 0}, {
       38.5, 19, 2}}, {{38, 18.5, 0}, {38.5, 18, 2}}, {{38, 18.5, 0}, {
       38.5, 17, 2}}, {{39, 18.5, 0}, {38.5, 20, 2}}, {{39, 18.5, 0}, {
       38.5, 19, 2}}, {{39, 18.5, 0}, {38.5, 18, 2}}, {{39, 18.5, 0}, {
       38.5, 17, 2}}, {{40, 18.5, 0}, {38.5, 20, 2}}, {{40, 18.5, 0}, {
       38.5, 19, 2}}, {{40, 18.5, 0}, {38.5, 18, 2}}, {{40, 18.5, 0}, {
       38.5, 17, 2}}, {{41, 18.5, 0}, {42.5, 20, 2}}, {{41, 18.5, 0}, {
       42.5, 19, 2}}, {{41, 18.5, 0}, {42.5, 18, 2}}, {{41, 18.5, 0}, {
       42.5, 17, 2}}, {{42, 18.5, 0}, {42.5, 20, 2}}, {{42, 18.5, 0}, {
       42.5, 19, 2}}, {{42, 18.5, 0}, {42.5, 18, 2}}, {{42, 18.5, 0}, {
       42.5, 17, 2}}, {{43, 18.5, 0}, {42.5, 20, 2}}, {{43, 18.5, 0}, {
       42.5, 19, 2}}, {{43, 18.5, 0}, {42.5, 18, 2}}, {{43, 18.5, 0}, {
       42.5, 17, 2}}, {{44, 18.5, 0}, {42.5, 20, 2}}, {{44, 18.5, 0}, {
       42.5, 19, 2}}, {{44, 18.5, 0}, {42.5, 18, 2}}, {{44, 18.5, 0}, {
       42.5, 17, 2}}, {{45, 18.5, 0}, {46.5, 20, 2}}, {{45, 18.5, 0}, {
       46.5, 19, 2}}, {{45, 18.5, 0}, {46.5, 18, 2}}, {{45, 18.5, 0}, {
       46.5, 17, 2}}, {{46, 18.5, 0}, {46.5, 20, 2}}, {{46, 18.5, 0}, {
       46.5, 19, 2}}, {{46, 18.5, 0}, {46.5, 18, 2}}, {{46, 18.5, 0}, {
       46.5, 17, 2}}, {{47, 18.5, 0}, {46.5, 20, 2}}, {{47, 18.5, 0}, {
       46.5, 19, 2}}, {{47, 18.5, 0}, {46.5, 18, 2}}, {{47, 18.5, 0}, {
       46.5, 17, 2}}, {{48, 18.5, 0}, {46.5, 20, 2}}, {{48, 18.5, 0}, {
       46.5, 19, 2}}, {{48, 18.5, 0}, {46.5, 18, 2}}, {{48, 18.5, 0}, {
       46.5, 17, 2}}, {{49, 18.5, 0}, {50.5, 20, 2}}, {{49, 18.5, 0}, {
       50.5, 19, 2}}, {{49, 18.5, 0}, {50.5, 18, 2}}, {{49, 18.5, 0}, {
       50.5, 17, 2}}, {{50, 18.5, 0}, {50.5, 20, 2}}, {{50, 18.5, 0}, {
       50.5, 19, 2}}, {{50, 18.5, 0}, {50.5, 18, 2}}, {{50, 18.5, 0}, {
       50.5, 17, 2}}, {{51, 18.5, 0}, {50.5, 20, 2}}, {{51, 18.5, 0}, {
       50.5, 19, 2}}, {{51, 18.5, 0}, {50.5, 18, 2}}, {{51, 18.5, 0}, {
       50.5, 17, 2}}, {{52, 18.5, 0}, {50.5, 20, 2}}, {{52, 18.5, 0}, {
       50.5, 19, 2}}, {{52, 18.5, 0}, {50.5, 18, 2}}, {{52, 18.5, 0}, {
       50.5, 17, 2}}, {{53, 18.5, 0}, {54.5, 20, 2}}, {{53, 18.5, 0}, {
       54.5, 19, 2}}, {{53, 18.5, 0}, {54.5, 18, 2}}, {{53, 18.5, 0}, {
       54.5, 17, 2}}, {{54, 18.5, 0}, {54.5, 20, 2}}, {{54, 18.5, 0}, {
       54.5, 19, 2}}, {{54, 18.5, 0}, {54.5, 18, 2}}, {{54, 18.5, 0}, {
       54.5, 17, 2}}, {{55, 18.5, 0}, {54.5, 20, 2}}, {{55, 18.5, 0}, {
       54.5, 19, 2}}, {{55, 18.5, 0}, {54.5, 18, 2}}, {{55, 18.5, 0}, {
       54.5, 17, 2}}, {{56, 18.5, 0}, {54.5, 20, 2}}, {{56, 18.5, 0}, {
       54.5, 19, 2}}, {{56, 18.5, 0}, {54.5, 18, 2}}, {{56, 18.5, 0}, {
       54.5, 17, 2}}, {{57, 18.5, 0}, {58.5, 20, 2}}, {{57, 18.5, 0}, {
       58.5, 19, 2}}, {{57, 18.5, 0}, {58.5, 18, 2}}, {{57, 18.5, 0}, {
       58.5, 17, 2}}, {{58, 18.5, 0}, {58.5, 20, 2}}, {{58, 18.5, 0}, {
       58.5, 19, 2}}, {{58, 18.5, 0}, {58.5, 18, 2}}, {{58, 18.5, 0}, {
       58.5, 17, 2}}, {{59, 18.5, 0}, {58.5, 20, 2}}, {{59, 18.5, 0}, {
       58.5, 19, 2}}, {{59, 18.5, 0}, {58.5, 18, 2}}, {{59, 18.5, 0}, {
       58.5, 17, 2}}, {{60, 18.5, 0}, {58.5, 20, 2}}, {{60, 18.5, 0}, {
       58.5, 19, 2}}, {{60, 18.5, 0}, {58.5, 18, 2}}, {{60, 18.5, 0}, {
       58.5, 17, 2}}, {{61, 18.5, 0}, {62.5, 20, 2}}, {{61, 18.5, 0}, {
       62.5, 19, 2}}, {{61, 18.5, 0}, {62.5, 18, 2}}, {{61, 18.5, 0}, {
       62.5, 17, 2}}, {{62, 18.5, 0}, {62.5, 20, 2}}, {{62, 18.5, 0}, {
       62.5, 19, 2}}, {{62, 18.5, 0}, {62.5, 18, 2}}, {{62, 18.5, 0}, {
       62.5, 17, 2}}, {{63, 18.5, 0}, {62.5, 20, 2}}, {{63, 18.5, 0}, {
       62.5, 19, 2}}, {{63, 18.5, 0}, {62.5, 18, 2}}, {{63, 18.5, 0}, {
       62.5, 17, 2}}, {{64, 18.5, 0}, {62.5, 20, 2}}, {{64, 18.5, 0}, {
       62.5, 19, 2}}, {{64, 18.5, 0}, {62.5, 18, 2}}, {{64, 18.5, 0}, {
       62.5, 17, 2}}, {{1, 14.5, 0}, {2.5, 16, 2}}, {{1, 14.5, 0}, {
       2.5, 15, 2}}, {{1, 14.5, 0}, {2.5, 14, 2}}, {{1, 14.5, 0}, {
       2.5, 13, 2}}, {{2, 14.5, 0}, {2.5, 16, 2}}, {{2, 14.5, 0}, {
       2.5, 15, 2}}, {{2, 14.5, 0}, {2.5, 14, 2}}, {{2, 14.5, 0}, {
       2.5, 13, 2}}, {{3, 14.5, 0}, {2.5, 16, 2}}, {{3, 14.5, 0}, {
       2.5, 15, 2}}, {{3, 14.5, 0}, {2.5, 14, 2}}, {{3, 14.5, 0}, {
       2.5, 13, 2}}, {{4, 14.5, 0}, {2.5, 16, 2}}, {{4, 14.5, 0}, {
       2.5, 15, 2}}, {{4, 14.5, 0}, {2.5, 14, 2}}, {{4, 14.5, 0}, {
       2.5, 13, 2}}, {{5, 14.5, 0}, {6.5, 16, 2}}, {{5, 14.5, 0}, {
       6.5, 15, 2}}, {{5, 14.5, 0}, {6.5, 14, 2}}, {{5, 14.5, 0}, {
       6.5, 13, 2}}, {{6, 14.5, 0}, {6.5, 16, 2}}, {{6, 14.5, 0}, {
       6.5, 15, 2}}, {{6, 14.5, 0}, {6.5, 14, 2}}, {{6, 14.5, 0}, {
       6.5, 13, 2}}, {{7, 14.5, 0}, {6.5, 16, 2}}, {{7, 14.5, 0}, {
       6.5, 15, 2}}, {{7, 14.5, 0}, {6.5, 14, 2}}, {{7, 14.5, 0}, {
       6.5, 13, 2}}, {{8, 14.5, 0}, {6.5, 16, 2}}, {{8, 14.5, 0}, {
       6.5, 15, 2}}, {{8, 14.5, 0}, {6.5, 14, 2}}, {{8, 14.5, 0}, {
       6.5, 13, 2}}, {{9, 14.5, 0}, {10.5, 16, 2}}, {{9, 14.5, 0}, {
       10.5, 15, 2}}, {{9, 14.5, 0}, {10.5, 14, 2}}, {{9, 14.5, 0}, {
       10.5, 13, 2}}, {{10, 14.5, 0}, {10.5, 16, 2}}, {{10, 14.5, 0}, {
       10.5, 15, 2}}, {{10, 14.5, 0}, {10.5, 14, 2}}, {{10, 14.5, 0}, {
       10.5, 13, 2}}, {{11, 14.5, 0}, {10.5, 16, 2}}, {{11, 14.5, 0}, {
       10.5, 15, 2}}, {{11, 14.5, 0}, {10.5, 14, 2}}, {{11, 14.5, 0}, {
       10.5, 13, 2}}, {{12, 14.5, 0}, {10.5, 16, 2}}, {{12, 14.5, 0}, {
       10.5, 15, 2}}, {{12, 14.5, 0}, {10.5, 14, 2}}, {{12, 14.5, 0}, {
       10.5, 13, 2}}, {{13, 14.5, 0}, {14.5, 16, 2}}, {{13, 14.5, 0}, {
       14.5, 15, 2}}, {{13, 14.5, 0}, {14.5, 14, 2}}, {{13, 14.5, 0}, {
       14.5, 13, 2}}, {{14, 14.5, 0}, {14.5, 16, 2}}, {{14, 14.5, 0}, {
       14.5, 15, 2}}, {{14, 14.5, 0}, {14.5, 14, 2}}, {{14, 14.5, 0}, {
       14.5, 13, 2}}, {{15, 14.5, 0}, {14.5, 16, 2}}, {{15, 14.5, 0}, {
       14.5, 15, 2}}, {{15, 14.5, 0}, {14.5, 14, 2}}, {{15, 14.5, 0}, {
       14.5, 13, 2}}, {{16, 14.5, 0}, {14.5, 16, 2}}, {{16, 14.5, 0}, {
       14.5, 15, 2}}, {{16, 14.5, 0}, {14.5, 14, 2}}, {{16, 14.5, 0}, {
       14.5, 13, 2}}, {{17, 14.5, 0}, {18.5, 16, 2}}, {{17, 14.5, 0}, {
       18.5, 15, 2}}, {{17, 14.5, 0}, {18.5, 14, 2}}, {{17, 14.5, 0}, {
       18.5, 13, 2}}, {{18, 14.5, 0}, {18.5, 16, 2}}, {{18, 14.5, 0}, {
       18.5, 15, 2}}, {{18, 14.5, 0}, {18.5, 14, 2}}, {{18, 14.5, 0}, {
       18.5, 13, 2}}, {{19, 14.5, 0}, {18.5, 16, 2}}, {{19, 14.5, 0}, {
       18.5, 15, 2}}, {{19, 14.5, 0}, {18.5, 14, 2}}, {{19, 14.5, 0}, {
       18.5, 13, 2}}, {{20, 14.5, 0}, {18.5, 16, 2}}, {{20, 14.5, 0}, {
       18.5, 15, 2}}, {{20, 14.5, 0}, {18.5, 14, 2}}, {{20, 14.5, 0}, {
       18.5, 13, 2}}, {{21, 14.5, 0}, {22.5, 16, 2}}, {{21, 14.5, 0}, {
       22.5, 15, 2}}, {{21, 14.5, 0}, {22.5, 14, 2}}, {{21, 14.5, 0}, {
       22.5, 13, 2}}, {{22, 14.5, 0}, {22.5, 16, 2}}, {{22, 14.5, 0}, {
       22.5, 15, 2}}, {{22, 14.5, 0}, {22.5, 14, 2}}, {{22, 14.5, 0}, {
       22.5, 13, 2}}, {{23, 14.5, 0}, {22.5, 16, 2}}, {{23, 14.5, 0}, {
       22.5, 15, 2}}, {{23, 14.5, 0}, {22.5, 14, 2}}, {{23, 14.5, 0}, {
       22.5, 13, 2}}, {{24, 14.5, 0}, {22.5, 16, 2}}, {{24, 14.5, 0}, {
       22.5, 15, 2}}, {{24, 14.5, 0}, {22.5, 14, 2}}, {{24, 14.5, 0}, {
       22.5, 13, 2}}, {{25, 14.5, 0}, {26.5, 16, 2}}, {{25, 14.5, 0}, {
       26.5, 15, 2}}, {{25, 14.5, 0}, {26.5, 14, 2}}, {{25, 14.5, 0}, {
       26.5, 13, 2}}, {{26, 14.5, 0}, {26.5, 16, 2}}, {{26, 14.5, 0}, {
       26.5, 15, 2}}, {{26, 14.5, 0}, {26.5, 14, 2}}, {{26, 14.5, 0}, {
       26.5, 13, 2}}, {{27, 14.5, 0}, {26.5, 16, 2}}, {{27, 14.5, 0}, {
       26.5, 15, 2}}, {{27, 14.5, 0}, {26.5, 14, 2}}, {{27, 14.5, 0}, {
       26.5, 13, 2}}, {{28, 14.5, 0}, {26.5, 16, 2}}, {{28, 14.5, 0}, {
       26.5, 15, 2}}, {{28, 14.5, 0}, {26.5, 14, 2}}, {{28, 14.5, 0}, {
       26.5, 13, 2}}, {{29, 14.5, 0}, {30.5, 16, 2}}, {{29, 14.5, 0}, {
       30.5, 15, 2}}, {{29, 14.5, 0}, {30.5, 14, 2}}, {{29, 14.5, 0}, {
       30.5, 13, 2}}, {{30, 14.5, 0}, {30.5, 16, 2}}, {{30, 14.5, 0}, {
       30.5, 15, 2}}, {{30, 14.5, 0}, {30.5, 14, 2}}, {{30, 14.5, 0}, {
       30.5, 13, 2}}, {{31, 14.5, 0}, {30.5, 16, 2}}, {{31, 14.5, 0}, {
       30.5, 15, 2}}, {{31, 14.5, 0}, {30.5, 14, 2}}, {{31, 14.5, 0}, {
       30.5, 13, 2}}, {{32, 14.5, 0}, {30.5, 16, 2}}, {{32, 14.5, 0}, {
       30.5, 15, 2}}, {{32, 14.5, 0}, {30.5, 14, 2}}, {{32, 14.5, 0}, {
       30.5, 13, 2}}, {{33, 14.5, 0}, {34.5, 16, 2}}, {{33, 14.5, 0}, {
       34.5, 15, 2}}, {{33, 14.5, 0}, {34.5, 14, 2}}, {{33, 14.5, 0}, {
       34.5, 13, 2}}, {{34, 14.5, 0}, {34.5, 16, 2}}, {{34, 14.5, 0}, {
       34.5, 15, 2}}, {{34, 14.5, 0}, {34.5, 14, 2}}, {{34, 14.5, 0}, {
       34.5, 13, 2}}, {{35, 14.5, 0}, {34.5, 16, 2}}, {{35, 14.5, 0}, {
       34.5, 15, 2}}, {{35, 14.5, 0}, {34.5, 14, 2}}, {{35, 14.5, 0}, {
       34.5, 13, 2}}, {{36, 14.5, 0}, {34.5, 16, 2}}, {{36, 14.5, 0}, {
       34.5, 15, 2}}, {{36, 14.5, 0}, {34.5, 14, 2}}, {{36, 14.5, 0}, {
       34.5, 13, 2}}, {{37, 14.5, 0}, {38.5, 16, 2}}, {{37, 14.5, 0}, {
       38.5, 15, 2}}, {{37, 14.5, 0}, {38.5, 14, 2}}, {{37, 14.5, 0}, {
       38.5, 13, 2}}, {{38, 14.5, 0}, {38.5, 16, 2}}, {{38, 14.5, 0}, {
       38.5, 15, 2}}, {{38, 14.5, 0}, {38.5, 14, 2}}, {{38, 14.5, 0}, {
       38.5, 13, 2}}, {{39, 14.5, 0}, {38.5, 16, 2}}, {{39, 14.5, 0}, {
       38.5, 15, 2}}, {{39, 14.5, 0}, {38.5, 14, 2}}, {{39, 14.5, 0}, {
       38.5, 13, 2}}, {{40, 14.5, 0}, {38.5, 16, 2}}, {{40, 14.5, 0}, {
       38.5, 15, 2}}, {{40, 14.5, 0}, {38.5, 14, 2}}, {{40, 14.5, 0}, {
       38.5, 13, 2}}, {{41, 14.5, 0}, {42.5, 16, 2}}, {{41, 14.5, 0}, {
       42.5, 15, 2}}, {{41, 14.5, 0}, {42.5, 14, 2}}, {{41, 14.5, 0}, {
       42.5, 13, 2}}, {{42, 14.5, 0}, {42.5, 16, 2}}, {{42, 14.5, 0}, {
       42.5, 15, 2}}, {{42, 14.5, 0}, {42.5, 14, 2}}, {{42, 14.5, 0}, {
       42.5, 13, 2}}, {{43, 14.5, 0}, {42.5, 16, 2}}, {{43, 14.5, 0}, {
       42.5, 15, 2}}, {{43, 14.5, 0}, {42.5, 14, 2}}, {{43, 14.5, 0}, {
       42.5, 13, 2}}, {{44, 14.5, 0}, {42.5, 16, 2}}, {{44, 14.5, 0}, {
       42.5, 15, 2}}, {{44, 14.5, 0}, {42.5, 14, 2}}, {{44, 14.5, 0}, {
       42.5, 13, 2}}, {{45, 14.5, 0}, {46.5, 16, 2}}, {{45, 14.5, 0}, {
       46.5, 15, 2}}, {{45, 14.5, 0}, {46.5, 14, 2}}, {{45, 14.5, 0}, {
       46.5, 13, 2}}, {{46, 14.5, 0}, {46.5, 16, 2}}, {{46, 14.5, 0}, {
       46.5, 15, 2}}, {{46, 14.5, 0}, {46.5, 14, 2}}, {{46, 14.5, 0}, {
       46.5, 13, 2}}, {{47, 14.5, 0}, {46.5, 16, 2}}, {{47, 14.5, 0}, {
       46.5, 15, 2}}, {{47, 14.5, 0}, {46.5, 14, 2}}, {{47, 14.5, 0}, {
       46.5, 13, 2}}, {{48, 14.5, 0}, {46.5, 16, 2}}, {{48, 14.5, 0}, {
       46.5, 15, 2}}, {{48, 14.5, 0}, {46.5, 14, 2}}, {{48, 14.5, 0}, {
       46.5, 13, 2}}, {{49, 14.5, 0}, {50.5, 16, 2}}, {{49, 14.5, 0}, {
       50.5, 15, 2}}, {{49, 14.5, 0}, {50.5, 14, 2}}, {{49, 14.5, 0}, {
       50.5, 13, 2}}, {{50, 14.5, 0}, {50.5, 16, 2}}, {{50, 14.5, 0}, {
       50.5, 15, 2}}, {{50, 14.5, 0}, {50.5, 14, 2}}, {{50, 14.5, 0}, {
       50.5, 13, 2}}, {{51, 14.5, 0}, {50.5, 16, 2}}, {{51, 14.5, 0}, {
       50.5, 15, 2}}, {{51, 14.5, 0}, {50.5, 14, 2}}, {{51, 14.5, 0}, {
       50.5, 13, 2}}, {{52, 14.5, 0}, {50.5, 16, 2}}, {{52, 14.5, 0}, {
       50.5, 15, 2}}, {{52, 14.5, 0}, {50.5, 14, 2}}, {{52, 14.5, 0}, {
       50.5, 13, 2}}, {{53, 14.5, 0}, {54.5, 16, 2}}, {{53, 14.5, 0}, {
       54.5, 15, 2}}, {{53, 14.5, 0}, {54.5, 14, 2}}, {{53, 14.5, 0}, {
       54.5, 13, 2}}, {{54, 14.5, 0}, {54.5, 16, 2}}, {{54, 14.5, 0}, {
       54.5, 15, 2}}, {{54, 14.5, 0}, {54.5, 14, 2}}, {{54, 14.5, 0}, {
       54.5, 13, 2}}, {{55, 14.5, 0}, {54.5, 16, 2}}, {{55, 14.5, 0}, {
       54.5, 15, 2}}, {{55, 14.5, 0}, {54.5, 14, 2}}, {{55, 14.5, 0}, {
       54.5, 13, 2}}, {{56, 14.5, 0}, {54.5, 16, 2}}, {{56, 14.5, 0}, {
       54.5, 15, 2}}, {{56, 14.5, 0}, {54.5, 14, 2}}, {{56, 14.5, 0}, {
       54.5, 13, 2}}, {{57, 14.5, 0}, {58.5, 16, 2}}, {{57, 14.5, 0}, {
       58.5, 15, 2}}, {{57, 14.5, 0}, {58.5, 14, 2}}, {{57, 14.5, 0}, {
       58.5, 13, 2}}, {{58, 14.5, 0}, {58.5, 16, 2}}, {{58, 14.5, 0}, {
       58.5, 15, 2}}, {{58, 14.5, 0}, {58.5, 14, 2}}, {{58, 14.5, 0}, {
       58.5, 13, 2}}, {{59, 14.5, 0}, {58.5, 16, 2}}, {{59, 14.5, 0}, {
       58.5, 15, 2}}, {{59, 14.5, 0}, {58.5, 14, 2}}, {{59, 14.5, 0}, {
       58.5, 13, 2}}, {{60, 14.5, 0}, {58.5, 16, 2}}, {{60, 14.5, 0}, {
       58.5, 15, 2}}, {{60, 14.5, 0}, {58.5, 14, 2}}, {{60, 14.5, 0}, {
       58.5, 13, 2}}, {{61, 14.5, 0}, {62.5, 16, 2}}, {{61, 14.5, 0}, {
       62.5, 15, 2}}, {{61, 14.5, 0}, {62.5, 14, 2}}, {{61, 14.5, 0}, {
       62.5, 13, 2}}, {{62, 14.5, 0}, {62.5, 16, 2}}, {{62, 14.5, 0}, {
       62.5, 15, 2}}, {{62, 14.5, 0}, {62.5, 14, 2}}, {{62, 14.5, 0}, {
       62.5, 13, 2}}, {{63, 14.5, 0}, {62.5, 16, 2}}, {{63, 14.5, 0}, {
       62.5, 15, 2}}, {{63, 14.5, 0}, {62.5, 14, 2}}, {{63, 14.5, 0}, {
       62.5, 13, 2}}, {{64, 14.5, 0}, {62.5, 16, 2}}, {{64, 14.5, 0}, {
       62.5, 15, 2}}, {{64, 14.5, 0}, {62.5, 14, 2}}, {{64, 14.5, 0}, {
       62.5, 13, 2}}, {{1, 10.5, 0}, {2.5, 12, 2}}, {{1, 10.5, 0}, {
       2.5, 11, 2}}, {{1, 10.5, 0}, {2.5, 10, 2}}, {{1, 10.5, 0}, {
       2.5, 9, 2}}, {{2, 10.5, 0}, {2.5, 12, 2}}, {{2, 10.5, 0}, {
       2.5, 11, 2}}, {{2, 10.5, 0}, {2.5, 10, 2}}, {{2, 10.5, 0}, {
       2.5, 9, 2}}, {{3, 10.5, 0}, {2.5, 12, 2}}, {{3, 10.5, 0}, {
       2.5, 11, 2}}, {{3, 10.5, 0}, {2.5, 10, 2}}, {{3, 10.5, 0}, {
       2.5, 9, 2}}, {{4, 10.5, 0}, {2.5, 12, 2}}, {{4, 10.5, 0}, {
       2.5, 11, 2}}, {{4, 10.5, 0}, {2.5, 10, 2}}, {{4, 10.5, 0}, {
       2.5, 9, 2}}, {{5, 10.5, 0}, {6.5, 12, 2}}, {{5, 10.5, 0}, {
       6.5, 11, 2}}, {{5, 10.5, 0}, {6.5, 10, 2}}, {{5, 10.5, 0}, {
       6.5, 9, 2}}, {{6, 10.5, 0}, {6.5, 12, 2}}, {{6, 10.5, 0}, {
       6.5, 11, 2}}, {{6, 10.5, 0}, {6.5, 10, 2}}, {{6, 10.5, 0}, {
       6.5, 9, 2}}, {{7, 10.5, 0}, {6.5, 12, 2}}, {{7, 10.5, 0}, {
       6.5, 11, 2}}, {{7, 10.5, 0}, {6.5, 10, 2}}, {{7, 10.5, 0}, {
       6.5, 9, 2}}, {{8, 10.5, 0}, {6.5, 12, 2}}, {{8, 10.5, 0}, {
       6.5, 11, 2}}, {{8, 10.5, 0}, {6.5, 10, 2}}, {{8, 10.5, 0}, {
       6.5, 9, 2}}, {{9, 10.5, 0}, {10.5, 12, 2}}, {{9, 10.5, 0}, {
       10.5, 11, 2}}, {{9, 10.5, 0}, {10.5, 10, 2}}, {{9, 10.5, 0}, {
       10.5, 9, 2}}, {{10, 10.5, 0}, {10.5, 12, 2}}, {{10, 10.5, 0}, {
       10.5, 11, 2}}, {{10, 10.5, 0}, {10.5, 10, 2}}, {{10, 10.5, 0}, {
       10.5, 9, 2}}, {{11, 10.5, 0}, {10.5, 12, 2}}, {{11, 10.5, 0}, {
       10.5, 11, 2}}, {{11, 10.5, 0}, {10.5, 10, 2}}, {{11, 10.5, 0}, {
       10.5, 9, 2}}, {{12, 10.5, 0}, {10.5, 12, 2}}, {{12, 10.5, 0}, {
       10.5, 11, 2}}, {{12, 10.5, 0}, {10.5, 10, 2}}, {{12, 10.5, 0}, {
       10.5, 9, 2}}, {{13, 10.5, 0}, {14.5, 12, 2}}, {{13, 10.5, 0}, {
       14.5, 11, 2}}, {{13, 10.5, 0}, {14.5, 10, 2}}, {{13, 10.5, 0}, {
       14.5, 9, 2}}, {{14, 10.5, 0}, {14.5, 12, 2}}, {{14, 10.5, 0}, {
       14.5, 11, 2}}, {{14, 10.5, 0}, {14.5, 10, 2}}, {{14, 10.5, 0}, {
       14.5, 9, 2}}, {{15, 10.5, 0}, {14.5, 12, 2}}, {{15, 10.5, 0}, {
       14.5, 11, 2}}, {{15, 10.5, 0}, {14.5, 10, 2}}, {{15, 10.5, 0}, {
       14.5, 9, 2}}, {{16, 10.5, 0}, {14.5, 12, 2}}, {{16, 10.5, 0}, {
       14.5, 11, 2}}, {{16, 10.5, 0}, {14.5, 10, 2}}, {{16, 10.5, 0}, {
       14.5, 9, 2}}, {{17, 10.5, 0}, {18.5, 12, 2}}, {{17, 10.5, 0}, {
       18.5, 11, 2}}, {{17, 10.5, 0}, {18.5, 10, 2}}, {{17, 10.5, 0}, {
       18.5, 9, 2}}, {{18, 10.5, 0}, {18.5, 12, 2}}, {{18, 10.5, 0}, {
       18.5, 11, 2}}, {{18, 10.5, 0}, {18.5, 10, 2}}, {{18, 10.5, 0}, {
       18.5, 9, 2}}, {{19, 10.5, 0}, {18.5, 12, 2}}, {{19, 10.5, 0}, {
       18.5, 11, 2}}, {{19, 10.5, 0}, {18.5, 10, 2}}, {{19, 10.5, 0}, {
       18.5, 9, 2}}, {{20, 10.5, 0}, {18.5, 12, 2}}, {{20, 10.5, 0}, {
       18.5, 11, 2}}, {{20, 10.5, 0}, {18.5, 10, 2}}, {{20, 10.5, 0}, {
       18.5, 9, 2}}, {{21, 10.5, 0}, {22.5, 12, 2}}, {{21, 10.5, 0}, {
       22.5, 11, 2}}, {{21, 10.5, 0}, {22.5, 10, 2}}, {{21, 10.5, 0}, {
       22.5, 9, 2}}, {{22, 10.5, 0}, {22.5, 12, 2}}, {{22, 10.5, 0}, {
       22.5, 11, 2}}, {{22, 10.5, 0}, {22.5, 10, 2}}, {{22, 10.5, 0}, {
       22.5, 9, 2}}, {{23, 10.5, 0}, {22.5, 12, 2}}, {{23, 10.5, 0}, {
       22.5, 11, 2}}, {{23, 10.5, 0}, {22.5, 10, 2}}, {{23, 10.5, 0}, {
       22.5, 9, 2}}, {{24, 10.5, 0}, {22.5, 12, 2}}, {{24, 10.5, 0}, {
       22.5, 11, 2}}, {{24, 10.5, 0}, {22.5, 10, 2}}, {{24, 10.5, 0}, {
       22.5, 9, 2}}, {{25, 10.5, 0}, {26.5, 12, 2}}, {{25, 10.5, 0}, {
       26.5, 11, 2}}, {{25, 10.5, 0}, {26.5, 10, 2}}, {{25, 10.5, 0}, {
       26.5, 9, 2}}, {{26, 10.5, 0}, {26.5, 12, 2}}, {{26, 10.5, 0}, {
       26.5, 11, 2}}, {{26, 10.5, 0}, {26.5, 10, 2}}, {{26, 10.5, 0}, {
       26.5, 9, 2}}, {{27, 10.5, 0}, {26.5, 12, 2}}, {{27, 10.5, 0}, {
       26.5, 11, 2}}, {{27, 10.5, 0}, {26.5, 10, 2}}, {{27, 10.5, 0}, {
       26.5, 9, 2}}, {{28, 10.5, 0}, {26.5, 12, 2}}, {{28, 10.5, 0}, {
       26.5, 11, 2}}, {{28, 10.5, 0}, {26.5, 10, 2}}, {{28, 10.5, 0}, {
       26.5, 9, 2}}, {{29, 10.5, 0}, {30.5, 12, 2}}, {{29, 10.5, 0}, {
       30.5, 11, 2}}, {{29, 10.5, 0}, {30.5, 10, 2}}, {{29, 10.5, 0}, {
       30.5, 9, 2}}, {{30, 10.5, 0}, {30.5, 12, 2}}, {{30, 10.5, 0}, {
       30.5, 11, 2}}, {{30, 10.5, 0}, {30.5, 10, 2}}, {{30, 10.5, 0}, {
       30.5, 9, 2}}, {{31, 10.5, 0}, {30.5, 12, 2}}, {{31, 10.5, 0}, {
       30.5, 11, 2}}, {{31, 10.5, 0}, {30.5, 10, 2}}, {{31, 10.5, 0}, {
       30.5, 9, 2}}, {{32, 10.5, 0}, {30.5, 12, 2}}, {{32, 10.5, 0}, {
       30.5, 11, 2}}, {{32, 10.5, 0}, {30.5, 10, 2}}, {{32, 10.5, 0}, {
       30.5, 9, 2}}, {{33, 10.5, 0}, {34.5, 12, 2}}, {{33, 10.5, 0}, {
       34.5, 11, 2}}, {{33, 10.5, 0}, {34.5, 10, 2}}, {{33, 10.5, 0}, {
       34.5, 9, 2}}, {{34, 10.5, 0}, {34.5, 12, 2}}, {{34, 10.5, 0}, {
       34.5, 11, 2}}, {{34, 10.5, 0}, {34.5, 10, 2}}, {{34, 10.5, 0}, {
       34.5, 9, 2}}, {{35, 10.5, 0}, {34.5, 12, 2}}, {{35, 10.5, 0}, {
       34.5, 11, 2}}, {{35, 10.5, 0}, {34.5, 10, 2}}, {{35, 10.5, 0}, {
       34.5, 9, 2}}, {{36, 10.5, 0}, {34.5, 12, 2}}, {{36, 10.5, 0}, {
       34.5, 11, 2}}, {{36, 10.5, 0}, {34.5, 10, 2}}, {{36, 10.5, 0}, {
       34.5, 9, 2}}, {{37, 10.5, 0}, {38.5, 12, 2}}, {{37, 10.5, 0}, {
       38.5, 11, 2}}, {{37, 10.5, 0}, {38.5, 10, 2}}, {{37, 10.5, 0}, {
       38.5, 9, 2}}, {{38, 10.5, 0}, {38.5, 12, 2}}, {{38, 10.5, 0}, {
       38.5, 11, 2}}, {{38, 10.5, 0}, {38.5, 10, 2}}, {{38, 10.5, 0}, {
       38.5, 9, 2}}, {{39, 10.5, 0}, {38.5, 12, 2}}, {{39, 10.5, 0}, {
       38.5, 11, 2}}, {{39, 10.5, 0}, {38.5, 10, 2}}, {{39, 10.5, 0}, {
       38.5, 9, 2}}, {{40, 10.5, 0}, {38.5, 12, 2}}, {{40, 10.5, 0}, {
       38.5, 11, 2}}, {{40, 10.5, 0}, {38.5, 10, 2}}, {{40, 10.5, 0}, {
       38.5, 9, 2}}, {{41, 10.5, 0}, {42.5, 12, 2}}, {{41, 10.5, 0}, {
       42.5, 11, 2}}, {{41, 10.5, 0}, {42.5, 10, 2}}, {{41, 10.5, 0}, {
       42.5, 9, 2}}, {{42, 10.5, 0}, {42.5, 12, 2}}, {{42, 10.5, 0}, {
       42.5, 11, 2}}, {{42, 10.5, 0}, {42.5, 10, 2}}, {{42, 10.5, 0}, {
       42.5, 9, 2}}, {{43, 10.5, 0}, {42.5, 12, 2}}, {{43, 10.5, 0}, {
       42.5, 11, 2}}, {{43, 10.5, 0}, {42.5, 10, 2}}, {{43, 10.5, 0}, {
       42.5, 9, 2}}, {{44, 10.5, 0}, {42.5, 12, 2}}, {{44, 10.5, 0}, {
       42.5, 11, 2}}, {{44, 10.5, 0}, {42.5, 10, 2}}, {{44, 10.5, 0}, {
       42.5, 9, 2}}, {{45, 10.5, 0}, {46.5, 12, 2}}, {{45, 10.5, 0}, {
       46.5, 11, 2}}, {{45, 10.5, 0}, {46.5, 10, 2}}, {{45, 10.5, 0}, {
       46.5, 9, 2}}, {{46, 10.5, 0}, {46.5, 12, 2}}, {{46, 10.5, 0}, {
       46.5, 11, 2}}, {{46, 10.5, 0}, {46.5, 10, 2}}, {{46, 10.5, 0}, {
       46.5, 9, 2}}, {{47, 10.5, 0}, {46.5, 12, 2}}, {{47, 10.5, 0}, {
       46.5, 11, 2}}, {{47, 10.5, 0}, {46.5, 10, 2}}, {{47, 10.5, 0}, {
       46.5, 9, 2}}, {{48, 10.5, 0}, {46.5, 12, 2}}, {{48, 10.5, 0}, {
       46.5, 11, 2}}, {{48, 10.5, 0}, {46.5, 10, 2}}, {{48, 10.5, 0}, {
       46.5, 9, 2}}, {{49, 10.5, 0}, {50.5, 12, 2}}, {{49, 10.5, 0}, {
       50.5, 11, 2}}, {{49, 10.5, 0}, {50.5, 10, 2}}, {{49, 10.5, 0}, {
       50.5, 9, 2}}, {{50, 10.5, 0}, {50.5, 12, 2}}, {{50, 10.5, 0}, {
       50.5, 11, 2}}, {{50, 10.5, 0}, {50.5, 10, 2}}, {{50, 10.5, 0}, {
       50.5, 9, 2}}, {{51, 10.5, 0}, {50.5, 12, 2}}, {{51, 10.5, 0}, {
       50.5, 11, 2}}, {{51, 10.5, 0}, {50.5, 10, 2}}, {{51, 10.5, 0}, {
       50.5, 9, 2}}, {{52, 10.5, 0}, {50.5, 12, 2}}, {{52, 10.5, 0}, {
       50.5, 11, 2}}, {{52, 10.5, 0}, {50.5, 10, 2}}, {{52, 10.5, 0}, {
       50.5, 9, 2}}, {{53, 10.5, 0}, {54.5, 12, 2}}, {{53, 10.5, 0}, {
       54.5, 11, 2}}, {{53, 10.5, 0}, {54.5, 10, 2}}, {{53, 10.5, 0}, {
       54.5, 9, 2}}, {{54, 10.5, 0}, {54.5, 12, 2}}, {{54, 10.5, 0}, {
       54.5, 11, 2}}, {{54, 10.5, 0}, {54.5, 10, 2}}, {{54, 10.5, 0}, {
       54.5, 9, 2}}, {{55, 10.5, 0}, {54.5, 12, 2}}, {{55, 10.5, 0}, {
       54.5, 11, 2}}, {{55, 10.5, 0}, {54.5, 10, 2}}, {{55, 10.5, 0}, {
       54.5, 9, 2}}, {{56, 10.5, 0}, {54.5, 12, 2}}, {{56, 10.5, 0}, {
       54.5, 11, 2}}, {{56, 10.5, 0}, {54.5, 10, 2}}, {{56, 10.5, 0}, {
       54.5, 9, 2}}, {{57, 10.5, 0}, {58.5, 12, 2}}, {{57, 10.5, 0}, {
       58.5, 11, 2}}, {{57, 10.5, 0}, {58.5, 10, 2}}, {{57, 10.5, 0}, {
       58.5, 9, 2}}, {{58, 10.5, 0}, {58.5, 12, 2}}, {{58, 10.5, 0}, {
       58.5, 11, 2}}, {{58, 10.5, 0}, {58.5, 10, 2}}, {{58, 10.5, 0}, {
       58.5, 9, 2}}, {{59, 10.5, 0}, {58.5, 12, 2}}, {{59, 10.5, 0}, {
       58.5, 11, 2}}, {{59, 10.5, 0}, {58.5, 10, 2}}, {{59, 10.5, 0}, {
       58.5, 9, 2}}, {{60, 10.5, 0}, {58.5, 12, 2}}, {{60, 10.5, 0}, {
       58.5, 11, 2}}, {{60, 10.5, 0}, {58.5, 10, 2}}, {{60, 10.5, 0}, {
       58.5, 9, 2}}, {{61, 10.5, 0}, {62.5, 12, 2}}, {{61, 10.5, 0}, {
       62.5, 11, 2}}, {{61, 10.5, 0}, {62.5, 10, 2}}, {{61, 10.5, 0}, {
       62.5, 9, 2}}, {{62, 10.5, 0}, {62.5, 12, 2}}, {{62, 10.5, 0}, {
       62.5, 11, 2}}, {{62, 10.5, 0}, {62.5, 10, 2}}, {{62, 10.5, 0}, {
       62.5, 9, 2}}, {{63, 10.5, 0}, {62.5, 12, 2}}, {{63, 10.5, 0}, {
       62.5, 11, 2}}, {{63, 10.5, 0}, {62.5, 10, 2}}, {{63, 10.5, 0}, {
       62.5, 9, 2}}, {{64, 10.5, 0}, {62.5, 12, 2}}, {{64, 10.5, 0}, {
       62.5, 11, 2}}, {{64, 10.5, 0}, {62.5, 10, 2}}, {{64, 10.5, 0}, {
       62.5, 9, 2}}, {{1, 6.5, 0}, {2.5, 8, 2}}, {{1, 6.5, 0}, {
       2.5, 7, 2}}, {{1, 6.5, 0}, {2.5, 6, 2}}, {{1, 6.5, 0}, {2.5, 5, 2}}, {{
       2, 6.5, 0}, {2.5, 8, 2}}, {{2, 6.5, 0}, {2.5, 7, 2}}, {{2, 6.5, 0}, {
       2.5, 6, 2}}, {{2, 6.5, 0}, {2.5, 5, 2}}, {{3, 6.5, 0}, {2.5, 8, 2}}, {{
       3, 6.5, 0}, {2.5, 7, 2}}, {{3, 6.5, 0}, {2.5, 6, 2}}, {{3, 6.5, 0}, {
       2.5, 5, 2}}, {{4, 6.5, 0}, {2.5, 8, 2}}, {{4, 6.5, 0}, {2.5, 7, 2}}, {{
       4, 6.5, 0}, {2.5, 6, 2}}, {{4, 6.5, 0}, {2.5, 5, 2}}, {{5, 6.5, 0}, {
       6.5, 8, 2}}, {{5, 6.5, 0}, {6.5, 7, 2}}, {{5, 6.5, 0}, {6.5, 6, 2}}, {{
       5, 6.5, 0}, {6.5, 5, 2}}, {{6, 6.5, 0}, {6.5, 8, 2}}, {{6, 6.5, 0}, {
       6.5, 7, 2}}, {{6, 6.5, 0}, {6.5, 6, 2}}, {{6, 6.5, 0}, {6.5, 5, 2}}, {{
       7, 6.5, 0}, {6.5, 8, 2}}, {{7, 6.5, 0}, {6.5, 7, 2}}, {{7, 6.5, 0}, {
       6.5, 6, 2}}, {{7, 6.5, 0}, {6.5, 5, 2}}, {{8, 6.5, 0}, {6.5, 8, 2}}, {{
       8, 6.5, 0}, {6.5, 7, 2}}, {{8, 6.5, 0}, {6.5, 6, 2}}, {{8, 6.5, 0}, {
       6.5, 5, 2}}, {{9, 6.5, 0}, {10.5, 8, 2}}, {{9, 6.5, 0}, {
       10.5, 7, 2}}, {{9, 6.5, 0}, {10.5, 6, 2}}, {{9, 6.5, 0}, {
       10.5, 5, 2}}, {{10, 6.5, 0}, {10.5, 8, 2}}, {{10, 6.5, 0}, {
       10.5, 7, 2}}, {{10, 6.5, 0}, {10.5, 6, 2}}, {{10, 6.5, 0}, {
       10.5, 5, 2}}, {{11, 6.5, 0}, {10.5, 8, 2}}, {{11, 6.5, 0}, {
       10.5, 7, 2}}, {{11, 6.5, 0}, {10.5, 6, 2}}, {{11, 6.5, 0}, {
       10.5, 5, 2}}, {{12, 6.5, 0}, {10.5, 8, 2}}, {{12, 6.5, 0}, {
       10.5, 7, 2}}, {{12, 6.5, 0}, {10.5, 6, 2}}, {{12, 6.5, 0}, {
       10.5, 5, 2}}, {{13, 6.5, 0}, {14.5, 8, 2}}, {{13, 6.5, 0}, {
       14.5, 7, 2}}, {{13, 6.5, 0}, {14.5, 6, 2}}, {{13, 6.5, 0}, {
       14.5, 5, 2}}, {{14, 6.5, 0}, {14.5, 8, 2}}, {{14, 6.5, 0}, {
       14.5, 7, 2}}, {{14, 6.5, 0}, {14.5, 6, 2}}, {{14, 6.5, 0}, {
       14.5, 5, 2}}, {{15, 6.5, 0}, {14.5, 8, 2}}, {{15, 6.5, 0}, {
       14.5, 7, 2}}, {{15, 6.5, 0}, {14.5, 6, 2}}, {{15, 6.5, 0}, {
       14.5, 5, 2}}, {{16, 6.5, 0}, {14.5, 8, 2}}, {{16, 6.5, 0}, {
       14.5, 7, 2}}, {{16, 6.5, 0}, {14.5, 6, 2}}, {{16, 6.5, 0}, {
       14.5, 5, 2}}, {{17, 6.5, 0}, {18.5, 8, 2}}, {{17, 6.5, 0}, {
       18.5, 7, 2}}, {{17, 6.5, 0}, {18.5, 6, 2}}, {{17, 6.5, 0}, {
       18.5, 5, 2}}, {{18, 6.5, 0}, {18.5, 8, 2}}, {{18, 6.5, 0}, {
       18.5, 7, 2}}, {{18, 6.5, 0}, {18.5, 6, 2}}, {{18, 6.5, 0}, {
       18.5, 5, 2}}, {{19, 6.5, 0}, {18.5, 8, 2}}, {{19, 6.5, 0}, {
       18.5, 7, 2}}, {{19, 6.5, 0}, {18.5, 6, 2}}, {{19, 6.5, 0}, {
       18.5, 5, 2}}, {{20, 6.5, 0}, {18.5, 8, 2}}, {{20, 6.5, 0}, {
       18.5, 7, 2}}, {{20, 6.5, 0}, {18.5, 6, 2}}, {{20, 6.5, 0}, {
       18.5, 5, 2}}, {{21, 6.5, 0}, {22.5, 8, 2}}, {{21, 6.5, 0}, {
       22.5, 7, 2}}, {{21, 6.5, 0}, {22.5, 6, 2}}, {{21, 6.5, 0}, {
       22.5, 5, 2}}, {{22, 6.5, 0}, {22.5, 8, 2}}, {{22, 6.5, 0}, {
       22.5, 7, 2}}, {{22, 6.5, 0}, {22.5, 6, 2}}, {{22, 6.5, 0}, {
       22.5, 5, 2}}, {{23, 6.5, 0}, {22.5, 8, 2}}, {{23, 6.5, 0}, {
       22.5, 7, 2}}, {{23, 6.5, 0}, {22.5, 6, 2}}, {{23, 6.5, 0}, {
       22.5, 5, 2}}, {{24, 6.5, 0}, {22.5, 8, 2}}, {{24, 6.5, 0}, {
       22.5, 7, 2}}, {{24, 6.5, 0}, {22.5, 6, 2}}, {{24, 6.5, 0}, {
       22.5, 5, 2}}, {{25, 6.5, 0}, {26.5, 8, 2}}, {{25, 6.5, 0}, {
       26.5, 7, 2}}, {{25, 6.5, 0}, {26.5, 6, 2}}, {{25, 6.5, 0}, {
       26.5, 5, 2}}, {{26, 6.5, 0}, {26.5, 8, 2}}, {{26, 6.5, 0}, {
       26.5, 7, 2}}, {{26, 6.5, 0}, {26.5, 6, 2}}, {{26, 6.5, 0}, {
       26.5, 5, 2}}, {{27, 6.5, 0}, {26.5, 8, 2}}, {{27, 6.5, 0}, {
       26.5, 7, 2}}, {{27, 6.5, 0}, {26.5, 6, 2}}, {{27, 6.5, 0}, {
       26.5, 5, 2}}, {{28, 6.5, 0}, {26.5, 8, 2}}, {{28, 6.5, 0}, {
       26.5, 7, 2}}, {{28, 6.5, 0}, {26.5, 6, 2}}, {{28, 6.5, 0}, {
       26.5, 5, 2}}, {{29, 6.5, 0}, {30.5, 8, 2}}, {{29, 6.5, 0}, {
       30.5, 7, 2}}, {{29, 6.5, 0}, {30.5, 6, 2}}, {{29, 6.5, 0}, {
       30.5, 5, 2}}, {{30, 6.5, 0}, {30.5, 8, 2}}, {{30, 6.5, 0}, {
       30.5, 7, 2}}, {{30, 6.5, 0}, {30.5, 6, 2}}, {{30, 6.5, 0}, {
       30.5, 5, 2}}, {{31, 6.5, 0}, {30.5, 8, 2}}, {{31, 6.5, 0}, {
       30.5, 7, 2}}, {{31, 6.5, 0}, {30.5, 6, 2}}, {{31, 6.5, 0}, {
       30.5, 5, 2}}, {{32, 6.5, 0}, {30.5, 8, 2}}, {{32, 6.5, 0}, {
       30.5, 7, 2}}, {{32, 6.5, 0}, {30.5, 6, 2}}, {{32, 6.5, 0}, {
       30.5, 5, 2}}, {{33, 6.5, 0}, {34.5, 8, 2}}, {{33, 6.5, 0}, {
       34.5, 7, 2}}, {{33, 6.5, 0}, {34.5, 6, 2}}, {{33, 6.5, 0}, {
       34.5, 5, 2}}, {{34, 6.5, 0}, {34.5, 8, 2}}, {{34, 6.5, 0}, {
       34.5, 7, 2}}, {{34, 6.5, 0}, {34.5, 6, 2}}, {{34, 6.5, 0}, {
       34.5, 5, 2}}, {{35, 6.5, 0}, {34.5, 8, 2}}, {{35, 6.5, 0}, {
       34.5, 7, 2}}, {{35, 6.5, 0}, {34.5, 6, 2}}, {{35, 6.5, 0}, {
       34.5, 5, 2}}, {{36, 6.5, 0}, {34.5, 8, 2}}, {{36, 6.5, 0}, {
       34.5, 7, 2}}, {{36, 6.5, 0}, {34.5, 6, 2}}, {{36, 6.5, 0}, {
       34.5, 5, 2}}, {{37, 6.5, 0}, {38.5, 8, 2}}, {{37, 6.5, 0}, {
       38.5, 7, 2}}, {{37, 6.5, 0}, {38.5, 6, 2}}, {{37, 6.5, 0}, {
       38.5, 5, 2}}, {{38, 6.5, 0}, {38.5, 8, 2}}, {{38, 6.5, 0}, {
       38.5, 7, 2}}, {{38, 6.5, 0}, {38.5, 6, 2}}, {{38, 6.5, 0}, {
       38.5, 5, 2}}, {{39, 6.5, 0}, {38.5, 8, 2}}, {{39, 6.5, 0}, {
       38.5, 7, 2}}, {{39, 6.5, 0}, {38.5, 6, 2}}, {{39, 6.5, 0}, {
       38.5, 5, 2}}, {{40, 6.5, 0}, {38.5, 8, 2}}, {{40, 6.5, 0}, {
       38.5, 7, 2}}, {{40, 6.5, 0}, {38.5, 6, 2}}, {{40, 6.5, 0}, {
       38.5, 5, 2}}, {{41, 6.5, 0}, {42.5, 8, 2}}, {{41, 6.5, 0}, {
       42.5, 7, 2}}, {{41, 6.5, 0}, {42.5, 6, 2}}, {{41, 6.5, 0}, {
       42.5, 5, 2}}, {{42, 6.5, 0}, {42.5, 8, 2}}, {{42, 6.5, 0}, {
       42.5, 7, 2}}, {{42, 6.5, 0}, {42.5, 6, 2}}, {{42, 6.5, 0}, {
       42.5, 5, 2}}, {{43, 6.5, 0}, {42.5, 8, 2}}, {{43, 6.5, 0}, {
       42.5, 7, 2}}, {{43, 6.5, 0}, {42.5, 6, 2}}, {{43, 6.5, 0}, {
       42.5, 5, 2}}, {{44, 6.5, 0}, {42.5, 8, 2}}, {{44, 6.5, 0}, {
       42.5, 7, 2}}, {{44, 6.5, 0}, {42.5, 6, 2}}, {{44, 6.5, 0}, {
       42.5, 5, 2}}, {{45, 6.5, 0}, {46.5, 8, 2}}, {{45, 6.5, 0}, {
       46.5, 7, 2}}, {{45, 6.5, 0}, {46.5, 6, 2}}, {{45, 6.5, 0}, {
       46.5, 5, 2}}, {{46, 6.5, 0}, {46.5, 8, 2}}, {{46, 6.5, 0}, {
       46.5, 7, 2}}, {{46, 6.5, 0}, {46.5, 6, 2}}, {{46, 6.5, 0}, {
       46.5, 5, 2}}, {{47, 6.5, 0}, {46.5, 8, 2}}, {{47, 6.5, 0}, {
       46.5, 7, 2}}, {{47, 6.5, 0}, {46.5, 6, 2}}, {{47, 6.5, 0}, {
       46.5, 5, 2}}, {{48, 6.5, 0}, {46.5, 8, 2}}, {{48, 6.5, 0}, {
       46.5, 7, 2}}, {{48, 6.5, 0}, {46.5, 6, 2}}, {{48, 6.5, 0}, {
       46.5, 5, 2}}, {{49, 6.5, 0}, {50.5, 8, 2}}, {{49, 6.5, 0}, {
       50.5, 7, 2}}, {{49, 6.5, 0}, {50.5, 6, 2}}, {{49, 6.5, 0}, {
       50.5, 5, 2}}, {{50, 6.5, 0}, {50.5, 8, 2}}, {{50, 6.5, 0}, {
       50.5, 7, 2}}, {{50, 6.5, 0}, {50.5, 6, 2}}, {{50, 6.5, 0}, {
       50.5, 5, 2}}, {{51, 6.5, 0}, {50.5, 8, 2}}, {{51, 6.5, 0}, {
       50.5, 7, 2}}, {{51, 6.5, 0}, {50.5, 6, 2}}, {{51, 6.5, 0}, {
       50.5, 5, 2}}, {{52, 6.5, 0}, {50.5, 8, 2}}, {{52, 6.5, 0}, {
       50.5, 7, 2}}, {{52, 6.5, 0}, {50.5, 6, 2}}, {{52, 6.5, 0}, {
       50.5, 5, 2}}, {{53, 6.5, 0}, {54.5, 8, 2}}, {{53, 6.5, 0}, {
       54.5, 7, 2}}, {{53, 6.5, 0}, {54.5, 6, 2}}, {{53, 6.5, 0}, {
       54.5, 5, 2}}, {{54, 6.5, 0}, {54.5, 8, 2}}, {{54, 6.5, 0}, {
       54.5, 7, 2}}, {{54, 6.5, 0}, {54.5, 6, 2}}, {{54, 6.5, 0}, {
       54.5, 5, 2}}, {{55, 6.5, 0}, {54.5, 8, 2}}, {{55, 6.5, 0}, {
       54.5, 7, 2}}, {{55, 6.5, 0}, {54.5, 6, 2}}, {{55, 6.5, 0}, {
       54.5, 5, 2}}, {{56, 6.5, 0}, {54.5, 8, 2}}, {{56, 6.5, 0}, {
       54.5, 7, 2}}, {{56, 6.5, 0}, {54.5, 6, 2}}, {{56, 6.5, 0}, {
       54.5, 5, 2}}, {{57, 6.5, 0}, {58.5, 8, 2}}, {{57, 6.5, 0}, {
       58.5, 7, 2}}, {{57, 6.5, 0}, {58.5, 6, 2}}, {{57, 6.5, 0}, {
       58.5, 5, 2}}, {{58, 6.5, 0}, {58.5, 8, 2}}, {{58, 6.5, 0}, {
       58.5, 7, 2}}, {{58, 6.5, 0}, {58.5, 6, 2}}, {{58, 6.5, 0}, {
       58.5, 5, 2}}, {{59, 6.5, 0}, {58.5, 8, 2}}, {{59, 6.5, 0}, {
       58.5, 7, 2}}, {{59, 6.5, 0}, {58.5, 6, 2}}, {{59, 6.5, 0}, {
       58.5, 5, 2}}, {{60, 6.5, 0}, {58.5, 8, 2}}, {{60, 6.5, 0}, {
       58.5, 7, 2}}, {{60, 6.5, 0}, {58.5, 6, 2}}, {{60, 6.5, 0}, {
       58.5, 5, 2}}, {{61, 6.5, 0}, {62.5, 8, 2}}, {{61, 6.5, 0}, {
       62.5, 7, 2}}, {{61, 6.5, 0}, {62.5, 6, 2}}, {{61, 6.5, 0}, {
       62.5, 5, 2}}, {{62, 6.5, 0}, {62.5, 8, 2}}, {{62, 6.5, 0}, {
       62.5, 7, 2}}, {{62, 6.5, 0}, {62.5, 6, 2}}, {{62, 6.5, 0}, {
       62.5, 5, 2}}, {{63, 6.5, 0}, {62.5, 8, 2}}, {{63, 6.5, 0}, {
       62.5, 7, 2}}, {{63, 6.5, 0}, {62.5, 6, 2}}, {{63, 6.5, 0}, {
       62.5, 5, 2}}, {{64, 6.5, 0}, {62.5, 8, 2}}, {{64, 6.5, 0}, {
       62.5, 7, 2}}, {{64, 6.5, 0}, {62.5, 6, 2}}, {{64, 6.5, 0}, {
       62.5, 5, 2}}, {{1, 2.5, 0}, {2.5, 4, 2}}, {{1, 2.5, 0}, {
       2.5, 3, 2}}, {{1, 2.5, 0}, {2.5, 2, 2}}, {{1, 2.5, 0}, {2.5, 1, 2}}, {{
       2, 2.5, 0}, {2.5, 4, 2}}, {{2, 2.5, 0}, {2.5, 3, 2}}, {{2, 2.5, 0}, {
       2.5, 2, 2}}, {{2, 2.5, 0}, {2.5, 1, 2}}, {{3, 2.5, 0}, {2.5, 4, 2}}, {{
       3, 2.5, 0}, {2.5, 3, 2}}, {{3, 2.5, 0}, {2.5, 2, 2}}, {{3, 2.5, 0}, {
       2.5, 1, 2}}, {{4, 2.5, 0}, {2.5, 4, 2}}, {{4, 2.5, 0}, {2.5, 3, 2}}, {{
       4, 2.5, 0}, {2.5, 2, 2}}, {{4, 2.5, 0}, {2.5, 1, 2}}, {{5, 2.5, 0}, {
       6.5, 4, 2}}, {{5, 2.5, 0}, {6.5, 3, 2}}, {{5, 2.5, 0}, {6.5, 2, 2}}, {{
       5, 2.5, 0}, {6.5, 1, 2}}, {{6, 2.5, 0}, {6.5, 4, 2}}, {{6, 2.5, 0}, {
       6.5, 3, 2}}, {{6, 2.5, 0}, {6.5, 2, 2}}, {{6, 2.5, 0}, {6.5, 1, 2}}, {{
       7, 2.5, 0}, {6.5, 4, 2}}, {{7, 2.5, 0}, {6.5, 3, 2}}, {{7, 2.5, 0}, {
       6.5, 2, 2}}, {{7, 2.5, 0}, {6.5, 1, 2}}, {{8, 2.5, 0}, {6.5, 4, 2}}, {{
       8, 2.5, 0}, {6.5, 3, 2}}, {{8, 2.5, 0}, {6.5, 2, 2}}, {{8, 2.5, 0}, {
       6.5, 1, 2}}, {{9, 2.5, 0}, {10.5, 4, 2}}, {{9, 2.5, 0}, {
       10.5, 3, 2}}, {{9, 2.5, 0}, {10.5, 2, 2}}, {{9, 2.5, 0}, {
       10.5, 1, 2}}, {{10, 2.5, 0}, {10.5, 4, 2}}, {{10, 2.5, 0}, {
       10.5, 3, 2}}, {{10, 2.5, 0}, {10.5, 2, 2}}, {{10, 2.5, 0}, {
       10.5, 1, 2}}, {{11, 2.5, 0}, {10.5, 4, 2}}, {{11, 2.5, 0}, {
       10.5, 3, 2}}, {{11, 2.5, 0}, {10.5, 2, 2}}, {{11, 2.5, 0}, {
       10.5, 1, 2}}, {{12, 2.5, 0}, {10.5, 4, 2}}, {{12, 2.5, 0}, {
       10.5, 3, 2}}, {{12, 2.5, 0}, {10.5, 2, 2}}, {{12, 2.5, 0}, {
       10.5, 1, 2}}, {{13, 2.5, 0}, {14.5, 4, 2}}, {{13, 2.5, 0}, {
       14.5, 3, 2}}, {{13, 2.5, 0}, {14.5, 2, 2}}, {{13, 2.5, 0}, {
       14.5, 1, 2}}, {{14, 2.5, 0}, {14.5, 4, 2}}, {{14, 2.5, 0}, {
       14.5, 3, 2}}, {{14, 2.5, 0}, {14.5, 2, 2}}, {{14, 2.5, 0}, {
       14.5, 1, 2}}, {{15, 2.5, 0}, {14.5, 4, 2}}, {{15, 2.5, 0}, {
       14.5, 3, 2}}, {{15, 2.5, 0}, {14.5, 2, 2}}, {{15, 2.5, 0}, {
       14.5, 1, 2}}, {{16, 2.5, 0}, {14.5, 4, 2}}, {{16, 2.5, 0}, {
       14.5, 3, 2}}, {{16, 2.5, 0}, {14.5, 2, 2}}, {{16, 2.5, 0}, {
       14.5, 1, 2}}, {{17, 2.5, 0}, {18.5, 4, 2}}, {{17, 2.5, 0}, {
       18.5, 3, 2}}, {{17, 2.5, 0}, {18.5, 2, 2}}, {{17, 2.5, 0}, {
       18.5, 1, 2}}, {{18, 2.5, 0}, {18.5, 4, 2}}, {{18, 2.5, 0}, {
       18.5, 3, 2}}, {{18, 2.5, 0}, {18.5, 2, 2}}, {{18, 2.5, 0}, {
       18.5, 1, 2}}, {{19, 2.5, 0}, {18.5, 4, 2}}, {{19, 2.5, 0}, {
       18.5, 3, 2}}, {{19, 2.5, 0}, {18.5, 2, 2}}, {{19, 2.5, 0}, {
       18.5, 1, 2}}, {{20, 2.5, 0}, {18.5, 4, 2}}, {{20, 2.5, 0}, {
       18.5, 3, 2}}, {{20, 2.5, 0}, {18.5, 2, 2}}, {{20, 2.5, 0}, {
       18.5, 1, 2}}, {{21, 2.5, 0}, {22.5, 4, 2}}, {{21, 2.5, 0}, {
       22.5, 3, 2}}, {{21, 2.5, 0}, {22.5, 2, 2}}, {{21, 2.5, 0}, {
       22.5, 1, 2}}, {{22, 2.5, 0}, {22.5, 4, 2}}, {{22, 2.5, 0}, {
       22.5, 3, 2}}, {{22, 2.5, 0}, {22.5, 2, 2}}, {{22, 2.5, 0}, {
       22.5, 1, 2}}, {{23, 2.5, 0}, {22.5, 4, 2}}, {{23, 2.5, 0}, {
       22.5, 3, 2}}, {{23, 2.5, 0}, {22.5, 2, 2}}, {{23, 2.5, 0}, {
       22.5, 1, 2}}, {{24, 2.5, 0}, {22.5, 4, 2}}, {{24, 2.5, 0}, {
       22.5, 3, 2}}, {{24, 2.5, 0}, {22.5, 2, 2}}, {{24, 2.5, 0}, {
       22.5, 1, 2}}, {{25, 2.5, 0}, {26.5, 4, 2}}, {{25, 2.5, 0}, {
       26.5, 3, 2}}, {{25, 2.5, 0}, {26.5, 2, 2}}, {{25, 2.5, 0}, {
       26.5, 1, 2}}, {{26, 2.5, 0}, {26.5, 4, 2}}, {{26, 2.5, 0}, {
       26.5, 3, 2}}, {{26, 2.5, 0}, {26.5, 2, 2}}, {{26, 2.5, 0}, {
       26.5, 1, 2}}, {{27, 2.5, 0}, {26.5, 4, 2}}, {{27, 2.5, 0}, {
       26.5, 3, 2}}, {{27, 2.5, 0}, {26.5, 2, 2}}, {{27, 2.5, 0}, {
       26.5, 1, 2}}, {{28, 2.5, 0}, {26.5, 4, 2}}, {{28, 2.5, 0}, {
       26.5, 3, 2}}, {{28, 2.5, 0}, {26.5, 2, 2}}, {{28, 2.5, 0}, {
       26.5, 1, 2}}, {{29, 2.5, 0}, {30.5, 4, 2}}, {{29, 2.5, 0}, {
       30.5, 3, 2}}, {{29, 2.5, 0}, {30.5, 2, 2}}, {{29, 2.5, 0}, {
       30.5, 1, 2}}, {{30, 2.5, 0}, {30.5, 4, 2}}, {{30, 2.5, 0}, {
       30.5, 3, 2}}, {{30, 2.5, 0}, {30.5, 2, 2}}, {{30, 2.5, 0}, {
       30.5, 1, 2}}, {{31, 2.5, 0}, {30.5, 4, 2}}, {{31, 2.5, 0}, {
       30.5, 3, 2}}, {{31, 2.5, 0}, {30.5, 2, 2}}, {{31, 2.5, 0}, {
       30.5, 1, 2}}, {{32, 2.5, 0}, {30.5, 4, 2}}, {{32, 2.5, 0}, {
       30.5, 3, 2}}, {{32, 2.5, 0}, {30.5, 2, 2}}, {{32, 2.5, 0}, {
       30.5, 1, 2}}, {{33, 2.5, 0}, {34.5, 4, 2}}, {{33, 2.5, 0}, {
       34.5, 3, 2}}, {{33, 2.5, 0}, {34.5, 2, 2}}, {{33, 2.5, 0}, {
       34.5, 1, 2}}, {{34, 2.5, 0}, {34.5, 4, 2}}, {{34, 2.5, 0}, {
       34.5, 3, 2}}, {{34, 2.5, 0}, {34.5, 2, 2}}, {{34, 2.5, 0}, {
       34.5, 1, 2}}, {{35, 2.5, 0}, {34.5, 4, 2}}, {{35, 2.5, 0}, {
       34.5, 3, 2}}, {{35, 2.5, 0}, {34.5, 2, 2}}, {{35, 2.5, 0}, {
       34.5, 1, 2}}, {{36, 2.5, 0}, {34.5, 4, 2}}, {{36, 2.5, 0}, {
       34.5, 3, 2}}, {{36, 2.5, 0}, {34.5, 2, 2}}, {{36, 2.5, 0}, {
       34.5, 1, 2}}, {{37, 2.5, 0}, {38.5, 4, 2}}, {{37, 2.5, 0}, {
       38.5, 3, 2}}, {{37, 2.5, 0}, {38.5, 2, 2}}, {{37, 2.5, 0}, {
       38.5, 1, 2}}, {{38, 2.5, 0}, {38.5, 4, 2}}, {{38, 2.5, 0}, {
       38.5, 3, 2}}, {{38, 2.5, 0}, {38.5, 2, 2}}, {{38, 2.5, 0}, {
       38.5, 1, 2}}, {{39, 2.5, 0}, {38.5, 4, 2}}, {{39, 2.5, 0}, {
       38.5, 3, 2}}, {{39, 2.5, 0}, {38.5, 2, 2}}, {{39, 2.5, 0}, {
       38.5, 1, 2}}, {{40, 2.5, 0}, {38.5, 4, 2}}, {{40, 2.5, 0}, {
       38.5, 3, 2}}, {{40, 2.5, 0}, {38.5, 2, 2}}, {{40, 2.5, 0}, {
       38.5, 1, 2}}, {{41, 2.5, 0}, {42.5, 4, 2}}, {{41, 2.5, 0}, {
       42.5, 3, 2}}, {{41, 2.5, 0}, {42.5, 2, 2}}, {{41, 2.5, 0}, {
       42.5, 1, 2}}, {{42, 2.5, 0}, {42.5, 4, 2}}, {{42, 2.5, 0}, {
       42.5, 3, 2}}, {{42, 2.5, 0}, {42.5, 2, 2}}, {{42, 2.5, 0}, {
       42.5, 1, 2}}, {{43, 2.5, 0}, {42.5, 4, 2}}, {{43, 2.5, 0}, {
       42.5, 3, 2}}, {{43, 2.5, 0}, {42.5, 2, 2}}, {{43, 2.5, 0}, {
       42.5, 1, 2}}, {{44, 2.5, 0}, {42.5, 4, 2}}, {{44, 2.5, 0}, {
       42.5, 3, 2}}, {{44, 2.5, 0}, {42.5, 2, 2}}, {{44, 2.5, 0}, {
       42.5, 1, 2}}, {{45, 2.5, 0}, {46.5, 4, 2}}, {{45, 2.5, 0}, {
       46.5, 3, 2}}, {{45, 2.5, 0}, {46.5, 2, 2}}, {{45, 2.5, 0}, {
       46.5, 1, 2}}, {{46, 2.5, 0}, {46.5, 4, 2}}, {{46, 2.5, 0}, {
       46.5, 3, 2}}, {{46, 2.5, 0}, {46.5, 2, 2}}, {{46, 2.5, 0}, {
       46.5, 1, 2}}, {{47, 2.5, 0}, {46.5, 4, 2}}, {{47, 2.5, 0}, {
       46.5, 3, 2}}, {{47, 2.5, 0}, {46.5, 2, 2}}, {{47, 2.5, 0}, {
       46.5, 1, 2}}, {{48, 2.5, 0}, {46.5, 4, 2}}, {{48, 2.5, 0}, {
       46.5, 3, 2}}, {{48, 2.5, 0}, {46.5, 2, 2}}, {{48, 2.5, 0}, {
       46.5, 1, 2}}, {{49, 2.5, 0}, {50.5, 4, 2}}, {{49, 2.5, 0}, {
       50.5, 3, 2}}, {{49, 2.5, 0}, {50.5, 2, 2}}, {{49, 2.5, 0}, {
       50.5, 1, 2}}, {{50, 2.5, 0}, {50.5, 4, 2}}, {{50, 2.5, 0}, {
       50.5, 3, 2}}, {{50, 2.5, 0}, {50.5, 2, 2}}, {{50, 2.5, 0}, {
       50.5, 1, 2}}, {{51, 2.5, 0}, {50.5, 4, 2}}, {{51, 2.5, 0}, {
       50.5, 3, 2}}, {{51, 2.5, 0}, {50.5, 2, 2}}, {{51, 2.5, 0}, {
       50.5, 1, 2}}, {{52, 2.5, 0}, {50.5, 4, 2}}, {{52, 2.5, 0}, {
       50.5, 3, 2}}, {{52, 2.5, 0}, {50.5, 2, 2}}, {{52, 2.5, 0}, {
       50.5, 1, 2}}, {{53, 2.5, 0}, {54.5, 4, 2}}, {{53, 2.5, 0}, {
       54.5, 3, 2}}, {{53, 2.5, 0}, {54.5, 2, 2}}, {{53, 2.5, 0}, {
       54.5, 1, 2}}, {{54, 2.5, 0}, {54.5, 4, 2}}, {{54, 2.5, 0}, {
       54.5, 3, 2}}, {{54, 2.5, 0}, {54.5, 2, 2}}, {{54, 2.5, 0}, {
       54.5, 1, 2}}, {{55, 2.5, 0}, {54.5, 4, 2}}, {{55, 2.5, 0}, {
       54.5, 3, 2}}, {{55, 2.5, 0}, {54.5, 2, 2}}, {{55, 2.5, 0}, {
       54.5, 1, 2}}, {{56, 2.5, 0}, {54.5, 4, 2}}, {{56, 2.5, 0}, {
       54.5, 3, 2}}, {{56, 2.5, 0}, {54.5, 2, 2}}, {{56, 2.5, 0}, {
       54.5, 1, 2}}, {{57, 2.5, 0}, {58.5, 4, 2}}, {{57, 2.5, 0}, {
       58.5, 3, 2}}, {{57, 2.5, 0}, {58.5, 2, 2}}, {{57, 2.5, 0}, {
       58.5, 1, 2}}, {{58, 2.5, 0}, {58.5, 4, 2}}, {{58, 2.5, 0}, {
       58.5, 3, 2}}, {{58, 2.5, 0}, {58.5, 2, 2}}, {{58, 2.5, 0}, {
       58.5, 1, 2}}, {{59, 2.5, 0}, {58.5, 4, 2}}, {{59, 2.5, 0}, {
       58.5, 3, 2}}, {{59, 2.5, 0}, {58.5, 2, 2}}, {{59, 2.5, 0}, {
       58.5, 1, 2}}, {{60, 2.5, 0}, {58.5, 4, 2}}, {{60, 2.5, 0}, {
       58.5, 3, 2}}, {{60, 2.5, 0}, {58.5, 2, 2}}, {{60, 2.5, 0}, {
       58.5, 1, 2}}, {{61, 2.5, 0}, {62.5, 4, 2}}, {{61, 2.5, 0}, {
       62.5, 3, 2}}, {{61, 2.5, 0}, {62.5, 2, 2}}, {{61, 2.5, 0}, {
       62.5, 1, 2}}, {{62, 2.5, 0}, {62.5, 4, 2}}, {{62, 2.5, 0}, {
       62.5, 3, 2}}, {{62, 2.5, 0}, {62.5, 2, 2}}, {{62, 2.5, 0}, {
       62.5, 1, 2}}, {{63, 2.5, 0}, {62.5, 4, 2}}, {{63, 2.5, 0}, {
       62.5, 3, 2}}, {{63, 2.5, 0}, {62.5, 2, 2}}, {{63, 2.5, 0}, {
       62.5, 1, 2}}, {{64, 2.5, 0}, {62.5, 4, 2}}, {{64, 2.5, 0}, {
       62.5, 3, 2}}, {{64, 2.5, 0}, {62.5, 2, 2}}, {{64, 2.5, 0}, {
       62.5, 1, 2}}}, 0.08]}, 
   {RGBColor[1, 0, 0], CylinderBox[{}, 0.36], CylinderBox[{}, 0.06]}, 
   {RGBColor[1, 0, 0], 
    CylinderBox[{{{34, 10.5, -1.6}, {30, 6.5, -1.6}}, {{53, 58.5, -1.6}, {
       32, 46.5, -1.6}}, {{3, 2.5, -1.6}, {26, 26.5, -1.6}}, {{
       9, 50.5, -1.6}, {8, 18.5, -1.6}}, {{45, 22.5, -1.6}, {
       55, 34.5, -1.6}}, {{26, 10.5, -1.6}, {53, 22.5, -1.6}}, {{
       19, 54.5, -1.6}, {20, 62.5, -1.6}}, {{56, 54.5, -1.6}, {
       36, 30.5, -1.6}}, {{20, 34.5, -1.6}, {41, 42.5, -1.6}}, {{
       29, 42.5, -1.6}, {24, 42.5, -1.6}}, {{57, 22.5, -1.6}, {
       37, 6.5, -1.6}}, {{42, 38.5, -1.6}, {16, 10.5, -1.6}}, {{
       54, 54.5, -1.6}, {7, 2.5, -1.6}}, {{50, 50.5, -1.6}, {
       15, 42.5, -1.6}}, {{55, 6.5, -1.6}, {49, 6.5, -1.6}}, {{
       56, 6.5, -1.6}, {62, 14.5, -1.6}}, {{33, 2.5, -1.6}, {
       36, 10.5, -1.6}}, {{19, 30.5, -1.6}, {29, 30.5, -1.6}}, {{
       30, 46.5, -1.6}, {40, 54.5, -1.6}}, {{64, 38.5, -1.6}, {
       54, 14.5, -1.6}}, {{57, 38.5, -1.6}, {54, 22.5, -1.6}}, {{
       12, 2.5, -1.6}, {24, 2.5, -1.6}}, {{5, 22.5, -1.6}, {
       5, 50.5, -1.6}}, {{25, 14.5, -1.6}, {41, 26.5, -1.6}}, {{
       6, 50.5, -1.6}, {30, 54.5, -1.6}}, {{38, 14.5, -1.6}, {
       35, 10.5, -1.6}}, {{53, 34.5, -1.6}, {31, 14.5, -1.6}}, {{
       13, 50.5, -1.6}, {9, 22.5, -1.6}}, {{14, 14.5, -1.6}, {
       14, 42.5, -1.6}}, {{24, 54.5, -1.6}, {51, 62.5, -1.6}}, {{
       18, 30.5, -1.6}, {15, 22.5, -1.6}}, {{58, 46.5, -1.6}, {
       49, 42.5, -1.6}}, {{59, 18.5, -1.6}, {58, 14.5, -1.6}}, {{
       31, 42.5, -1.6}, {21, 38.5, -1.6}}, {{4, 2.5, -1.6}, {
       46, 46.5, -1.6}}, {{7, 18.5, -1.6}, {8, 50.5, -1.6}}, {{
       60, 2.5, -1.6}, {57, 2.5, -1.6}}, {{13, 58.5, -1.6}, {
       18, 58.5, -1.6}}, {{40, 10.5, -1.6}, {41, 10.5, -1.6}}, {{
       57, 30.5, -1.6}, {58, 34.5, -1.6}}, {{8, 14.5, -1.6}, {
       13, 14.5, -1.6}}, {{64, 26.5, -1.6}, {55, 14.5, -1.6}}, {{
       40, 26.5, -1.6}, {30, 22.5, -1.6}}, {{3, 14.5, -1.6}, {
       4, 38.5, -1.6}}, {{21, 6.5, -1.6}, {26, 14.5, -1.6}}, {{
       30, 42.5, -1.6}, {35, 46.5, -1.6}}, {{51, 26.5, -1.6}, {
       40, 18.5, -1.6}}, {{39, 6.5, -1.6}, {40, 6.5, -1.6}}, {{
       19, 22.5, -1.6}, {15, 18.5, -1.6}}, {{12, 62.5, -1.6}, {
       15, 62.5, -1.6}}, {{2, 54.5, -1.6}, {2, 38.5, -1.6}}, {{
       52, 58.5, -1.6}, {42, 58.5, -1.6}}, {{63, 10.5, -1.6}, {
       51, 2.5, -1.6}}, {{48, 42.5, -1.6}, {59, 54.5, -1.6}}, {{
       46, 62.5, -1.6}, {33, 58.5, -1.6}}, {{18, 34.5, -1.6}, {
       15, 26.5, -1.6}}, {{22, 50.5, -1.6}, {24, 50.5, -1.6}}, {{
       44, 62.5, -1.6}, {23, 58.5, -1.6}}, {{63, 46.5, -1.6}, {
       64, 50.5, -1.6}}, {{46, 38.5, -1.6}, {64, 42.5, -1.6}}, {{
       7, 62.5, -1.6}, {17, 62.5, -1.6}}, {{17, 22.5, -1.6}, {
       21, 26.5, -1.6}}, {{55, 30.5, -1.6}, {53, 26.5, -1.6}}, {{
       29, 38.5, -1.6}, {27, 38.5, -1.6}}, {{45, 6.5, -1.6}, {
       56, 10.5, -1.6}}, {{64, 62.5, -1.6}, {63, 50.5, -1.6}}, {{
       21, 46.5, -1.6}, {34, 54.5, -1.6}}, {{6, 54.5, -1.6}, {
       19, 58.5, -1.6}}, {{30, 30.5, -1.6}, {7, 6.5, -1.6}}, {{
       46, 10.5, -1.6}, {39, 2.5, -1.6}}, {{5, 14.5, -1.6}, {
       10, 14.5, -1.6}}, {{54, 38.5, -1.6}, {47, 38.5, -1.6}}, {{
       28, 50.5, -1.6}, {23, 46.5, -1.6}}, {{45, 50.5, -1.6}, {
       54, 58.5, -1.6}}, {{28, 34.5, -1.6}, {36, 38.5, -1.6}}, {{
       2, 6.5, -1.6}, {3, 46.5, -1.6}}, {{44, 6.5, -1.6}, {
       61, 14.5, -1.6}}, {{19, 10.5, -1.6}, {32, 22.5, -1.6}}, {{
       13, 38.5, -1.6}, {13, 30.5, -1.6}}, {{30, 26.5, -1.6}, {
       19, 14.5, -1.6}}, {{29, 26.5, -1.6}, {62, 62.5, -1.6}}, {{
       3, 54.5, -1.6}, {4, 54.5, -1.6}}, {{29, 6.5, -1.6}, {
       36, 14.5, -1.6}}, {{24, 14.5, -1.6}, {22, 10.5, -1.6}}, {{
       5, 62.5, -1.6}, {2, 2.5, -1.6}}, {{58, 22.5, -1.6}, {
       56, 18.5, -1.6}}, {{48, 22.5, -1.6}, {52, 22.5, -1.6}}, {{
       12, 54.5, -1.6}, {11, 54.5, -1.6}}, {{3, 34.5, -1.6}, {
       4, 46.5, -1.6}}, {{47, 34.5, -1.6}, {40, 30.5, -1.6}}, {{
       63, 54.5, -1.6}, {52, 46.5, -1.6}}, {{33, 42.5, -1.6}, {
       39, 46.5, -1.6}}, {{63, 62.5, -1.6}, {44, 42.5, -1.6}}, {{
       41, 38.5, -1.6}, {27, 22.5, -1.6}}, {{4, 14.5, -1.6}, {
       10, 18.5, -1.6}}, {{30, 34.5, -1.6}, {34, 34.5, -1.6}}, {{
       42, 18.5, -1.6}, {52, 26.5, -1.6}}, {{43, 46.5, -1.6}, {
       40, 42.5, -1.6}}, {{56, 22.5, -1.6}, {58, 26.5, -1.6}}, {{
       16, 46.5, -1.6}, {25, 50.5, -1.6}}, {{1, 6.5, -1.6}, {
       1, 42.5, -1.6}}, {{53, 18.5, -1.6}, {40, 2.5, -1.6}}, {{
       53, 6.5, -1.6}, {52, 6.5, -1.6}}, {{50, 34.5, -1.6}, {
       34, 18.5, -1.6}}, {{32, 14.5, -1.6}, {40, 22.5, -1.6}}, {{
       15, 50.5, -1.6}, {31, 54.5, -1.6}}, {{34, 26.5, -1.6}, {
       41, 30.5, -1.6}}, {{42, 22.5, -1.6}, {39, 18.5, -1.6}}, {{
       63, 6.5, -1.6}, {59, 6.5, -1.6}}, {{55, 22.5, -1.6}, {
       45, 18.5, -1.6}}, {{56, 38.5, -1.6}, {39, 22.5, -1.6}}, {{
       43, 22.5, -1.6}, {48, 26.5, -1.6}}, {{33, 46.5, -1.6}, {
       18, 42.5, -1.6}}, {{10, 6.5, -1.6}, {14, 10.5, -1.6}}, {{
       62, 58.5, -1.6}, {57, 54.5, -1.6}}, {{63, 30.5, -1.6}, {
       61, 26.5, -1.6}}, {{28, 22.5, -1.6}, {25, 18.5, -1.6}}, {{
       17, 34.5, -1.6}, {35, 42.5, -1.6}}, {{43, 30.5, -1.6}, {
       38, 26.5, -1.6}}, {{4, 26.5, -1.6}, {4, 34.5, -1.6}}, {{
       40, 46.5, -1.6}, {39, 42.5, -1.6}}, {{33, 54.5, -1.6}, {
       18, 50.5, -1.6}}, {{19, 62.5, -1.6}, {8, 62.5, -1.6}}, {{
       61, 42.5, -1.6}, {56, 42.5, -1.6}}, {{31, 30.5, -1.6}, {
       6, 2.5, -1.6}}, {{2, 42.5, -1.6}, {2, 10.5, -1.6}}, {{
       63, 14.5, -1.6}, {62, 10.5, -1.6}}}, 0.16], 
    CylinderBox[{{{34, 10.5, 0}, {34, 10.5, -1.6}}, {{30, 6.5, 0}, {
       30, 6.5, -1.6}}, {{53, 58.5, 0}, {53, 58.5, -1.6}}, {{32, 46.5, 0}, {
       32, 46.5, -1.6}}, {{3, 2.5, 0}, {3, 2.5, -1.6}}, {{26, 26.5, 0}, {
       26, 26.5, -1.6}}, {{9, 50.5, 0}, {9, 50.5, -1.6}}, {{8, 18.5, 0}, {
       8, 18.5, -1.6}}, {{45, 22.5, 0}, {45, 22.5, -1.6}}, {{55, 34.5, 0}, {
       55, 34.5, -1.6}}, {{26, 10.5, 0}, {26, 10.5, -1.6}}, {{53, 22.5, 0}, {
       53, 22.5, -1.6}}, {{19, 54.5, 0}, {19, 54.5, -1.6}}, {{20, 62.5, 0}, {
       20, 62.5, -1.6}}, {{56, 54.5, 0}, {56, 54.5, -1.6}}, {{36, 30.5, 0}, {
       36, 30.5, -1.6}}, {{20, 34.5, 0}, {20, 34.5, -1.6}}, {{41, 42.5, 0}, {
       41, 42.5, -1.6}}, {{29, 42.5, 0}, {29, 42.5, -1.6}}, {{24, 42.5, 0}, {
       24, 42.5, -1.6}}, {{57, 22.5, 0}, {57, 22.5, -1.6}}, {{37, 6.5, 0}, {
       37, 6.5, -1.6}}, {{42, 38.5, 0}, {42, 38.5, -1.6}}, {{16, 10.5, 0}, {
       16, 10.5, -1.6}}, {{54, 54.5, 0}, {54, 54.5, -1.6}}, {{7, 2.5, 0}, {
       7, 2.5, -1.6}}, {{50, 50.5, 0}, {50, 50.5, -1.6}}, {{15, 42.5, 0}, {
       15, 42.5, -1.6}}, {{55, 6.5, 0}, {55, 6.5, -1.6}}, {{49, 6.5, 0}, {
       49, 6.5, -1.6}}, {{56, 6.5, 0}, {56, 6.5, -1.6}}, {{62, 14.5, 0}, {
       62, 14.5, -1.6}}, {{33, 2.5, 0}, {33, 2.5, -1.6}}, {{36, 10.5, 0}, {
       36, 10.5, -1.6}}, {{19, 30.5, 0}, {19, 30.5, -1.6}}, {{29, 30.5, 0}, {
       29, 30.5, -1.6}}, {{30, 46.5, 0}, {30, 46.5, -1.6}}, {{40, 54.5, 0}, {
       40, 54.5, -1.6}}, {{64, 38.5, 0}, {64, 38.5, -1.6}}, {{54, 14.5, 0}, {
       54, 14.5, -1.6}}, {{57, 38.5, 0}, {57, 38.5, -1.6}}, {{54, 22.5, 0}, {
       54, 22.5, -1.6}}, {{12, 2.5, 0}, {12, 2.5, -1.6}}, {{24, 2.5, 0}, {
       24, 2.5, -1.6}}, {{5, 22.5, 0}, {5, 22.5, -1.6}}, {{5, 50.5, 0}, {
       5, 50.5, -1.6}}, {{25, 14.5, 0}, {25, 14.5, -1.6}}, {{41, 26.5, 0}, {
       41, 26.5, -1.6}}, {{6, 50.5, 0}, {6, 50.5, -1.6}}, {{30, 54.5, 0}, {
       30, 54.5, -1.6}}, {{38, 14.5, 0}, {38, 14.5, -1.6}}, {{35, 10.5, 0}, {
       35, 10.5, -1.6}}, {{53, 34.5, 0}, {53, 34.5, -1.6}}, {{31, 14.5, 0}, {
       31, 14.5, -1.6}}, {{13, 50.5, 0}, {13, 50.5, -1.6}}, {{9, 22.5, 0}, {
       9, 22.5, -1.6}}, {{14, 14.5, 0}, {14, 14.5, -1.6}}, {{14, 42.5, 0}, {
       14, 42.5, -1.6}}, {{24, 54.5, 0}, {24, 54.5, -1.6}}, {{51, 62.5, 0}, {
       51, 62.5, -1.6}}, {{18, 30.5, 0}, {18, 30.5, -1.6}}, {{15, 22.5, 0}, {
       15, 22.5, -1.6}}, {{58, 46.5, 0}, {58, 46.5, -1.6}}, {{49, 42.5, 0}, {
       49, 42.5, -1.6}}, {{59, 18.5, 0}, {59, 18.5, -1.6}}, {{58, 14.5, 0}, {
       58, 14.5, -1.6}}, {{31, 42.5, 0}, {31, 42.5, -1.6}}, {{21, 38.5, 0}, {
       21, 38.5, -1.6}}, {{4, 2.5, 0}, {4, 2.5, -1.6}}, {{46, 46.5, 0}, {
       46, 46.5, -1.6}}, {{7, 18.5, 0}, {7, 18.5, -1.6}}, {{8, 50.5, 0}, {
       8, 50.5, -1.6}}, {{60, 2.5, 0}, {60, 2.5, -1.6}}, {{57, 2.5, 0}, {
       57, 2.5, -1.6}}, {{13, 58.5, 0}, {13, 58.5, -1.6}}, {{18, 58.5, 0}, {
       18, 58.5, -1.6}}, {{40, 10.5, 0}, {40, 10.5, -1.6}}, {{41, 10.5, 0}, {
       41, 10.5, -1.6}}, {{57, 30.5, 0}, {57, 30.5, -1.6}}, {{58, 34.5, 0}, {
       58, 34.5, -1.6}}, {{8, 14.5, 0}, {8, 14.5, -1.6}}, {{13, 14.5, 0}, {
       13, 14.5, -1.6}}, {{64, 26.5, 0}, {64, 26.5, -1.6}}, {{55, 14.5, 0}, {
       55, 14.5, -1.6}}, {{40, 26.5, 0}, {40, 26.5, -1.6}}, {{30, 22.5, 0}, {
       30, 22.5, -1.6}}, {{3, 14.5, 0}, {3, 14.5, -1.6}}, {{4, 38.5, 0}, {
       4, 38.5, -1.6}}, {{21, 6.5, 0}, {21, 6.5, -1.6}}, {{26, 14.5, 0}, {
       26, 14.5, -1.6}}, {{30, 42.5, 0}, {30, 42.5, -1.6}}, {{35, 46.5, 0}, {
       35, 46.5, -1.6}}, {{51, 26.5, 0}, {51, 26.5, -1.6}}, {{40, 18.5, 0}, {
       40, 18.5, -1.6}}, {{39, 6.5, 0}, {39, 6.5, -1.6}}, {{40, 6.5, 0}, {
       40, 6.5, -1.6}}, {{19, 22.5, 0}, {19, 22.5, -1.6}}, {{15, 18.5, 0}, {
       15, 18.5, -1.6}}, {{12, 62.5, 0}, {12, 62.5, -1.6}}, {{15, 62.5, 0}, {
       15, 62.5, -1.6}}, {{2, 54.5, 0}, {2, 54.5, -1.6}}, {{2, 38.5, 0}, {
       2, 38.5, -1.6}}, {{52, 58.5, 0}, {52, 58.5, -1.6}}, {{42, 58.5, 0}, {
       42, 58.5, -1.6}}, {{63, 10.5, 0}, {63, 10.5, -1.6}}, {{51, 2.5, 0}, {
       51, 2.5, -1.6}}, {{48, 42.5, 0}, {48, 42.5, -1.6}}, {{59, 54.5, 0}, {
       59, 54.5, -1.6}}, {{46, 62.5, 0}, {46, 62.5, -1.6}}, {{33, 58.5, 0}, {
       33, 58.5, -1.6}}, {{18, 34.5, 0}, {18, 34.5, -1.6}}, {{15, 26.5, 0}, {
       15, 26.5, -1.6}}, {{22, 50.5, 0}, {22, 50.5, -1.6}}, {{24, 50.5, 0}, {
       24, 50.5, -1.6}}, {{44, 62.5, 0}, {44, 62.5, -1.6}}, {{23, 58.5, 0}, {
       23, 58.5, -1.6}}, {{63, 46.5, 0}, {63, 46.5, -1.6}}, {{64, 50.5, 0}, {
       64, 50.5, -1.6}}, {{46, 38.5, 0}, {46, 38.5, -1.6}}, {{64, 42.5, 0}, {
       64, 42.5, -1.6}}, {{7, 62.5, 0}, {7, 62.5, -1.6}}, {{17, 62.5, 0}, {
       17, 62.5, -1.6}}, {{17, 22.5, 0}, {17, 22.5, -1.6}}, {{21, 26.5, 0}, {
       21, 26.5, -1.6}}, {{55, 30.5, 0}, {55, 30.5, -1.6}}, {{53, 26.5, 0}, {
       53, 26.5, -1.6}}, {{29, 38.5, 0}, {29, 38.5, -1.6}}, {{27, 38.5, 0}, {
       27, 38.5, -1.6}}, {{45, 6.5, 0}, {45, 6.5, -1.6}}, {{56, 10.5, 0}, {
       56, 10.5, -1.6}}, {{64, 62.5, 0}, {64, 62.5, -1.6}}, {{63, 50.5, 0}, {
       63, 50.5, -1.6}}, {{21, 46.5, 0}, {21, 46.5, -1.6}}, {{34, 54.5, 0}, {
       34, 54.5, -1.6}}, {{6, 54.5, 0}, {6, 54.5, -1.6}}, {{19, 58.5, 0}, {
       19, 58.5, -1.6}}, {{30, 30.5, 0}, {30, 30.5, -1.6}}, {{7, 6.5, 0}, {
       7, 6.5, -1.6}}, {{46, 10.5, 0}, {46, 10.5, -1.6}}, {{39, 2.5, 0}, {
       39, 2.5, -1.6}}, {{5, 14.5, 0}, {5, 14.5, -1.6}}, {{10, 14.5, 0}, {
       10, 14.5, -1.6}}, {{54, 38.5, 0}, {54, 38.5, -1.6}}, {{47, 38.5, 0}, {
       47, 38.5, -1.6}}, {{28, 50.5, 0}, {28, 50.5, -1.6}}, {{23, 46.5, 0}, {
       23, 46.5, -1.6}}, {{45, 50.5, 0}, {45, 50.5, -1.6}}, {{54, 58.5, 0}, {
       54, 58.5, -1.6}}, {{28, 34.5, 0}, {28, 34.5, -1.6}}, {{36, 38.5, 0}, {
       36, 38.5, -1.6}}, {{2, 6.5, 0}, {2, 6.5, -1.6}}, {{3, 46.5, 0}, {
       3, 46.5, -1.6}}, {{44, 6.5, 0}, {44, 6.5, -1.6}}, {{61, 14.5, 0}, {
       61, 14.5, -1.6}}, {{19, 10.5, 0}, {19, 10.5, -1.6}}, {{32, 22.5, 0}, {
       32, 22.5, -1.6}}, {{13, 38.5, 0}, {13, 38.5, -1.6}}, {{13, 30.5, 0}, {
       13, 30.5, -1.6}}, {{30, 26.5, 0}, {30, 26.5, -1.6}}, {{19, 14.5, 0}, {
       19, 14.5, -1.6}}, {{29, 26.5, 0}, {29, 26.5, -1.6}}, {{62, 62.5, 0}, {
       62, 62.5, -1.6}}, {{3, 54.5, 0}, {3, 54.5, -1.6}}, {{4, 54.5, 0}, {
       4, 54.5, -1.6}}, {{29, 6.5, 0}, {29, 6.5, -1.6}}, {{36, 14.5, 0}, {
       36, 14.5, -1.6}}, {{24, 14.5, 0}, {24, 14.5, -1.6}}, {{22, 10.5, 0}, {
       22, 10.5, -1.6}}, {{5, 62.5, 0}, {5, 62.5, -1.6}}, {{2, 2.5, 0}, {
       2, 2.5, -1.6}}, {{58, 22.5, 0}, {58, 22.5, -1.6}}, {{56, 18.5, 0}, {
       56, 18.5, -1.6}}, {{48, 22.5, 0}, {48, 22.5, -1.6}}, {{52, 22.5, 0}, {
       52, 22.5, -1.6}}, {{12, 54.5, 0}, {12, 54.5, -1.6}}, {{11, 54.5, 0}, {
       11, 54.5, -1.6}}, {{3, 34.5, 0}, {3, 34.5, -1.6}}, {{4, 46.5, 0}, {
       4, 46.5, -1.6}}, {{47, 34.5, 0}, {47, 34.5, -1.6}}, {{40, 30.5, 0}, {
       40, 30.5, -1.6}}, {{63, 54.5, 0}, {63, 54.5, -1.6}}, {{52, 46.5, 0}, {
       52, 46.5, -1.6}}, {{33, 42.5, 0}, {33, 42.5, -1.6}}, {{39, 46.5, 0}, {
       39, 46.5, -1.6}}, {{63, 62.5, 0}, {63, 62.5, -1.6}}, {{44, 42.5, 0}, {
       44, 42.5, -1.6}}, {{41, 38.5, 0}, {41, 38.5, -1.6}}, {{27, 22.5, 0}, {
       27, 22.5, -1.6}}, {{4, 14.5, 0}, {4, 14.5, -1.6}}, {{10, 18.5, 0}, {
       10, 18.5, -1.6}}, {{30, 34.5, 0}, {30, 34.5, -1.6}}, {{34, 34.5, 0}, {
       34, 34.5, -1.6}}, {{42, 18.5, 0}, {42, 18.5, -1.6}}, {{52, 26.5, 0}, {
       52, 26.5, -1.6}}, {{43, 46.5, 0}, {43, 46.5, -1.6}}, {{40, 42.5, 0}, {
       40, 42.5, -1.6}}, {{56, 22.5, 0}, {56, 22.5, -1.6}}, {{58, 26.5, 0}, {
       58, 26.5, -1.6}}, {{16, 46.5, 0}, {16, 46.5, -1.6}}, {{25, 50.5, 0}, {
       25, 50.5, -1.6}}, {{1, 6.5, 0}, {1, 6.5, -1.6}}, {{1, 42.5, 0}, {
       1, 42.5, -1.6}}, {{53, 18.5, 0}, {53, 18.5, -1.6}}, {{40, 2.5, 0}, {
       40, 2.5, -1.6}}, {{53, 6.5, 0}, {53, 6.5, -1.6}}, {{52, 6.5, 0}, {
       52, 6.5, -1.6}}, {{50, 34.5, 0}, {50, 34.5, -1.6}}, {{34, 18.5, 0}, {
       34, 18.5, -1.6}}, {{32, 14.5, 0}, {32, 14.5, -1.6}}, {{40, 22.5, 0}, {
       40, 22.5, -1.6}}, {{15, 50.5, 0}, {15, 50.5, -1.6}}, {{31, 54.5, 0}, {
       31, 54.5, -1.6}}, {{34, 26.5, 0}, {34, 26.5, -1.6}}, {{41, 30.5, 0}, {
       41, 30.5, -1.6}}, {{42, 22.5, 0}, {42, 22.5, -1.6}}, {{39, 18.5, 0}, {
       39, 18.5, -1.6}}, {{63, 6.5, 0}, {63, 6.5, -1.6}}, {{59, 6.5, 0}, {
       59, 6.5, -1.6}}, {{55, 22.5, 0}, {55, 22.5, -1.6}}, {{45, 18.5, 0}, {
       45, 18.5, -1.6}}, {{56, 38.5, 0}, {56, 38.5, -1.6}}, {{39, 22.5, 0}, {
       39, 22.5, -1.6}}, {{43, 22.5, 0}, {43, 22.5, -1.6}}, {{48, 26.5, 0}, {
       48, 26.5, -1.6}}, {{33, 46.5, 0}, {33, 46.5, -1.6}}, {{18, 42.5, 0}, {
       18, 42.5, -1.6}}, {{10, 6.5, 0}, {10, 6.5, -1.6}}, {{14, 10.5, 0}, {
       14, 10.5, -1.6}}, {{62, 58.5, 0}, {62, 58.5, -1.6}}, {{57, 54.5, 0}, {
       57, 54.5, -1.6}}, {{63, 30.5, 0}, {63, 30.5, -1.6}}, {{61, 26.5, 0}, {
       61, 26.5, -1.6}}, {{28, 22.5, 0}, {28, 22.5, -1.6}}, {{25, 18.5, 0}, {
       25, 18.5, -1.6}}, {{17, 34.5, 0}, {17, 34.5, -1.6}}, {{35, 42.5, 0}, {
       35, 42.5, -1.6}}, {{43, 30.5, 0}, {43, 30.5, -1.6}}, {{38, 26.5, 0}, {
       38, 26.5, -1.6}}, {{4, 26.5, 0}, {4, 26.5, -1.6}}, {{4, 34.5, 0}, {
       4, 34.5, -1.6}}, {{40, 46.5, 0}, {40, 46.5, -1.6}}, {{39, 42.5, 0}, {
       39, 42.5, -1.6}}, {{33, 54.5, 0}, {33, 54.5, -1.6}}, {{18, 50.5, 0}, {
       18, 50.5, -1.6}}, {{19, 62.5, 0}, {19, 62.5, -1.6}}, {{8, 62.5, 0}, {
       8, 62.5, -1.6}}, {{61, 42.5, 0}, {61, 42.5, -1.6}}, {{56, 42.5, 0}, {
       56, 42.5, -1.6}}, {{31, 30.5, 0}, {31, 30.5, -1.6}}, {{6, 2.5, 0}, {
       6, 2.5, -1.6}}, {{2, 42.5, 0}, {2, 42.5, -1.6}}, {{2, 10.5, 0}, {
       2, 10.5, -1.6}}, {{63, 14.5, 0}, {63, 14.5, -1.6}}, {{62, 10.5, 0}, {
       62, 10.5, -1.6}}}, 0.06]}, 
   {RGBColor[1, 0, 0], CylinderBox[{}, 0.36], CylinderBox[{}, 0.06]}, 
   {GrayLevel[0], 
    CylinderBox[{{{1, 46.5, -3.6}, {25, 6.5, -3.6}}, {{3, 46.5, -3.6}, {
       40, 18.5, -3.6}}, {{54, 2.5, -3.6}, {32, 14.5, -3.6}}, {{
       59, 26.5, -3.6}, {51, 58.5, -3.6}}, {{25, 34.5, -3.6}, {
       16, 46.5, -3.6}}, {{9, 54.5, -3.6}, {7, 58.5, -3.6}}, {{
       16, 30.5, -3.6}, {42, 2.5, -3.6}}, {{10, 54.5, -3.6}, {
       12, 46.5, -3.6}}, {{30, 6.5, -3.6}, {10, 38.5, -3.6}}, {{
       23, 30.5, -3.6}, {54, 6.5, -3.6}}, {{57, 26.5, -3.6}, {
       33, 38.5, -3.6}}, {{18, 10.5, -3.6}, {17, 10.5, -3.6}}, {{
       44, 50.5, -3.6}, {36, 54.5, -3.6}}, {{13, 62.5, -3.6}, {
       33, 42.5, -3.6}}, {{30, 54.5, -3.6}, {61, 22.5, -3.6}}, {{
       50, 58.5, -3.6}, {58, 26.5, -3.6}}, {{30, 26.5, -3.6}, {
       49, 18.5, -3.6}}, {{48, 22.5, -3.6}, {28, 34.5, -3.6}}, {{
       62, 34.5, -3.6}, {59, 54.5, -3.6}}, {{58, 58.5, -3.6}, {
       62, 58.5, -3.6}}, {{17, 2.5, -3.6}, {7, 2.5, -3.6}}, {{
       18, 50.5, -3.6}, {14, 54.5, -3.6}}, {{51, 26.5, -3.6}, {
       55, 18.5, -3.6}}, {{41, 62.5, -3.6}, {52, 62.5, -3.6}}, {{
       23, 62.5, -3.6}, {43, 62.5, -3.6}}, {{14, 62.5, -3.6}, {
       28, 50.5, -3.6}}, {{16, 6.5, -3.6}, {19, 6.5, -3.6}}, {{
       13, 58.5, -3.6}, {16, 58.5, -3.6}}, {{22, 14.5, -3.6}, {
       31, 2.5, -3.6}}, {{39, 30.5, -3.6}, {58, 14.5, -3.6}}, {{
       55, 30.5, -3.6}, {49, 46.5, -3.6}}, {{9, 34.5, -3.6}, {
       19, 22.5, -3.6}}, {{32, 26.5, -3.6}, {4, 46.5, -3.6}}, {{
       1, 30.5, -3.6}, {4, 30.5, -3.6}}, {{39, 54.5, -3.6}, {
       26, 58.5, -3.6}}, {{27, 50.5, -3.6}, {44, 34.5, -3.6}}, {{
       43, 38.5, -3.6}, {25, 58.5, -3.6}}, {{15, 14.5, -3.6}, {
       7, 34.5, -3.6}}, {{16, 50.5, -3.6}, {42, 26.5, -3.6}}, {{
       20, 18.5, -3.6}, {23, 10.5, -3.6}}, {{57, 46.5, -3.6}, {
       61, 30.5, -3.6}}, {{59, 50.5, -3.6}, {62, 26.5, -3.6}}, {{
       8, 26.5, -3.6}, {8, 10.5, -3.6}}, {{23, 22.5, -3.6}, {
       33, 6.5, -3.6}}, {{64, 46.5, -3.6}, {62, 62.5, -3.6}}, {{
       30, 2.5, -3.6}, {15, 6.5, -3.6}}, {{50, 18.5, -3.6}, {
       52, 14.5, -3.6}}, {{55, 62.5, -3.6}, {50, 62.5, -3.6}}, {{
       9, 2.5, -3.6}, {27, 2.5, -3.6}}, {{18, 62.5, -3.6}, {
       28, 62.5, -3.6}}, {{48, 50.5, -3.6}, {48, 58.5, -3.6}}, {{
       19, 2.5, -3.6}, {18, 2.5, -3.6}}, {{56, 2.5, -3.6}, {
       30, 22.5, -3.6}}, {{2, 38.5, -3.6}, {8, 30.5, -3.6}}, {{
       5, 54.5, -3.6}, {6, 46.5, -3.6}}, {{43, 42.5, -3.6}, {
       37, 50.5, -3.6}}, {{15, 50.5, -3.6}, {26, 34.5, -3.6}}, {{
       6, 54.5, -3.6}, {8, 54.5, -3.6}}, {{29, 50.5, -3.6}, {
       41, 38.5, -3.6}}, {{26, 62.5, -3.6}, {58, 62.5, -3.6}}, {{
       28, 18.5, -3.6}, {18, 30.5, -3.6}}, {{42, 22.5, -3.6}, {
       5, 46.5, -3.6}}, {{39, 34.5, -3.6}, {64, 18.5, -3.6}}, {{
       7, 42.5, -3.6}, {27, 10.5, -3.6}}, {{40, 58.5, -3.6}, {
       47, 50.5, -3.6}}, {{45, 46.5, -3.6}, {49, 42.5, -3.6}}, {{
       53, 58.5, -3.6}, {56, 50.5, -3.6}}, {{7, 62.5, -3.6}, {
       23, 50.5, -3.6}}, {{61, 2.5, -3.6}, {43, 18.5, -3.6}}, {{
       7, 18.5, -3.6}, {5, 30.5, -3.6}}, {{19, 14.5, -3.6}, {
       22, 6.5, -3.6}}, {{38, 30.5, -3.6}, {9, 58.5, -3.6}}, {{
       54, 34.5, -3.6}, {49, 58.5, -3.6}}, {{29, 26.5, -3.6}, {
       50, 10.5, -3.6}}, {{31, 42.5, -3.6}, {28, 46.5, -3.6}}, {{
       19, 50.5, -3.6}, {54, 18.5, -3.6}}, {{48, 26.5, -3.6}, {
       50, 26.5, -3.6}}, {{55, 22.5, -3.6}, {59, 18.5, -3.6}}, {{
       64, 22.5, -3.6}, {62, 50.5, -3.6}}, {{4, 58.5, -3.6}, {
       6, 58.5, -3.6}}, {{43, 14.5, -3.6}, {20, 30.5, -3.6}}, {{
       8, 38.5, -3.6}, {6, 38.5, -3.6}}, {{15, 54.5, -3.6}, {
       26, 46.5, -3.6}}, {{18, 14.5, -3.6}, {15, 22.5, -3.6}}, {{
       35, 18.5, -3.6}, {39, 14.5, -3.6}}, {{41, 10.5, -3.6}, {
       40, 10.5, -3.6}}, {{56, 34.5, -3.6}, {57, 30.5, -3.6}}, {{
       2, 6.5, -3.6}, {5, 2.5, -3.6}}, {{61, 62.5, -3.6}, {
       45, 62.5, -3.6}}, {{51, 62.5, -3.6}, {49, 62.5, -3.6}}, {{
       4, 34.5, -3.6}, {6, 2.5, -3.6}}, {{52, 58.5, -3.6}, {
       17, 62.5, -3.6}}, {{56, 10.5, -3.6}, {55, 14.5, -3.6}}, {{
       12, 10.5, -3.6}, {14, 10.5, -3.6}}, {{57, 58.5, -3.6}, {
       58, 54.5, -3.6}}, {{38, 14.5, -3.6}, {55, 2.5, -3.6}}, {{
       63, 6.5, -3.6}, {59, 10.5, -3.6}}, {{50, 30.5, -3.6}, {
       45, 38.5, -3.6}}, {{45, 18.5, -3.6}, {49, 14.5, -3.6}}, {{
       51, 2.5, -3.6}, {49, 2.5, -3.6}}, {{26, 54.5, -3.6}, {
       19, 58.5, -3.6}}, {{30, 38.5, -3.6}, {36, 34.5, -3.6}}, {{
       4, 6.5, -3.6}, {1, 10.5, -3.6}}, {{42, 46.5, -3.6}, {
       54, 30.5, -3.6}}, {{40, 50.5, -3.6}, {46, 46.5, -3.6}}, {{
       27, 62.5, -3.6}, {35, 62.5, -3.6}}, {{56, 14.5, -3.6}, {
       62, 10.5, -3.6}}, {{62, 42.5, -3.6}, {63, 34.5, -3.6}}, {{
       48, 38.5, -3.6}, {39, 50.5, -3.6}}, {{2, 10.5, -3.6}, {
       1, 22.5, -3.6}}, {{8, 46.5, -3.6}, {11, 46.5, -3.6}}, {{
       62, 38.5, -3.6}, {61, 46.5, -3.6}}, {{18, 22.5, -3.6}, {
       23, 14.5, -3.6}}, {{15, 46.5, -3.6}, {14, 46.5, -3.6}}, {{
       41, 54.5, -3.6}, {29, 58.5, -3.6}}, {{49, 30.5, -3.6}, {
       41, 34.5, -3.6}}, {{56, 26.5, -3.6}, {46, 30.5, -3.6}}, {{
       33, 34.5, -3.6}, {29, 34.5, -3.6}}, {{8, 42.5, -3.6}, {
       13, 38.5, -3.6}}, {{10, 10.5, -3.6}, {13, 6.5, -3.6}}, {{
       13, 34.5, -3.6}, {15, 34.5, -3.6}}, {{31, 22.5, -3.6}, {
       57, 2.5, -3.6}}, {{46, 22.5, -3.6}, {40, 26.5, -3.6}}, {{
       63, 22.5, -3.6}, {61, 38.5, -3.6}}, {{29, 10.5, -3.6}, {
       34, 2.5, -3.6}}, {{15, 10.5, -3.6}, {9, 22.5, -3.6}}, {{
       12, 26.5, -3.6}, {5, 38.5, -3.6}}}, 0.16], 
    CylinderBox[{{{1, 46.5, 0}, {1, 46.5, -3.6}}, {{25, 6.5, 0}, {
       25, 6.5, -3.6}}, {{3, 46.5, 0}, {3, 46.5, -3.6}}, {{40, 18.5, 0}, {
       40, 18.5, -3.6}}, {{54, 2.5, 0}, {54, 2.5, -3.6}}, {{32, 14.5, 0}, {
       32, 14.5, -3.6}}, {{59, 26.5, 0}, {59, 26.5, -3.6}}, {{51, 58.5, 0}, {
       51, 58.5, -3.6}}, {{25, 34.5, 0}, {25, 34.5, -3.6}}, {{16, 46.5, 0}, {
       16, 46.5, -3.6}}, {{9, 54.5, 0}, {9, 54.5, -3.6}}, {{7, 58.5, 0}, {
       7, 58.5, -3.6}}, {{16, 30.5, 0}, {16, 30.5, -3.6}}, {{42, 2.5, 0}, {
       42, 2.5, -3.6}}, {{10, 54.5, 0}, {10, 54.5, -3.6}}, {{12, 46.5, 0}, {
       12, 46.5, -3.6}}, {{30, 6.5, 0}, {30, 6.5, -3.6}}, {{10, 38.5, 0}, {
       10, 38.5, -3.6}}, {{23, 30.5, 0}, {23, 30.5, -3.6}}, {{54, 6.5, 0}, {
       54, 6.5, -3.6}}, {{57, 26.5, 0}, {57, 26.5, -3.6}}, {{33, 38.5, 0}, {
       33, 38.5, -3.6}}, {{18, 10.5, 0}, {18, 10.5, -3.6}}, {{17, 10.5, 0}, {
       17, 10.5, -3.6}}, {{44, 50.5, 0}, {44, 50.5, -3.6}}, {{36, 54.5, 0}, {
       36, 54.5, -3.6}}, {{13, 62.5, 0}, {13, 62.5, -3.6}}, {{33, 42.5, 0}, {
       33, 42.5, -3.6}}, {{30, 54.5, 0}, {30, 54.5, -3.6}}, {{61, 22.5, 0}, {
       61, 22.5, -3.6}}, {{50, 58.5, 0}, {50, 58.5, -3.6}}, {{58, 26.5, 0}, {
       58, 26.5, -3.6}}, {{30, 26.5, 0}, {30, 26.5, -3.6}}, {{49, 18.5, 0}, {
       49, 18.5, -3.6}}, {{48, 22.5, 0}, {48, 22.5, -3.6}}, {{28, 34.5, 0}, {
       28, 34.5, -3.6}}, {{62, 34.5, 0}, {62, 34.5, -3.6}}, {{59, 54.5, 0}, {
       59, 54.5, -3.6}}, {{58, 58.5, 0}, {58, 58.5, -3.6}}, {{62, 58.5, 0}, {
       62, 58.5, -3.6}}, {{17, 2.5, 0}, {17, 2.5, -3.6}}, {{7, 2.5, 0}, {
       7, 2.5, -3.6}}, {{18, 50.5, 0}, {18, 50.5, -3.6}}, {{14, 54.5, 0}, {
       14, 54.5, -3.6}}, {{51, 26.5, 0}, {51, 26.5, -3.6}}, {{55, 18.5, 0}, {
       55, 18.5, -3.6}}, {{41, 62.5, 0}, {41, 62.5, -3.6}}, {{52, 62.5, 0}, {
       52, 62.5, -3.6}}, {{23, 62.5, 0}, {23, 62.5, -3.6}}, {{43, 62.5, 0}, {
       43, 62.5, -3.6}}, {{14, 62.5, 0}, {14, 62.5, -3.6}}, {{28, 50.5, 0}, {
       28, 50.5, -3.6}}, {{16, 6.5, 0}, {16, 6.5, -3.6}}, {{19, 6.5, 0}, {
       19, 6.5, -3.6}}, {{13, 58.5, 0}, {13, 58.5, -3.6}}, {{16, 58.5, 0}, {
       16, 58.5, -3.6}}, {{22, 14.5, 0}, {22, 14.5, -3.6}}, {{31, 2.5, 0}, {
       31, 2.5, -3.6}}, {{39, 30.5, 0}, {39, 30.5, -3.6}}, {{58, 14.5, 0}, {
       58, 14.5, -3.6}}, {{55, 30.5, 0}, {55, 30.5, -3.6}}, {{49, 46.5, 0}, {
       49, 46.5, -3.6}}, {{9, 34.5, 0}, {9, 34.5, -3.6}}, {{19, 22.5, 0}, {
       19, 22.5, -3.6}}, {{32, 26.5, 0}, {32, 26.5, -3.6}}, {{4, 46.5, 0}, {
       4, 46.5, -3.6}}, {{1, 30.5, 0}, {1, 30.5, -3.6}}, {{4, 30.5, 0}, {
       4, 30.5, -3.6}}, {{39, 54.5, 0}, {39, 54.5, -3.6}}, {{26, 58.5, 0}, {
       26, 58.5, -3.6}}, {{27, 50.5, 0}, {27, 50.5, -3.6}}, {{44, 34.5, 0}, {
       44, 34.5, -3.6}}, {{43, 38.5, 0}, {43, 38.5, -3.6}}, {{25, 58.5, 0}, {
       25, 58.5, -3.6}}, {{15, 14.5, 0}, {15, 14.5, -3.6}}, {{7, 34.5, 0}, {
       7, 34.5, -3.6}}, {{16, 50.5, 0}, {16, 50.5, -3.6}}, {{42, 26.5, 0}, {
       42, 26.5, -3.6}}, {{20, 18.5, 0}, {20, 18.5, -3.6}}, {{23, 10.5, 0}, {
       23, 10.5, -3.6}}, {{57, 46.5, 0}, {57, 46.5, -3.6}}, {{61, 30.5, 0}, {
       61, 30.5, -3.6}}, {{59, 50.5, 0}, {59, 50.5, -3.6}}, {{62, 26.5, 0}, {
       62, 26.5, -3.6}}, {{8, 26.5, 0}, {8, 26.5, -3.6}}, {{8, 10.5, 0}, {
       8, 10.5, -3.6}}, {{23, 22.5, 0}, {23, 22.5, -3.6}}, {{33, 6.5, 0}, {
       33, 6.5, -3.6}}, {{64, 46.5, 0}, {64, 46.5, -3.6}}, {{62, 62.5, 0}, {
       62, 62.5, -3.6}}, {{30, 2.5, 0}, {30, 2.5, -3.6}}, {{15, 6.5, 0}, {
       15, 6.5, -3.6}}, {{50, 18.5, 0}, {50, 18.5, -3.6}}, {{52, 14.5, 0}, {
       52, 14.5, -3.6}}, {{55, 62.5, 0}, {55, 62.5, -3.6}}, {{50, 62.5, 0}, {
       50, 62.5, -3.6}}, {{9, 2.5, 0}, {9, 2.5, -3.6}}, {{27, 2.5, 0}, {
       27, 2.5, -3.6}}, {{18, 62.5, 0}, {18, 62.5, -3.6}}, {{28, 62.5, 0}, {
       28, 62.5, -3.6}}, {{48, 50.5, 0}, {48, 50.5, -3.6}}, {{48, 58.5, 0}, {
       48, 58.5, -3.6}}, {{19, 2.5, 0}, {19, 2.5, -3.6}}, {{18, 2.5, 0}, {
       18, 2.5, -3.6}}, {{56, 2.5, 0}, {56, 2.5, -3.6}}, {{30, 22.5, 0}, {
       30, 22.5, -3.6}}, {{2, 38.5, 0}, {2, 38.5, -3.6}}, {{8, 30.5, 0}, {
       8, 30.5, -3.6}}, {{5, 54.5, 0}, {5, 54.5, -3.6}}, {{6, 46.5, 0}, {
       6, 46.5, -3.6}}, {{43, 42.5, 0}, {43, 42.5, -3.6}}, {{37, 50.5, 0}, {
       37, 50.5, -3.6}}, {{15, 50.5, 0}, {15, 50.5, -3.6}}, {{26, 34.5, 0}, {
       26, 34.5, -3.6}}, {{6, 54.5, 0}, {6, 54.5, -3.6}}, {{8, 54.5, 0}, {
       8, 54.5, -3.6}}, {{29, 50.5, 0}, {29, 50.5, -3.6}}, {{41, 38.5, 0}, {
       41, 38.5, -3.6}}, {{26, 62.5, 0}, {26, 62.5, -3.6}}, {{58, 62.5, 0}, {
       58, 62.5, -3.6}}, {{28, 18.5, 0}, {28, 18.5, -3.6}}, {{18, 30.5, 0}, {
       18, 30.5, -3.6}}, {{42, 22.5, 0}, {42, 22.5, -3.6}}, {{5, 46.5, 0}, {
       5, 46.5, -3.6}}, {{39, 34.5, 0}, {39, 34.5, -3.6}}, {{64, 18.5, 0}, {
       64, 18.5, -3.6}}, {{7, 42.5, 0}, {7, 42.5, -3.6}}, {{27, 10.5, 0}, {
       27, 10.5, -3.6}}, {{40, 58.5, 0}, {40, 58.5, -3.6}}, {{47, 50.5, 0}, {
       47, 50.5, -3.6}}, {{45, 46.5, 0}, {45, 46.5, -3.6}}, {{49, 42.5, 0}, {
       49, 42.5, -3.6}}, {{53, 58.5, 0}, {53, 58.5, -3.6}}, {{56, 50.5, 0}, {
       56, 50.5, -3.6}}, {{7, 62.5, 0}, {7, 62.5, -3.6}}, {{23, 50.5, 0}, {
       23, 50.5, -3.6}}, {{61, 2.5, 0}, {61, 2.5, -3.6}}, {{43, 18.5, 0}, {
       43, 18.5, -3.6}}, {{7, 18.5, 0}, {7, 18.5, -3.6}}, {{5, 30.5, 0}, {
       5, 30.5, -3.6}}, {{19, 14.5, 0}, {19, 14.5, -3.6}}, {{22, 6.5, 0}, {
       22, 6.5, -3.6}}, {{38, 30.5, 0}, {38, 30.5, -3.6}}, {{9, 58.5, 0}, {
       9, 58.5, -3.6}}, {{54, 34.5, 0}, {54, 34.5, -3.6}}, {{49, 58.5, 0}, {
       49, 58.5, -3.6}}, {{29, 26.5, 0}, {29, 26.5, -3.6}}, {{50, 10.5, 0}, {
       50, 10.5, -3.6}}, {{31, 42.5, 0}, {31, 42.5, -3.6}}, {{28, 46.5, 0}, {
       28, 46.5, -3.6}}, {{19, 50.5, 0}, {19, 50.5, -3.6}}, {{54, 18.5, 0}, {
       54, 18.5, -3.6}}, {{48, 26.5, 0}, {48, 26.5, -3.6}}, {{50, 26.5, 0}, {
       50, 26.5, -3.6}}, {{55, 22.5, 0}, {55, 22.5, -3.6}}, {{59, 18.5, 0}, {
       59, 18.5, -3.6}}, {{64, 22.5, 0}, {64, 22.5, -3.6}}, {{62, 50.5, 0}, {
       62, 50.5, -3.6}}, {{4, 58.5, 0}, {4, 58.5, -3.6}}, {{6, 58.5, 0}, {
       6, 58.5, -3.6}}, {{43, 14.5, 0}, {43, 14.5, -3.6}}, {{20, 30.5, 0}, {
       20, 30.5, -3.6}}, {{8, 38.5, 0}, {8, 38.5, -3.6}}, {{6, 38.5, 0}, {
       6, 38.5, -3.6}}, {{15, 54.5, 0}, {15, 54.5, -3.6}}, {{26, 46.5, 0}, {
       26, 46.5, -3.6}}, {{18, 14.5, 0}, {18, 14.5, -3.6}}, {{15, 22.5, 0}, {
       15, 22.5, -3.6}}, {{35, 18.5, 0}, {35, 18.5, -3.6}}, {{39, 14.5, 0}, {
       39, 14.5, -3.6}}, {{41, 10.5, 0}, {41, 10.5, -3.6}}, {{40, 10.5, 0}, {
       40, 10.5, -3.6}}, {{56, 34.5, 0}, {56, 34.5, -3.6}}, {{57, 30.5, 0}, {
       57, 30.5, -3.6}}, {{2, 6.5, 0}, {2, 6.5, -3.6}}, {{5, 2.5, 0}, {
       5, 2.5, -3.6}}, {{61, 62.5, 0}, {61, 62.5, -3.6}}, {{45, 62.5, 0}, {
       45, 62.5, -3.6}}, {{51, 62.5, 0}, {51, 62.5, -3.6}}, {{49, 62.5, 0}, {
       49, 62.5, -3.6}}, {{4, 34.5, 0}, {4, 34.5, -3.6}}, {{6, 2.5, 0}, {
       6, 2.5, -3.6}}, {{52, 58.5, 0}, {52, 58.5, -3.6}}, {{17, 62.5, 0}, {
       17, 62.5, -3.6}}, {{56, 10.5, 0}, {56, 10.5, -3.6}}, {{55, 14.5, 0}, {
       55, 14.5, -3.6}}, {{12, 10.5, 0}, {12, 10.5, -3.6}}, {{14, 10.5, 0}, {
       14, 10.5, -3.6}}, {{57, 58.5, 0}, {57, 58.5, -3.6}}, {{58, 54.5, 0}, {
       58, 54.5, -3.6}}, {{38, 14.5, 0}, {38, 14.5, -3.6}}, {{55, 2.5, 0}, {
       55, 2.5, -3.6}}, {{63, 6.5, 0}, {63, 6.5, -3.6}}, {{59, 10.5, 0}, {
       59, 10.5, -3.6}}, {{50, 30.5, 0}, {50, 30.5, -3.6}}, {{45, 38.5, 0}, {
       45, 38.5, -3.6}}, {{45, 18.5, 0}, {45, 18.5, -3.6}}, {{49, 14.5, 0}, {
       49, 14.5, -3.6}}, {{51, 2.5, 0}, {51, 2.5, -3.6}}, {{49, 2.5, 0}, {
       49, 2.5, -3.6}}, {{26, 54.5, 0}, {26, 54.5, -3.6}}, {{19, 58.5, 0}, {
       19, 58.5, -3.6}}, {{30, 38.5, 0}, {30, 38.5, -3.6}}, {{36, 34.5, 0}, {
       36, 34.5, -3.6}}, {{4, 6.5, 0}, {4, 6.5, -3.6}}, {{1, 10.5, 0}, {
       1, 10.5, -3.6}}, {{42, 46.5, 0}, {42, 46.5, -3.6}}, {{54, 30.5, 0}, {
       54, 30.5, -3.6}}, {{40, 50.5, 0}, {40, 50.5, -3.6}}, {{46, 46.5, 0}, {
       46, 46.5, -3.6}}, {{27, 62.5, 0}, {27, 62.5, -3.6}}, {{35, 62.5, 0}, {
       35, 62.5, -3.6}}, {{56, 14.5, 0}, {56, 14.5, -3.6}}, {{62, 10.5, 0}, {
       62, 10.5, -3.6}}, {{62, 42.5, 0}, {62, 42.5, -3.6}}, {{63, 34.5, 0}, {
       63, 34.5, -3.6}}, {{48, 38.5, 0}, {48, 38.5, -3.6}}, {{39, 50.5, 0}, {
       39, 50.5, -3.6}}, {{2, 10.5, 0}, {2, 10.5, -3.6}}, {{1, 22.5, 0}, {
       1, 22.5, -3.6}}, {{8, 46.5, 0}, {8, 46.5, -3.6}}, {{11, 46.5, 0}, {
       11, 46.5, -3.6}}, {{62, 38.5, 0}, {62, 38.5, -3.6}}, {{61, 46.5, 0}, {
       61, 46.5, -3.6}}, {{18, 22.5, 0}, {18, 22.5, -3.6}}, {{23, 14.5, 0}, {
       23, 14.5, -3.6}}, {{15, 46.5, 0}, {15, 46.5, -3.6}}, {{14, 46.5, 0}, {
       14, 46.5, -3.6}}, {{41, 54.5, 0}, {41, 54.5, -3.6}}, {{29, 58.5, 0}, {
       29, 58.5, -3.6}}, {{49, 30.5, 0}, {49, 30.5, -3.6}}, {{41, 34.5, 0}, {
       41, 34.5, -3.6}}, {{56, 26.5, 0}, {56, 26.5, -3.6}}, {{46, 30.5, 0}, {
       46, 30.5, -3.6}}, {{33, 34.5, 0}, {33, 34.5, -3.6}}, {{29, 34.5, 0}, {
       29, 34.5, -3.6}}, {{8, 42.5, 0}, {8, 42.5, -3.6}}, {{13, 38.5, 0}, {
       13, 38.5, -3.6}}, {{10, 10.5, 0}, {10, 10.5, -3.6}}, {{13, 6.5, 0}, {
       13, 6.5, -3.6}}, {{13, 34.5, 0}, {13, 34.5, -3.6}}, {{15, 34.5, 0}, {
       15, 34.5, -3.6}}, {{31, 22.5, 0}, {31, 22.5, -3.6}}, {{57, 2.5, 0}, {
       57, 2.5, -3.6}}, {{46, 22.5, 0}, {46, 22.5, -3.6}}, {{40, 26.5, 0}, {
       40, 26.5, -3.6}}, {{63, 22.5, 0}, {63, 22.5, -3.6}}, {{61, 38.5, 0}, {
       61, 38.5, -3.6}}, {{29, 10.5, 0}, {29, 10.5, -3.6}}, {{34, 2.5, 0}, {
       34, 2.5, -3.6}}, {{15, 10.5, 0}, {15, 10.5, -3.6}}, {{9, 22.5, 0}, {
       9, 22.5, -3.6}}, {{12, 26.5, 0}, {12, 26.5, -3.6}}, {{5, 38.5, 0}, {
       5, 38.5, -3.6}}}, 0.06]}},
  PreserveImageOptions->False,
  ViewPoint->{0., 0., 10.},
  ViewVertical->{0., 1., 0.}]]]
},
WindowSize->{808, 755},
WindowMargins->{{302, Automatic}, {Automatic, 50}},
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (July 28, \
2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[1464, 33, 491963, 6934, 70, InheritFromParent]
}
]
*)

(* End of internal cache information *)
(* NotebookSignature Uxp#F4YKlM6XsDKREveYFqqH *)


==> anc/QAPU_Fig08_Chimera_L=16_SW_l4d.cdf <==
(* Content-type: application/vnd.wolfram.cdf.text *)

(*** Wolfram CDF File ***)
(* http://www.wolfram.com/cdf *)

(* CreatedBy='Mathematica 11.0' *)

(*************************************************************************)
(*                                                                       *)
(*  The Mathematica License under which this file was created prohibits  *)
(*  restricting third parties in receipt of this file from republishing  *)
(*  or redistributing it by any means, including but not limited to      *)
(*  rights management or terms of use, without the express consent of    *)
(*  Wolfram Research, Inc. For additional information concerning CDF     *)
(*  licensing and redistribution see:                                    *)
(*                                                                       *)
(*        www.wolfram.com/cdf/adopting-cdf/licensing-options.html        *)
(*                                                                       *)
(*************************************************************************)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[      1064,         20]
NotebookDataLength[    582179,       8193]
NotebookOptionsPosition[    582818,       8192]
NotebookOutlinePosition[    583173,       8208]
CellTagsIndexPosition[    583130,       8205]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 Graphics3DBox[{
   {RGBColor[0, 1, 0], 
    SphereBox[{{{2.5, 64, 2}, {2.5, 63, 2}, {2.5, 62, 2}, {2.5, 61, 2}, {
       6.5, 64, 2}, {6.5, 63, 2}, {6.5, 62, 2}, {6.5, 61, 2}, {10.5, 64, 2}, {
       10.5, 63, 2}, {10.5, 62, 2}, {10.5, 61, 2}, {14.5, 64, 2}, {
       14.5, 63, 2}, {14.5, 62, 2}, {14.5, 61, 2}, {18.5, 64, 2}, {
       18.5, 63, 2}, {18.5, 62, 2}, {18.5, 61, 2}, {22.5, 64, 2}, {
       22.5, 63, 2}, {22.5, 62, 2}, {22.5, 61, 2}, {26.5, 64, 2}, {
       26.5, 63, 2}, {26.5, 62, 2}, {26.5, 61, 2}, {30.5, 64, 2}, {
       30.5, 63, 2}, {30.5, 62, 2}, {30.5, 61, 2}, {34.5, 64, 2}, {
       34.5, 63, 2}, {34.5, 62, 2}, {34.5, 61, 2}, {38.5, 64, 2}, {
       38.5, 63, 2}, {38.5, 62, 2}, {38.5, 61, 2}, {42.5, 64, 2}, {
       42.5, 63, 2}, {42.5, 62, 2}, {42.5, 61, 2}, {46.5, 64, 2}, {
       46.5, 63, 2}, {46.5, 62, 2}, {46.5, 61, 2}, {50.5, 64, 2}, {
       50.5, 63, 2}, {50.5, 62, 2}, {50.5, 61, 2}, {54.5, 64, 2}, {
       54.5, 63, 2}, {54.5, 62, 2}, {54.5, 61, 2}, {58.5, 64, 2}, {
       58.5, 63, 2}, {58.5, 62, 2}, {58.5, 61, 2}, {62.5, 64, 2}, {
       62.5, 63, 2}, {62.5, 62, 2}, {62.5, 61, 2}, {2.5, 60, 2}, {
       2.5, 59, 2}, {2.5, 58, 2}, {2.5, 57, 2}, {6.5, 60, 2}, {6.5, 59, 2}, {
       6.5, 58, 2}, {6.5, 57, 2}, {10.5, 60, 2}, {10.5, 59, 2}, {
       10.5, 58, 2}, {10.5, 57, 2}, {14.5, 60, 2}, {14.5, 59, 2}, {
       14.5, 58, 2}, {14.5, 57, 2}, {18.5, 60, 2}, {18.5, 59, 2}, {
       18.5, 58, 2}, {18.5, 57, 2}, {22.5, 60, 2}, {22.5, 59, 2}, {
       22.5, 58, 2}, {22.5, 57, 2}, {26.5, 60, 2}, {26.5, 59, 2}, {
       26.5, 58, 2}, {26.5, 57, 2}, {30.5, 60, 2}, {30.5, 59, 2}, {
       30.5, 58, 2}, {30.5, 57, 2}, {34.5, 60, 2}, {34.5, 59, 2}, {
       34.5, 58, 2}, {34.5, 57, 2}, {38.5, 60, 2}, {38.5, 59, 2}, {
       38.5, 58, 2}, {38.5, 57, 2}, {42.5, 60, 2}, {42.5, 59, 2}, {
       42.5, 58, 2}, {42.5, 57, 2}, {46.5, 60, 2}, {46.5, 59, 2}, {
       46.5, 58, 2}, {46.5, 57, 2}, {50.5, 60, 2}, {50.5, 59, 2}, {
       50.5, 58, 2}, {50.5, 57, 2}, {54.5, 60, 2}, {54.5, 59, 2}, {
       54.5, 58, 2}, {54.5, 57, 2}, {58.5, 60, 2}, {58.5, 59, 2}, {
       58.5, 58, 2}, {58.5, 57, 2}, {62.5, 60, 2}, {62.5, 59, 2}, {
       62.5, 58, 2}, {62.5, 57, 2}, {2.5, 56, 2}, {2.5, 55, 2}, {
       2.5, 54, 2}, {2.5, 53, 2}, {6.5, 56, 2}, {6.5, 55, 2}, {6.5, 54, 2}, {
       6.5, 53, 2}, {10.5, 56, 2}, {10.5, 55, 2}, {10.5, 54, 2}, {
       10.5, 53, 2}, {14.5, 56, 2}, {14.5, 55, 2}, {14.5, 54, 2}, {
       14.5, 53, 2}, {18.5, 56, 2}, {18.5, 55, 2}, {18.5, 54, 2}, {
       18.5, 53, 2}, {22.5, 56, 2}, {22.5, 55, 2}, {22.5, 54, 2}, {
       22.5, 53, 2}, {26.5, 56, 2}, {26.5, 55, 2}, {26.5, 54, 2}, {
       26.5, 53, 2}, {30.5, 56, 2}, {30.5, 55, 2}, {30.5, 54, 2}, {
       30.5, 53, 2}, {34.5, 56, 2}, {34.5, 55, 2}, {34.5, 54, 2}, {
       34.5, 53, 2}, {38.5, 56, 2}, {38.5, 55, 2}, {38.5, 54, 2}, {
       38.5, 53, 2}, {42.5, 56, 2}, {42.5, 55, 2}, {42.5, 54, 2}, {
       42.5, 53, 2}, {46.5, 56, 2}, {46.5, 55, 2}, {46.5, 54, 2}, {
       46.5, 53, 2}, {50.5, 56, 2}, {50.5, 55, 2}, {50.5, 54, 2}, {
       50.5, 53, 2}, {54.5, 56, 2}, {54.5, 55, 2}, {54.5, 54, 2}, {
       54.5, 53, 2}, {58.5, 56, 2}, {58.5, 55, 2}, {58.5, 54, 2}, {
       58.5, 53, 2}, {62.5, 56, 2}, {62.5, 55, 2}, {62.5, 54, 2}, {
       62.5, 53, 2}, {2.5, 52, 2}, {2.5, 51, 2}, {2.5, 50, 2}, {2.5, 49, 2}, {
       6.5, 52, 2}, {6.5, 51, 2}, {6.5, 50, 2}, {6.5, 49, 2}, {10.5, 52, 2}, {
       10.5, 51, 2}, {10.5, 50, 2}, {10.5, 49, 2}, {14.5, 52, 2}, {
       14.5, 51, 2}, {14.5, 50, 2}, {14.5, 49, 2}, {18.5, 52, 2}, {
       18.5, 51, 2}, {18.5, 50, 2}, {18.5, 49, 2}, {22.5, 52, 2}, {
       22.5, 51, 2}, {22.5, 50, 2}, {22.5, 49, 2}, {26.5, 52, 2}, {
       26.5, 51, 2}, {26.5, 50, 2}, {26.5, 49, 2}, {30.5, 52, 2}, {
       30.5, 51, 2}, {30.5, 50, 2}, {30.5, 49, 2}, {34.5, 52, 2}, {
       34.5, 51, 2}, {34.5, 50, 2}, {34.5, 49, 2}, {38.5, 52, 2}, {
       38.5, 51, 2}, {38.5, 50, 2}, {38.5, 49, 2}, {42.5, 52, 2}, {
       42.5, 51, 2}, {42.5, 50, 2}, {42.5, 49, 2}, {46.5, 52, 2}, {
       46.5, 51, 2}, {46.5, 50, 2}, {46.5, 49, 2}, {50.5, 52, 2}, {
       50.5, 51, 2}, {50.5, 50, 2}, {50.5, 49, 2}, {54.5, 52, 2}, {
       54.5, 51, 2}, {54.5, 50, 2}, {54.5, 49, 2}, {58.5, 52, 2}, {
       58.5, 51, 2}, {58.5, 50, 2}, {58.5, 49, 2}, {62.5, 52, 2}, {
       62.5, 51, 2}, {62.5, 50, 2}, {62.5, 49, 2}, {2.5, 48, 2}, {
       2.5, 47, 2}, {2.5, 46, 2}, {2.5, 45, 2}, {6.5, 48, 2}, {6.5, 47, 2}, {
       6.5, 46, 2}, {6.5, 45, 2}, {10.5, 48, 2}, {10.5, 47, 2}, {
       10.5, 46, 2}, {10.5, 45, 2}, {14.5, 48, 2}, {14.5, 47, 2}, {
       14.5, 46, 2}, {14.5, 45, 2}, {18.5, 48, 2}, {18.5, 47, 2}, {
       18.5, 46, 2}, {18.5, 45, 2}, {22.5, 48, 2}, {22.5, 47, 2}, {
       22.5, 46, 2}, {22.5, 45, 2}, {26.5, 48, 2}, {26.5, 47, 2}, {
       26.5, 46, 2}, {26.5, 45, 2}, {30.5, 48, 2}, {30.5, 47, 2}, {
       30.5, 46, 2}, {30.5, 45, 2}, {34.5, 48, 2}, {34.5, 47, 2}, {
       34.5, 46, 2}, {34.5, 45, 2}, {38.5, 48, 2}, {38.5, 47, 2}, {
       38.5, 46, 2}, {38.5, 45, 2}, {42.5, 48, 2}, {42.5, 47, 2}, {
       42.5, 46, 2}, {42.5, 45, 2}, {46.5, 48, 2}, {46.5, 47, 2}, {
       46.5, 46, 2}, {46.5, 45, 2}, {50.5, 48, 2}, {50.5, 47, 2}, {
       50.5, 46, 2}, {50.5, 45, 2}, {54.5, 48, 2}, {54.5, 47, 2}, {
       54.5, 46, 2}, {54.5, 45, 2}, {58.5, 48, 2}, {58.5, 47, 2}, {
       58.5, 46, 2}, {58.5, 45, 2}, {62.5, 48, 2}, {62.5, 47, 2}, {
       62.5, 46, 2}, {62.5, 45, 2}, {2.5, 44, 2}, {2.5, 43, 2}, {
       2.5, 42, 2}, {2.5, 41, 2}, {6.5, 44, 2}, {6.5, 43, 2}, {6.5, 42, 2}, {
       6.5, 41, 2}, {10.5, 44, 2}, {10.5, 43, 2}, {10.5, 42, 2}, {
       10.5, 41, 2}, {14.5, 44, 2}, {14.5, 43, 2}, {14.5, 42, 2}, {
       14.5, 41, 2}, {18.5, 44, 2}, {18.5, 43, 2}, {18.5, 42, 2}, {
       18.5, 41, 2}, {22.5, 44, 2}, {22.5, 43, 2}, {22.5, 42, 2}, {
       22.5, 41, 2}, {26.5, 44, 2}, {26.5, 43, 2}, {26.5, 42, 2}, {
       26.5, 41, 2}, {30.5, 44, 2}, {30.5, 43, 2}, {30.5, 42, 2}, {
       30.5, 41, 2}, {34.5, 44, 2}, {34.5, 43, 2}, {34.5, 42, 2}, {
       34.5, 41, 2}, {38.5, 44, 2}, {38.5, 43, 2}, {38.5, 42, 2}, {
       38.5, 41, 2}, {42.5, 44, 2}, {42.5, 43, 2}, {42.5, 42, 2}, {
       42.5, 41, 2}, {46.5, 44, 2}, {46.5, 43, 2}, {46.5, 42, 2}, {
       46.5, 41, 2}, {50.5, 44, 2}, {50.5, 43, 2}, {50.5, 42, 2}, {
       50.5, 41, 2}, {54.5, 44, 2}, {54.5, 43, 2}, {54.5, 42, 2}, {
       54.5, 41, 2}, {58.5, 44, 2}, {58.5, 43, 2}, {58.5, 42, 2}, {
       58.5, 41, 2}, {62.5, 44, 2}, {62.5, 43, 2}, {62.5, 42, 2}, {
       62.5, 41, 2}, {2.5, 40, 2}, {2.5, 39, 2}, {2.5, 38, 2}, {2.5, 37, 2}, {
       6.5, 40, 2}, {6.5, 39, 2}, {6.5, 38, 2}, {6.5, 37, 2}, {10.5, 40, 2}, {
       10.5, 39, 2}, {10.5, 38, 2}, {10.5, 37, 2}, {14.5, 40, 2}, {
       14.5, 39, 2}, {14.5, 38, 2}, {14.5, 37, 2}, {18.5, 40, 2}, {
       18.5, 39, 2}, {18.5, 38, 2}, {18.5, 37, 2}, {22.5, 40, 2}, {
       22.5, 39, 2}, {22.5, 38, 2}, {22.5, 37, 2}, {26.5, 40, 2}, {
       26.5, 39, 2}, {26.5, 38, 2}, {26.5, 37, 2}, {30.5, 40, 2}, {
       30.5, 39, 2}, {30.5, 38, 2}, {30.5, 37, 2}, {34.5, 40, 2}, {
       34.5, 39, 2}, {34.5, 38, 2}, {34.5, 37, 2}, {38.5, 40, 2}, {
       38.5, 39, 2}, {38.5, 38, 2}, {38.5, 37, 2}, {42.5, 40, 2}, {
       42.5, 39, 2}, {42.5, 38, 2}, {42.5, 37, 2}, {46.5, 40, 2}, {
       46.5, 39, 2}, {46.5, 38, 2}, {46.5, 37, 2}, {50.5, 40, 2}, {
       50.5, 39, 2}, {50.5, 38, 2}, {50.5, 37, 2}, {54.5, 40, 2}, {
       54.5, 39, 2}, {54.5, 38, 2}, {54.5, 37, 2}, {58.5, 40, 2}, {
       58.5, 39, 2}, {58.5, 38, 2}, {58.5, 37, 2}, {62.5, 40, 2}, {
       62.5, 39, 2}, {62.5, 38, 2}, {62.5, 37, 2}, {2.5, 36, 2}, {
       2.5, 35, 2}, {2.5, 34, 2}, {2.5, 33, 2}, {6.5, 36, 2}, {6.5, 35, 2}, {
       6.5, 34, 2}, {6.5, 33, 2}, {10.5, 36, 2}, {10.5, 35, 2}, {
       10.5, 34, 2}, {10.5, 33, 2}, {14.5, 36, 2}, {14.5, 35, 2}, {
       14.5, 34, 2}, {14.5, 33, 2}, {18.5, 36, 2}, {18.5, 35, 2}, {
       18.5, 34, 2}, {18.5, 33, 2}, {22.5, 36, 2}, {22.5, 35, 2}, {
       22.5, 34, 2}, {22.5, 33, 2}, {26.5, 36, 2}, {26.5, 35, 2}, {
       26.5, 34, 2}, {26.5, 33, 2}, {30.5, 36, 2}, {30.5, 35, 2}, {
       30.5, 34, 2}, {30.5, 33, 2}, {34.5, 36, 2}, {34.5, 35, 2}, {
       34.5, 34, 2}, {34.5, 33, 2}, {38.5, 36, 2}, {38.5, 35, 2}, {
       38.5, 34, 2}, {38.5, 33, 2}, {42.5, 36, 2}, {42.5, 35, 2}, {
       42.5, 34, 2}, {42.5, 33, 2}, {46.5, 36, 2}, {46.5, 35, 2}, {
       46.5, 34, 2}, {46.5, 33, 2}, {50.5, 36, 2}, {50.5, 35, 2}, {
       50.5, 34, 2}, {50.5, 33, 2}, {54.5, 36, 2}, {54.5, 35, 2}, {
       54.5, 34, 2}, {54.5, 33, 2}, {58.5, 36, 2}, {58.5, 35, 2}, {
       58.5, 34, 2}, {58.5, 33, 2}, {62.5, 36, 2}, {62.5, 35, 2}, {
       62.5, 34, 2}, {62.5, 33, 2}, {2.5, 32, 2}, {2.5, 31, 2}, {
       2.5, 30, 2}, {2.5, 29, 2}, {6.5, 32, 2}, {6.5, 31, 2}, {6.5, 30, 2}, {
       6.5, 29, 2}, {10.5, 32, 2}, {10.5, 31, 2}, {10.5, 30, 2}, {
       10.5, 29, 2}, {14.5, 32, 2}, {14.5, 31, 2}, {14.5, 30, 2}, {
       14.5, 29, 2}, {18.5, 32, 2}, {18.5, 31, 2}, {18.5, 30, 2}, {
       18.5, 29, 2}, {22.5, 32, 2}, {22.5, 31, 2}, {22.5, 30, 2}, {
       22.5, 29, 2}, {26.5, 32, 2}, {26.5, 31, 2}, {26.5, 30, 2}, {
       26.5, 29, 2}, {30.5, 32, 2}, {30.5, 31, 2}, {30.5, 30, 2}, {
       30.5, 29, 2}, {34.5, 32, 2}, {34.5, 31, 2}, {34.5, 30, 2}, {
       34.5, 29, 2}, {38.5, 32, 2}, {38.5, 31, 2}, {38.5, 30, 2}, {
       38.5, 29, 2}, {42.5, 32, 2}, {42.5, 31, 2}, {42.5, 30, 2}, {
       42.5, 29, 2}, {46.5, 32, 2}, {46.5, 31, 2}, {46.5, 30, 2}, {
       46.5, 29, 2}, {50.5, 32, 2}, {50.5, 31, 2}, {50.5, 30, 2}, {
       50.5, 29, 2}, {54.5, 32, 2}, {54.5, 31, 2}, {54.5, 30, 2}, {
       54.5, 29, 2}, {58.5, 32, 2}, {58.5, 31, 2}, {58.5, 30, 2}, {
       58.5, 29, 2}, {62.5, 32, 2}, {62.5, 31, 2}, {62.5, 30, 2}, {
       62.5, 29, 2}, {2.5, 28, 2}, {2.5, 27, 2}, {2.5, 26, 2}, {2.5, 25, 2}, {
       6.5, 28, 2}, {6.5, 27, 2}, {6.5, 26, 2}, {6.5, 25, 2}, {10.5, 28, 2}, {
       10.5, 27, 2}, {10.5, 26, 2}, {10.5, 25, 2}, {14.5, 28, 2}, {
       14.5, 27, 2}, {14.5, 26, 2}, {14.5, 25, 2}, {18.5, 28, 2}, {
       18.5, 27, 2}, {18.5, 26, 2}, {18.5, 25, 2}, {22.5, 28, 2}, {
       22.5, 27, 2}, {22.5, 26, 2}, {22.5, 25, 2}, {26.5, 28, 2}, {
       26.5, 27, 2}, {26.5, 26, 2}, {26.5, 25, 2}, {30.5, 28, 2}, {
       30.5, 27, 2}, {30.5, 26, 2}, {30.5, 25, 2}, {34.5, 28, 2}, {
       34.5, 27, 2}, {34.5, 26, 2}, {34.5, 25, 2}, {38.5, 28, 2}, {
       38.5, 27, 2}, {38.5, 26, 2}, {38.5, 25, 2}, {42.5, 28, 2}, {
       42.5, 27, 2}, {42.5, 26, 2}, {42.5, 25, 2}, {46.5, 28, 2}, {
       46.5, 27, 2}, {46.5, 26, 2}, {46.5, 25, 2}, {50.5, 28, 2}, {
       50.5, 27, 2}, {50.5, 26, 2}, {50.5, 25, 2}, {54.5, 28, 2}, {
       54.5, 27, 2}, {54.5, 26, 2}, {54.5, 25, 2}, {58.5, 28, 2}, {
       58.5, 27, 2}, {58.5, 26, 2}, {58.5, 25, 2}, {62.5, 28, 2}, {
       62.5, 27, 2}, {62.5, 26, 2}, {62.5, 25, 2}, {2.5, 24, 2}, {
       2.5, 23, 2}, {2.5, 22, 2}, {2.5, 21, 2}, {6.5, 24, 2}, {6.5, 23, 2}, {
       6.5, 22, 2}, {6.5, 21, 2}, {10.5, 24, 2}, {10.5, 23, 2}, {
       10.5, 22, 2}, {10.5, 21, 2}, {14.5, 24, 2}, {14.5, 23, 2}, {
       14.5, 22, 2}, {14.5, 21, 2}, {18.5, 24, 2}, {18.5, 23, 2}, {
       18.5, 22, 2}, {18.5, 21, 2}, {22.5, 24, 2}, {22.5, 23, 2}, {
       22.5, 22, 2}, {22.5, 21, 2}, {26.5, 24, 2}, {26.5, 23, 2}, {
       26.5, 22, 2}, {26.5, 21, 2}, {30.5, 24, 2}, {30.5, 23, 2}, {
       30.5, 22, 2}, {30.5, 21, 2}, {34.5, 24, 2}, {34.5, 23, 2}, {
       34.5, 22, 2}, {34.5, 21, 2}, {38.5, 24, 2}, {38.5, 23, 2}, {
       38.5, 22, 2}, {38.5, 21, 2}, {42.5, 24, 2}, {42.5, 23, 2}, {
       42.5, 22, 2}, {42.5, 21, 2}, {46.5, 24, 2}, {46.5, 23, 2}, {
       46.5, 22, 2}, {46.5, 21, 2}, {50.5, 24, 2}, {50.5, 23, 2}, {
       50.5, 22, 2}, {50.5, 21, 2}, {54.5, 24, 2}, {54.5, 23, 2}, {
       54.5, 22, 2}, {54.5, 21, 2}, {58.5, 24, 2}, {58.5, 23, 2}, {
       58.5, 22, 2}, {58.5, 21, 2}, {62.5, 24, 2}, {62.5, 23, 2}, {
       62.5, 22, 2}, {62.5, 21, 2}, {2.5, 20, 2}, {2.5, 19, 2}, {
       2.5, 18, 2}, {2.5, 17, 2}, {6.5, 20, 2}, {6.5, 19, 2}, {6.5, 18, 2}, {
       6.5, 17, 2}, {10.5, 20, 2}, {10.5, 19, 2}, {10.5, 18, 2}, {
       10.5, 17, 2}, {14.5, 20, 2}, {14.5, 19, 2}, {14.5, 18, 2}, {
       14.5, 17, 2}, {18.5, 20, 2}, {18.5, 19, 2}, {18.5, 18, 2}, {
       18.5, 17, 2}, {22.5, 20, 2}, {22.5, 19, 2}, {22.5, 18, 2}, {
       22.5, 17, 2}, {26.5, 20, 2}, {26.5, 19, 2}, {26.5, 18, 2}, {
       26.5, 17, 2}, {30.5, 20, 2}, {30.5, 19, 2}, {30.5, 18, 2}, {
       30.5, 17, 2}, {34.5, 20, 2}, {34.5, 19, 2}, {34.5, 18, 2}, {
       34.5, 17, 2}, {38.5, 20, 2}, {38.5, 19, 2}, {38.5, 18, 2}, {
       38.5, 17, 2}, {42.5, 20, 2}, {42.5, 19, 2}, {42.5, 18, 2}, {
       42.5, 17, 2}, {46.5, 20, 2}, {46.5, 19, 2}, {46.5, 18, 2}, {
       46.5, 17, 2}, {50.5, 20, 2}, {50.5, 19, 2}, {50.5, 18, 2}, {
       50.5, 17, 2}, {54.5, 20, 2}, {54.5, 19, 2}, {54.5, 18, 2}, {
       54.5, 17, 2}, {58.5, 20, 2}, {58.5, 19, 2}, {58.5, 18, 2}, {
       58.5, 17, 2}, {62.5, 20, 2}, {62.5, 19, 2}, {62.5, 18, 2}, {
       62.5, 17, 2}, {2.5, 16, 2}, {2.5, 15, 2}, {2.5, 14, 2}, {2.5, 13, 2}, {
       6.5, 16, 2}, {6.5, 15, 2}, {6.5, 14, 2}, {6.5, 13, 2}, {10.5, 16, 2}, {
       10.5, 15, 2}, {10.5, 14, 2}, {10.5, 13, 2}, {14.5, 16, 2}, {
       14.5, 15, 2}, {14.5, 14, 2}, {14.5, 13, 2}, {18.5, 16, 2}, {
       18.5, 15, 2}, {18.5, 14, 2}, {18.5, 13, 2}, {22.5, 16, 2}, {
       22.5, 15, 2}, {22.5, 14, 2}, {22.5, 13, 2}, {26.5, 16, 2}, {
       26.5, 15, 2}, {26.5, 14, 2}, {26.5, 13, 2}, {30.5, 16, 2}, {
       30.5, 15, 2}, {30.5, 14, 2}, {30.5, 13, 2}, {34.5, 16, 2}, {
       34.5, 15, 2}, {34.5, 14, 2}, {34.5, 13, 2}, {38.5, 16, 2}, {
       38.5, 15, 2}, {38.5, 14, 2}, {38.5, 13, 2}, {42.5, 16, 2}, {
       42.5, 15, 2}, {42.5, 14, 2}, {42.5, 13, 2}, {46.5, 16, 2}, {
       46.5, 15, 2}, {46.5, 14, 2}, {46.5, 13, 2}, {50.5, 16, 2}, {
       50.5, 15, 2}, {50.5, 14, 2}, {50.5, 13, 2}, {54.5, 16, 2}, {
       54.5, 15, 2}, {54.5, 14, 2}, {54.5, 13, 2}, {58.5, 16, 2}, {
       58.5, 15, 2}, {58.5, 14, 2}, {58.5, 13, 2}, {62.5, 16, 2}, {
       62.5, 15, 2}, {62.5, 14, 2}, {62.5, 13, 2}, {2.5, 12, 2}, {
       2.5, 11, 2}, {2.5, 10, 2}, {2.5, 9, 2}, {6.5, 12, 2}, {6.5, 11, 2}, {
       6.5, 10, 2}, {6.5, 9, 2}, {10.5, 12, 2}, {10.5, 11, 2}, {
       10.5, 10, 2}, {10.5, 9, 2}, {14.5, 12, 2}, {14.5, 11, 2}, {
       14.5, 10, 2}, {14.5, 9, 2}, {18.5, 12, 2}, {18.5, 11, 2}, {
       18.5, 10, 2}, {18.5, 9, 2}, {22.5, 12, 2}, {22.5, 11, 2}, {
       22.5, 10, 2}, {22.5, 9, 2}, {26.5, 12, 2}, {26.5, 11, 2}, {
       26.5, 10, 2}, {26.5, 9, 2}, {30.5, 12, 2}, {30.5, 11, 2}, {
       30.5, 10, 2}, {30.5, 9, 2}, {34.5, 12, 2}, {34.5, 11, 2}, {
       34.5, 10, 2}, {34.5, 9, 2}, {38.5, 12, 2}, {38.5, 11, 2}, {
       38.5, 10, 2}, {38.5, 9, 2}, {42.5, 12, 2}, {42.5, 11, 2}, {
       42.5, 10, 2}, {42.5, 9, 2}, {46.5, 12, 2}, {46.5, 11, 2}, {
       46.5, 10, 2}, {46.5, 9, 2}, {50.5, 12, 2}, {50.5, 11, 2}, {
       50.5, 10, 2}, {50.5, 9, 2}, {54.5, 12, 2}, {54.5, 11, 2}, {
       54.5, 10, 2}, {54.5, 9, 2}, {58.5, 12, 2}, {58.5, 11, 2}, {
       58.5, 10, 2}, {58.5, 9, 2}, {62.5, 12, 2}, {62.5, 11, 2}, {
       62.5, 10, 2}, {62.5, 9, 2}, {2.5, 8, 2}, {2.5, 7, 2}, {2.5, 6, 2}, {
       2.5, 5, 2}, {6.5, 8, 2}, {6.5, 7, 2}, {6.5, 6, 2}, {6.5, 5, 2}, {
       10.5, 8, 2}, {10.5, 7, 2}, {10.5, 6, 2}, {10.5, 5, 2}, {14.5, 8, 2}, {
       14.5, 7, 2}, {14.5, 6, 2}, {14.5, 5, 2}, {18.5, 8, 2}, {18.5, 7, 2}, {
       18.5, 6, 2}, {18.5, 5, 2}, {22.5, 8, 2}, {22.5, 7, 2}, {22.5, 6, 2}, {
       22.5, 5, 2}, {26.5, 8, 2}, {26.5, 7, 2}, {26.5, 6, 2}, {26.5, 5, 2}, {
       30.5, 8, 2}, {30.5, 7, 2}, {30.5, 6, 2}, {30.5, 5, 2}, {34.5, 8, 2}, {
       34.5, 7, 2}, {34.5, 6, 2}, {34.5, 5, 2}, {38.5, 8, 2}, {38.5, 7, 2}, {
       38.5, 6, 2}, {38.5, 5, 2}, {42.5, 8, 2}, {42.5, 7, 2}, {42.5, 6, 2}, {
       42.5, 5, 2}, {46.5, 8, 2}, {46.5, 7, 2}, {46.5, 6, 2}, {46.5, 5, 2}, {
       50.5, 8, 2}, {50.5, 7, 2}, {50.5, 6, 2}, {50.5, 5, 2}, {54.5, 8, 2}, {
       54.5, 7, 2}, {54.5, 6, 2}, {54.5, 5, 2}, {58.5, 8, 2}, {58.5, 7, 2}, {
       58.5, 6, 2}, {58.5, 5, 2}, {62.5, 8, 2}, {62.5, 7, 2}, {62.5, 6, 2}, {
       62.5, 5, 2}, {2.5, 4, 2}, {2.5, 3, 2}, {2.5, 2, 2}, {2.5, 1, 2}, {
       6.5, 4, 2}, {6.5, 3, 2}, {6.5, 2, 2}, {6.5, 1, 2}, {10.5, 4, 2}, {
       10.5, 3, 2}, {10.5, 2, 2}, {10.5, 1, 2}, {14.5, 4, 2}, {14.5, 3, 2}, {
       14.5, 2, 2}, {14.5, 1, 2}, {18.5, 4, 2}, {18.5, 3, 2}, {18.5, 2, 2}, {
       18.5, 1, 2}, {22.5, 4, 2}, {22.5, 3, 2}, {22.5, 2, 2}, {22.5, 1, 2}, {
       26.5, 4, 2}, {26.5, 3, 2}, {26.5, 2, 2}, {26.5, 1, 2}, {30.5, 4, 2}, {
       30.5, 3, 2}, {30.5, 2, 2}, {30.5, 1, 2}, {34.5, 4, 2}, {34.5, 3, 2}, {
       34.5, 2, 2}, {34.5, 1, 2}, {38.5, 4, 2}, {38.5, 3, 2}, {38.5, 2, 2}, {
       38.5, 1, 2}, {42.5, 4, 2}, {42.5, 3, 2}, {42.5, 2, 2}, {42.5, 1, 2}, {
       46.5, 4, 2}, {46.5, 3, 2}, {46.5, 2, 2}, {46.5, 1, 2}, {50.5, 4, 2}, {
       50.5, 3, 2}, {50.5, 2, 2}, {50.5, 1, 2}, {54.5, 4, 2}, {54.5, 3, 2}, {
       54.5, 2, 2}, {54.5, 1, 2}, {58.5, 4, 2}, {58.5, 3, 2}, {58.5, 2, 2}, {
       58.5, 1, 2}, {62.5, 4, 2}, {62.5, 3, 2}, {62.5, 2, 2}, {62.5, 1, 2}}}, 
     0.3]}, 
   {RGBColor[0, 0, 1], 
    SphereBox[{{{1, 62.5, 0}, {2, 62.5, 0}, {3, 62.5, 0}, {4, 62.5, 0}, {
       5, 62.5, 0}, {6, 62.5, 0}, {7, 62.5, 0}, {8, 62.5, 0}, {9, 62.5, 0}, {
       10, 62.5, 0}, {11, 62.5, 0}, {12, 62.5, 0}, {13, 62.5, 0}, {
       14, 62.5, 0}, {15, 62.5, 0}, {16, 62.5, 0}, {17, 62.5, 0}, {
       18, 62.5, 0}, {19, 62.5, 0}, {20, 62.5, 0}, {21, 62.5, 0}, {
       22, 62.5, 0}, {23, 62.5, 0}, {24, 62.5, 0}, {25, 62.5, 0}, {
       26, 62.5, 0}, {27, 62.5, 0}, {28, 62.5, 0}, {29, 62.5, 0}, {
       30, 62.5, 0}, {31, 62.5, 0}, {32, 62.5, 0}, {33, 62.5, 0}, {
       34, 62.5, 0}, {35, 62.5, 0}, {36, 62.5, 0}, {37, 62.5, 0}, {
       38, 62.5, 0}, {39, 62.5, 0}, {40, 62.5, 0}, {41, 62.5, 0}, {
       42, 62.5, 0}, {43, 62.5, 0}, {44, 62.5, 0}, {45, 62.5, 0}, {
       46, 62.5, 0}, {47, 62.5, 0}, {48, 62.5, 0}, {49, 62.5, 0}, {
       50, 62.5, 0}, {51, 62.5, 0}, {52, 62.5, 0}, {53, 62.5, 0}, {
       54, 62.5, 0}, {55, 62.5, 0}, {56, 62.5, 0}, {57, 62.5, 0}, {
       58, 62.5, 0}, {59, 62.5, 0}, {60, 62.5, 0}, {61, 62.5, 0}, {
       62, 62.5, 0}, {63, 62.5, 0}, {64, 62.5, 0}, {1, 58.5, 0}, {
       2, 58.5, 0}, {3, 58.5, 0}, {4, 58.5, 0}, {5, 58.5, 0}, {6, 58.5, 0}, {
       7, 58.5, 0}, {8, 58.5, 0}, {9, 58.5, 0}, {10, 58.5, 0}, {
       11, 58.5, 0}, {12, 58.5, 0}, {13, 58.5, 0}, {14, 58.5, 0}, {
       15, 58.5, 0}, {16, 58.5, 0}, {17, 58.5, 0}, {18, 58.5, 0}, {
       19, 58.5, 0}, {20, 58.5, 0}, {21, 58.5, 0}, {22, 58.5, 0}, {
       23, 58.5, 0}, {24, 58.5, 0}, {25, 58.5, 0}, {26, 58.5, 0}, {
       27, 58.5, 0}, {28, 58.5, 0}, {29, 58.5, 0}, {30, 58.5, 0}, {
       31, 58.5, 0}, {32, 58.5, 0}, {33, 58.5, 0}, {34, 58.5, 0}, {
       35, 58.5, 0}, {36, 58.5, 0}, {37, 58.5, 0}, {38, 58.5, 0}, {
       39, 58.5, 0}, {40, 58.5, 0}, {41, 58.5, 0}, {42, 58.5, 0}, {
       43, 58.5, 0}, {44, 58.5, 0}, {45, 58.5, 0}, {46, 58.5, 0}, {
       47, 58.5, 0}, {48, 58.5, 0}, {49, 58.5, 0}, {50, 58.5, 0}, {
       51, 58.5, 0}, {52, 58.5, 0}, {53, 58.5, 0}, {54, 58.5, 0}, {
       55, 58.5, 0}, {56, 58.5, 0}, {57, 58.5, 0}, {58, 58.5, 0}, {
       59, 58.5, 0}, {60, 58.5, 0}, {61, 58.5, 0}, {62, 58.5, 0}, {
       63, 58.5, 0}, {64, 58.5, 0}, {1, 54.5, 0}, {2, 54.5, 0}, {
       3, 54.5, 0}, {4, 54.5, 0}, {5, 54.5, 0}, {6, 54.5, 0}, {7, 54.5, 0}, {
       8, 54.5, 0}, {9, 54.5, 0}, {10, 54.5, 0}, {11, 54.5, 0}, {
       12, 54.5, 0}, {13, 54.5, 0}, {14, 54.5, 0}, {15, 54.5, 0}, {
       16, 54.5, 0}, {17, 54.5, 0}, {18, 54.5, 0}, {19, 54.5, 0}, {
       20, 54.5, 0}, {21, 54.5, 0}, {22, 54.5, 0}, {23, 54.5, 0}, {
       24, 54.5, 0}, {25, 54.5, 0}, {26, 54.5, 0}, {27, 54.5, 0}, {
       28, 54.5, 0}, {29, 54.5, 0}, {30, 54.5, 0}, {31, 54.5, 0}, {
       32, 54.5, 0}, {33, 54.5, 0}, {34, 54.5, 0}, {35, 54.5, 0}, {
       36, 54.5, 0}, {37, 54.5, 0}, {38, 54.5, 0}, {39, 54.5, 0}, {
       40, 54.5, 0}, {41, 54.5, 0}, {42, 54.5, 0}, {43, 54.5, 0}, {
       44, 54.5, 0}, {45, 54.5, 0}, {46, 54.5, 0}, {47, 54.5, 0}, {
       48, 54.5, 0}, {49, 54.5, 0}, {50, 54.5, 0}, {51, 54.5, 0}, {
       52, 54.5, 0}, {53, 54.5, 0}, {54, 54.5, 0}, {55, 54.5, 0}, {
       56, 54.5, 0}, {57, 54.5, 0}, {58, 54.5, 0}, {59, 54.5, 0}, {
       60, 54.5, 0}, {61, 54.5, 0}, {62, 54.5, 0}, {63, 54.5, 0}, {
       64, 54.5, 0}, {1, 50.5, 0}, {2, 50.5, 0}, {3, 50.5, 0}, {4, 50.5, 0}, {
       5, 50.5, 0}, {6, 50.5, 0}, {7, 50.5, 0}, {8, 50.5, 0}, {9, 50.5, 0}, {
       10, 50.5, 0}, {11, 50.5, 0}, {12, 50.5, 0}, {13, 50.5, 0}, {
       14, 50.5, 0}, {15, 50.5, 0}, {16, 50.5, 0}, {17, 50.5, 0}, {
       18, 50.5, 0}, {19, 50.5, 0}, {20, 50.5, 0}, {21, 50.5, 0}, {
       22, 50.5, 0}, {23, 50.5, 0}, {24, 50.5, 0}, {25, 50.5, 0}, {
       26, 50.5, 0}, {27, 50.5, 0}, {28, 50.5, 0}, {29, 50.5, 0}, {
       30, 50.5, 0}, {31, 50.5, 0}, {32, 50.5, 0}, {33, 50.5, 0}, {
       34, 50.5, 0}, {35, 50.5, 0}, {36, 50.5, 0}, {37, 50.5, 0}, {
       38, 50.5, 0}, {39, 50.5, 0}, {40, 50.5, 0}, {41, 50.5, 0}, {
       42, 50.5, 0}, {43, 50.5, 0}, {44, 50.5, 0}, {45, 50.5, 0}, {
       46, 50.5, 0}, {47, 50.5, 0}, {48, 50.5, 0}, {49, 50.5, 0}, {
       50, 50.5, 0}, {51, 50.5, 0}, {52, 50.5, 0}, {53, 50.5, 0}, {
       54, 50.5, 0}, {55, 50.5, 0}, {56, 50.5, 0}, {57, 50.5, 0}, {
       58, 50.5, 0}, {59, 50.5, 0}, {60, 50.5, 0}, {61, 50.5, 0}, {
       62, 50.5, 0}, {63, 50.5, 0}, {64, 50.5, 0}, {1, 46.5, 0}, {
       2, 46.5, 0}, {3, 46.5, 0}, {4, 46.5, 0}, {5, 46.5, 0}, {6, 46.5, 0}, {
       7, 46.5, 0}, {8, 46.5, 0}, {9, 46.5, 0}, {10, 46.5, 0}, {
       11, 46.5, 0}, {12, 46.5, 0}, {13, 46.5, 0}, {14, 46.5, 0}, {
       15, 46.5, 0}, {16, 46.5, 0}, {17, 46.5, 0}, {18, 46.5, 0}, {
       19, 46.5, 0}, {20, 46.5, 0}, {21, 46.5, 0}, {22, 46.5, 0}, {
       23, 46.5, 0}, {24, 46.5, 0}, {25, 46.5, 0}, {26, 46.5, 0}, {
       27, 46.5, 0}, {28, 46.5, 0}, {29, 46.5, 0}, {30, 46.5, 0}, {
       31, 46.5, 0}, {32, 46.5, 0}, {33, 46.5, 0}, {34, 46.5, 0}, {
       35, 46.5, 0}, {36, 46.5, 0}, {37, 46.5, 0}, {38, 46.5, 0}, {
       39, 46.5, 0}, {40, 46.5, 0}, {41, 46.5, 0}, {42, 46.5, 0}, {
       43, 46.5, 0}, {44, 46.5, 0}, {45, 46.5, 0}, {46, 46.5, 0}, {
       47, 46.5, 0}, {48, 46.5, 0}, {49, 46.5, 0}, {50, 46.5, 0}, {
       51, 46.5, 0}, {52, 46.5, 0}, {53, 46.5, 0}, {54, 46.5, 0}, {
       55, 46.5, 0}, {56, 46.5, 0}, {57, 46.5, 0}, {58, 46.5, 0}, {
       59, 46.5, 0}, {60, 46.5, 0}, {61, 46.5, 0}, {62, 46.5, 0}, {
       63, 46.5, 0}, {64, 46.5, 0}, {1, 42.5, 0}, {2, 42.5, 0}, {
       3, 42.5, 0}, {4, 42.5, 0}, {5, 42.5, 0}, {6, 42.5, 0}, {7, 42.5, 0}, {
       8, 42.5, 0}, {9, 42.5, 0}, {10, 42.5, 0}, {11, 42.5, 0}, {
       12, 42.5, 0}, {13, 42.5, 0}, {14, 42.5, 0}, {15, 42.5, 0}, {
       16, 42.5, 0}, {17, 42.5, 0}, {18, 42.5, 0}, {19, 42.5, 0}, {
       20, 42.5, 0}, {21, 42.5, 0}, {22, 42.5, 0}, {23, 42.5, 0}, {
       24, 42.5, 0}, {25, 42.5, 0}, {26, 42.5, 0}, {27, 42.5, 0}, {
       28, 42.5, 0}, {29, 42.5, 0}, {30, 42.5, 0}, {31, 42.5, 0}, {
       32, 42.5, 0}, {33, 42.5, 0}, {34, 42.5, 0}, {35, 42.5, 0}, {
       36, 42.5, 0}, {37, 42.5, 0}, {38, 42.5, 0}, {39, 42.5, 0}, {
       40, 42.5, 0}, {41, 42.5, 0}, {42, 42.5, 0}, {43, 42.5, 0}, {
       44, 42.5, 0}, {45, 42.5, 0}, {46, 42.5, 0}, {47, 42.5, 0}, {
       48, 42.5, 0}, {49, 42.5, 0}, {50, 42.5, 0}, {51, 42.5, 0}, {
       52, 42.5, 0}, {53, 42.5, 0}, {54, 42.5, 0}, {55, 42.5, 0}, {
       56, 42.5, 0}, {57, 42.5, 0}, {58, 42.5, 0}, {59, 42.5, 0}, {
       60, 42.5, 0}, {61, 42.5, 0}, {62, 42.5, 0}, {63, 42.5, 0}, {
       64, 42.5, 0}, {1, 38.5, 0}, {2, 38.5, 0}, {3, 38.5, 0}, {4, 38.5, 0}, {
       5, 38.5, 0}, {6, 38.5, 0}, {7, 38.5, 0}, {8, 38.5, 0}, {9, 38.5, 0}, {
       10, 38.5, 0}, {11, 38.5, 0}, {12, 38.5, 0}, {13, 38.5, 0}, {
       14, 38.5, 0}, {15, 38.5, 0}, {16, 38.5, 0}, {17, 38.5, 0}, {
       18, 38.5, 0}, {19, 38.5, 0}, {20, 38.5, 0}, {21, 38.5, 0}, {
       22, 38.5, 0}, {23, 38.5, 0}, {24, 38.5, 0}, {25, 38.5, 0}, {
       26, 38.5, 0}, {27, 38.5, 0}, {28, 38.5, 0}, {29, 38.5, 0}, {
       30, 38.5, 0}, {31, 38.5, 0}, {32, 38.5, 0}, {33, 38.5, 0}, {
       34, 38.5, 0}, {35, 38.5, 0}, {36, 38.5, 0}, {37, 38.5, 0}, {
       38, 38.5, 0}, {39, 38.5, 0}, {40, 38.5, 0}, {41, 38.5, 0}, {
       42, 38.5, 0}, {43, 38.5, 0}, {44, 38.5, 0}, {45, 38.5, 0}, {
       46, 38.5, 0}, {47, 38.5, 0}, {48, 38.5, 0}, {49, 38.5, 0}, {
       50, 38.5, 0}, {51, 38.5, 0}, {52, 38.5, 0}, {53, 38.5, 0}, {
       54, 38.5, 0}, {55, 38.5, 0}, {56, 38.5, 0}, {57, 38.5, 0}, {
       58, 38.5, 0}, {59, 38.5, 0}, {60, 38.5, 0}, {61, 38.5, 0}, {
       62, 38.5, 0}, {63, 38.5, 0}, {64, 38.5, 0}, {1, 34.5, 0}, {
       2, 34.5, 0}, {3, 34.5, 0}, {4, 34.5, 0}, {5, 34.5, 0}, {6, 34.5, 0}, {
       7, 34.5, 0}, {8, 34.5, 0}, {9, 34.5, 0}, {10, 34.5, 0}, {
       11, 34.5, 0}, {12, 34.5, 0}, {13, 34.5, 0}, {14, 34.5, 0}, {
       15, 34.5, 0}, {16, 34.5, 0}, {17, 34.5, 0}, {18, 34.5, 0}, {
       19, 34.5, 0}, {20, 34.5, 0}, {21, 34.5, 0}, {22, 34.5, 0}, {
       23, 34.5, 0}, {24, 34.5, 0}, {25, 34.5, 0}, {26, 34.5, 0}, {
       27, 34.5, 0}, {28, 34.5, 0}, {29, 34.5, 0}, {30, 34.5, 0}, {
       31, 34.5, 0}, {32, 34.5, 0}, {33, 34.5, 0}, {34, 34.5, 0}, {
       35, 34.5, 0}, {36, 34.5, 0}, {37, 34.5, 0}, {38, 34.5, 0}, {
       39, 34.5, 0}, {40, 34.5, 0}, {41, 34.5, 0}, {42, 34.5, 0}, {
       43, 34.5, 0}, {44, 34.5, 0}, {45, 34.5, 0}, {46, 34.5, 0}, {
       47, 34.5, 0}, {48, 34.5, 0}, {49, 34.5, 0}, {50, 34.5, 0}, {
       51, 34.5, 0}, {52, 34.5, 0}, {53, 34.5, 0}, {54, 34.5, 0}, {
       55, 34.5, 0}, {56, 34.5, 0}, {57, 34.5, 0}, {58, 34.5, 0}, {
       59, 34.5, 0}, {60, 34.5, 0}, {61, 34.5, 0}, {62, 34.5, 0}, {
       63, 34.5, 0}, {64, 34.5, 0}, {1, 30.5, 0}, {2, 30.5, 0}, {
       3, 30.5, 0}, {4, 30.5, 0}, {5, 30.5, 0}, {6, 30.5, 0}, {7, 30.5, 0}, {
       8, 30.5, 0}, {9, 30.5, 0}, {10, 30.5, 0}, {11, 30.5, 0}, {
       12, 30.5, 0}, {13, 30.5, 0}, {14, 30.5, 0}, {15, 30.5, 0}, {
       16, 30.5, 0}, {17, 30.5, 0}, {18, 30.5, 0}, {19, 30.5, 0}, {
       20, 30.5, 0}, {21, 30.5, 0}, {22, 30.5, 0}, {23, 30.5, 0}, {
       24, 30.5, 0}, {25, 30.5, 0}, {26, 30.5, 0}, {27, 30.5, 0}, {
       28, 30.5, 0}, {29, 30.5, 0}, {30, 30.5, 0}, {31, 30.5, 0}, {
       32, 30.5, 0}, {33, 30.5, 0}, {34, 30.5, 0}, {35, 30.5, 0}, {
       36, 30.5, 0}, {37, 30.5, 0}, {38, 30.5, 0}, {39, 30.5, 0}, {
       40, 30.5, 0}, {41, 30.5, 0}, {42, 30.5, 0}, {43, 30.5, 0}, {
       44, 30.5, 0}, {45, 30.5, 0}, {46, 30.5, 0}, {47, 30.5, 0}, {
       48, 30.5, 0}, {49, 30.5, 0}, {50, 30.5, 0}, {51, 30.5, 0}, {
       52, 30.5, 0}, {53, 30.5, 0}, {54, 30.5, 0}, {55, 30.5, 0}, {
       56, 30.5, 0}, {57, 30.5, 0}, {58, 30.5, 0}, {59, 30.5, 0}, {
       60, 30.5, 0}, {61, 30.5, 0}, {62, 30.5, 0}, {63, 30.5, 0}, {
       64, 30.5, 0}, {1, 26.5, 0}, {2, 26.5, 0}, {3, 26.5, 0}, {4, 26.5, 0}, {
       5, 26.5, 0}, {6, 26.5, 0}, {7, 26.5, 0}, {8, 26.5, 0}, {9, 26.5, 0}, {
       10, 26.5, 0}, {11, 26.5, 0}, {12, 26.5, 0}, {13, 26.5, 0}, {
       14, 26.5, 0}, {15, 26.5, 0}, {16, 26.5, 0}, {17, 26.5, 0}, {
       18, 26.5, 0}, {19, 26.5, 0}, {20, 26.5, 0}, {21, 26.5, 0}, {
       22, 26.5, 0}, {23, 26.5, 0}, {24, 26.5, 0}, {25, 26.5, 0}, {
       26, 26.5, 0}, {27, 26.5, 0}, {28, 26.5, 0}, {29, 26.5, 0}, {
       30, 26.5, 0}, {31, 26.5, 0}, {32, 26.5, 0}, {33, 26.5, 0}, {
       34, 26.5, 0}, {35, 26.5, 0}, {36, 26.5, 0}, {37, 26.5, 0}, {
       38, 26.5, 0}, {39, 26.5, 0}, {40, 26.5, 0}, {41, 26.5, 0}, {
       42, 26.5, 0}, {43, 26.5, 0}, {44, 26.5, 0}, {45, 26.5, 0}, {
       46, 26.5, 0}, {47, 26.5, 0}, {48, 26.5, 0}, {49, 26.5, 0}, {
       50, 26.5, 0}, {51, 26.5, 0}, {52, 26.5, 0}, {53, 26.5, 0}, {
       54, 26.5, 0}, {55, 26.5, 0}, {56, 26.5, 0}, {57, 26.5, 0}, {
       58, 26.5, 0}, {59, 26.5, 0}, {60, 26.5, 0}, {61, 26.5, 0}, {
       62, 26.5, 0}, {63, 26.5, 0}, {64, 26.5, 0}, {1, 22.5, 0}, {
       2, 22.5, 0}, {3, 22.5, 0}, {4, 22.5, 0}, {5, 22.5, 0}, {6, 22.5, 0}, {
       7, 22.5, 0}, {8, 22.5, 0}, {9, 22.5, 0}, {10, 22.5, 0}, {
       11, 22.5, 0}, {12, 22.5, 0}, {13, 22.5, 0}, {14, 22.5, 0}, {
       15, 22.5, 0}, {16, 22.5, 0}, {17, 22.5, 0}, {18, 22.5, 0}, {
       19, 22.5, 0}, {20, 22.5, 0}, {21, 22.5, 0}, {22, 22.5, 0}, {
       23, 22.5, 0}, {24, 22.5, 0}, {25, 22.5, 0}, {26, 22.5, 0}, {
       27, 22.5, 0}, {28, 22.5, 0}, {29, 22.5, 0}, {30, 22.5, 0}, {
       31, 22.5, 0}, {32, 22.5, 0}, {33, 22.5, 0}, {34, 22.5, 0}, {
       35, 22.5, 0}, {36, 22.5, 0}, {37, 22.5, 0}, {38, 22.5, 0}, {
       39, 22.5, 0}, {40, 22.5, 0}, {41, 22.5, 0}, {42, 22.5, 0}, {
       43, 22.5, 0}, {44, 22.5, 0}, {45, 22.5, 0}, {46, 22.5, 0}, {
       47, 22.5, 0}, {48, 22.5, 0}, {49, 22.5, 0}, {50, 22.5, 0}, {
       51, 22.5, 0}, {52, 22.5, 0}, {53, 22.5, 0}, {54, 22.5, 0}, {
       55, 22.5, 0}, {56, 22.5, 0}, {57, 22.5, 0}, {58, 22.5, 0}, {
       59, 22.5, 0}, {60, 22.5, 0}, {61, 22.5, 0}, {62, 22.5, 0}, {
       63, 22.5, 0}, {64, 22.5, 0}, {1, 18.5, 0}, {2, 18.5, 0}, {
       3, 18.5, 0}, {4, 18.5, 0}, {5, 18.5, 0}, {6, 18.5, 0}, {7, 18.5, 0}, {
       8, 18.5, 0}, {9, 18.5, 0}, {10, 18.5, 0}, {11, 18.5, 0}, {
       12, 18.5, 0}, {13, 18.5, 0}, {14, 18.5, 0}, {15, 18.5, 0}, {
       16, 18.5, 0}, {17, 18.5, 0}, {18, 18.5, 0}, {19, 18.5, 0}, {
       20, 18.5, 0}, {21, 18.5, 0}, {22, 18.5, 0}, {23, 18.5, 0}, {
       24, 18.5, 0}, {25, 18.5, 0}, {26, 18.5, 0}, {27, 18.5, 0}, {
       28, 18.5, 0}, {29, 18.5, 0}, {30, 18.5, 0}, {31, 18.5, 0}, {
       32, 18.5, 0}, {33, 18.5, 0}, {34, 18.5, 0}, {35, 18.5, 0}, {
       36, 18.5, 0}, {37, 18.5, 0}, {38, 18.5, 0}, {39, 18.5, 0}, {
       40, 18.5, 0}, {41, 18.5, 0}, {42, 18.5, 0}, {43, 18.5, 0}, {
       44, 18.5, 0}, {45, 18.5, 0}, {46, 18.5, 0}, {47, 18.5, 0}, {
       48, 18.5, 0}, {49, 18.5, 0}, {50, 18.5, 0}, {51, 18.5, 0}, {
       52, 18.5, 0}, {53, 18.5, 0}, {54, 18.5, 0}, {55, 18.5, 0}, {
       56, 18.5, 0}, {57, 18.5, 0}, {58, 18.5, 0}, {59, 18.5, 0}, {
       60, 18.5, 0}, {61, 18.5, 0}, {62, 18.5, 0}, {63, 18.5, 0}, {
       64, 18.5, 0}, {1, 14.5, 0}, {2, 14.5, 0}, {3, 14.5, 0}, {4, 14.5, 0}, {
       5, 14.5, 0}, {6, 14.5, 0}, {7, 14.5, 0}, {8, 14.5, 0}, {9, 14.5, 0}, {
       10, 14.5, 0}, {11, 14.5, 0}, {12, 14.5, 0}, {13, 14.5, 0}, {
       14, 14.5, 0}, {15, 14.5, 0}, {16, 14.5, 0}, {17, 14.5, 0}, {
       18, 14.5, 0}, {19, 14.5, 0}, {20, 14.5, 0}, {21, 14.5, 0}, {
       22, 14.5, 0}, {23, 14.5, 0}, {24, 14.5, 0}, {25, 14.5, 0}, {
       26, 14.5, 0}, {27, 14.5, 0}, {28, 14.5, 0}, {29, 14.5, 0}, {
       30, 14.5, 0}, {31, 14.5, 0}, {32, 14.5, 0}, {33, 14.5, 0}, {
       34, 14.5, 0}, {35, 14.5, 0}, {36, 14.5, 0}, {37, 14.5, 0}, {
       38, 14.5, 0}, {39, 14.5, 0}, {40, 14.5, 0}, {41, 14.5, 0}, {
       42, 14.5, 0}, {43, 14.5, 0}, {44, 14.5, 0}, {45, 14.5, 0}, {
       46, 14.5, 0}, {47, 14.5, 0}, {48, 14.5, 0}, {49, 14.5, 0}, {
       50, 14.5, 0}, {51, 14.5, 0}, {52, 14.5, 0}, {53, 14.5, 0}, {
       54, 14.5, 0}, {55, 14.5, 0}, {56, 14.5, 0}, {57, 14.5, 0}, {
       58, 14.5, 0}, {59, 14.5, 0}, {60, 14.5, 0}, {61, 14.5, 0}, {
       62, 14.5, 0}, {63, 14.5, 0}, {64, 14.5, 0}, {1, 10.5, 0}, {
       2, 10.5, 0}, {3, 10.5, 0}, {4, 10.5, 0}, {5, 10.5, 0}, {6, 10.5, 0}, {
       7, 10.5, 0}, {8, 10.5, 0}, {9, 10.5, 0}, {10, 10.5, 0}, {
       11, 10.5, 0}, {12, 10.5, 0}, {13, 10.5, 0}, {14, 10.5, 0}, {
       15, 10.5, 0}, {16, 10.5, 0}, {17, 10.5, 0}, {18, 10.5, 0}, {
       19, 10.5, 0}, {20, 10.5, 0}, {21, 10.5, 0}, {22, 10.5, 0}, {
       23, 10.5, 0}, {24, 10.5, 0}, {25, 10.5, 0}, {26, 10.5, 0}, {
       27, 10.5, 0}, {28, 10.5, 0}, {29, 10.5, 0}, {30, 10.5, 0}, {
       31, 10.5, 0}, {32, 10.5, 0}, {33, 10.5, 0}, {34, 10.5, 0}, {
       35, 10.5, 0}, {36, 10.5, 0}, {37, 10.5, 0}, {38, 10.5, 0}, {
       39, 10.5, 0}, {40, 10.5, 0}, {41, 10.5, 0}, {42, 10.5, 0}, {
       43, 10.5, 0}, {44, 10.5, 0}, {45, 10.5, 0}, {46, 10.5, 0}, {
       47, 10.5, 0}, {48, 10.5, 0}, {49, 10.5, 0}, {50, 10.5, 0}, {
       51, 10.5, 0}, {52, 10.5, 0}, {53, 10.5, 0}, {54, 10.5, 0}, {
       55, 10.5, 0}, {56, 10.5, 0}, {57, 10.5, 0}, {58, 10.5, 0}, {
       59, 10.5, 0}, {60, 10.5, 0}, {61, 10.5, 0}, {62, 10.5, 0}, {
       63, 10.5, 0}, {64, 10.5, 0}, {1, 6.5, 0}, {2, 6.5, 0}, {3, 6.5, 0}, {
       4, 6.5, 0}, {5, 6.5, 0}, {6, 6.5, 0}, {7, 6.5, 0}, {8, 6.5, 0}, {
       9, 6.5, 0}, {10, 6.5, 0}, {11, 6.5, 0}, {12, 6.5, 0}, {13, 6.5, 0}, {
       14, 6.5, 0}, {15, 6.5, 0}, {16, 6.5, 0}, {17, 6.5, 0}, {18, 6.5, 0}, {
       19, 6.5, 0}, {20, 6.5, 0}, {21, 6.5, 0}, {22, 6.5, 0}, {23, 6.5, 0}, {
       24, 6.5, 0}, {25, 6.5, 0}, {26, 6.5, 0}, {27, 6.5, 0}, {28, 6.5, 0}, {
       29, 6.5, 0}, {30, 6.5, 0}, {31, 6.5, 0}, {32, 6.5, 0}, {33, 6.5, 0}, {
       34, 6.5, 0}, {35, 6.5, 0}, {36, 6.5, 0}, {37, 6.5, 0}, {38, 6.5, 0}, {
       39, 6.5, 0}, {40, 6.5, 0}, {41, 6.5, 0}, {42, 6.5, 0}, {43, 6.5, 0}, {
       44, 6.5, 0}, {45, 6.5, 0}, {46, 6.5, 0}, {47, 6.5, 0}, {48, 6.5, 0}, {
       49, 6.5, 0}, {50, 6.5, 0}, {51, 6.5, 0}, {52, 6.5, 0}, {53, 6.5, 0}, {
       54, 6.5, 0}, {55, 6.5, 0}, {56, 6.5, 0}, {57, 6.5, 0}, {58, 6.5, 0}, {
       59, 6.5, 0}, {60, 6.5, 0}, {61, 6.5, 0}, {62, 6.5, 0}, {63, 6.5, 0}, {
       64, 6.5, 0}, {1, 2.5, 0}, {2, 2.5, 0}, {3, 2.5, 0}, {4, 2.5, 0}, {
       5, 2.5, 0}, {6, 2.5, 0}, {7, 2.5, 0}, {8, 2.5, 0}, {9, 2.5, 0}, {
       10, 2.5, 0}, {11, 2.5, 0}, {12, 2.5, 0}, {13, 2.5, 0}, {14, 2.5, 0}, {
       15, 2.5, 0}, {16, 2.5, 0}, {17, 2.5, 0}, {18, 2.5, 0}, {19, 2.5, 0}, {
       20, 2.5, 0}, {21, 2.5, 0}, {22, 2.5, 0}, {23, 2.5, 0}, {24, 2.5, 0}, {
       25, 2.5, 0}, {26, 2.5, 0}, {27, 2.5, 0}, {28, 2.5, 0}, {29, 2.5, 0}, {
       30, 2.5, 0}, {31, 2.5, 0}, {32, 2.5, 0}, {33, 2.5, 0}, {34, 2.5, 0}, {
       35, 2.5, 0}, {36, 2.5, 0}, {37, 2.5, 0}, {38, 2.5, 0}, {39, 2.5, 0}, {
       40, 2.5, 0}, {41, 2.5, 0}, {42, 2.5, 0}, {43, 2.5, 0}, {44, 2.5, 0}, {
       45, 2.5, 0}, {46, 2.5, 0}, {47, 2.5, 0}, {48, 2.5, 0}, {49, 2.5, 0}, {
       50, 2.5, 0}, {51, 2.5, 0}, {52, 2.5, 0}, {53, 2.5, 0}, {54, 2.5, 0}, {
       55, 2.5, 0}, {56, 2.5, 0}, {57, 2.5, 0}, {58, 2.5, 0}, {59, 2.5, 0}, {
       60, 2.5, 0}, {61, 2.5, 0}, {62, 2.5, 0}, {63, 2.5, 0}, {64, 2.5, 0}}}, 
     0.3]}, 
   {RGBColor[0, 1, 0], 
    CylinderBox[{{{2.5, 64, 2}, {6.5, 64, 2}}, {{2.5, 63, 2}, {
       6.5, 63, 2}}, {{2.5, 62, 2}, {6.5, 62, 2}}, {{2.5, 61, 2}, {
       6.5, 61, 2}}, {{6.5, 64, 2}, {10.5, 64, 2}}, {{6.5, 63, 2}, {
       10.5, 63, 2}}, {{6.5, 62, 2}, {10.5, 62, 2}}, {{6.5, 61, 2}, {
       10.5, 61, 2}}, {{10.5, 64, 2}, {14.5, 64, 2}}, {{10.5, 63, 2}, {
       14.5, 63, 2}}, {{10.5, 62, 2}, {14.5, 62, 2}}, {{10.5, 61, 2}, {
       14.5, 61, 2}}, {{14.5, 64, 2}, {18.5, 64, 2}}, {{14.5, 63, 2}, {
       18.5, 63, 2}}, {{14.5, 62, 2}, {18.5, 62, 2}}, {{14.5, 61, 2}, {
       18.5, 61, 2}}, {{18.5, 64, 2}, {22.5, 64, 2}}, {{18.5, 63, 2}, {
       22.5, 63, 2}}, {{18.5, 62, 2}, {22.5, 62, 2}}, {{18.5, 61, 2}, {
       22.5, 61, 2}}, {{22.5, 64, 2}, {26.5, 64, 2}}, {{22.5, 63, 2}, {
       26.5, 63, 2}}, {{22.5, 62, 2}, {26.5, 62, 2}}, {{22.5, 61, 2}, {
       26.5, 61, 2}}, {{26.5, 64, 2}, {30.5, 64, 2}}, {{26.5, 63, 2}, {
       30.5, 63, 2}}, {{26.5, 62, 2}, {30.5, 62, 2}}, {{26.5, 61, 2}, {
       30.5, 61, 2}}, {{30.5, 64, 2}, {34.5, 64, 2}}, {{30.5, 63, 2}, {
       34.5, 63, 2}}, {{30.5, 62, 2}, {34.5, 62, 2}}, {{30.5, 61, 2}, {
       34.5, 61, 2}}, {{34.5, 64, 2}, {38.5, 64, 2}}, {{34.5, 63, 2}, {
       38.5, 63, 2}}, {{34.5, 62, 2}, {38.5, 62, 2}}, {{34.5, 61, 2}, {
       38.5, 61, 2}}, {{38.5, 64, 2}, {42.5, 64, 2}}, {{38.5, 63, 2}, {
       42.5, 63, 2}}, {{38.5, 62, 2}, {42.5, 62, 2}}, {{38.5, 61, 2}, {
       42.5, 61, 2}}, {{42.5, 64, 2}, {46.5, 64, 2}}, {{42.5, 63, 2}, {
       46.5, 63, 2}}, {{42.5, 62, 2}, {46.5, 62, 2}}, {{42.5, 61, 2}, {
       46.5, 61, 2}}, {{46.5, 64, 2}, {50.5, 64, 2}}, {{46.5, 63, 2}, {
       50.5, 63, 2}}, {{46.5, 62, 2}, {50.5, 62, 2}}, {{46.5, 61, 2}, {
       50.5, 61, 2}}, {{50.5, 64, 2}, {54.5, 64, 2}}, {{50.5, 63, 2}, {
       54.5, 63, 2}}, {{50.5, 62, 2}, {54.5, 62, 2}}, {{50.5, 61, 2}, {
       54.5, 61, 2}}, {{54.5, 64, 2}, {58.5, 64, 2}}, {{54.5, 63, 2}, {
       58.5, 63, 2}}, {{54.5, 62, 2}, {58.5, 62, 2}}, {{54.5, 61, 2}, {
       58.5, 61, 2}}, {{58.5, 64, 2}, {62.5, 64, 2}}, {{58.5, 63, 2}, {
       62.5, 63, 2}}, {{58.5, 62, 2}, {62.5, 62, 2}}, {{58.5, 61, 2}, {
       62.5, 61, 2}}, {{2.5, 60, 2}, {6.5, 60, 2}}, {{2.5, 59, 2}, {
       6.5, 59, 2}}, {{2.5, 58, 2}, {6.5, 58, 2}}, {{2.5, 57, 2}, {
       6.5, 57, 2}}, {{6.5, 60, 2}, {10.5, 60, 2}}, {{6.5, 59, 2}, {
       10.5, 59, 2}}, {{6.5, 58, 2}, {10.5, 58, 2}}, {{6.5, 57, 2}, {
       10.5, 57, 2}}, {{10.5, 60, 2}, {14.5, 60, 2}}, {{10.5, 59, 2}, {
       14.5, 59, 2}}, {{10.5, 58, 2}, {14.5, 58, 2}}, {{10.5, 57, 2}, {
       14.5, 57, 2}}, {{14.5, 60, 2}, {18.5, 60, 2}}, {{14.5, 59, 2}, {
       18.5, 59, 2}}, {{14.5, 58, 2}, {18.5, 58, 2}}, {{14.5, 57, 2}, {
       18.5, 57, 2}}, {{18.5, 60, 2}, {22.5, 60, 2}}, {{18.5, 59, 2}, {
       22.5, 59, 2}}, {{18.5, 58, 2}, {22.5, 58, 2}}, {{18.5, 57, 2}, {
       22.5, 57, 2}}, {{22.5, 60, 2}, {26.5, 60, 2}}, {{22.5, 59, 2}, {
       26.5, 59, 2}}, {{22.5, 58, 2}, {26.5, 58, 2}}, {{22.5, 57, 2}, {
       26.5, 57, 2}}, {{26.5, 60, 2}, {30.5, 60, 2}}, {{26.5, 59, 2}, {
       30.5, 59, 2}}, {{26.5, 58, 2}, {30.5, 58, 2}}, {{26.5, 57, 2}, {
       30.5, 57, 2}}, {{30.5, 60, 2}, {34.5, 60, 2}}, {{30.5, 59, 2}, {
       34.5, 59, 2}}, {{30.5, 58, 2}, {34.5, 58, 2}}, {{30.5, 57, 2}, {
       34.5, 57, 2}}, {{34.5, 60, 2}, {38.5, 60, 2}}, {{34.5, 59, 2}, {
       38.5, 59, 2}}, {{34.5, 58, 2}, {38.5, 58, 2}}, {{34.5, 57, 2}, {
       38.5, 57, 2}}, {{38.5, 60, 2}, {42.5, 60, 2}}, {{38.5, 59, 2}, {
       42.5, 59, 2}}, {{38.5, 58, 2}, {42.5, 58, 2}}, {{38.5, 57, 2}, {
       42.5, 57, 2}}, {{42.5, 60, 2}, {46.5, 60, 2}}, {{42.5, 59, 2}, {
       46.5, 59, 2}}, {{42.5, 58, 2}, {46.5, 58, 2}}, {{42.5, 57, 2}, {
       46.5, 57, 2}}, {{46.5, 60, 2}, {50.5, 60, 2}}, {{46.5, 59, 2}, {
       50.5, 59, 2}}, {{46.5, 58, 2}, {50.5, 58, 2}}, {{46.5, 57, 2}, {
       50.5, 57, 2}}, {{50.5, 60, 2}, {54.5, 60, 2}}, {{50.5, 59, 2}, {
       54.5, 59, 2}}, {{50.5, 58, 2}, {54.5, 58, 2}}, {{50.5, 57, 2}, {
       54.5, 57, 2}}, {{54.5, 60, 2}, {58.5, 60, 2}}, {{54.5, 59, 2}, {
       58.5, 59, 2}}, {{54.5, 58, 2}, {58.5, 58, 2}}, {{54.5, 57, 2}, {
       58.5, 57, 2}}, {{58.5, 60, 2}, {62.5, 60, 2}}, {{58.5, 59, 2}, {
       62.5, 59, 2}}, {{58.5, 58, 2}, {62.5, 58, 2}}, {{58.5, 57, 2}, {
       62.5, 57, 2}}, {{2.5, 56, 2}, {6.5, 56, 2}}, {{2.5, 55, 2}, {
       6.5, 55, 2}}, {{2.5, 54, 2}, {6.5, 54, 2}}, {{2.5, 53, 2}, {
       6.5, 53, 2}}, {{6.5, 56, 2}, {10.5, 56, 2}}, {{6.5, 55, 2}, {
       10.5, 55, 2}}, {{6.5, 54, 2}, {10.5, 54, 2}}, {{6.5, 53, 2}, {
       10.5, 53, 2}}, {{10.5, 56, 2}, {14.5, 56, 2}}, {{10.5, 55, 2}, {
       14.5, 55, 2}}, {{10.5, 54, 2}, {14.5, 54, 2}}, {{10.5, 53, 2}, {
       14.5, 53, 2}}, {{14.5, 56, 2}, {18.5, 56, 2}}, {{14.5, 55, 2}, {
       18.5, 55, 2}}, {{14.5, 54, 2}, {18.5, 54, 2}}, {{14.5, 53, 2}, {
       18.5, 53, 2}}, {{18.5, 56, 2}, {22.5, 56, 2}}, {{18.5, 55, 2}, {
       22.5, 55, 2}}, {{18.5, 54, 2}, {22.5, 54, 2}}, {{18.5, 53, 2}, {
       22.5, 53, 2}}, {{22.5, 56, 2}, {26.5, 56, 2}}, {{22.5, 55, 2}, {
       26.5, 55, 2}}, {{22.5, 54, 2}, {26.5, 54, 2}}, {{22.5, 53, 2}, {
       26.5, 53, 2}}, {{26.5, 56, 2}, {30.5, 56, 2}}, {{26.5, 55, 2}, {
       30.5, 55, 2}}, {{26.5, 54, 2}, {30.5, 54, 2}}, {{26.5, 53, 2}, {
       30.5, 53, 2}}, {{30.5, 56, 2}, {34.5, 56, 2}}, {{30.5, 55, 2}, {
       34.5, 55, 2}}, {{30.5, 54, 2}, {34.5, 54, 2}}, {{30.5, 53, 2}, {
       34.5, 53, 2}}, {{34.5, 56, 2}, {38.5, 56, 2}}, {{34.5, 55, 2}, {
       38.5, 55, 2}}, {{34.5, 54, 2}, {38.5, 54, 2}}, {{34.5, 53, 2}, {
       38.5, 53, 2}}, {{38.5, 56, 2}, {42.5, 56, 2}}, {{38.5, 55, 2}, {
       42.5, 55, 2}}, {{38.5, 54, 2}, {42.5, 54, 2}}, {{38.5, 53, 2}, {
       42.5, 53, 2}}, {{42.5, 56, 2}, {46.5, 56, 2}}, {{42.5, 55, 2}, {
       46.5, 55, 2}}, {{42.5, 54, 2}, {46.5, 54, 2}}, {{42.5, 53, 2}, {
       46.5, 53, 2}}, {{46.5, 56, 2}, {50.5, 56, 2}}, {{46.5, 55, 2}, {
       50.5, 55, 2}}, {{46.5, 54, 2}, {50.5, 54, 2}}, {{46.5, 53, 2}, {
       50.5, 53, 2}}, {{50.5, 56, 2}, {54.5, 56, 2}}, {{50.5, 55, 2}, {
       54.5, 55, 2}}, {{50.5, 54, 2}, {54.5, 54, 2}}, {{50.5, 53, 2}, {
       54.5, 53, 2}}, {{54.5, 56, 2}, {58.5, 56, 2}}, {{54.5, 55, 2}, {
       58.5, 55, 2}}, {{54.5, 54, 2}, {58.5, 54, 2}}, {{54.5, 53, 2}, {
       58.5, 53, 2}}, {{58.5, 56, 2}, {62.5, 56, 2}}, {{58.5, 55, 2}, {
       62.5, 55, 2}}, {{58.5, 54, 2}, {62.5, 54, 2}}, {{58.5, 53, 2}, {
       62.5, 53, 2}}, {{2.5, 52, 2}, {6.5, 52, 2}}, {{2.5, 51, 2}, {
       6.5, 51, 2}}, {{2.5, 50, 2}, {6.5, 50, 2}}, {{2.5, 49, 2}, {
       6.5, 49, 2}}, {{6.5, 52, 2}, {10.5, 52, 2}}, {{6.5, 51, 2}, {
       10.5, 51, 2}}, {{6.5, 50, 2}, {10.5, 50, 2}}, {{6.5, 49, 2}, {
       10.5, 49, 2}}, {{10.5, 52, 2}, {14.5, 52, 2}}, {{10.5, 51, 2}, {
       14.5, 51, 2}}, {{10.5, 50, 2}, {14.5, 50, 2}}, {{10.5, 49, 2}, {
       14.5, 49, 2}}, {{14.5, 52, 2}, {18.5, 52, 2}}, {{14.5, 51, 2}, {
       18.5, 51, 2}}, {{14.5, 50, 2}, {18.5, 50, 2}}, {{14.5, 49, 2}, {
       18.5, 49, 2}}, {{18.5, 52, 2}, {22.5, 52, 2}}, {{18.5, 51, 2}, {
       22.5, 51, 2}}, {{18.5, 50, 2}, {22.5, 50, 2}}, {{18.5, 49, 2}, {
       22.5, 49, 2}}, {{22.5, 52, 2}, {26.5, 52, 2}}, {{22.5, 51, 2}, {
       26.5, 51, 2}}, {{22.5, 50, 2}, {26.5, 50, 2}}, {{22.5, 49, 2}, {
       26.5, 49, 2}}, {{26.5, 52, 2}, {30.5, 52, 2}}, {{26.5, 51, 2}, {
       30.5, 51, 2}}, {{26.5, 50, 2}, {30.5, 50, 2}}, {{26.5, 49, 2}, {
       30.5, 49, 2}}, {{30.5, 52, 2}, {34.5, 52, 2}}, {{30.5, 51, 2}, {
       34.5, 51, 2}}, {{30.5, 50, 2}, {34.5, 50, 2}}, {{30.5, 49, 2}, {
       34.5, 49, 2}}, {{34.5, 52, 2}, {38.5, 52, 2}}, {{34.5, 51, 2}, {
       38.5, 51, 2}}, {{34.5, 50, 2}, {38.5, 50, 2}}, {{34.5, 49, 2}, {
       38.5, 49, 2}}, {{38.5, 52, 2}, {42.5, 52, 2}}, {{38.5, 51, 2}, {
       42.5, 51, 2}}, {{38.5, 50, 2}, {42.5, 50, 2}}, {{38.5, 49, 2}, {
       42.5, 49, 2}}, {{42.5, 52, 2}, {46.5, 52, 2}}, {{42.5, 51, 2}, {
       46.5, 51, 2}}, {{42.5, 50, 2}, {46.5, 50, 2}}, {{42.5, 49, 2}, {
       46.5, 49, 2}}, {{46.5, 52, 2}, {50.5, 52, 2}}, {{46.5, 51, 2}, {
       50.5, 51, 2}}, {{46.5, 50, 2}, {50.5, 50, 2}}, {{46.5, 49, 2}, {
       50.5, 49, 2}}, {{50.5, 52, 2}, {54.5, 52, 2}}, {{50.5, 51, 2}, {
       54.5, 51, 2}}, {{50.5, 50, 2}, {54.5, 50, 2}}, {{50.5, 49, 2}, {
       54.5, 49, 2}}, {{54.5, 52, 2}, {58.5, 52, 2}}, {{54.5, 51, 2}, {
       58.5, 51, 2}}, {{54.5, 50, 2}, {58.5, 50, 2}}, {{54.5, 49, 2}, {
       58.5, 49, 2}}, {{58.5, 52, 2}, {62.5, 52, 2}}, {{58.5, 51, 2}, {
       62.5, 51, 2}}, {{58.5, 50, 2}, {62.5, 50, 2}}, {{58.5, 49, 2}, {
       62.5, 49, 2}}, {{2.5, 48, 2}, {6.5, 48, 2}}, {{2.5, 47, 2}, {
       6.5, 47, 2}}, {{2.5, 46, 2}, {6.5, 46, 2}}, {{2.5, 45, 2}, {
       6.5, 45, 2}}, {{6.5, 48, 2}, {10.5, 48, 2}}, {{6.5, 47, 2}, {
       10.5, 47, 2}}, {{6.5, 46, 2}, {10.5, 46, 2}}, {{6.5, 45, 2}, {
       10.5, 45, 2}}, {{10.5, 48, 2}, {14.5, 48, 2}}, {{10.5, 47, 2}, {
       14.5, 47, 2}}, {{10.5, 46, 2}, {14.5, 46, 2}}, {{10.5, 45, 2}, {
       14.5, 45, 2}}, {{14.5, 48, 2}, {18.5, 48, 2}}, {{14.5, 47, 2}, {
       18.5, 47, 2}}, {{14.5, 46, 2}, {18.5, 46, 2}}, {{14.5, 45, 2}, {
       18.5, 45, 2}}, {{18.5, 48, 2}, {22.5, 48, 2}}, {{18.5, 47, 2}, {
       22.5, 47, 2}}, {{18.5, 46, 2}, {22.5, 46, 2}}, {{18.5, 45, 2}, {
       22.5, 45, 2}}, {{22.5, 48, 2}, {26.5, 48, 2}}, {{22.5, 47, 2}, {
       26.5, 47, 2}}, {{22.5, 46, 2}, {26.5, 46, 2}}, {{22.5, 45, 2}, {
       26.5, 45, 2}}, {{26.5, 48, 2}, {30.5, 48, 2}}, {{26.5, 47, 2}, {
       30.5, 47, 2}}, {{26.5, 46, 2}, {30.5, 46, 2}}, {{26.5, 45, 2}, {
       30.5, 45, 2}}, {{30.5, 48, 2}, {34.5, 48, 2}}, {{30.5, 47, 2}, {
       34.5, 47, 2}}, {{30.5, 46, 2}, {34.5, 46, 2}}, {{30.5, 45, 2}, {
       34.5, 45, 2}}, {{34.5, 48, 2}, {38.5, 48, 2}}, {{34.5, 47, 2}, {
       38.5, 47, 2}}, {{34.5, 46, 2}, {38.5, 46, 2}}, {{34.5, 45, 2}, {
       38.5, 45, 2}}, {{38.5, 48, 2}, {42.5, 48, 2}}, {{38.5, 47, 2}, {
       42.5, 47, 2}}, {{38.5, 46, 2}, {42.5, 46, 2}}, {{38.5, 45, 2}, {
       42.5, 45, 2}}, {{42.5, 48, 2}, {46.5, 48, 2}}, {{42.5, 47, 2}, {
       46.5, 47, 2}}, {{42.5, 46, 2}, {46.5, 46, 2}}, {{42.5, 45, 2}, {
       46.5, 45, 2}}, {{46.5, 48, 2}, {50.5, 48, 2}}, {{46.5, 47, 2}, {
       50.5, 47, 2}}, {{46.5, 46, 2}, {50.5, 46, 2}}, {{46.5, 45, 2}, {
       50.5, 45, 2}}, {{50.5, 48, 2}, {54.5, 48, 2}}, {{50.5, 47, 2}, {
       54.5, 47, 2}}, {{50.5, 46, 2}, {54.5, 46, 2}}, {{50.5, 45, 2}, {
       54.5, 45, 2}}, {{54.5, 48, 2}, {58.5, 48, 2}}, {{54.5, 47, 2}, {
       58.5, 47, 2}}, {{54.5, 46, 2}, {58.5, 46, 2}}, {{54.5, 45, 2}, {
       58.5, 45, 2}}, {{58.5, 48, 2}, {62.5, 48, 2}}, {{58.5, 47, 2}, {
       62.5, 47, 2}}, {{58.5, 46, 2}, {62.5, 46, 2}}, {{58.5, 45, 2}, {
       62.5, 45, 2}}, {{2.5, 44, 2}, {6.5, 44, 2}}, {{2.5, 43, 2}, {
       6.5, 43, 2}}, {{2.5, 42, 2}, {6.5, 42, 2}}, {{2.5, 41, 2}, {
       6.5, 41, 2}}, {{6.5, 44, 2}, {10.5, 44, 2}}, {{6.5, 43, 2}, {
       10.5, 43, 2}}, {{6.5, 42, 2}, {10.5, 42, 2}}, {{6.5, 41, 2}, {
       10.5, 41, 2}}, {{10.5, 44, 2}, {14.5, 44, 2}}, {{10.5, 43, 2}, {
       14.5, 43, 2}}, {{10.5, 42, 2}, {14.5, 42, 2}}, {{10.5, 41, 2}, {
       14.5, 41, 2}}, {{14.5, 44, 2}, {18.5, 44, 2}}, {{14.5, 43, 2}, {
       18.5, 43, 2}}, {{14.5, 42, 2}, {18.5, 42, 2}}, {{14.5, 41, 2}, {
       18.5, 41, 2}}, {{18.5, 44, 2}, {22.5, 44, 2}}, {{18.5, 43, 2}, {
       22.5, 43, 2}}, {{18.5, 42, 2}, {22.5, 42, 2}}, {{18.5, 41, 2}, {
       22.5, 41, 2}}, {{22.5, 44, 2}, {26.5, 44, 2}}, {{22.5, 43, 2}, {
       26.5, 43, 2}}, {{22.5, 42, 2}, {26.5, 42, 2}}, {{22.5, 41, 2}, {
       26.5, 41, 2}}, {{26.5, 44, 2}, {30.5, 44, 2}}, {{26.5, 43, 2}, {
       30.5, 43, 2}}, {{26.5, 42, 2}, {30.5, 42, 2}}, {{26.5, 41, 2}, {
       30.5, 41, 2}}, {{30.5, 44, 2}, {34.5, 44, 2}}, {{30.5, 43, 2}, {
       34.5, 43, 2}}, {{30.5, 42, 2}, {34.5, 42, 2}}, {{30.5, 41, 2}, {
       34.5, 41, 2}}, {{34.5, 44, 2}, {38.5, 44, 2}}, {{34.5, 43, 2}, {
       38.5, 43, 2}}, {{34.5, 42, 2}, {38.5, 42, 2}}, {{34.5, 41, 2}, {
       38.5, 41, 2}}, {{38.5, 44, 2}, {42.5, 44, 2}}, {{38.5, 43, 2}, {
       42.5, 43, 2}}, {{38.5, 42, 2}, {42.5, 42, 2}}, {{38.5, 41, 2}, {
       42.5, 41, 2}}, {{42.5, 44, 2}, {46.5, 44, 2}}, {{42.5, 43, 2}, {
       46.5, 43, 2}}, {{42.5, 42, 2}, {46.5, 42, 2}}, {{42.5, 41, 2}, {
       46.5, 41, 2}}, {{46.5, 44, 2}, {50.5, 44, 2}}, {{46.5, 43, 2}, {
       50.5, 43, 2}}, {{46.5, 42, 2}, {50.5, 42, 2}}, {{46.5, 41, 2}, {
       50.5, 41, 2}}, {{50.5, 44, 2}, {54.5, 44, 2}}, {{50.5, 43, 2}, {
       54.5, 43, 2}}, {{50.5, 42, 2}, {54.5, 42, 2}}, {{50.5, 41, 2}, {
       54.5, 41, 2}}, {{54.5, 44, 2}, {58.5, 44, 2}}, {{54.5, 43, 2}, {
       58.5, 43, 2}}, {{54.5, 42, 2}, {58.5, 42, 2}}, {{54.5, 41, 2}, {
       58.5, 41, 2}}, {{58.5, 44, 2}, {62.5, 44, 2}}, {{58.5, 43, 2}, {
       62.5, 43, 2}}, {{58.5, 42, 2}, {62.5, 42, 2}}, {{58.5, 41, 2}, {
       62.5, 41, 2}}, {{2.5, 40, 2}, {6.5, 40, 2}}, {{2.5, 39, 2}, {
       6.5, 39, 2}}, {{2.5, 38, 2}, {6.5, 38, 2}}, {{2.5, 37, 2}, {
       6.5, 37, 2}}, {{6.5, 40, 2}, {10.5, 40, 2}}, {{6.5, 39, 2}, {
       10.5, 39, 2}}, {{6.5, 38, 2}, {10.5, 38, 2}}, {{6.5, 37, 2}, {
       10.5, 37, 2}}, {{10.5, 40, 2}, {14.5, 40, 2}}, {{10.5, 39, 2}, {
       14.5, 39, 2}}, {{10.5, 38, 2}, {14.5, 38, 2}}, {{10.5, 37, 2}, {
       14.5, 37, 2}}, {{14.5, 40, 2}, {18.5, 40, 2}}, {{14.5, 39, 2}, {
       18.5, 39, 2}}, {{14.5, 38, 2}, {18.5, 38, 2}}, {{14.5, 37, 2}, {
       18.5, 37, 2}}, {{18.5, 40, 2}, {22.5, 40, 2}}, {{18.5, 39, 2}, {
       22.5, 39, 2}}, {{18.5, 38, 2}, {22.5, 38, 2}}, {{18.5, 37, 2}, {
       22.5, 37, 2}}, {{22.5, 40, 2}, {26.5, 40, 2}}, {{22.5, 39, 2}, {
       26.5, 39, 2}}, {{22.5, 38, 2}, {26.5, 38, 2}}, {{22.5, 37, 2}, {
       26.5, 37, 2}}, {{26.5, 40, 2}, {30.5, 40, 2}}, {{26.5, 39, 2}, {
       30.5, 39, 2}}, {{26.5, 38, 2}, {30.5, 38, 2}}, {{26.5, 37, 2}, {
       30.5, 37, 2}}, {{30.5, 40, 2}, {34.5, 40, 2}}, {{30.5, 39, 2}, {
       34.5, 39, 2}}, {{30.5, 38, 2}, {34.5, 38, 2}}, {{30.5, 37, 2}, {
       34.5, 37, 2}}, {{34.5, 40, 2}, {38.5, 40, 2}}, {{34.5, 39, 2}, {
       38.5, 39, 2}}, {{34.5, 38, 2}, {38.5, 38, 2}}, {{34.5, 37, 2}, {
       38.5, 37, 2}}, {{38.5, 40, 2}, {42.5, 40, 2}}, {{38.5, 39, 2}, {
       42.5, 39, 2}}, {{38.5, 38, 2}, {42.5, 38, 2}}, {{38.5, 37, 2}, {
       42.5, 37, 2}}, {{42.5, 40, 2}, {46.5, 40, 2}}, {{42.5, 39, 2}, {
       46.5, 39, 2}}, {{42.5, 38, 2}, {46.5, 38, 2}}, {{42.5, 37, 2}, {
       46.5, 37, 2}}, {{46.5, 40, 2}, {50.5, 40, 2}}, {{46.5, 39, 2}, {
       50.5, 39, 2}}, {{46.5, 38, 2}, {50.5, 38, 2}}, {{46.5, 37, 2}, {
       50.5, 37, 2}}, {{50.5, 40, 2}, {54.5, 40, 2}}, {{50.5, 39, 2}, {
       54.5, 39, 2}}, {{50.5, 38, 2}, {54.5, 38, 2}}, {{50.5, 37, 2}, {
       54.5, 37, 2}}, {{54.5, 40, 2}, {58.5, 40, 2}}, {{54.5, 39, 2}, {
       58.5, 39, 2}}, {{54.5, 38, 2}, {58.5, 38, 2}}, {{54.5, 37, 2}, {
       58.5, 37, 2}}, {{58.5, 40, 2}, {62.5, 40, 2}}, {{58.5, 39, 2}, {
       62.5, 39, 2}}, {{58.5, 38, 2}, {62.5, 38, 2}}, {{58.5, 37, 2}, {
       62.5, 37, 2}}, {{2.5, 36, 2}, {6.5, 36, 2}}, {{2.5, 35, 2}, {
       6.5, 35, 2}}, {{2.5, 34, 2}, {6.5, 34, 2}}, {{2.5, 33, 2}, {
       6.5, 33, 2}}, {{6.5, 36, 2}, {10.5, 36, 2}}, {{6.5, 35, 2}, {
       10.5, 35, 2}}, {{6.5, 34, 2}, {10.5, 34, 2}}, {{6.5, 33, 2}, {
       10.5, 33, 2}}, {{10.5, 36, 2}, {14.5, 36, 2}}, {{10.5, 35, 2}, {
       14.5, 35, 2}}, {{10.5, 34, 2}, {14.5, 34, 2}}, {{10.5, 33, 2}, {
       14.5, 33, 2}}, {{14.5, 36, 2}, {18.5, 36, 2}}, {{14.5, 35, 2}, {
       18.5, 35, 2}}, {{14.5, 34, 2}, {18.5, 34, 2}}, {{14.5, 33, 2}, {
       18.5, 33, 2}}, {{18.5, 36, 2}, {22.5, 36, 2}}, {{18.5, 35, 2}, {
       22.5, 35, 2}}, {{18.5, 34, 2}, {22.5, 34, 2}}, {{18.5, 33, 2}, {
       22.5, 33, 2}}, {{22.5, 36, 2}, {26.5, 36, 2}}, {{22.5, 35, 2}, {
       26.5, 35, 2}}, {{22.5, 34, 2}, {26.5, 34, 2}}, {{22.5, 33, 2}, {
       26.5, 33, 2}}, {{26.5, 36, 2}, {30.5, 36, 2}}, {{26.5, 35, 2}, {
       30.5, 35, 2}}, {{26.5, 34, 2}, {30.5, 34, 2}}, {{26.5, 33, 2}, {
       30.5, 33, 2}}, {{30.5, 36, 2}, {34.5, 36, 2}}, {{30.5, 35, 2}, {
       34.5, 35, 2}}, {{30.5, 34, 2}, {34.5, 34, 2}}, {{30.5, 33, 2}, {
       34.5, 33, 2}}, {{34.5, 36, 2}, {38.5, 36, 2}}, {{34.5, 35, 2}, {
       38.5, 35, 2}}, {{34.5, 34, 2}, {38.5, 34, 2}}, {{34.5, 33, 2}, {
       38.5, 33, 2}}, {{38.5, 36, 2}, {42.5, 36, 2}}, {{38.5, 35, 2}, {
       42.5, 35, 2}}, {{38.5, 34, 2}, {42.5, 34, 2}}, {{38.5, 33, 2}, {
       42.5, 33, 2}}, {{42.5, 36, 2}, {46.5, 36, 2}}, {{42.5, 35, 2}, {
       46.5, 35, 2}}, {{42.5, 34, 2}, {46.5, 34, 2}}, {{42.5, 33, 2}, {
       46.5, 33, 2}}, {{46.5, 36, 2}, {50.5, 36, 2}}, {{46.5, 35, 2}, {
       50.5, 35, 2}}, {{46.5, 34, 2}, {50.5, 34, 2}}, {{46.5, 33, 2}, {
       50.5, 33, 2}}, {{50.5, 36, 2}, {54.5, 36, 2}}, {{50.5, 35, 2}, {
       54.5, 35, 2}}, {{50.5, 34, 2}, {54.5, 34, 2}}, {{50.5, 33, 2}, {
       54.5, 33, 2}}, {{54.5, 36, 2}, {58.5, 36, 2}}, {{54.5, 35, 2}, {
       58.5, 35, 2}}, {{54.5, 34, 2}, {58.5, 34, 2}}, {{54.5, 33, 2}, {
       58.5, 33, 2}}, {{58.5, 36, 2}, {62.5, 36, 2}}, {{58.5, 35, 2}, {
       62.5, 35, 2}}, {{58.5, 34, 2}, {62.5, 34, 2}}, {{58.5, 33, 2}, {
       62.5, 33, 2}}, {{2.5, 32, 2}, {6.5, 32, 2}}, {{2.5, 31, 2}, {
       6.5, 31, 2}}, {{2.5, 30, 2}, {6.5, 30, 2}}, {{2.5, 29, 2}, {
       6.5, 29, 2}}, {{6.5, 32, 2}, {10.5, 32, 2}}, {{6.5, 31, 2}, {
       10.5, 31, 2}}, {{6.5, 30, 2}, {10.5, 30, 2}}, {{6.5, 29, 2}, {
       10.5, 29, 2}}, {{10.5, 32, 2}, {14.5, 32, 2}}, {{10.5, 31, 2}, {
       14.5, 31, 2}}, {{10.5, 30, 2}, {14.5, 30, 2}}, {{10.5, 29, 2}, {
       14.5, 29, 2}}, {{14.5, 32, 2}, {18.5, 32, 2}}, {{14.5, 31, 2}, {
       18.5, 31, 2}}, {{14.5, 30, 2}, {18.5, 30, 2}}, {{14.5, 29, 2}, {
       18.5, 29, 2}}, {{18.5, 32, 2}, {22.5, 32, 2}}, {{18.5, 31, 2}, {
       22.5, 31, 2}}, {{18.5, 30, 2}, {22.5, 30, 2}}, {{18.5, 29, 2}, {
       22.5, 29, 2}}, {{22.5, 32, 2}, {26.5, 32, 2}}, {{22.5, 31, 2}, {
       26.5, 31, 2}}, {{22.5, 30, 2}, {26.5, 30, 2}}, {{22.5, 29, 2}, {
       26.5, 29, 2}}, {{26.5, 32, 2}, {30.5, 32, 2}}, {{26.5, 31, 2}, {
       30.5, 31, 2}}, {{26.5, 30, 2}, {30.5, 30, 2}}, {{26.5, 29, 2}, {
       30.5, 29, 2}}, {{30.5, 32, 2}, {34.5, 32, 2}}, {{30.5, 31, 2}, {
       34.5, 31, 2}}, {{30.5, 30, 2}, {34.5, 30, 2}}, {{30.5, 29, 2}, {
       34.5, 29, 2}}, {{34.5, 32, 2}, {38.5, 32, 2}}, {{34.5, 31, 2}, {
       38.5, 31, 2}}, {{34.5, 30, 2}, {38.5, 30, 2}}, {{34.5, 29, 2}, {
       38.5, 29, 2}}, {{38.5, 32, 2}, {42.5, 32, 2}}, {{38.5, 31, 2}, {
       42.5, 31, 2}}, {{38.5, 30, 2}, {42.5, 30, 2}}, {{38.5, 29, 2}, {
       42.5, 29, 2}}, {{42.5, 32, 2}, {46.5, 32, 2}}, {{42.5, 31, 2}, {
       46.5, 31, 2}}, {{42.5, 30, 2}, {46.5, 30, 2}}, {{42.5, 29, 2}, {
       46.5, 29, 2}}, {{46.5, 32, 2}, {50.5, 32, 2}}, {{46.5, 31, 2}, {
       50.5, 31, 2}}, {{46.5, 30, 2}, {50.5, 30, 2}}, {{46.5, 29, 2}, {
       50.5, 29, 2}}, {{50.5, 32, 2}, {54.5, 32, 2}}, {{50.5, 31, 2}, {
       54.5, 31, 2}}, {{50.5, 30, 2}, {54.5, 30, 2}}, {{50.5, 29, 2}, {
       54.5, 29, 2}}, {{54.5, 32, 2}, {58.5, 32, 2}}, {{54.5, 31, 2}, {
       58.5, 31, 2}}, {{54.5, 30, 2}, {58.5, 30, 2}}, {{54.5, 29, 2}, {
       58.5, 29, 2}}, {{58.5, 32, 2}, {62.5, 32, 2}}, {{58.5, 31, 2}, {
       62.5, 31, 2}}, {{58.5, 30, 2}, {62.5, 30, 2}}, {{58.5, 29, 2}, {
       62.5, 29, 2}}, {{2.5, 28, 2}, {6.5, 28, 2}}, {{2.5, 27, 2}, {
       6.5, 27, 2}}, {{2.5, 26, 2}, {6.5, 26, 2}}, {{2.5, 25, 2}, {
       6.5, 25, 2}}, {{6.5, 28, 2}, {10.5, 28, 2}}, {{6.5, 27, 2}, {
       10.5, 27, 2}}, {{6.5, 26, 2}, {10.5, 26, 2}}, {{6.5, 25, 2}, {
       10.5, 25, 2}}, {{10.5, 28, 2}, {14.5, 28, 2}}, {{10.5, 27, 2}, {
       14.5, 27, 2}}, {{10.5, 26, 2}, {14.5, 26, 2}}, {{10.5, 25, 2}, {
       14.5, 25, 2}}, {{14.5, 28, 2}, {18.5, 28, 2}}, {{14.5, 27, 2}, {
       18.5, 27, 2}}, {{14.5, 26, 2}, {18.5, 26, 2}}, {{14.5, 25, 2}, {
       18.5, 25, 2}}, {{18.5, 28, 2}, {22.5, 28, 2}}, {{18.5, 27, 2}, {
       22.5, 27, 2}}, {{18.5, 26, 2}, {22.5, 26, 2}}, {{18.5, 25, 2}, {
       22.5, 25, 2}}, {{22.5, 28, 2}, {26.5, 28, 2}}, {{22.5, 27, 2}, {
       26.5, 27, 2}}, {{22.5, 26, 2}, {26.5, 26, 2}}, {{22.5, 25, 2}, {
       26.5, 25, 2}}, {{26.5, 28, 2}, {30.5, 28, 2}}, {{26.5, 27, 2}, {
       30.5, 27, 2}}, {{26.5, 26, 2}, {30.5, 26, 2}}, {{26.5, 25, 2}, {
       30.5, 25, 2}}, {{30.5, 28, 2}, {34.5, 28, 2}}, {{30.5, 27, 2}, {
       34.5, 27, 2}}, {{30.5, 26, 2}, {34.5, 26, 2}}, {{30.5, 25, 2}, {
       34.5, 25, 2}}, {{34.5, 28, 2}, {38.5, 28, 2}}, {{34.5, 27, 2}, {
       38.5, 27, 2}}, {{34.5, 26, 2}, {38.5, 26, 2}}, {{34.5, 25, 2}, {
       38.5, 25, 2}}, {{38.5, 28, 2}, {42.5, 28, 2}}, {{38.5, 27, 2}, {
       42.5, 27, 2}}, {{38.5, 26, 2}, {42.5, 26, 2}}, {{38.5, 25, 2}, {
       42.5, 25, 2}}, {{42.5, 28, 2}, {46.5, 28, 2}}, {{42.5, 27, 2}, {
       46.5, 27, 2}}, {{42.5, 26, 2}, {46.5, 26, 2}}, {{42.5, 25, 2}, {
       46.5, 25, 2}}, {{46.5, 28, 2}, {50.5, 28, 2}}, {{46.5, 27, 2}, {
       50.5, 27, 2}}, {{46.5, 26, 2}, {50.5, 26, 2}}, {{46.5, 25, 2}, {
       50.5, 25, 2}}, {{50.5, 28, 2}, {54.5, 28, 2}}, {{50.5, 27, 2}, {
       54.5, 27, 2}}, {{50.5, 26, 2}, {54.5, 26, 2}}, {{50.5, 25, 2}, {
       54.5, 25, 2}}, {{54.5, 28, 2}, {58.5, 28, 2}}, {{54.5, 27, 2}, {
       58.5, 27, 2}}, {{54.5, 26, 2}, {58.5, 26, 2}}, {{54.5, 25, 2}, {
       58.5, 25, 2}}, {{58.5, 28, 2}, {62.5, 28, 2}}, {{58.5, 27, 2}, {
       62.5, 27, 2}}, {{58.5, 26, 2}, {62.5, 26, 2}}, {{58.5, 25, 2}, {
       62.5, 25, 2}}, {{2.5, 24, 2}, {6.5, 24, 2}}, {{2.5, 23, 2}, {
       6.5, 23, 2}}, {{2.5, 22, 2}, {6.5, 22, 2}}, {{2.5, 21, 2}, {
       6.5, 21, 2}}, {{6.5, 24, 2}, {10.5, 24, 2}}, {{6.5, 23, 2}, {
       10.5, 23, 2}}, {{6.5, 22, 2}, {10.5, 22, 2}}, {{6.5, 21, 2}, {
       10.5, 21, 2}}, {{10.5, 24, 2}, {14.5, 24, 2}}, {{10.5, 23, 2}, {
       14.5, 23, 2}}, {{10.5, 22, 2}, {14.5, 22, 2}}, {{10.5, 21, 2}, {
       14.5, 21, 2}}, {{14.5, 24, 2}, {18.5, 24, 2}}, {{14.5, 23, 2}, {
       18.5, 23, 2}}, {{14.5, 22, 2}, {18.5, 22, 2}}, {{14.5, 21, 2}, {
       18.5, 21, 2}}, {{18.5, 24, 2}, {22.5, 24, 2}}, {{18.5, 23, 2}, {
       22.5, 23, 2}}, {{18.5, 22, 2}, {22.5, 22, 2}}, {{18.5, 21, 2}, {
       22.5, 21, 2}}, {{22.5, 24, 2}, {26.5, 24, 2}}, {{22.5, 23, 2}, {
       26.5, 23, 2}}, {{22.5, 22, 2}, {26.5, 22, 2}}, {{22.5, 21, 2}, {
       26.5, 21, 2}}, {{26.5, 24, 2}, {30.5, 24, 2}}, {{26.5, 23, 2}, {
       30.5, 23, 2}}, {{26.5, 22, 2}, {30.5, 22, 2}}, {{26.5, 21, 2}, {
       30.5, 21, 2}}, {{30.5, 24, 2}, {34.5, 24, 2}}, {{30.5, 23, 2}, {
       34.5, 23, 2}}, {{30.5, 22, 2}, {34.5, 22, 2}}, {{30.5, 21, 2}, {
       34.5, 21, 2}}, {{34.5, 24, 2}, {38.5, 24, 2}}, {{34.5, 23, 2}, {
       38.5, 23, 2}}, {{34.5, 22, 2}, {38.5, 22, 2}}, {{34.5, 21, 2}, {
       38.5, 21, 2}}, {{38.5, 24, 2}, {42.5, 24, 2}}, {{38.5, 23, 2}, {
       42.5, 23, 2}}, {{38.5, 22, 2}, {42.5, 22, 2}}, {{38.5, 21, 2}, {
       42.5, 21, 2}}, {{42.5, 24, 2}, {46.5, 24, 2}}, {{42.5, 23, 2}, {
       46.5, 23, 2}}, {{42.5, 22, 2}, {46.5, 22, 2}}, {{42.5, 21, 2}, {
       46.5, 21, 2}}, {{46.5, 24, 2}, {50.5, 24, 2}}, {{46.5, 23, 2}, {
       50.5, 23, 2}}, {{46.5, 22, 2}, {50.5, 22, 2}}, {{46.5, 21, 2}, {
       50.5, 21, 2}}, {{50.5, 24, 2}, {54.5, 24, 2}}, {{50.5, 23, 2}, {
       54.5, 23, 2}}, {{50.5, 22, 2}, {54.5, 22, 2}}, {{50.5, 21, 2}, {
       54.5, 21, 2}}, {{54.5, 24, 2}, {58.5, 24, 2}}, {{54.5, 23, 2}, {
       58.5, 23, 2}}, {{54.5, 22, 2}, {58.5, 22, 2}}, {{54.5, 21, 2}, {
       58.5, 21, 2}}, {{58.5, 24, 2}, {62.5, 24, 2}}, {{58.5, 23, 2}, {
       62.5, 23, 2}}, {{58.5, 22, 2}, {62.5, 22, 2}}, {{58.5, 21, 2}, {
       62.5, 21, 2}}, {{2.5, 20, 2}, {6.5, 20, 2}}, {{2.5, 19, 2}, {
       6.5, 19, 2}}, {{2.5, 18, 2}, {6.5, 18, 2}}, {{2.5, 17, 2}, {
       6.5, 17, 2}}, {{6.5, 20, 2}, {10.5, 20, 2}}, {{6.5, 19, 2}, {
       10.5, 19, 2}}, {{6.5, 18, 2}, {10.5, 18, 2}}, {{6.5, 17, 2}, {
       10.5, 17, 2}}, {{10.5, 20, 2}, {14.5, 20, 2}}, {{10.5, 19, 2}, {
       14.5, 19, 2}}, {{10.5, 18, 2}, {14.5, 18, 2}}, {{10.5, 17, 2}, {
       14.5, 17, 2}}, {{14.5, 20, 2}, {18.5, 20, 2}}, {{14.5, 19, 2}, {
       18.5, 19, 2}}, {{14.5, 18, 2}, {18.5, 18, 2}}, {{14.5, 17, 2}, {
       18.5, 17, 2}}, {{18.5, 20, 2}, {22.5, 20, 2}}, {{18.5, 19, 2}, {
       22.5, 19, 2}}, {{18.5, 18, 2}, {22.5, 18, 2}}, {{18.5, 17, 2}, {
       22.5, 17, 2}}, {{22.5, 20, 2}, {26.5, 20, 2}}, {{22.5, 19, 2}, {
       26.5, 19, 2}}, {{22.5, 18, 2}, {26.5, 18, 2}}, {{22.5, 17, 2}, {
       26.5, 17, 2}}, {{26.5, 20, 2}, {30.5, 20, 2}}, {{26.5, 19, 2}, {
       30.5, 19, 2}}, {{26.5, 18, 2}, {30.5, 18, 2}}, {{26.5, 17, 2}, {
       30.5, 17, 2}}, {{30.5, 20, 2}, {34.5, 20, 2}}, {{30.5, 19, 2}, {
       34.5, 19, 2}}, {{30.5, 18, 2}, {34.5, 18, 2}}, {{30.5, 17, 2}, {
       34.5, 17, 2}}, {{34.5, 20, 2}, {38.5, 20, 2}}, {{34.5, 19, 2}, {
       38.5, 19, 2}}, {{34.5, 18, 2}, {38.5, 18, 2}}, {{34.5, 17, 2}, {
       38.5, 17, 2}}, {{38.5, 20, 2}, {42.5, 20, 2}}, {{38.5, 19, 2}, {
       42.5, 19, 2}}, {{38.5, 18, 2}, {42.5, 18, 2}}, {{38.5, 17, 2}, {
       42.5, 17, 2}}, {{42.5, 20, 2}, {46.5, 20, 2}}, {{42.5, 19, 2}, {
       46.5, 19, 2}}, {{42.5, 18, 2}, {46.5, 18, 2}}, {{42.5, 17, 2}, {
       46.5, 17, 2}}, {{46.5, 20, 2}, {50.5, 20, 2}}, {{46.5, 19, 2}, {
       50.5, 19, 2}}, {{46.5, 18, 2}, {50.5, 18, 2}}, {{46.5, 17, 2}, {
       50.5, 17, 2}}, {{50.5, 20, 2}, {54.5, 20, 2}}, {{50.5, 19, 2}, {
       54.5, 19, 2}}, {{50.5, 18, 2}, {54.5, 18, 2}}, {{50.5, 17, 2}, {
       54.5, 17, 2}}, {{54.5, 20, 2}, {58.5, 20, 2}}, {{54.5, 19, 2}, {
       58.5, 19, 2}}, {{54.5, 18, 2}, {58.5, 18, 2}}, {{54.5, 17, 2}, {
       58.5, 17, 2}}, {{58.5, 20, 2}, {62.5, 20, 2}}, {{58.5, 19, 2}, {
       62.5, 19, 2}}, {{58.5, 18, 2}, {62.5, 18, 2}}, {{58.5, 17, 2}, {
       62.5, 17, 2}}, {{2.5, 16, 2}, {6.5, 16, 2}}, {{2.5, 15, 2}, {
       6.5, 15, 2}}, {{2.5, 14, 2}, {6.5, 14, 2}}, {{2.5, 13, 2}, {
       6.5, 13, 2}}, {{6.5, 16, 2}, {10.5, 16, 2}}, {{6.5, 15, 2}, {
       10.5, 15, 2}}, {{6.5, 14, 2}, {10.5, 14, 2}}, {{6.5, 13, 2}, {
       10.5, 13, 2}}, {{10.5, 16, 2}, {14.5, 16, 2}}, {{10.5, 15, 2}, {
       14.5, 15, 2}}, {{10.5, 14, 2}, {14.5, 14, 2}}, {{10.5, 13, 2}, {
       14.5, 13, 2}}, {{14.5, 16, 2}, {18.5, 16, 2}}, {{14.5, 15, 2}, {
       18.5, 15, 2}}, {{14.5, 14, 2}, {18.5, 14, 2}}, {{14.5, 13, 2}, {
       18.5, 13, 2}}, {{18.5, 16, 2}, {22.5, 16, 2}}, {{18.5, 15, 2}, {
       22.5, 15, 2}}, {{18.5, 14, 2}, {22.5, 14, 2}}, {{18.5, 13, 2}, {
       22.5, 13, 2}}, {{22.5, 16, 2}, {26.5, 16, 2}}, {{22.5, 15, 2}, {
       26.5, 15, 2}}, {{22.5, 14, 2}, {26.5, 14, 2}}, {{22.5, 13, 2}, {
       26.5, 13, 2}}, {{26.5, 16, 2}, {30.5, 16, 2}}, {{26.5, 15, 2}, {
       30.5, 15, 2}}, {{26.5, 14, 2}, {30.5, 14, 2}}, {{26.5, 13, 2}, {
       30.5, 13, 2}}, {{30.5, 16, 2}, {34.5, 16, 2}}, {{30.5, 15, 2}, {
       34.5, 15, 2}}, {{30.5, 14, 2}, {34.5, 14, 2}}, {{30.5, 13, 2}, {
       34.5, 13, 2}}, {{34.5, 16, 2}, {38.5, 16, 2}}, {{34.5, 15, 2}, {
       38.5, 15, 2}}, {{34.5, 14, 2}, {38.5, 14, 2}}, {{34.5, 13, 2}, {
       38.5, 13, 2}}, {{38.5, 16, 2}, {42.5, 16, 2}}, {{38.5, 15, 2}, {
       42.5, 15, 2}}, {{38.5, 14, 2}, {42.5, 14, 2}}, {{38.5, 13, 2}, {
       42.5, 13, 2}}, {{42.5, 16, 2}, {46.5, 16, 2}}, {{42.5, 15, 2}, {
       46.5, 15, 2}}, {{42.5, 14, 2}, {46.5, 14, 2}}, {{42.5, 13, 2}, {
       46.5, 13, 2}}, {{46.5, 16, 2}, {50.5, 16, 2}}, {{46.5, 15, 2}, {
       50.5, 15, 2}}, {{46.5, 14, 2}, {50.5, 14, 2}}, {{46.5, 13, 2}, {
       50.5, 13, 2}}, {{50.5, 16, 2}, {54.5, 16, 2}}, {{50.5, 15, 2}, {
       54.5, 15, 2}}, {{50.5, 14, 2}, {54.5, 14, 2}}, {{50.5, 13, 2}, {
       54.5, 13, 2}}, {{54.5, 16, 2}, {58.5, 16, 2}}, {{54.5, 15, 2}, {
       58.5, 15, 2}}, {{54.5, 14, 2}, {58.5, 14, 2}}, {{54.5, 13, 2}, {
       58.5, 13, 2}}, {{58.5, 16, 2}, {62.5, 16, 2}}, {{58.5, 15, 2}, {
       62.5, 15, 2}}, {{58.5, 14, 2}, {62.5, 14, 2}}, {{58.5, 13, 2}, {
       62.5, 13, 2}}, {{2.5, 12, 2}, {6.5, 12, 2}}, {{2.5, 11, 2}, {
       6.5, 11, 2}}, {{2.5, 10, 2}, {6.5, 10, 2}}, {{2.5, 9, 2}, {
       6.5, 9, 2}}, {{6.5, 12, 2}, {10.5, 12, 2}}, {{6.5, 11, 2}, {
       10.5, 11, 2}}, {{6.5, 10, 2}, {10.5, 10, 2}}, {{6.5, 9, 2}, {
       10.5, 9, 2}}, {{10.5, 12, 2}, {14.5, 12, 2}}, {{10.5, 11, 2}, {
       14.5, 11, 2}}, {{10.5, 10, 2}, {14.5, 10, 2}}, {{10.5, 9, 2}, {
       14.5, 9, 2}}, {{14.5, 12, 2}, {18.5, 12, 2}}, {{14.5, 11, 2}, {
       18.5, 11, 2}}, {{14.5, 10, 2}, {18.5, 10, 2}}, {{14.5, 9, 2}, {
       18.5, 9, 2}}, {{18.5, 12, 2}, {22.5, 12, 2}}, {{18.5, 11, 2}, {
       22.5, 11, 2}}, {{18.5, 10, 2}, {22.5, 10, 2}}, {{18.5, 9, 2}, {
       22.5, 9, 2}}, {{22.5, 12, 2}, {26.5, 12, 2}}, {{22.5, 11, 2}, {
       26.5, 11, 2}}, {{22.5, 10, 2}, {26.5, 10, 2}}, {{22.5, 9, 2}, {
       26.5, 9, 2}}, {{26.5, 12, 2}, {30.5, 12, 2}}, {{26.5, 11, 2}, {
       30.5, 11, 2}}, {{26.5, 10, 2}, {30.5, 10, 2}}, {{26.5, 9, 2}, {
       30.5, 9, 2}}, {{30.5, 12, 2}, {34.5, 12, 2}}, {{30.5, 11, 2}, {
       34.5, 11, 2}}, {{30.5, 10, 2}, {34.5, 10, 2}}, {{30.5, 9, 2}, {
       34.5, 9, 2}}, {{34.5, 12, 2}, {38.5, 12, 2}}, {{34.5, 11, 2}, {
       38.5, 11, 2}}, {{34.5, 10, 2}, {38.5, 10, 2}}, {{34.5, 9, 2}, {
       38.5, 9, 2}}, {{38.5, 12, 2}, {42.5, 12, 2}}, {{38.5, 11, 2}, {
       42.5, 11, 2}}, {{38.5, 10, 2}, {42.5, 10, 2}}, {{38.5, 9, 2}, {
       42.5, 9, 2}}, {{42.5, 12, 2}, {46.5, 12, 2}}, {{42.5, 11, 2}, {
       46.5, 11, 2}}, {{42.5, 10, 2}, {46.5, 10, 2}}, {{42.5, 9, 2}, {
       46.5, 9, 2}}, {{46.5, 12, 2}, {50.5, 12, 2}}, {{46.5, 11, 2}, {
       50.5, 11, 2}}, {{46.5, 10, 2}, {50.5, 10, 2}}, {{46.5, 9, 2}, {
       50.5, 9, 2}}, {{50.5, 12, 2}, {54.5, 12, 2}}, {{50.5, 11, 2}, {
       54.5, 11, 2}}, {{50.5, 10, 2}, {54.5, 10, 2}}, {{50.5, 9, 2}, {
       54.5, 9, 2}}, {{54.5, 12, 2}, {58.5, 12, 2}}, {{54.5, 11, 2}, {
       58.5, 11, 2}}, {{54.5, 10, 2}, {58.5, 10, 2}}, {{54.5, 9, 2}, {
       58.5, 9, 2}}, {{58.5, 12, 2}, {62.5, 12, 2}}, {{58.5, 11, 2}, {
       62.5, 11, 2}}, {{58.5, 10, 2}, {62.5, 10, 2}}, {{58.5, 9, 2}, {
       62.5, 9, 2}}, {{2.5, 8, 2}, {6.5, 8, 2}}, {{2.5, 7, 2}, {
       6.5, 7, 2}}, {{2.5, 6, 2}, {6.5, 6, 2}}, {{2.5, 5, 2}, {6.5, 5, 2}}, {{
       6.5, 8, 2}, {10.5, 8, 2}}, {{6.5, 7, 2}, {10.5, 7, 2}}, {{6.5, 6, 2}, {
       10.5, 6, 2}}, {{6.5, 5, 2}, {10.5, 5, 2}}, {{10.5, 8, 2}, {
       14.5, 8, 2}}, {{10.5, 7, 2}, {14.5, 7, 2}}, {{10.5, 6, 2}, {
       14.5, 6, 2}}, {{10.5, 5, 2}, {14.5, 5, 2}}, {{14.5, 8, 2}, {
       18.5, 8, 2}}, {{14.5, 7, 2}, {18.5, 7, 2}}, {{14.5, 6, 2}, {
       18.5, 6, 2}}, {{14.5, 5, 2}, {18.5, 5, 2}}, {{18.5, 8, 2}, {
       22.5, 8, 2}}, {{18.5, 7, 2}, {22.5, 7, 2}}, {{18.5, 6, 2}, {
       22.5, 6, 2}}, {{18.5, 5, 2}, {22.5, 5, 2}}, {{22.5, 8, 2}, {
       26.5, 8, 2}}, {{22.5, 7, 2}, {26.5, 7, 2}}, {{22.5, 6, 2}, {
       26.5, 6, 2}}, {{22.5, 5, 2}, {26.5, 5, 2}}, {{26.5, 8, 2}, {
       30.5, 8, 2}}, {{26.5, 7, 2}, {30.5, 7, 2}}, {{26.5, 6, 2}, {
       30.5, 6, 2}}, {{26.5, 5, 2}, {30.5, 5, 2}}, {{30.5, 8, 2}, {
       34.5, 8, 2}}, {{30.5, 7, 2}, {34.5, 7, 2}}, {{30.5, 6, 2}, {
       34.5, 6, 2}}, {{30.5, 5, 2}, {34.5, 5, 2}}, {{34.5, 8, 2}, {
       38.5, 8, 2}}, {{34.5, 7, 2}, {38.5, 7, 2}}, {{34.5, 6, 2}, {
       38.5, 6, 2}}, {{34.5, 5, 2}, {38.5, 5, 2}}, {{38.5, 8, 2}, {
       42.5, 8, 2}}, {{38.5, 7, 2}, {42.5, 7, 2}}, {{38.5, 6, 2}, {
       42.5, 6, 2}}, {{38.5, 5, 2}, {42.5, 5, 2}}, {{42.5, 8, 2}, {
       46.5, 8, 2}}, {{42.5, 7, 2}, {46.5, 7, 2}}, {{42.5, 6, 2}, {
       46.5, 6, 2}}, {{42.5, 5, 2}, {46.5, 5, 2}}, {{46.5, 8, 2}, {
       50.5, 8, 2}}, {{46.5, 7, 2}, {50.5, 7, 2}}, {{46.5, 6, 2}, {
       50.5, 6, 2}}, {{46.5, 5, 2}, {50.5, 5, 2}}, {{50.5, 8, 2}, {
       54.5, 8, 2}}, {{50.5, 7, 2}, {54.5, 7, 2}}, {{50.5, 6, 2}, {
       54.5, 6, 2}}, {{50.5, 5, 2}, {54.5, 5, 2}}, {{54.5, 8, 2}, {
       58.5, 8, 2}}, {{54.5, 7, 2}, {58.5, 7, 2}}, {{54.5, 6, 2}, {
       58.5, 6, 2}}, {{54.5, 5, 2}, {58.5, 5, 2}}, {{58.5, 8, 2}, {
       62.5, 8, 2}}, {{58.5, 7, 2}, {62.5, 7, 2}}, {{58.5, 6, 2}, {
       62.5, 6, 2}}, {{58.5, 5, 2}, {62.5, 5, 2}}, {{2.5, 4, 2}, {
       6.5, 4, 2}}, {{2.5, 3, 2}, {6.5, 3, 2}}, {{2.5, 2, 2}, {6.5, 2, 2}}, {{
       2.5, 1, 2}, {6.5, 1, 2}}, {{6.5, 4, 2}, {10.5, 4, 2}}, {{6.5, 3, 2}, {
       10.5, 3, 2}}, {{6.5, 2, 2}, {10.5, 2, 2}}, {{6.5, 1, 2}, {
       10.5, 1, 2}}, {{10.5, 4, 2}, {14.5, 4, 2}}, {{10.5, 3, 2}, {
       14.5, 3, 2}}, {{10.5, 2, 2}, {14.5, 2, 2}}, {{10.5, 1, 2}, {
       14.5, 1, 2}}, {{14.5, 4, 2}, {18.5, 4, 2}}, {{14.5, 3, 2}, {
       18.5, 3, 2}}, {{14.5, 2, 2}, {18.5, 2, 2}}, {{14.5, 1, 2}, {
       18.5, 1, 2}}, {{18.5, 4, 2}, {22.5, 4, 2}}, {{18.5, 3, 2}, {
       22.5, 3, 2}}, {{18.5, 2, 2}, {22.5, 2, 2}}, {{18.5, 1, 2}, {
       22.5, 1, 2}}, {{22.5, 4, 2}, {26.5, 4, 2}}, {{22.5, 3, 2}, {
       26.5, 3, 2}}, {{22.5, 2, 2}, {26.5, 2, 2}}, {{22.5, 1, 2}, {
       26.5, 1, 2}}, {{26.5, 4, 2}, {30.5, 4, 2}}, {{26.5, 3, 2}, {
       30.5, 3, 2}}, {{26.5, 2, 2}, {30.5, 2, 2}}, {{26.5, 1, 2}, {
       30.5, 1, 2}}, {{30.5, 4, 2}, {34.5, 4, 2}}, {{30.5, 3, 2}, {
       34.5, 3, 2}}, {{30.5, 2, 2}, {34.5, 2, 2}}, {{30.5, 1, 2}, {
       34.5, 1, 2}}, {{34.5, 4, 2}, {38.5, 4, 2}}, {{34.5, 3, 2}, {
       38.5, 3, 2}}, {{34.5, 2, 2}, {38.5, 2, 2}}, {{34.5, 1, 2}, {
       38.5, 1, 2}}, {{38.5, 4, 2}, {42.5, 4, 2}}, {{38.5, 3, 2}, {
       42.5, 3, 2}}, {{38.5, 2, 2}, {42.5, 2, 2}}, {{38.5, 1, 2}, {
       42.5, 1, 2}}, {{42.5, 4, 2}, {46.5, 4, 2}}, {{42.5, 3, 2}, {
       46.5, 3, 2}}, {{42.5, 2, 2}, {46.5, 2, 2}}, {{42.5, 1, 2}, {
       46.5, 1, 2}}, {{46.5, 4, 2}, {50.5, 4, 2}}, {{46.5, 3, 2}, {
       50.5, 3, 2}}, {{46.5, 2, 2}, {50.5, 2, 2}}, {{46.5, 1, 2}, {
       50.5, 1, 2}}, {{50.5, 4, 2}, {54.5, 4, 2}}, {{50.5, 3, 2}, {
       54.5, 3, 2}}, {{50.5, 2, 2}, {54.5, 2, 2}}, {{50.5, 1, 2}, {
       54.5, 1, 2}}, {{54.5, 4, 2}, {58.5, 4, 2}}, {{54.5, 3, 2}, {
       58.5, 3, 2}}, {{54.5, 2, 2}, {58.5, 2, 2}}, {{54.5, 1, 2}, {
       58.5, 1, 2}}, {{58.5, 4, 2}, {62.5, 4, 2}}, {{58.5, 3, 2}, {
       62.5, 3, 2}}, {{58.5, 2, 2}, {62.5, 2, 2}}, {{58.5, 1, 2}, {
       62.5, 1, 2}}, {{2.5, 64, 2}, {6.5, 64, 2}}, {{2.5, 63, 2}, {
       6.5, 63, 2}}, {{2.5, 62, 2}, {6.5, 62, 2}}, {{2.5, 61, 2}, {
       6.5, 61, 2}}, {{6.5, 64, 2}, {10.5, 64, 2}}, {{6.5, 63, 2}, {
       10.5, 63, 2}}, {{6.5, 62, 2}, {10.5, 62, 2}}, {{6.5, 61, 2}, {
       10.5, 61, 2}}, {{10.5, 64, 2}, {14.5, 64, 2}}, {{10.5, 63, 2}, {
       14.5, 63, 2}}, {{10.5, 62, 2}, {14.5, 62, 2}}, {{10.5, 61, 2}, {
       14.5, 61, 2}}, {{14.5, 64, 2}, {18.5, 64, 2}}, {{14.5, 63, 2}, {
       18.5, 63, 2}}, {{14.5, 62, 2}, {18.5, 62, 2}}, {{14.5, 61, 2}, {
       18.5, 61, 2}}, {{18.5, 64, 2}, {22.5, 64, 2}}, {{18.5, 63, 2}, {
       22.5, 63, 2}}, {{18.5, 62, 2}, {22.5, 62, 2}}, {{18.5, 61, 2}, {
       22.5, 61, 2}}, {{22.5, 64, 2}, {26.5, 64, 2}}, {{22.5, 63, 2}, {
       26.5, 63, 2}}, {{22.5, 62, 2}, {26.5, 62, 2}}, {{22.5, 61, 2}, {
       26.5, 61, 2}}, {{26.5, 64, 2}, {30.5, 64, 2}}, {{26.5, 63, 2}, {
       30.5, 63, 2}}, {{26.5, 62, 2}, {30.5, 62, 2}}, {{26.5, 61, 2}, {
       30.5, 61, 2}}, {{30.5, 64, 2}, {34.5, 64, 2}}, {{30.5, 63, 2}, {
       34.5, 63, 2}}, {{30.5, 62, 2}, {34.5, 62, 2}}, {{30.5, 61, 2}, {
       34.5, 61, 2}}, {{34.5, 64, 2}, {38.5, 64, 2}}, {{34.5, 63, 2}, {
       38.5, 63, 2}}, {{34.5, 62, 2}, {38.5, 62, 2}}, {{34.5, 61, 2}, {
       38.5, 61, 2}}, {{38.5, 64, 2}, {42.5, 64, 2}}, {{38.5, 63, 2}, {
       42.5, 63, 2}}, {{38.5, 62, 2}, {42.5, 62, 2}}, {{38.5, 61, 2}, {
       42.5, 61, 2}}, {{42.5, 64, 2}, {46.5, 64, 2}}, {{42.5, 63, 2}, {
       46.5, 63, 2}}, {{42.5, 62, 2}, {46.5, 62, 2}}, {{42.5, 61, 2}, {
       46.5, 61, 2}}, {{46.5, 64, 2}, {50.5, 64, 2}}, {{46.5, 63, 2}, {
       50.5, 63, 2}}, {{46.5, 62, 2}, {50.5, 62, 2}}, {{46.5, 61, 2}, {
       50.5, 61, 2}}, {{50.5, 64, 2}, {54.5, 64, 2}}, {{50.5, 63, 2}, {
       54.5, 63, 2}}, {{50.5, 62, 2}, {54.5, 62, 2}}, {{50.5, 61, 2}, {
       54.5, 61, 2}}, {{54.5, 64, 2}, {58.5, 64, 2}}, {{54.5, 63, 2}, {
       58.5, 63, 2}}, {{54.5, 62, 2}, {58.5, 62, 2}}, {{54.5, 61, 2}, {
       58.5, 61, 2}}, {{58.5, 64, 2}, {62.5, 64, 2}}, {{58.5, 63, 2}, {
       62.5, 63, 2}}, {{58.5, 62, 2}, {62.5, 62, 2}}, {{58.5, 61, 2}, {
       62.5, 61, 2}}, {{2.5, 60, 2}, {6.5, 60, 2}}, {{2.5, 59, 2}, {
       6.5, 59, 2}}, {{2.5, 58, 2}, {6.5, 58, 2}}, {{2.5, 57, 2}, {
       6.5, 57, 2}}, {{6.5, 60, 2}, {10.5, 60, 2}}, {{6.5, 59, 2}, {
       10.5, 59, 2}}, {{6.5, 58, 2}, {10.5, 58, 2}}, {{6.5, 57, 2}, {
       10.5, 57, 2}}, {{10.5, 60, 2}, {14.5, 60, 2}}, {{10.5, 59, 2}, {
       14.5, 59, 2}}, {{10.5, 58, 2}, {14.5, 58, 2}}, {{10.5, 57, 2}, {
       14.5, 57, 2}}, {{14.5, 60, 2}, {18.5, 60, 2}}, {{14.5, 59, 2}, {
       18.5, 59, 2}}, {{14.5, 58, 2}, {18.5, 58, 2}}, {{14.5, 57, 2}, {
       18.5, 57, 2}}, {{18.5, 60, 2}, {22.5, 60, 2}}, {{18.5, 59, 2}, {
       22.5, 59, 2}}, {{18.5, 58, 2}, {22.5, 58, 2}}, {{18.5, 57, 2}, {
       22.5, 57, 2}}, {{22.5, 60, 2}, {26.5, 60, 2}}, {{22.5, 59, 2}, {
       26.5, 59, 2}}, {{22.5, 58, 2}, {26.5, 58, 2}}, {{22.5, 57, 2}, {
       26.5, 57, 2}}, {{26.5, 60, 2}, {30.5, 60, 2}}, {{26.5, 59, 2}, {
       30.5, 59, 2}}, {{26.5, 58, 2}, {30.5, 58, 2}}, {{26.5, 57, 2}, {
       30.5, 57, 2}}, {{30.5, 60, 2}, {34.5, 60, 2}}, {{30.5, 59, 2}, {
       34.5, 59, 2}}, {{30.5, 58, 2}, {34.5, 58, 2}}, {{30.5, 57, 2}, {
       34.5, 57, 2}}, {{34.5, 60, 2}, {38.5, 60, 2}}, {{34.5, 59, 2}, {
       38.5, 59, 2}}, {{34.5, 58, 2}, {38.5, 58, 2}}, {{34.5, 57, 2}, {
       38.5, 57, 2}}, {{38.5, 60, 2}, {42.5, 60, 2}}, {{38.5, 59, 2}, {
       42.5, 59, 2}}, {{38.5, 58, 2}, {42.5, 58, 2}}, {{38.5, 57, 2}, {
       42.5, 57, 2}}, {{42.5, 60, 2}, {46.5, 60, 2}}, {{42.5, 59, 2}, {
       46.5, 59, 2}}, {{42.5, 58, 2}, {46.5, 58, 2}}, {{42.5, 57, 2}, {
       46.5, 57, 2}}, {{46.5, 60, 2}, {50.5, 60, 2}}, {{46.5, 59, 2}, {
       50.5, 59, 2}}, {{46.5, 58, 2}, {50.5, 58, 2}}, {{46.5, 57, 2}, {
       50.5, 57, 2}}, {{50.5, 60, 2}, {54.5, 60, 2}}, {{50.5, 59, 2}, {
       54.5, 59, 2}}, {{50.5, 58, 2}, {54.5, 58, 2}}, {{50.5, 57, 2}, {
       54.5, 57, 2}}, {{54.5, 60, 2}, {58.5, 60, 2}}, {{54.5, 59, 2}, {
       58.5, 59, 2}}, {{54.5, 58, 2}, {58.5, 58, 2}}, {{54.5, 57, 2}, {
       58.5, 57, 2}}, {{58.5, 60, 2}, {62.5, 60, 2}}, {{58.5, 59, 2}, {
       62.5, 59, 2}}, {{58.5, 58, 2}, {62.5, 58, 2}}, {{58.5, 57, 2}, {
       62.5, 57, 2}}, {{2.5, 56, 2}, {6.5, 56, 2}}, {{2.5, 55, 2}, {
       6.5, 55, 2}}, {{2.5, 54, 2}, {6.5, 54, 2}}, {{2.5, 53, 2}, {
       6.5, 53, 2}}, {{6.5, 56, 2}, {10.5, 56, 2}}, {{6.5, 55, 2}, {
       10.5, 55, 2}}, {{6.5, 54, 2}, {10.5, 54, 2}}, {{6.5, 53, 2}, {
       10.5, 53, 2}}, {{10.5, 56, 2}, {14.5, 56, 2}}, {{10.5, 55, 2}, {
       14.5, 55, 2}}, {{10.5, 54, 2}, {14.5, 54, 2}}, {{10.5, 53, 2}, {
       14.5, 53, 2}}, {{14.5, 56, 2}, {18.5, 56, 2}}, {{14.5, 55, 2}, {
       18.5, 55, 2}}, {{14.5, 54, 2}, {18.5, 54, 2}}, {{14.5, 53, 2}, {
       18.5, 53, 2}}, {{18.5, 56, 2}, {22.5, 56, 2}}, {{18.5, 55, 2}, {
       22.5, 55, 2}}, {{18.5, 54, 2}, {22.5, 54, 2}}, {{18.5, 53, 2}, {
       22.5, 53, 2}}, {{22.5, 56, 2}, {26.5, 56, 2}}, {{22.5, 55, 2}, {
       26.5, 55, 2}}, {{22.5, 54, 2}, {26.5, 54, 2}}, {{22.5, 53, 2}, {
       26.5, 53, 2}}, {{26.5, 56, 2}, {30.5, 56, 2}}, {{26.5, 55, 2}, {
       30.5, 55, 2}}, {{26.5, 54, 2}, {30.5, 54, 2}}, {{26.5, 53, 2}, {
       30.5, 53, 2}}, {{30.5, 56, 2}, {34.5, 56, 2}}, {{30.5, 55, 2}, {
       34.5, 55, 2}}, {{30.5, 54, 2}, {34.5, 54, 2}}, {{30.5, 53, 2}, {
       34.5, 53, 2}}, {{34.5, 56, 2}, {38.5, 56, 2}}, {{34.5, 55, 2}, {
       38.5, 55, 2}}, {{34.5, 54, 2}, {38.5, 54, 2}}, {{34.5, 53, 2}, {
       38.5, 53, 2}}, {{38.5, 56, 2}, {42.5, 56, 2}}, {{38.5, 55, 2}, {
       42.5, 55, 2}}, {{38.5, 54, 2}, {42.5, 54, 2}}, {{38.5, 53, 2}, {
       42.5, 53, 2}}, {{42.5, 56, 2}, {46.5, 56, 2}}, {{42.5, 55, 2}, {
       46.5, 55, 2}}, {{42.5, 54, 2}, {46.5, 54, 2}}, {{42.5, 53, 2}, {
       46.5, 53, 2}}, {{46.5, 56, 2}, {50.5, 56, 2}}, {{46.5, 55, 2}, {
       50.5, 55, 2}}, {{46.5, 54, 2}, {50.5, 54, 2}}, {{46.5, 53, 2}, {
       50.5, 53, 2}}, {{50.5, 56, 2}, {54.5, 56, 2}}, {{50.5, 55, 2}, {
       54.5, 55, 2}}, {{50.5, 54, 2}, {54.5, 54, 2}}, {{50.5, 53, 2}, {
       54.5, 53, 2}}, {{54.5, 56, 2}, {58.5, 56, 2}}, {{54.5, 55, 2}, {
       58.5, 55, 2}}, {{54.5, 54, 2}, {58.5, 54, 2}}, {{54.5, 53, 2}, {
       58.5, 53, 2}}, {{58.5, 56, 2}, {62.5, 56, 2}}, {{58.5, 55, 2}, {
       62.5, 55, 2}}, {{58.5, 54, 2}, {62.5, 54, 2}}, {{58.5, 53, 2}, {
       62.5, 53, 2}}, {{2.5, 52, 2}, {6.5, 52, 2}}, {{2.5, 51, 2}, {
       6.5, 51, 2}}, {{2.5, 50, 2}, {6.5, 50, 2}}, {{2.5, 49, 2}, {
       6.5, 49, 2}}, {{6.5, 52, 2}, {10.5, 52, 2}}, {{6.5, 51, 2}, {
       10.5, 51, 2}}, {{6.5, 50, 2}, {10.5, 50, 2}}, {{6.5, 49, 2}, {
       10.5, 49, 2}}, {{10.5, 52, 2}, {14.5, 52, 2}}, {{10.5, 51, 2}, {
       14.5, 51, 2}}, {{10.5, 50, 2}, {14.5, 50, 2}}, {{10.5, 49, 2}, {
       14.5, 49, 2}}, {{14.5, 52, 2}, {18.5, 52, 2}}, {{14.5, 51, 2}, {
       18.5, 51, 2}}, {{14.5, 50, 2}, {18.5, 50, 2}}, {{14.5, 49, 2}, {
       18.5, 49, 2}}, {{18.5, 52, 2}, {22.5, 52, 2}}, {{18.5, 51, 2}, {
       22.5, 51, 2}}, {{18.5, 50, 2}, {22.5, 50, 2}}, {{18.5, 49, 2}, {
       22.5, 49, 2}}, {{22.5, 52, 2}, {26.5, 52, 2}}, {{22.5, 51, 2}, {
       26.5, 51, 2}}, {{22.5, 50, 2}, {26.5, 50, 2}}, {{22.5, 49, 2}, {
       26.5, 49, 2}}, {{26.5, 52, 2}, {30.5, 52, 2}}, {{26.5, 51, 2}, {
       30.5, 51, 2}}, {{26.5, 50, 2}, {30.5, 50, 2}}, {{26.5, 49, 2}, {
       30.5, 49, 2}}, {{30.5, 52, 2}, {34.5, 52, 2}}, {{30.5, 51, 2}, {
       34.5, 51, 2}}, {{30.5, 50, 2}, {34.5, 50, 2}}, {{30.5, 49, 2}, {
       34.5, 49, 2}}, {{34.5, 52, 2}, {38.5, 52, 2}}, {{34.5, 51, 2}, {
       38.5, 51, 2}}, {{34.5, 50, 2}, {38.5, 50, 2}}, {{34.5, 49, 2}, {
       38.5, 49, 2}}, {{38.5, 52, 2}, {42.5, 52, 2}}, {{38.5, 51, 2}, {
       42.5, 51, 2}}, {{38.5, 50, 2}, {42.5, 50, 2}}, {{38.5, 49, 2}, {
       42.5, 49, 2}}, {{42.5, 52, 2}, {46.5, 52, 2}}, {{42.5, 51, 2}, {
       46.5, 51, 2}}, {{42.5, 50, 2}, {46.5, 50, 2}}, {{42.5, 49, 2}, {
       46.5, 49, 2}}, {{46.5, 52, 2}, {50.5, 52, 2}}, {{46.5, 51, 2}, {
       50.5, 51, 2}}, {{46.5, 50, 2}, {50.5, 50, 2}}, {{46.5, 49, 2}, {
       50.5, 49, 2}}, {{50.5, 52, 2}, {54.5, 52, 2}}, {{50.5, 51, 2}, {
       54.5, 51, 2}}, {{50.5, 50, 2}, {54.5, 50, 2}}, {{50.5, 49, 2}, {
       54.5, 49, 2}}, {{54.5, 52, 2}, {58.5, 52, 2}}, {{54.5, 51, 2}, {
       58.5, 51, 2}}, {{54.5, 50, 2}, {58.5, 50, 2}}, {{54.5, 49, 2}, {
       58.5, 49, 2}}, {{58.5, 52, 2}, {62.5, 52, 2}}, {{58.5, 51, 2}, {
       62.5, 51, 2}}, {{58.5, 50, 2}, {62.5, 50, 2}}, {{58.5, 49, 2}, {
       62.5, 49, 2}}, {{2.5, 48, 2}, {6.5, 48, 2}}, {{2.5, 47, 2}, {
       6.5, 47, 2}}, {{2.5, 46, 2}, {6.5, 46, 2}}, {{2.5, 45, 2}, {
       6.5, 45, 2}}, {{6.5, 48, 2}, {10.5, 48, 2}}, {{6.5, 47, 2}, {
       10.5, 47, 2}}, {{6.5, 46, 2}, {10.5, 46, 2}}, {{6.5, 45, 2}, {
       10.5, 45, 2}}, {{10.5, 48, 2}, {14.5, 48, 2}}, {{10.5, 47, 2}, {
       14.5, 47, 2}}, {{10.5, 46, 2}, {14.5, 46, 2}}, {{10.5, 45, 2}, {
       14.5, 45, 2}}, {{14.5, 48, 2}, {18.5, 48, 2}}, {{14.5, 47, 2}, {
       18.5, 47, 2}}, {{14.5, 46, 2}, {18.5, 46, 2}}, {{14.5, 45, 2}, {
       18.5, 45, 2}}, {{18.5, 48, 2}, {22.5, 48, 2}}, {{18.5, 47, 2}, {
       22.5, 47, 2}}, {{18.5, 46, 2}, {22.5, 46, 2}}, {{18.5, 45, 2}, {
       22.5, 45, 2}}, {{22.5, 48, 2}, {26.5, 48, 2}}, {{22.5, 47, 2}, {
       26.5, 47, 2}}, {{22.5, 46, 2}, {26.5, 46, 2}}, {{22.5, 45, 2}, {
       26.5, 45, 2}}, {{26.5, 48, 2}, {30.5, 48, 2}}, {{26.5, 47, 2}, {
       30.5, 47, 2}}, {{26.5, 46, 2}, {30.5, 46, 2}}, {{26.5, 45, 2}, {
       30.5, 45, 2}}, {{30.5, 48, 2}, {34.5, 48, 2}}, {{30.5, 47, 2}, {
       34.5, 47, 2}}, {{30.5, 46, 2}, {34.5, 46, 2}}, {{30.5, 45, 2}, {
       34.5, 45, 2}}, {{34.5, 48, 2}, {38.5, 48, 2}}, {{34.5, 47, 2}, {
       38.5, 47, 2}}, {{34.5, 46, 2}, {38.5, 46, 2}}, {{34.5, 45, 2}, {
       38.5, 45, 2}}, {{38.5, 48, 2}, {42.5, 48, 2}}, {{38.5, 47, 2}, {
       42.5, 47, 2}}, {{38.5, 46, 2}, {42.5, 46, 2}}, {{38.5, 45, 2}, {
       42.5, 45, 2}}, {{42.5, 48, 2}, {46.5, 48, 2}}, {{42.5, 47, 2}, {
       46.5, 47, 2}}, {{42.5, 46, 2}, {46.5, 46, 2}}, {{42.5, 45, 2}, {
       46.5, 45, 2}}, {{46.5, 48, 2}, {50.5, 48, 2}}, {{46.5, 47, 2}, {
       50.5, 47, 2}}, {{46.5, 46, 2}, {50.5, 46, 2}}, {{46.5, 45, 2}, {
       50.5, 45, 2}}, {{50.5, 48, 2}, {54.5, 48, 2}}, {{50.5, 47, 2}, {
       54.5, 47, 2}}, {{50.5, 46, 2}, {54.5, 46, 2}}, {{50.5, 45, 2}, {
       54.5, 45, 2}}, {{54.5, 48, 2}, {58.5, 48, 2}}, {{54.5, 47, 2}, {
       58.5, 47, 2}}, {{54.5, 46, 2}, {58.5, 46, 2}}, {{54.5, 45, 2}, {
       58.5, 45, 2}}, {{58.5, 48, 2}, {62.5, 48, 2}}, {{58.5, 47, 2}, {
       62.5, 47, 2}}, {{58.5, 46, 2}, {62.5, 46, 2}}, {{58.5, 45, 2}, {
       62.5, 45, 2}}, {{2.5, 44, 2}, {6.5, 44, 2}}, {{2.5, 43, 2}, {
       6.5, 43, 2}}, {{2.5, 42, 2}, {6.5, 42, 2}}, {{2.5, 41, 2}, {
       6.5, 41, 2}}, {{6.5, 44, 2}, {10.5, 44, 2}}, {{6.5, 43, 2}, {
       10.5, 43, 2}}, {{6.5, 42, 2}, {10.5, 42, 2}}, {{6.5, 41, 2}, {
       10.5, 41, 2}}, {{10.5, 44, 2}, {14.5, 44, 2}}, {{10.5, 43, 2}, {
       14.5, 43, 2}}, {{10.5, 42, 2}, {14.5, 42, 2}}, {{10.5, 41, 2}, {
       14.5, 41, 2}}, {{14.5, 44, 2}, {18.5, 44, 2}}, {{14.5, 43, 2}, {
       18.5, 43, 2}}, {{14.5, 42, 2}, {18.5, 42, 2}}, {{14.5, 41, 2}, {
       18.5, 41, 2}}, {{18.5, 44, 2}, {22.5, 44, 2}}, {{18.5, 43, 2}, {
       22.5, 43, 2}}, {{18.5, 42, 2}, {22.5, 42, 2}}, {{18.5, 41, 2}, {
       22.5, 41, 2}}, {{22.5, 44, 2}, {26.5, 44, 2}}, {{22.5, 43, 2}, {
       26.5, 43, 2}}, {{22.5, 42, 2}, {26.5, 42, 2}}, {{22.5, 41, 2}, {
       26.5, 41, 2}}, {{26.5, 44, 2}, {30.5, 44, 2}}, {{26.5, 43, 2}, {
       30.5, 43, 2}}, {{26.5, 42, 2}, {30.5, 42, 2}}, {{26.5, 41, 2}, {
       30.5, 41, 2}}, {{30.5, 44, 2}, {34.5, 44, 2}}, {{30.5, 43, 2}, {
       34.5, 43, 2}}, {{30.5, 42, 2}, {34.5, 42, 2}}, {{30.5, 41, 2}, {
       34.5, 41, 2}}, {{34.5, 44, 2}, {38.5, 44, 2}}, {{34.5, 43, 2}, {
       38.5, 43, 2}}, {{34.5, 42, 2}, {38.5, 42, 2}}, {{34.5, 41, 2}, {
       38.5, 41, 2}}, {{38.5, 44, 2}, {42.5, 44, 2}}, {{38.5, 43, 2}, {
       42.5, 43, 2}}, {{38.5, 42, 2}, {42.5, 42, 2}}, {{38.5, 41, 2}, {
       42.5, 41, 2}}, {{42.5, 44, 2}, {46.5, 44, 2}}, {{42.5, 43, 2}, {
       46.5, 43, 2}}, {{42.5, 42, 2}, {46.5, 42, 2}}, {{42.5, 41, 2}, {
       46.5, 41, 2}}, {{46.5, 44, 2}, {50.5, 44, 2}}, {{46.5, 43, 2}, {
       50.5, 43, 2}}, {{46.5, 42, 2}, {50.5, 42, 2}}, {{46.5, 41, 2}, {
       50.5, 41, 2}}, {{50.5, 44, 2}, {54.5, 44, 2}}, {{50.5, 43, 2}, {
       54.5, 43, 2}}, {{50.5, 42, 2}, {54.5, 42, 2}}, {{50.5, 41, 2}, {
       54.5, 41, 2}}, {{54.5, 44, 2}, {58.5, 44, 2}}, {{54.5, 43, 2}, {
       58.5, 43, 2}}, {{54.5, 42, 2}, {58.5, 42, 2}}, {{54.5, 41, 2}, {
       58.5, 41, 2}}, {{58.5, 44, 2}, {62.5, 44, 2}}, {{58.5, 43, 2}, {
       62.5, 43, 2}}, {{58.5, 42, 2}, {62.5, 42, 2}}, {{58.5, 41, 2}, {
       62.5, 41, 2}}, {{2.5, 40, 2}, {6.5, 40, 2}}, {{2.5, 39, 2}, {
       6.5, 39, 2}}, {{2.5, 38, 2}, {6.5, 38, 2}}, {{2.5, 37, 2}, {
       6.5, 37, 2}}, {{6.5, 40, 2}, {10.5, 40, 2}}, {{6.5, 39, 2}, {
       10.5, 39, 2}}, {{6.5, 38, 2}, {10.5, 38, 2}}, {{6.5, 37, 2}, {
       10.5, 37, 2}}, {{10.5, 40, 2}, {14.5, 40, 2}}, {{10.5, 39, 2}, {
       14.5, 39, 2}}, {{10.5, 38, 2}, {14.5, 38, 2}}, {{10.5, 37, 2}, {
       14.5, 37, 2}}, {{14.5, 40, 2}, {18.5, 40, 2}}, {{14.5, 39, 2}, {
       18.5, 39, 2}}, {{14.5, 38, 2}, {18.5, 38, 2}}, {{14.5, 37, 2}, {
       18.5, 37, 2}}, {{18.5, 40, 2}, {22.5, 40, 2}}, {{18.5, 39, 2}, {
       22.5, 39, 2}}, {{18.5, 38, 2}, {22.5, 38, 2}}, {{18.5, 37, 2}, {
       22.5, 37, 2}}, {{22.5, 40, 2}, {26.5, 40, 2}}, {{22.5, 39, 2}, {
       26.5, 39, 2}}, {{22.5, 38, 2}, {26.5, 38, 2}}, {{22.5, 37, 2}, {
       26.5, 37, 2}}, {{26.5, 40, 2}, {30.5, 40, 2}}, {{26.5, 39, 2}, {
       30.5, 39, 2}}, {{26.5, 38, 2}, {30.5, 38, 2}}, {{26.5, 37, 2}, {
       30.5, 37, 2}}, {{30.5, 40, 2}, {34.5, 40, 2}}, {{30.5, 39, 2}, {
       34.5, 39, 2}}, {{30.5, 38, 2}, {34.5, 38, 2}}, {{30.5, 37, 2}, {
       34.5, 37, 2}}, {{34.5, 40, 2}, {38.5, 40, 2}}, {{34.5, 39, 2}, {
       38.5, 39, 2}}, {{34.5, 38, 2}, {38.5, 38, 2}}, {{34.5, 37, 2}, {
       38.5, 37, 2}}, {{38.5, 40, 2}, {42.5, 40, 2}}, {{38.5, 39, 2}, {
       42.5, 39, 2}}, {{38.5, 38, 2}, {42.5, 38, 2}}, {{38.5, 37, 2}, {
       42.5, 37, 2}}, {{42.5, 40, 2}, {46.5, 40, 2}}, {{42.5, 39, 2}, {
       46.5, 39, 2}}, {{42.5, 38, 2}, {46.5, 38, 2}}, {{42.5, 37, 2}, {
       46.5, 37, 2}}, {{46.5, 40, 2}, {50.5, 40, 2}}, {{46.5, 39, 2}, {
       50.5, 39, 2}}, {{46.5, 38, 2}, {50.5, 38, 2}}, {{46.5, 37, 2}, {
       50.5, 37, 2}}, {{50.5, 40, 2}, {54.5, 40, 2}}, {{50.5, 39, 2}, {
       54.5, 39, 2}}, {{50.5, 38, 2}, {54.5, 38, 2}}, {{50.5, 37, 2}, {
       54.5, 37, 2}}, {{54.5, 40, 2}, {58.5, 40, 2}}, {{54.5, 39, 2}, {
       58.5, 39, 2}}, {{54.5, 38, 2}, {58.5, 38, 2}}, {{54.5, 37, 2}, {
       58.5, 37, 2}}, {{58.5, 40, 2}, {62.5, 40, 2}}, {{58.5, 39, 2}, {
       62.5, 39, 2}}, {{58.5, 38, 2}, {62.5, 38, 2}}, {{58.5, 37, 2}, {
       62.5, 37, 2}}, {{2.5, 36, 2}, {6.5, 36, 2}}, {{2.5, 35, 2}, {
       6.5, 35, 2}}, {{2.5, 34, 2}, {6.5, 34, 2}}, {{2.5, 33, 2}, {
       6.5, 33, 2}}, {{6.5, 36, 2}, {10.5, 36, 2}}, {{6.5, 35, 2}, {
       10.5, 35, 2}}, {{6.5, 34, 2}, {10.5, 34, 2}}, {{6.5, 33, 2}, {
       10.5, 33, 2}}, {{10.5, 36, 2}, {14.5, 36, 2}}, {{10.5, 35, 2}, {
       14.5, 35, 2}}, {{10.5, 34, 2}, {14.5, 34, 2}}, {{10.5, 33, 2}, {
       14.5, 33, 2}}, {{14.5, 36, 2}, {18.5, 36, 2}}, {{14.5, 35, 2}, {
       18.5, 35, 2}}, {{14.5, 34, 2}, {18.5, 34, 2}}, {{14.5, 33, 2}, {
       18.5, 33, 2}}, {{18.5, 36, 2}, {22.5, 36, 2}}, {{18.5, 35, 2}, {
       22.5, 35, 2}}, {{18.5, 34, 2}, {22.5, 34, 2}}, {{18.5, 33, 2}, {
       22.5, 33, 2}}, {{22.5, 36, 2}, {26.5, 36, 2}}, {{22.5, 35, 2}, {
       26.5, 35, 2}}, {{22.5, 34, 2}, {26.5, 34, 2}}, {{22.5, 33, 2}, {
       26.5, 33, 2}}, {{26.5, 36, 2}, {30.5, 36, 2}}, {{26.5, 35, 2}, {
       30.5, 35, 2}}, {{26.5, 34, 2}, {30.5, 34, 2}}, {{26.5, 33, 2}, {
       30.5, 33, 2}}, {{30.5, 36, 2}, {34.5, 36, 2}}, {{30.5, 35, 2}, {
       34.5, 35, 2}}, {{30.5, 34, 2}, {34.5, 34, 2}}, {{30.5, 33, 2}, {
       34.5, 33, 2}}, {{34.5, 36, 2}, {38.5, 36, 2}}, {{34.5, 35, 2}, {
       38.5, 35, 2}}, {{34.5, 34, 2}, {38.5, 34, 2}}, {{34.5, 33, 2}, {
       38.5, 33, 2}}, {{38.5, 36, 2}, {42.5, 36, 2}}, {{38.5, 35, 2}, {
       42.5, 35, 2}}, {{38.5, 34, 2}, {42.5, 34, 2}}, {{38.5, 33, 2}, {
       42.5, 33, 2}}, {{42.5, 36, 2}, {46.5, 36, 2}}, {{42.5, 35, 2}, {
       46.5, 35, 2}}, {{42.5, 34, 2}, {46.5, 34, 2}}, {{42.5, 33, 2}, {
       46.5, 33, 2}}, {{46.5, 36, 2}, {50.5, 36, 2}}, {{46.5, 35, 2}, {
       50.5, 35, 2}}, {{46.5, 34, 2}, {50.5, 34, 2}}, {{46.5, 33, 2}, {
       50.5, 33, 2}}, {{50.5, 36, 2}, {54.5, 36, 2}}, {{50.5, 35, 2}, {
       54.5, 35, 2}}, {{50.5, 34, 2}, {54.5, 34, 2}}, {{50.5, 33, 2}, {
       54.5, 33, 2}}, {{54.5, 36, 2}, {58.5, 36, 2}}, {{54.5, 35, 2}, {
       58.5, 35, 2}}, {{54.5, 34, 2}, {58.5, 34, 2}}, {{54.5, 33, 2}, {
       58.5, 33, 2}}, {{58.5, 36, 2}, {62.5, 36, 2}}, {{58.5, 35, 2}, {
       62.5, 35, 2}}, {{58.5, 34, 2}, {62.5, 34, 2}}, {{58.5, 33, 2}, {
       62.5, 33, 2}}, {{2.5, 32, 2}, {6.5, 32, 2}}, {{2.5, 31, 2}, {
       6.5, 31, 2}}, {{2.5, 30, 2}, {6.5, 30, 2}}, {{2.5, 29, 2}, {
       6.5, 29, 2}}, {{6.5, 32, 2}, {10.5, 32, 2}}, {{6.5, 31, 2}, {
       10.5, 31, 2}}, {{6.5, 30, 2}, {10.5, 30, 2}}, {{6.5, 29, 2}, {
       10.5, 29, 2}}, {{10.5, 32, 2}, {14.5, 32, 2}}, {{10.5, 31, 2}, {
       14.5, 31, 2}}, {{10.5, 30, 2}, {14.5, 30, 2}}, {{10.5, 29, 2}, {
       14.5, 29, 2}}, {{14.5, 32, 2}, {18.5, 32, 2}}, {{14.5, 31, 2}, {
       18.5, 31, 2}}, {{14.5, 30, 2}, {18.5, 30, 2}}, {{14.5, 29, 2}, {
       18.5, 29, 2}}, {{18.5, 32, 2}, {22.5, 32, 2}}, {{18.5, 31, 2}, {
       22.5, 31, 2}}, {{18.5, 30, 2}, {22.5, 30, 2}}, {{18.5, 29, 2}, {
       22.5, 29, 2}}, {{22.5, 32, 2}, {26.5, 32, 2}}, {{22.5, 31, 2}, {
       26.5, 31, 2}}, {{22.5, 30, 2}, {26.5, 30, 2}}, {{22.5, 29, 2}, {
       26.5, 29, 2}}, {{26.5, 32, 2}, {30.5, 32, 2}}, {{26.5, 31, 2}, {
       30.5, 31, 2}}, {{26.5, 30, 2}, {30.5, 30, 2}}, {{26.5, 29, 2}, {
       30.5, 29, 2}}, {{30.5, 32, 2}, {34.5, 32, 2}}, {{30.5, 31, 2}, {
       34.5, 31, 2}}, {{30.5, 30, 2}, {34.5, 30, 2}}, {{30.5, 29, 2}, {
       34.5, 29, 2}}, {{34.5, 32, 2}, {38.5, 32, 2}}, {{34.5, 31, 2}, {
       38.5, 31, 2}}, {{34.5, 30, 2}, {38.5, 30, 2}}, {{34.5, 29, 2}, {
       38.5, 29, 2}}, {{38.5, 32, 2}, {42.5, 32, 2}}, {{38.5, 31, 2}, {
       42.5, 31, 2}}, {{38.5, 30, 2}, {42.5, 30, 2}}, {{38.5, 29, 2}, {
       42.5, 29, 2}}, {{42.5, 32, 2}, {46.5, 32, 2}}, {{42.5, 31, 2}, {
       46.5, 31, 2}}, {{42.5, 30, 2}, {46.5, 30, 2}}, {{42.5, 29, 2}, {
       46.5, 29, 2}}, {{46.5, 32, 2}, {50.5, 32, 2}}, {{46.5, 31, 2}, {
       50.5, 31, 2}}, {{46.5, 30, 2}, {50.5, 30, 2}}, {{46.5, 29, 2}, {
       50.5, 29, 2}}, {{50.5, 32, 2}, {54.5, 32, 2}}, {{50.5, 31, 2}, {
       54.5, 31, 2}}, {{50.5, 30, 2}, {54.5, 30, 2}}, {{50.5, 29, 2}, {
       54.5, 29, 2}}, {{54.5, 32, 2}, {58.5, 32, 2}}, {{54.5, 31, 2}, {
       58.5, 31, 2}}, {{54.5, 30, 2}, {58.5, 30, 2}}, {{54.5, 29, 2}, {
       58.5, 29, 2}}, {{58.5, 32, 2}, {62.5, 32, 2}}, {{58.5, 31, 2}, {
       62.5, 31, 2}}, {{58.5, 30, 2}, {62.5, 30, 2}}, {{58.5, 29, 2}, {
       62.5, 29, 2}}, {{2.5, 28, 2}, {6.5, 28, 2}}, {{2.5, 27, 2}, {
       6.5, 27, 2}}, {{2.5, 26, 2}, {6.5, 26, 2}}, {{2.5, 25, 2}, {
       6.5, 25, 2}}, {{6.5, 28, 2}, {10.5, 28, 2}}, {{6.5, 27, 2}, {
       10.5, 27, 2}}, {{6.5, 26, 2}, {10.5, 26, 2}}, {{6.5, 25, 2}, {
       10.5, 25, 2}}, {{10.5, 28, 2}, {14.5, 28, 2}}, {{10.5, 27, 2}, {
       14.5, 27, 2}}, {{10.5, 26, 2}, {14.5, 26, 2}}, {{10.5, 25, 2}, {
       14.5, 25, 2}}, {{14.5, 28, 2}, {18.5, 28, 2}}, {{14.5, 27, 2}, {
       18.5, 27, 2}}, {{14.5, 26, 2}, {18.5, 26, 2}}, {{14.5, 25, 2}, {
       18.5, 25, 2}}, {{18.5, 28, 2}, {22.5, 28, 2}}, {{18.5, 27, 2}, {
       22.5, 27, 2}}, {{18.5, 26, 2}, {22.5, 26, 2}}, {{18.5, 25, 2}, {
       22.5, 25, 2}}, {{22.5, 28, 2}, {26.5, 28, 2}}, {{22.5, 27, 2}, {
       26.5, 27, 2}}, {{22.5, 26, 2}, {26.5, 26, 2}}, {{22.5, 25, 2}, {
       26.5, 25, 2}}, {{26.5, 28, 2}, {30.5, 28, 2}}, {{26.5, 27, 2}, {
       30.5, 27, 2}}, {{26.5, 26, 2}, {30.5, 26, 2}}, {{26.5, 25, 2}, {
       30.5, 25, 2}}, {{30.5, 28, 2}, {34.5, 28, 2}}, {{30.5, 27, 2}, {
       34.5, 27, 2}}, {{30.5, 26, 2}, {34.5, 26, 2}}, {{30.5, 25, 2}, {
       34.5, 25, 2}}, {{34.5, 28, 2}, {38.5, 28, 2}}, {{34.5, 27, 2}, {
       38.5, 27, 2}}, {{34.5, 26, 2}, {38.5, 26, 2}}, {{34.5, 25, 2}, {
       38.5, 25, 2}}, {{38.5, 28, 2}, {42.5, 28, 2}}, {{38.5, 27, 2}, {
       42.5, 27, 2}}, {{38.5, 26, 2}, {42.5, 26, 2}}, {{38.5, 25, 2}, {
       42.5, 25, 2}}, {{42.5, 28, 2}, {46.5, 28, 2}}, {{42.5, 27, 2}, {
       46.5, 27, 2}}, {{42.5, 26, 2}, {46.5, 26, 2}}, {{42.5, 25, 2}, {
       46.5, 25, 2}}, {{46.5, 28, 2}, {50.5, 28, 2}}, {{46.5, 27, 2}, {
       50.5, 27, 2}}, {{46.5, 26, 2}, {50.5, 26, 2}}, {{46.5, 25, 2}, {
       50.5, 25, 2}}, {{50.5, 28, 2}, {54.5, 28, 2}}, {{50.5, 27, 2}, {
       54.5, 27, 2}}, {{50.5, 26, 2}, {54.5, 26, 2}}, {{50.5, 25, 2}, {
       54.5, 25, 2}}, {{54.5, 28, 2}, {58.5, 28, 2}}, {{54.5, 27, 2}, {
       58.5, 27, 2}}, {{54.5, 26, 2}, {58.5, 26, 2}}, {{54.5, 25, 2}, {
       58.5, 25, 2}}, {{58.5, 28, 2}, {62.5, 28, 2}}, {{58.5, 27, 2}, {
       62.5, 27, 2}}, {{58.5, 26, 2}, {62.5, 26, 2}}, {{58.5, 25, 2}, {
       62.5, 25, 2}}, {{2.5, 24, 2}, {6.5, 24, 2}}, {{2.5, 23, 2}, {
       6.5, 23, 2}}, {{2.5, 22, 2}, {6.5, 22, 2}}, {{2.5, 21, 2}, {
       6.5, 21, 2}}, {{6.5, 24, 2}, {10.5, 24, 2}}, {{6.5, 23, 2}, {
       10.5, 23, 2}}, {{6.5, 22, 2}, {10.5, 22, 2}}, {{6.5, 21, 2}, {
       10.5, 21, 2}}, {{10.5, 24, 2}, {14.5, 24, 2}}, {{10.5, 23, 2}, {
       14.5, 23, 2}}, {{10.5, 22, 2}, {14.5, 22, 2}}, {{10.5, 21, 2}, {
       14.5, 21, 2}}, {{14.5, 24, 2}, {18.5, 24, 2}}, {{14.5, 23, 2}, {
       18.5, 23, 2}}, {{14.5, 22, 2}, {18.5, 22, 2}}, {{14.5, 21, 2}, {
       18.5, 21, 2}}, {{18.5, 24, 2}, {22.5, 24, 2}}, {{18.5, 23, 2}, {
       22.5, 23, 2}}, {{18.5, 22, 2}, {22.5, 22, 2}}, {{18.5, 21, 2}, {
       22.5, 21, 2}}, {{22.5, 24, 2}, {26.5, 24, 2}}, {{22.5, 23, 2}, {
       26.5, 23, 2}}, {{22.5, 22, 2}, {26.5, 22, 2}}, {{22.5, 21, 2}, {
       26.5, 21, 2}}, {{26.5, 24, 2}, {30.5, 24, 2}}, {{26.5, 23, 2}, {
       30.5, 23, 2}}, {{26.5, 22, 2}, {30.5, 22, 2}}, {{26.5, 21, 2}, {
       30.5, 21, 2}}, {{30.5, 24, 2}, {34.5, 24, 2}}, {{30.5, 23, 2}, {
       34.5, 23, 2}}, {{30.5, 22, 2}, {34.5, 22, 2}}, {{30.5, 21, 2}, {
       34.5, 21, 2}}, {{34.5, 24, 2}, {38.5, 24, 2}}, {{34.5, 23, 2}, {
       38.5, 23, 2}}, {{34.5, 22, 2}, {38.5, 22, 2}}, {{34.5, 21, 2}, {
       38.5, 21, 2}}, {{38.5, 24, 2}, {42.5, 24, 2}}, {{38.5, 23, 2}, {
       42.5, 23, 2}}, {{38.5, 22, 2}, {42.5, 22, 2}}, {{38.5, 21, 2}, {
       42.5, 21, 2}}, {{42.5, 24, 2}, {46.5, 24, 2}}, {{42.5, 23, 2}, {
       46.5, 23, 2}}, {{42.5, 22, 2}, {46.5, 22, 2}}, {{42.5, 21, 2}, {
       46.5, 21, 2}}, {{46.5, 24, 2}, {50.5, 24, 2}}, {{46.5, 23, 2}, {
       50.5, 23, 2}}, {{46.5, 22, 2}, {50.5, 22, 2}}, {{46.5, 21, 2}, {
       50.5, 21, 2}}, {{50.5, 24, 2}, {54.5, 24, 2}}, {{50.5, 23, 2}, {
       54.5, 23, 2}}, {{50.5, 22, 2}, {54.5, 22, 2}}, {{50.5, 21, 2}, {
       54.5, 21, 2}}, {{54.5, 24, 2}, {58.5, 24, 2}}, {{54.5, 23, 2}, {
       58.5, 23, 2}}, {{54.5, 22, 2}, {58.5, 22, 2}}, {{54.5, 21, 2}, {
       58.5, 21, 2}}, {{58.5, 24, 2}, {62.5, 24, 2}}, {{58.5, 23, 2}, {
       62.5, 23, 2}}, {{58.5, 22, 2}, {62.5, 22, 2}}, {{58.5, 21, 2}, {
       62.5, 21, 2}}, {{2.5, 20, 2}, {6.5, 20, 2}}, {{2.5, 19, 2}, {
       6.5, 19, 2}}, {{2.5, 18, 2}, {6.5, 18, 2}}, {{2.5, 17, 2}, {
       6.5, 17, 2}}, {{6.5, 20, 2}, {10.5, 20, 2}}, {{6.5, 19, 2}, {
       10.5, 19, 2}}, {{6.5, 18, 2}, {10.5, 18, 2}}, {{6.5, 17, 2}, {
       10.5, 17, 2}}, {{10.5, 20, 2}, {14.5, 20, 2}}, {{10.5, 19, 2}, {
       14.5, 19, 2}}, {{10.5, 18, 2}, {14.5, 18, 2}}, {{10.5, 17, 2}, {
       14.5, 17, 2}}, {{14.5, 20, 2}, {18.5, 20, 2}}, {{14.5, 19, 2}, {
       18.5, 19, 2}}, {{14.5, 18, 2}, {18.5, 18, 2}}, {{14.5, 17, 2}, {
       18.5, 17, 2}}, {{18.5, 20, 2}, {22.5, 20, 2}}, {{18.5, 19, 2}, {
       22.5, 19, 2}}, {{18.5, 18, 2}, {22.5, 18, 2}}, {{18.5, 17, 2}, {
       22.5, 17, 2}}, {{22.5, 20, 2}, {26.5, 20, 2}}, {{22.5, 19, 2}, {
       26.5, 19, 2}}, {{22.5, 18, 2}, {26.5, 18, 2}}, {{22.5, 17, 2}, {
       26.5, 17, 2}}, {{26.5, 20, 2}, {30.5, 20, 2}}, {{26.5, 19, 2}, {
       30.5, 19, 2}}, {{26.5, 18, 2}, {30.5, 18, 2}}, {{26.5, 17, 2}, {
       30.5, 17, 2}}, {{30.5, 20, 2}, {34.5, 20, 2}}, {{30.5, 19, 2}, {
       34.5, 19, 2}}, {{30.5, 18, 2}, {34.5, 18, 2}}, {{30.5, 17, 2}, {
       34.5, 17, 2}}, {{34.5, 20, 2}, {38.5, 20, 2}}, {{34.5, 19, 2}, {
       38.5, 19, 2}}, {{34.5, 18, 2}, {38.5, 18, 2}}, {{34.5, 17, 2}, {
       38.5, 17, 2}}, {{38.5, 20, 2}, {42.5, 20, 2}}, {{38.5, 19, 2}, {
       42.5, 19, 2}}, {{38.5, 18, 2}, {42.5, 18, 2}}, {{38.5, 17, 2}, {
       42.5, 17, 2}}, {{42.5, 20, 2}, {46.5, 20, 2}}, {{42.5, 19, 2}, {
       46.5, 19, 2}}, {{42.5, 18, 2}, {46.5, 18, 2}}, {{42.5, 17, 2}, {
       46.5, 17, 2}}, {{46.5, 20, 2}, {50.5, 20, 2}}, {{46.5, 19, 2}, {
       50.5, 19, 2}}, {{46.5, 18, 2}, {50.5, 18, 2}}, {{46.5, 17, 2}, {
       50.5, 17, 2}}, {{50.5, 20, 2}, {54.5, 20, 2}}, {{50.5, 19, 2}, {
       54.5, 19, 2}}, {{50.5, 18, 2}, {54.5, 18, 2}}, {{50.5, 17, 2}, {
       54.5, 17, 2}}, {{54.5, 20, 2}, {58.5, 20, 2}}, {{54.5, 19, 2}, {
       58.5, 19, 2}}, {{54.5, 18, 2}, {58.5, 18, 2}}, {{54.5, 17, 2}, {
       58.5, 17, 2}}, {{58.5, 20, 2}, {62.5, 20, 2}}, {{58.5, 19, 2}, {
       62.5, 19, 2}}, {{58.5, 18, 2}, {62.5, 18, 2}}, {{58.5, 17, 2}, {
       62.5, 17, 2}}, {{2.5, 16, 2}, {6.5, 16, 2}}, {{2.5, 15, 2}, {
       6.5, 15, 2}}, {{2.5, 14, 2}, {6.5, 14, 2}}, {{2.5, 13, 2}, {
       6.5, 13, 2}}, {{6.5, 16, 2}, {10.5, 16, 2}}, {{6.5, 15, 2}, {
       10.5, 15, 2}}, {{6.5, 14, 2}, {10.5, 14, 2}}, {{6.5, 13, 2}, {
       10.5, 13, 2}}, {{10.5, 16, 2}, {14.5, 16, 2}}, {{10.5, 15, 2}, {
       14.5, 15, 2}}, {{10.5, 14, 2}, {14.5, 14, 2}}, {{10.5, 13, 2}, {
       14.5, 13, 2}}, {{14.5, 16, 2}, {18.5, 16, 2}}, {{14.5, 15, 2}, {
       18.5, 15, 2}}, {{14.5, 14, 2}, {18.5, 14, 2}}, {{14.5, 13, 2}, {
       18.5, 13, 2}}, {{18.5, 16, 2}, {22.5, 16, 2}}, {{18.5, 15, 2}, {
       22.5, 15, 2}}, {{18.5, 14, 2}, {22.5, 14, 2}}, {{18.5, 13, 2}, {
       22.5, 13, 2}}, {{22.5, 16, 2}, {26.5, 16, 2}}, {{22.5, 15, 2}, {
       26.5, 15, 2}}, {{22.5, 14, 2}, {26.5, 14, 2}}, {{22.5, 13, 2}, {
       26.5, 13, 2}}, {{26.5, 16, 2}, {30.5, 16, 2}}, {{26.5, 15, 2}, {
       30.5, 15, 2}}, {{26.5, 14, 2}, {30.5, 14, 2}}, {{26.5, 13, 2}, {
       30.5, 13, 2}}, {{30.5, 16, 2}, {34.5, 16, 2}}, {{30.5, 15, 2}, {
       34.5, 15, 2}}, {{30.5, 14, 2}, {34.5, 14, 2}}, {{30.5, 13, 2}, {
       34.5, 13, 2}}, {{34.5, 16, 2}, {38.5, 16, 2}}, {{34.5, 15, 2}, {
       38.5, 15, 2}}, {{34.5, 14, 2}, {38.5, 14, 2}}, {{34.5, 13, 2}, {
       38.5, 13, 2}}, {{38.5, 16, 2}, {42.5, 16, 2}}, {{38.5, 15, 2}, {
       42.5, 15, 2}}, {{38.5, 14, 2}, {42.5, 14, 2}}, {{38.5, 13, 2}, {
       42.5, 13, 2}}, {{42.5, 16, 2}, {46.5, 16, 2}}, {{42.5, 15, 2}, {
       46.5, 15, 2}}, {{42.5, 14, 2}, {46.5, 14, 2}}, {{42.5, 13, 2}, {
       46.5, 13, 2}}, {{46.5, 16, 2}, {50.5, 16, 2}}, {{46.5, 15, 2}, {
       50.5, 15, 2}}, {{46.5, 14, 2}, {50.5, 14, 2}}, {{46.5, 13, 2}, {
       50.5, 13, 2}}, {{50.5, 16, 2}, {54.5, 16, 2}}, {{50.5, 15, 2}, {
       54.5, 15, 2}}, {{50.5, 14, 2}, {54.5, 14, 2}}, {{50.5, 13, 2}, {
       54.5, 13, 2}}, {{54.5, 16, 2}, {58.5, 16, 2}}, {{54.5, 15, 2}, {
       58.5, 15, 2}}, {{54.5, 14, 2}, {58.5, 14, 2}}, {{54.5, 13, 2}, {
       58.5, 13, 2}}, {{58.5, 16, 2}, {62.5, 16, 2}}, {{58.5, 15, 2}, {
       62.5, 15, 2}}, {{58.5, 14, 2}, {62.5, 14, 2}}, {{58.5, 13, 2}, {
       62.5, 13, 2}}, {{2.5, 12, 2}, {6.5, 12, 2}}, {{2.5, 11, 2}, {
       6.5, 11, 2}}, {{2.5, 10, 2}, {6.5, 10, 2}}, {{2.5, 9, 2}, {
       6.5, 9, 2}}, {{6.5, 12, 2}, {10.5, 12, 2}}, {{6.5, 11, 2}, {
       10.5, 11, 2}}, {{6.5, 10, 2}, {10.5, 10, 2}}, {{6.5, 9, 2}, {
       10.5, 9, 2}}, {{10.5, 12, 2}, {14.5, 12, 2}}, {{10.5, 11, 2}, {
       14.5, 11, 2}}, {{10.5, 10, 2}, {14.5, 10, 2}}, {{10.5, 9, 2}, {
       14.5, 9, 2}}, {{14.5, 12, 2}, {18.5, 12, 2}}, {{14.5, 11, 2}, {
       18.5, 11, 2}}, {{14.5, 10, 2}, {18.5, 10, 2}}, {{14.5, 9, 2}, {
       18.5, 9, 2}}, {{18.5, 12, 2}, {22.5, 12, 2}}, {{18.5, 11, 2}, {
       22.5, 11, 2}}, {{18.5, 10, 2}, {22.5, 10, 2}}, {{18.5, 9, 2}, {
       22.5, 9, 2}}, {{22.5, 12, 2}, {26.5, 12, 2}}, {{22.5, 11, 2}, {
       26.5, 11, 2}}, {{22.5, 10, 2}, {26.5, 10, 2}}, {{22.5, 9, 2}, {
       26.5, 9, 2}}, {{26.5, 12, 2}, {30.5, 12, 2}}, {{26.5, 11, 2}, {
       30.5, 11, 2}}, {{26.5, 10, 2}, {30.5, 10, 2}}, {{26.5, 9, 2}, {
       30.5, 9, 2}}, {{30.5, 12, 2}, {34.5, 12, 2}}, {{30.5, 11, 2}, {
       34.5, 11, 2}}, {{30.5, 10, 2}, {34.5, 10, 2}}, {{30.5, 9, 2}, {
       34.5, 9, 2}}, {{34.5, 12, 2}, {38.5, 12, 2}}, {{34.5, 11, 2}, {
       38.5, 11, 2}}, {{34.5, 10, 2}, {38.5, 10, 2}}, {{34.5, 9, 2}, {
       38.5, 9, 2}}, {{38.5, 12, 2}, {42.5, 12, 2}}, {{38.5, 11, 2}, {
       42.5, 11, 2}}, {{38.5, 10, 2}, {42.5, 10, 2}}, {{38.5, 9, 2}, {
       42.5, 9, 2}}, {{42.5, 12, 2}, {46.5, 12, 2}}, {{42.5, 11, 2}, {
       46.5, 11, 2}}, {{42.5, 10, 2}, {46.5, 10, 2}}, {{42.5, 9, 2}, {
       46.5, 9, 2}}, {{46.5, 12, 2}, {50.5, 12, 2}}, {{46.5, 11, 2}, {
       50.5, 11, 2}}, {{46.5, 10, 2}, {50.5, 10, 2}}, {{46.5, 9, 2}, {
       50.5, 9, 2}}, {{50.5, 12, 2}, {54.5, 12, 2}}, {{50.5, 11, 2}, {
       54.5, 11, 2}}, {{50.5, 10, 2}, {54.5, 10, 2}}, {{50.5, 9, 2}, {
       54.5, 9, 2}}, {{54.5, 12, 2}, {58.5, 12, 2}}, {{54.5, 11, 2}, {
       58.5, 11, 2}}, {{54.5, 10, 2}, {58.5, 10, 2}}, {{54.5, 9, 2}, {
       58.5, 9, 2}}, {{58.5, 12, 2}, {62.5, 12, 2}}, {{58.5, 11, 2}, {
       62.5, 11, 2}}, {{58.5, 10, 2}, {62.5, 10, 2}}, {{58.5, 9, 2}, {
       62.5, 9, 2}}, {{2.5, 8, 2}, {6.5, 8, 2}}, {{2.5, 7, 2}, {
       6.5, 7, 2}}, {{2.5, 6, 2}, {6.5, 6, 2}}, {{2.5, 5, 2}, {6.5, 5, 2}}, {{
       6.5, 8, 2}, {10.5, 8, 2}}, {{6.5, 7, 2}, {10.5, 7, 2}}, {{6.5, 6, 2}, {
       10.5, 6, 2}}, {{6.5, 5, 2}, {10.5, 5, 2}}, {{10.5, 8, 2}, {
       14.5, 8, 2}}, {{10.5, 7, 2}, {14.5, 7, 2}}, {{10.5, 6, 2}, {
       14.5, 6, 2}}, {{10.5, 5, 2}, {14.5, 5, 2}}, {{14.5, 8, 2}, {
       18.5, 8, 2}}, {{14.5, 7, 2}, {18.5, 7, 2}}, {{14.5, 6, 2}, {
       18.5, 6, 2}}, {{14.5, 5, 2}, {18.5, 5, 2}}, {{18.5, 8, 2}, {
       22.5, 8, 2}}, {{18.5, 7, 2}, {22.5, 7, 2}}, {{18.5, 6, 2}, {
       22.5, 6, 2}}, {{18.5, 5, 2}, {22.5, 5, 2}}, {{22.5, 8, 2}, {
       26.5, 8, 2}}, {{22.5, 7, 2}, {26.5, 7, 2}}, {{22.5, 6, 2}, {
       26.5, 6, 2}}, {{22.5, 5, 2}, {26.5, 5, 2}}, {{26.5, 8, 2}, {
       30.5, 8, 2}}, {{26.5, 7, 2}, {30.5, 7, 2}}, {{26.5, 6, 2}, {
       30.5, 6, 2}}, {{26.5, 5, 2}, {30.5, 5, 2}}, {{30.5, 8, 2}, {
       34.5, 8, 2}}, {{30.5, 7, 2}, {34.5, 7, 2}}, {{30.5, 6, 2}, {
       34.5, 6, 2}}, {{30.5, 5, 2}, {34.5, 5, 2}}, {{34.5, 8, 2}, {
       38.5, 8, 2}}, {{34.5, 7, 2}, {38.5, 7, 2}}, {{34.5, 6, 2}, {
       38.5, 6, 2}}, {{34.5, 5, 2}, {38.5, 5, 2}}, {{38.5, 8, 2}, {
       42.5, 8, 2}}, {{38.5, 7, 2}, {42.5, 7, 2}}, {{38.5, 6, 2}, {
       42.5, 6, 2}}, {{38.5, 5, 2}, {42.5, 5, 2}}, {{42.5, 8, 2}, {
       46.5, 8, 2}}, {{42.5, 7, 2}, {46.5, 7, 2}}, {{42.5, 6, 2}, {
       46.5, 6, 2}}, {{42.5, 5, 2}, {46.5, 5, 2}}, {{46.5, 8, 2}, {
       50.5, 8, 2}}, {{46.5, 7, 2}, {50.5, 7, 2}}, {{46.5, 6, 2}, {
       50.5, 6, 2}}, {{46.5, 5, 2}, {50.5, 5, 2}}, {{50.5, 8, 2}, {
       54.5, 8, 2}}, {{50.5, 7, 2}, {54.5, 7, 2}}, {{50.5, 6, 2}, {
       54.5, 6, 2}}, {{50.5, 5, 2}, {54.5, 5, 2}}, {{54.5, 8, 2}, {
       58.5, 8, 2}}, {{54.5, 7, 2}, {58.5, 7, 2}}, {{54.5, 6, 2}, {
       58.5, 6, 2}}, {{54.5, 5, 2}, {58.5, 5, 2}}, {{58.5, 8, 2}, {
       62.5, 8, 2}}, {{58.5, 7, 2}, {62.5, 7, 2}}, {{58.5, 6, 2}, {
       62.5, 6, 2}}, {{58.5, 5, 2}, {62.5, 5, 2}}, {{2.5, 4, 2}, {
       6.5, 4, 2}}, {{2.5, 3, 2}, {6.5, 3, 2}}, {{2.5, 2, 2}, {6.5, 2, 2}}, {{
       2.5, 1, 2}, {6.5, 1, 2}}, {{6.5, 4, 2}, {10.5, 4, 2}}, {{6.5, 3, 2}, {
       10.5, 3, 2}}, {{6.5, 2, 2}, {10.5, 2, 2}}, {{6.5, 1, 2}, {
       10.5, 1, 2}}, {{10.5, 4, 2}, {14.5, 4, 2}}, {{10.5, 3, 2}, {
       14.5, 3, 2}}, {{10.5, 2, 2}, {14.5, 2, 2}}, {{10.5, 1, 2}, {
       14.5, 1, 2}}, {{14.5, 4, 2}, {18.5, 4, 2}}, {{14.5, 3, 2}, {
       18.5, 3, 2}}, {{14.5, 2, 2}, {18.5, 2, 2}}, {{14.5, 1, 2}, {
       18.5, 1, 2}}, {{18.5, 4, 2}, {22.5, 4, 2}}, {{18.5, 3, 2}, {
       22.5, 3, 2}}, {{18.5, 2, 2}, {22.5, 2, 2}}, {{18.5, 1, 2}, {
       22.5, 1, 2}}, {{22.5, 4, 2}, {26.5, 4, 2}}, {{22.5, 3, 2}, {
       26.5, 3, 2}}, {{22.5, 2, 2}, {26.5, 2, 2}}, {{22.5, 1, 2}, {
       26.5, 1, 2}}, {{26.5, 4, 2}, {30.5, 4, 2}}, {{26.5, 3, 2}, {
       30.5, 3, 2}}, {{26.5, 2, 2}, {30.5, 2, 2}}, {{26.5, 1, 2}, {
       30.5, 1, 2}}, {{30.5, 4, 2}, {34.5, 4, 2}}, {{30.5, 3, 2}, {
       34.5, 3, 2}}, {{30.5, 2, 2}, {34.5, 2, 2}}, {{30.5, 1, 2}, {
       34.5, 1, 2}}, {{34.5, 4, 2}, {38.5, 4, 2}}, {{34.5, 3, 2}, {
       38.5, 3, 2}}, {{34.5, 2, 2}, {38.5, 2, 2}}, {{34.5, 1, 2}, {
       38.5, 1, 2}}, {{38.5, 4, 2}, {42.5, 4, 2}}, {{38.5, 3, 2}, {
       42.5, 3, 2}}, {{38.5, 2, 2}, {42.5, 2, 2}}, {{38.5, 1, 2}, {
       42.5, 1, 2}}, {{42.5, 4, 2}, {46.5, 4, 2}}, {{42.5, 3, 2}, {
       46.5, 3, 2}}, {{42.5, 2, 2}, {46.5, 2, 2}}, {{42.5, 1, 2}, {
       46.5, 1, 2}}, {{46.5, 4, 2}, {50.5, 4, 2}}, {{46.5, 3, 2}, {
       50.5, 3, 2}}, {{46.5, 2, 2}, {50.5, 2, 2}}, {{46.5, 1, 2}, {
       50.5, 1, 2}}, {{50.5, 4, 2}, {54.5, 4, 2}}, {{50.5, 3, 2}, {
       54.5, 3, 2}}, {{50.5, 2, 2}, {54.5, 2, 2}}, {{50.5, 1, 2}, {
       54.5, 1, 2}}, {{54.5, 4, 2}, {58.5, 4, 2}}, {{54.5, 3, 2}, {
       58.5, 3, 2}}, {{54.5, 2, 2}, {58.5, 2, 2}}, {{54.5, 1, 2}, {
       58.5, 1, 2}}, {{58.5, 4, 2}, {62.5, 4, 2}}, {{58.5, 3, 2}, {
       62.5, 3, 2}}, {{58.5, 2, 2}, {62.5, 2, 2}}, {{58.5, 1, 2}, {
       62.5, 1, 2}}}, 0.08]}, 
   {RGBColor[0, 0, 1], 
    CylinderBox[{{{1, 62.5, 0}, {1, 58.5, 0}}, {{2, 62.5, 0}, {
       2, 58.5, 0}}, {{3, 62.5, 0}, {3, 58.5, 0}}, {{4, 62.5, 0}, {
       4, 58.5, 0}}, {{5, 62.5, 0}, {5, 58.5, 0}}, {{6, 62.5, 0}, {
       6, 58.5, 0}}, {{7, 62.5, 0}, {7, 58.5, 0}}, {{8, 62.5, 0}, {
       8, 58.5, 0}}, {{9, 62.5, 0}, {9, 58.5, 0}}, {{10, 62.5, 0}, {
       10, 58.5, 0}}, {{11, 62.5, 0}, {11, 58.5, 0}}, {{12, 62.5, 0}, {
       12, 58.5, 0}}, {{13, 62.5, 0}, {13, 58.5, 0}}, {{14, 62.5, 0}, {
       14, 58.5, 0}}, {{15, 62.5, 0}, {15, 58.5, 0}}, {{16, 62.5, 0}, {
       16, 58.5, 0}}, {{17, 62.5, 0}, {17, 58.5, 0}}, {{18, 62.5, 0}, {
       18, 58.5, 0}}, {{19, 62.5, 0}, {19, 58.5, 0}}, {{20, 62.5, 0}, {
       20, 58.5, 0}}, {{21, 62.5, 0}, {21, 58.5, 0}}, {{22, 62.5, 0}, {
       22, 58.5, 0}}, {{23, 62.5, 0}, {23, 58.5, 0}}, {{24, 62.5, 0}, {
       24, 58.5, 0}}, {{25, 62.5, 0}, {25, 58.5, 0}}, {{26, 62.5, 0}, {
       26, 58.5, 0}}, {{27, 62.5, 0}, {27, 58.5, 0}}, {{28, 62.5, 0}, {
       28, 58.5, 0}}, {{29, 62.5, 0}, {29, 58.5, 0}}, {{30, 62.5, 0}, {
       30, 58.5, 0}}, {{31, 62.5, 0}, {31, 58.5, 0}}, {{32, 62.5, 0}, {
       32, 58.5, 0}}, {{33, 62.5, 0}, {33, 58.5, 0}}, {{34, 62.5, 0}, {
       34, 58.5, 0}}, {{35, 62.5, 0}, {35, 58.5, 0}}, {{36, 62.5, 0}, {
       36, 58.5, 0}}, {{37, 62.5, 0}, {37, 58.5, 0}}, {{38, 62.5, 0}, {
       38, 58.5, 0}}, {{39, 62.5, 0}, {39, 58.5, 0}}, {{40, 62.5, 0}, {
       40, 58.5, 0}}, {{41, 62.5, 0}, {41, 58.5, 0}}, {{42, 62.5, 0}, {
       42, 58.5, 0}}, {{43, 62.5, 0}, {43, 58.5, 0}}, {{44, 62.5, 0}, {
       44, 58.5, 0}}, {{45, 62.5, 0}, {45, 58.5, 0}}, {{46, 62.5, 0}, {
       46, 58.5, 0}}, {{47, 62.5, 0}, {47, 58.5, 0}}, {{48, 62.5, 0}, {
       48, 58.5, 0}}, {{49, 62.5, 0}, {49, 58.5, 0}}, {{50, 62.5, 0}, {
       50, 58.5, 0}}, {{51, 62.5, 0}, {51, 58.5, 0}}, {{52, 62.5, 0}, {
       52, 58.5, 0}}, {{53, 62.5, 0}, {53, 58.5, 0}}, {{54, 62.5, 0}, {
       54, 58.5, 0}}, {{55, 62.5, 0}, {55, 58.5, 0}}, {{56, 62.5, 0}, {
       56, 58.5, 0}}, {{57, 62.5, 0}, {57, 58.5, 0}}, {{58, 62.5, 0}, {
       58, 58.5, 0}}, {{59, 62.5, 0}, {59, 58.5, 0}}, {{60, 62.5, 0}, {
       60, 58.5, 0}}, {{61, 62.5, 0}, {61, 58.5, 0}}, {{62, 62.5, 0}, {
       62, 58.5, 0}}, {{63, 62.5, 0}, {63, 58.5, 0}}, {{64, 62.5, 0}, {
       64, 58.5, 0}}, {{1, 58.5, 0}, {1, 54.5, 0}}, {{2, 58.5, 0}, {
       2, 54.5, 0}}, {{3, 58.5, 0}, {3, 54.5, 0}}, {{4, 58.5, 0}, {
       4, 54.5, 0}}, {{5, 58.5, 0}, {5, 54.5, 0}}, {{6, 58.5, 0}, {
       6, 54.5, 0}}, {{7, 58.5, 0}, {7, 54.5, 0}}, {{8, 58.5, 0}, {
       8, 54.5, 0}}, {{9, 58.5, 0}, {9, 54.5, 0}}, {{10, 58.5, 0}, {
       10, 54.5, 0}}, {{11, 58.5, 0}, {11, 54.5, 0}}, {{12, 58.5, 0}, {
       12, 54.5, 0}}, {{13, 58.5, 0}, {13, 54.5, 0}}, {{14, 58.5, 0}, {
       14, 54.5, 0}}, {{15, 58.5, 0}, {15, 54.5, 0}}, {{16, 58.5, 0}, {
       16, 54.5, 0}}, {{17, 58.5, 0}, {17, 54.5, 0}}, {{18, 58.5, 0}, {
       18, 54.5, 0}}, {{19, 58.5, 0}, {19, 54.5, 0}}, {{20, 58.5, 0}, {
       20, 54.5, 0}}, {{21, 58.5, 0}, {21, 54.5, 0}}, {{22, 58.5, 0}, {
       22, 54.5, 0}}, {{23, 58.5, 0}, {23, 54.5, 0}}, {{24, 58.5, 0}, {
       24, 54.5, 0}}, {{25, 58.5, 0}, {25, 54.5, 0}}, {{26, 58.5, 0}, {
       26, 54.5, 0}}, {{27, 58.5, 0}, {27, 54.5, 0}}, {{28, 58.5, 0}, {
       28, 54.5, 0}}, {{29, 58.5, 0}, {29, 54.5, 0}}, {{30, 58.5, 0}, {
       30, 54.5, 0}}, {{31, 58.5, 0}, {31, 54.5, 0}}, {{32, 58.5, 0}, {
       32, 54.5, 0}}, {{33, 58.5, 0}, {33, 54.5, 0}}, {{34, 58.5, 0}, {
       34, 54.5, 0}}, {{35, 58.5, 0}, {35, 54.5, 0}}, {{36, 58.5, 0}, {
       36, 54.5, 0}}, {{37, 58.5, 0}, {37, 54.5, 0}}, {{38, 58.5, 0}, {
       38, 54.5, 0}}, {{39, 58.5, 0}, {39, 54.5, 0}}, {{40, 58.5, 0}, {
       40, 54.5, 0}}, {{41, 58.5, 0}, {41, 54.5, 0}}, {{42, 58.5, 0}, {
       42, 54.5, 0}}, {{43, 58.5, 0}, {43, 54.5, 0}}, {{44, 58.5, 0}, {
       44, 54.5, 0}}, {{45, 58.5, 0}, {45, 54.5, 0}}, {{46, 58.5, 0}, {
       46, 54.5, 0}}, {{47, 58.5, 0}, {47, 54.5, 0}}, {{48, 58.5, 0}, {
       48, 54.5, 0}}, {{49, 58.5, 0}, {49, 54.5, 0}}, {{50, 58.5, 0}, {
       50, 54.5, 0}}, {{51, 58.5, 0}, {51, 54.5, 0}}, {{52, 58.5, 0}, {
       52, 54.5, 0}}, {{53, 58.5, 0}, {53, 54.5, 0}}, {{54, 58.5, 0}, {
       54, 54.5, 0}}, {{55, 58.5, 0}, {55, 54.5, 0}}, {{56, 58.5, 0}, {
       56, 54.5, 0}}, {{57, 58.5, 0}, {57, 54.5, 0}}, {{58, 58.5, 0}, {
       58, 54.5, 0}}, {{59, 58.5, 0}, {59, 54.5, 0}}, {{60, 58.5, 0}, {
       60, 54.5, 0}}, {{61, 58.5, 0}, {61, 54.5, 0}}, {{62, 58.5, 0}, {
       62, 54.5, 0}}, {{63, 58.5, 0}, {63, 54.5, 0}}, {{64, 58.5, 0}, {
       64, 54.5, 0}}, {{1, 54.5, 0}, {1, 50.5, 0}}, {{2, 54.5, 0}, {
       2, 50.5, 0}}, {{3, 54.5, 0}, {3, 50.5, 0}}, {{4, 54.5, 0}, {
       4, 50.5, 0}}, {{5, 54.5, 0}, {5, 50.5, 0}}, {{6, 54.5, 0}, {
       6, 50.5, 0}}, {{7, 54.5, 0}, {7, 50.5, 0}}, {{8, 54.5, 0}, {
       8, 50.5, 0}}, {{9, 54.5, 0}, {9, 50.5, 0}}, {{10, 54.5, 0}, {
       10, 50.5, 0}}, {{11, 54.5, 0}, {11, 50.5, 0}}, {{12, 54.5, 0}, {
       12, 50.5, 0}}, {{13, 54.5, 0}, {13, 50.5, 0}}, {{14, 54.5, 0}, {
       14, 50.5, 0}}, {{15, 54.5, 0}, {15, 50.5, 0}}, {{16, 54.5, 0}, {
       16, 50.5, 0}}, {{17, 54.5, 0}, {17, 50.5, 0}}, {{18, 54.5, 0}, {
       18, 50.5, 0}}, {{19, 54.5, 0}, {19, 50.5, 0}}, {{20, 54.5, 0}, {
       20, 50.5, 0}}, {{21, 54.5, 0}, {21, 50.5, 0}}, {{22, 54.5, 0}, {
       22, 50.5, 0}}, {{23, 54.5, 0}, {23, 50.5, 0}}, {{24, 54.5, 0}, {
       24, 50.5, 0}}, {{25, 54.5, 0}, {25, 50.5, 0}}, {{26, 54.5, 0}, {
       26, 50.5, 0}}, {{27, 54.5, 0}, {27, 50.5, 0}}, {{28, 54.5, 0}, {
       28, 50.5, 0}}, {{29, 54.5, 0}, {29, 50.5, 0}}, {{30, 54.5, 0}, {
       30, 50.5, 0}}, {{31, 54.5, 0}, {31, 50.5, 0}}, {{32, 54.5, 0}, {
       32, 50.5, 0}}, {{33, 54.5, 0}, {33, 50.5, 0}}, {{34, 54.5, 0}, {
       34, 50.5, 0}}, {{35, 54.5, 0}, {35, 50.5, 0}}, {{36, 54.5, 0}, {
       36, 50.5, 0}}, {{37, 54.5, 0}, {37, 50.5, 0}}, {{38, 54.5, 0}, {
       38, 50.5, 0}}, {{39, 54.5, 0}, {39, 50.5, 0}}, {{40, 54.5, 0}, {
       40, 50.5, 0}}, {{41, 54.5, 0}, {41, 50.5, 0}}, {{42, 54.5, 0}, {
       42, 50.5, 0}}, {{43, 54.5, 0}, {43, 50.5, 0}}, {{44, 54.5, 0}, {
       44, 50.5, 0}}, {{45, 54.5, 0}, {45, 50.5, 0}}, {{46, 54.5, 0}, {
       46, 50.5, 0}}, {{47, 54.5, 0}, {47, 50.5, 0}}, {{48, 54.5, 0}, {
       48, 50.5, 0}}, {{49, 54.5, 0}, {49, 50.5, 0}}, {{50, 54.5, 0}, {
       50, 50.5, 0}}, {{51, 54.5, 0}, {51, 50.5, 0}}, {{52, 54.5, 0}, {
       52, 50.5, 0}}, {{53, 54.5, 0}, {53, 50.5, 0}}, {{54, 54.5, 0}, {
       54, 50.5, 0}}, {{55, 54.5, 0}, {55, 50.5, 0}}, {{56, 54.5, 0}, {
       56, 50.5, 0}}, {{57, 54.5, 0}, {57, 50.5, 0}}, {{58, 54.5, 0}, {
       58, 50.5, 0}}, {{59, 54.5, 0}, {59, 50.5, 0}}, {{60, 54.5, 0}, {
       60, 50.5, 0}}, {{61, 54.5, 0}, {61, 50.5, 0}}, {{62, 54.5, 0}, {
       62, 50.5, 0}}, {{63, 54.5, 0}, {63, 50.5, 0}}, {{64, 54.5, 0}, {
       64, 50.5, 0}}, {{1, 50.5, 0}, {1, 46.5, 0}}, {{2, 50.5, 0}, {
       2, 46.5, 0}}, {{3, 50.5, 0}, {3, 46.5, 0}}, {{4, 50.5, 0}, {
       4, 46.5, 0}}, {{5, 50.5, 0}, {5, 46.5, 0}}, {{6, 50.5, 0}, {
       6, 46.5, 0}}, {{7, 50.5, 0}, {7, 46.5, 0}}, {{8, 50.5, 0}, {
       8, 46.5, 0}}, {{9, 50.5, 0}, {9, 46.5, 0}}, {{10, 50.5, 0}, {
       10, 46.5, 0}}, {{11, 50.5, 0}, {11, 46.5, 0}}, {{12, 50.5, 0}, {
       12, 46.5, 0}}, {{13, 50.5, 0}, {13, 46.5, 0}}, {{14, 50.5, 0}, {
       14, 46.5, 0}}, {{15, 50.5, 0}, {15, 46.5, 0}}, {{16, 50.5, 0}, {
       16, 46.5, 0}}, {{17, 50.5, 0}, {17, 46.5, 0}}, {{18, 50.5, 0}, {
       18, 46.5, 0}}, {{19, 50.5, 0}, {19, 46.5, 0}}, {{20, 50.5, 0}, {
       20, 46.5, 0}}, {{21, 50.5, 0}, {21, 46.5, 0}}, {{22, 50.5, 0}, {
       22, 46.5, 0}}, {{23, 50.5, 0}, {23, 46.5, 0}}, {{24, 50.5, 0}, {
       24, 46.5, 0}}, {{25, 50.5, 0}, {25, 46.5, 0}}, {{26, 50.5, 0}, {
       26, 46.5, 0}}, {{27, 50.5, 0}, {27, 46.5, 0}}, {{28, 50.5, 0}, {
       28, 46.5, 0}}, {{29, 50.5, 0}, {29, 46.5, 0}}, {{30, 50.5, 0}, {
       30, 46.5, 0}}, {{31, 50.5, 0}, {31, 46.5, 0}}, {{32, 50.5, 0}, {
       32, 46.5, 0}}, {{33, 50.5, 0}, {33, 46.5, 0}}, {{34, 50.5, 0}, {
       34, 46.5, 0}}, {{35, 50.5, 0}, {35, 46.5, 0}}, {{36, 50.5, 0}, {
       36, 46.5, 0}}, {{37, 50.5, 0}, {37, 46.5, 0}}, {{38, 50.5, 0}, {
       38, 46.5, 0}}, {{39, 50.5, 0}, {39, 46.5, 0}}, {{40, 50.5, 0}, {
       40, 46.5, 0}}, {{41, 50.5, 0}, {41, 46.5, 0}}, {{42, 50.5, 0}, {
       42, 46.5, 0}}, {{43, 50.5, 0}, {43, 46.5, 0}}, {{44, 50.5, 0}, {
       44, 46.5, 0}}, {{45, 50.5, 0}, {45, 46.5, 0}}, {{46, 50.5, 0}, {
       46, 46.5, 0}}, {{47, 50.5, 0}, {47, 46.5, 0}}, {{48, 50.5, 0}, {
       48, 46.5, 0}}, {{49, 50.5, 0}, {49, 46.5, 0}}, {{50, 50.5, 0}, {
       50, 46.5, 0}}, {{51, 50.5, 0}, {51, 46.5, 0}}, {{52, 50.5, 0}, {
       52, 46.5, 0}}, {{53, 50.5, 0}, {53, 46.5, 0}}, {{54, 50.5, 0}, {
       54, 46.5, 0}}, {{55, 50.5, 0}, {55, 46.5, 0}}, {{56, 50.5, 0}, {
       56, 46.5, 0}}, {{57, 50.5, 0}, {57, 46.5, 0}}, {{58, 50.5, 0}, {
       58, 46.5, 0}}, {{59, 50.5, 0}, {59, 46.5, 0}}, {{60, 50.5, 0}, {
       60, 46.5, 0}}, {{61, 50.5, 0}, {61, 46.5, 0}}, {{62, 50.5, 0}, {
       62, 46.5, 0}}, {{63, 50.5, 0}, {63, 46.5, 0}}, {{64, 50.5, 0}, {
       64, 46.5, 0}}, {{1, 46.5, 0}, {1, 42.5, 0}}, {{2, 46.5, 0}, {
       2, 42.5, 0}}, {{3, 46.5, 0}, {3, 42.5, 0}}, {{4, 46.5, 0}, {
       4, 42.5, 0}}, {{5, 46.5, 0}, {5, 42.5, 0}}, {{6, 46.5, 0}, {
       6, 42.5, 0}}, {{7, 46.5, 0}, {7, 42.5, 0}}, {{8, 46.5, 0}, {
       8, 42.5, 0}}, {{9, 46.5, 0}, {9, 42.5, 0}}, {{10, 46.5, 0}, {
       10, 42.5, 0}}, {{11, 46.5, 0}, {11, 42.5, 0}}, {{12, 46.5, 0}, {
       12, 42.5, 0}}, {{13, 46.5, 0}, {13, 42.5, 0}}, {{14, 46.5, 0}, {
       14, 42.5, 0}}, {{15, 46.5, 0}, {15, 42.5, 0}}, {{16, 46.5, 0}, {
       16, 42.5, 0}}, {{17, 46.5, 0}, {17, 42.5, 0}}, {{18, 46.5, 0}, {
       18, 42.5, 0}}, {{19, 46.5, 0}, {19, 42.5, 0}}, {{20, 46.5, 0}, {
       20, 42.5, 0}}, {{21, 46.5, 0}, {21, 42.5, 0}}, {{22, 46.5, 0}, {
       22, 42.5, 0}}, {{23, 46.5, 0}, {23, 42.5, 0}}, {{24, 46.5, 0}, {
       24, 42.5, 0}}, {{25, 46.5, 0}, {25, 42.5, 0}}, {{26, 46.5, 0}, {
       26, 42.5, 0}}, {{27, 46.5, 0}, {27, 42.5, 0}}, {{28, 46.5, 0}, {
       28, 42.5, 0}}, {{29, 46.5, 0}, {29, 42.5, 0}}, {{30, 46.5, 0}, {
       30, 42.5, 0}}, {{31, 46.5, 0}, {31, 42.5, 0}}, {{32, 46.5, 0}, {
       32, 42.5, 0}}, {{33, 46.5, 0}, {33, 42.5, 0}}, {{34, 46.5, 0}, {
       34, 42.5, 0}}, {{35, 46.5, 0}, {35, 42.5, 0}}, {{36, 46.5, 0}, {
       36, 42.5, 0}}, {{37, 46.5, 0}, {37, 42.5, 0}}, {{38, 46.5, 0}, {
       38, 42.5, 0}}, {{39, 46.5, 0}, {39, 42.5, 0}}, {{40, 46.5, 0}, {
       40, 42.5, 0}}, {{41, 46.5, 0}, {41, 42.5, 0}}, {{42, 46.5, 0}, {
       42, 42.5, 0}}, {{43, 46.5, 0}, {43, 42.5, 0}}, {{44, 46.5, 0}, {
       44, 42.5, 0}}, {{45, 46.5, 0}, {45, 42.5, 0}}, {{46, 46.5, 0}, {
       46, 42.5, 0}}, {{47, 46.5, 0}, {47, 42.5, 0}}, {{48, 46.5, 0}, {
       48, 42.5, 0}}, {{49, 46.5, 0}, {49, 42.5, 0}}, {{50, 46.5, 0}, {
       50, 42.5, 0}}, {{51, 46.5, 0}, {51, 42.5, 0}}, {{52, 46.5, 0}, {
       52, 42.5, 0}}, {{53, 46.5, 0}, {53, 42.5, 0}}, {{54, 46.5, 0}, {
       54, 42.5, 0}}, {{55, 46.5, 0}, {55, 42.5, 0}}, {{56, 46.5, 0}, {
       56, 42.5, 0}}, {{57, 46.5, 0}, {57, 42.5, 0}}, {{58, 46.5, 0}, {
       58, 42.5, 0}}, {{59, 46.5, 0}, {59, 42.5, 0}}, {{60, 46.5, 0}, {
       60, 42.5, 0}}, {{61, 46.5, 0}, {61, 42.5, 0}}, {{62, 46.5, 0}, {
       62, 42.5, 0}}, {{63, 46.5, 0}, {63, 42.5, 0}}, {{64, 46.5, 0}, {
       64, 42.5, 0}}, {{1, 42.5, 0}, {1, 38.5, 0}}, {{2, 42.5, 0}, {
       2, 38.5, 0}}, {{3, 42.5, 0}, {3, 38.5, 0}}, {{4, 42.5, 0}, {
       4, 38.5, 0}}, {{5, 42.5, 0}, {5, 38.5, 0}}, {{6, 42.5, 0}, {
       6, 38.5, 0}}, {{7, 42.5, 0}, {7, 38.5, 0}}, {{8, 42.5, 0}, {
       8, 38.5, 0}}, {{9, 42.5, 0}, {9, 38.5, 0}}, {{10, 42.5, 0}, {
       10, 38.5, 0}}, {{11, 42.5, 0}, {11, 38.5, 0}}, {{12, 42.5, 0}, {
       12, 38.5, 0}}, {{13, 42.5, 0}, {13, 38.5, 0}}, {{14, 42.5, 0}, {
       14, 38.5, 0}}, {{15, 42.5, 0}, {15, 38.5, 0}}, {{16, 42.5, 0}, {
       16, 38.5, 0}}, {{17, 42.5, 0}, {17, 38.5, 0}}, {{18, 42.5, 0}, {
       18, 38.5, 0}}, {{19, 42.5, 0}, {19, 38.5, 0}}, {{20, 42.5, 0}, {
       20, 38.5, 0}}, {{21, 42.5, 0}, {21, 38.5, 0}}, {{22, 42.5, 0}, {
       22, 38.5, 0}}, {{23, 42.5, 0}, {23, 38.5, 0}}, {{24, 42.5, 0}, {
       24, 38.5, 0}}, {{25, 42.5, 0}, {25, 38.5, 0}}, {{26, 42.5, 0}, {
       26, 38.5, 0}}, {{27, 42.5, 0}, {27, 38.5, 0}}, {{28, 42.5, 0}, {
       28, 38.5, 0}}, {{29, 42.5, 0}, {29, 38.5, 0}}, {{30, 42.5, 0}, {
       30, 38.5, 0}}, {{31, 42.5, 0}, {31, 38.5, 0}}, {{32, 42.5, 0}, {
       32, 38.5, 0}}, {{33, 42.5, 0}, {33, 38.5, 0}}, {{34, 42.5, 0}, {
       34, 38.5, 0}}, {{35, 42.5, 0}, {35, 38.5, 0}}, {{36, 42.5, 0}, {
       36, 38.5, 0}}, {{37, 42.5, 0}, {37, 38.5, 0}}, {{38, 42.5, 0}, {
       38, 38.5, 0}}, {{39, 42.5, 0}, {39, 38.5, 0}}, {{40, 42.5, 0}, {
       40, 38.5, 0}}, {{41, 42.5, 0}, {41, 38.5, 0}}, {{42, 42.5, 0}, {
       42, 38.5, 0}}, {{43, 42.5, 0}, {43, 38.5, 0}}, {{44, 42.5, 0}, {
       44, 38.5, 0}}, {{45, 42.5, 0}, {45, 38.5, 0}}, {{46, 42.5, 0}, {
       46, 38.5, 0}}, {{47, 42.5, 0}, {47, 38.5, 0}}, {{48, 42.5, 0}, {
       48, 38.5, 0}}, {{49, 42.5, 0}, {49, 38.5, 0}}, {{50, 42.5, 0}, {
       50, 38.5, 0}}, {{51, 42.5, 0}, {51, 38.5, 0}}, {{52, 42.5, 0}, {
       52, 38.5, 0}}, {{53, 42.5, 0}, {53, 38.5, 0}}, {{54, 42.5, 0}, {
       54, 38.5, 0}}, {{55, 42.5, 0}, {55, 38.5, 0}}, {{56, 42.5, 0}, {
       56, 38.5, 0}}, {{57, 42.5, 0}, {57, 38.5, 0}}, {{58, 42.5, 0}, {
       58, 38.5, 0}}, {{59, 42.5, 0}, {59, 38.5, 0}}, {{60, 42.5, 0}, {
       60, 38.5, 0}}, {{61, 42.5, 0}, {61, 38.5, 0}}, {{62, 42.5, 0}, {
       62, 38.5, 0}}, {{63, 42.5, 0}, {63, 38.5, 0}}, {{64, 42.5, 0}, {
       64, 38.5, 0}}, {{1, 38.5, 0}, {1, 34.5, 0}}, {{2, 38.5, 0}, {
       2, 34.5, 0}}, {{3, 38.5, 0}, {3, 34.5, 0}}, {{4, 38.5, 0}, {
       4, 34.5, 0}}, {{5, 38.5, 0}, {5, 34.5, 0}}, {{6, 38.5, 0}, {
       6, 34.5, 0}}, {{7, 38.5, 0}, {7, 34.5, 0}}, {{8, 38.5, 0}, {
       8, 34.5, 0}}, {{9, 38.5, 0}, {9, 34.5, 0}}, {{10, 38.5, 0}, {
       10, 34.5, 0}}, {{11, 38.5, 0}, {11, 34.5, 0}}, {{12, 38.5, 0}, {
       12, 34.5, 0}}, {{13, 38.5, 0}, {13, 34.5, 0}}, {{14, 38.5, 0}, {
       14, 34.5, 0}}, {{15, 38.5, 0}, {15, 34.5, 0}}, {{16, 38.5, 0}, {
       16, 34.5, 0}}, {{17, 38.5, 0}, {17, 34.5, 0}}, {{18, 38.5, 0}, {
       18, 34.5, 0}}, {{19, 38.5, 0}, {19, 34.5, 0}}, {{20, 38.5, 0}, {
       20, 34.5, 0}}, {{21, 38.5, 0}, {21, 34.5, 0}}, {{22, 38.5, 0}, {
       22, 34.5, 0}}, {{23, 38.5, 0}, {23, 34.5, 0}}, {{24, 38.5, 0}, {
       24, 34.5, 0}}, {{25, 38.5, 0}, {25, 34.5, 0}}, {{26, 38.5, 0}, {
       26, 34.5, 0}}, {{27, 38.5, 0}, {27, 34.5, 0}}, {{28, 38.5, 0}, {
       28, 34.5, 0}}, {{29, 38.5, 0}, {29, 34.5, 0}}, {{30, 38.5, 0}, {
       30, 34.5, 0}}, {{31, 38.5, 0}, {31, 34.5, 0}}, {{32, 38.5, 0}, {
       32, 34.5, 0}}, {{33, 38.5, 0}, {33, 34.5, 0}}, {{34, 38.5, 0}, {
       34, 34.5, 0}}, {{35, 38.5, 0}, {35, 34.5, 0}}, {{36, 38.5, 0}, {
       36, 34.5, 0}}, {{37, 38.5, 0}, {37, 34.5, 0}}, {{38, 38.5, 0}, {
       38, 34.5, 0}}, {{39, 38.5, 0}, {39, 34.5, 0}}, {{40, 38.5, 0}, {
       40, 34.5, 0}}, {{41, 38.5, 0}, {41, 34.5, 0}}, {{42, 38.5, 0}, {
       42, 34.5, 0}}, {{43, 38.5, 0}, {43, 34.5, 0}}, {{44, 38.5, 0}, {
       44, 34.5, 0}}, {{45, 38.5, 0}, {45, 34.5, 0}}, {{46, 38.5, 0}, {
       46, 34.5, 0}}, {{47, 38.5, 0}, {47, 34.5, 0}}, {{48, 38.5, 0}, {
       48, 34.5, 0}}, {{49, 38.5, 0}, {49, 34.5, 0}}, {{50, 38.5, 0}, {
       50, 34.5, 0}}, {{51, 38.5, 0}, {51, 34.5, 0}}, {{52, 38.5, 0}, {
       52, 34.5, 0}}, {{53, 38.5, 0}, {53, 34.5, 0}}, {{54, 38.5, 0}, {
       54, 34.5, 0}}, {{55, 38.5, 0}, {55, 34.5, 0}}, {{56, 38.5, 0}, {
       56, 34.5, 0}}, {{57, 38.5, 0}, {57, 34.5, 0}}, {{58, 38.5, 0}, {
       58, 34.5, 0}}, {{59, 38.5, 0}, {59, 34.5, 0}}, {{60, 38.5, 0}, {
       60, 34.5, 0}}, {{61, 38.5, 0}, {61, 34.5, 0}}, {{62, 38.5, 0}, {
       62, 34.5, 0}}, {{63, 38.5, 0}, {63, 34.5, 0}}, {{64, 38.5, 0}, {
       64, 34.5, 0}}, {{1, 34.5, 0}, {1, 30.5, 0}}, {{2, 34.5, 0}, {
       2, 30.5, 0}}, {{3, 34.5, 0}, {3, 30.5, 0}}, {{4, 34.5, 0}, {
       4, 30.5, 0}}, {{5, 34.5, 0}, {5, 30.5, 0}}, {{6, 34.5, 0}, {
       6, 30.5, 0}}, {{7, 34.5, 0}, {7, 30.5, 0}}, {{8, 34.5, 0}, {
       8, 30.5, 0}}, {{9, 34.5, 0}, {9, 30.5, 0}}, {{10, 34.5, 0}, {
       10, 30.5, 0}}, {{11, 34.5, 0}, {11, 30.5, 0}}, {{12, 34.5, 0}, {
       12, 30.5, 0}}, {{13, 34.5, 0}, {13, 30.5, 0}}, {{14, 34.5, 0}, {
       14, 30.5, 0}}, {{15, 34.5, 0}, {15, 30.5, 0}}, {{16, 34.5, 0}, {
       16, 30.5, 0}}, {{17, 34.5, 0}, {17, 30.5, 0}}, {{18, 34.5, 0}, {
       18, 30.5, 0}}, {{19, 34.5, 0}, {19, 30.5, 0}}, {{20, 34.5, 0}, {
       20, 30.5, 0}}, {{21, 34.5, 0}, {21, 30.5, 0}}, {{22, 34.5, 0}, {
       22, 30.5, 0}}, {{23, 34.5, 0}, {23, 30.5, 0}}, {{24, 34.5, 0}, {
       24, 30.5, 0}}, {{25, 34.5, 0}, {25, 30.5, 0}}, {{26, 34.5, 0}, {
       26, 30.5, 0}}, {{27, 34.5, 0}, {27, 30.5, 0}}, {{28, 34.5, 0}, {
       28, 30.5, 0}}, {{29, 34.5, 0}, {29, 30.5, 0}}, {{30, 34.5, 0}, {
       30, 30.5, 0}}, {{31, 34.5, 0}, {31, 30.5, 0}}, {{32, 34.5, 0}, {
       32, 30.5, 0}}, {{33, 34.5, 0}, {33, 30.5, 0}}, {{34, 34.5, 0}, {
       34, 30.5, 0}}, {{35, 34.5, 0}, {35, 30.5, 0}}, {{36, 34.5, 0}, {
       36, 30.5, 0}}, {{37, 34.5, 0}, {37, 30.5, 0}}, {{38, 34.5, 0}, {
       38, 30.5, 0}}, {{39, 34.5, 0}, {39, 30.5, 0}}, {{40, 34.5, 0}, {
       40, 30.5, 0}}, {{41, 34.5, 0}, {41, 30.5, 0}}, {{42, 34.5, 0}, {
       42, 30.5, 0}}, {{43, 34.5, 0}, {43, 30.5, 0}}, {{44, 34.5, 0}, {
       44, 30.5, 0}}, {{45, 34.5, 0}, {45, 30.5, 0}}, {{46, 34.5, 0}, {
       46, 30.5, 0}}, {{47, 34.5, 0}, {47, 30.5, 0}}, {{48, 34.5, 0}, {
       48, 30.5, 0}}, {{49, 34.5, 0}, {49, 30.5, 0}}, {{50, 34.5, 0}, {
       50, 30.5, 0}}, {{51, 34.5, 0}, {51, 30.5, 0}}, {{52, 34.5, 0}, {
       52, 30.5, 0}}, {{53, 34.5, 0}, {53, 30.5, 0}}, {{54, 34.5, 0}, {
       54, 30.5, 0}}, {{55, 34.5, 0}, {55, 30.5, 0}}, {{56, 34.5, 0}, {
       56, 30.5, 0}}, {{57, 34.5, 0}, {57, 30.5, 0}}, {{58, 34.5, 0}, {
       58, 30.5, 0}}, {{59, 34.5, 0}, {59, 30.5, 0}}, {{60, 34.5, 0}, {
       60, 30.5, 0}}, {{61, 34.5, 0}, {61, 30.5, 0}}, {{62, 34.5, 0}, {
       62, 30.5, 0}}, {{63, 34.5, 0}, {63, 30.5, 0}}, {{64, 34.5, 0}, {
       64, 30.5, 0}}, {{1, 30.5, 0}, {1, 26.5, 0}}, {{2, 30.5, 0}, {
       2, 26.5, 0}}, {{3, 30.5, 0}, {3, 26.5, 0}}, {{4, 30.5, 0}, {
       4, 26.5, 0}}, {{5, 30.5, 0}, {5, 26.5, 0}}, {{6, 30.5, 0}, {
       6, 26.5, 0}}, {{7, 30.5, 0}, {7, 26.5, 0}}, {{8, 30.5, 0}, {
       8, 26.5, 0}}, {{9, 30.5, 0}, {9, 26.5, 0}}, {{10, 30.5, 0}, {
       10, 26.5, 0}}, {{11, 30.5, 0}, {11, 26.5, 0}}, {{12, 30.5, 0}, {
       12, 26.5, 0}}, {{13, 30.5, 0}, {13, 26.5, 0}}, {{14, 30.5, 0}, {
       14, 26.5, 0}}, {{15, 30.5, 0}, {15, 26.5, 0}}, {{16, 30.5, 0}, {
       16, 26.5, 0}}, {{17, 30.5, 0}, {17, 26.5, 0}}, {{18, 30.5, 0}, {
       18, 26.5, 0}}, {{19, 30.5, 0}, {19, 26.5, 0}}, {{20, 30.5, 0}, {
       20, 26.5, 0}}, {{21, 30.5, 0}, {21, 26.5, 0}}, {{22, 30.5, 0}, {
       22, 26.5, 0}}, {{23, 30.5, 0}, {23, 26.5, 0}}, {{24, 30.5, 0}, {
       24, 26.5, 0}}, {{25, 30.5, 0}, {25, 26.5, 0}}, {{26, 30.5, 0}, {
       26, 26.5, 0}}, {{27, 30.5, 0}, {27, 26.5, 0}}, {{28, 30.5, 0}, {
       28, 26.5, 0}}, {{29, 30.5, 0}, {29, 26.5, 0}}, {{30, 30.5, 0}, {
       30, 26.5, 0}}, {{31, 30.5, 0}, {31, 26.5, 0}}, {{32, 30.5, 0}, {
       32, 26.5, 0}}, {{33, 30.5, 0}, {33, 26.5, 0}}, {{34, 30.5, 0}, {
       34, 26.5, 0}}, {{35, 30.5, 0}, {35, 26.5, 0}}, {{36, 30.5, 0}, {
       36, 26.5, 0}}, {{37, 30.5, 0}, {37, 26.5, 0}}, {{38, 30.5, 0}, {
       38, 26.5, 0}}, {{39, 30.5, 0}, {39, 26.5, 0}}, {{40, 30.5, 0}, {
       40, 26.5, 0}}, {{41, 30.5, 0}, {41, 26.5, 0}}, {{42, 30.5, 0}, {
       42, 26.5, 0}}, {{43, 30.5, 0}, {43, 26.5, 0}}, {{44, 30.5, 0}, {
       44, 26.5, 0}}, {{45, 30.5, 0}, {45, 26.5, 0}}, {{46, 30.5, 0}, {
       46, 26.5, 0}}, {{47, 30.5, 0}, {47, 26.5, 0}}, {{48, 30.5, 0}, {
       48, 26.5, 0}}, {{49, 30.5, 0}, {49, 26.5, 0}}, {{50, 30.5, 0}, {
       50, 26.5, 0}}, {{51, 30.5, 0}, {51, 26.5, 0}}, {{52, 30.5, 0}, {
       52, 26.5, 0}}, {{53, 30.5, 0}, {53, 26.5, 0}}, {{54, 30.5, 0}, {
       54, 26.5, 0}}, {{55, 30.5, 0}, {55, 26.5, 0}}, {{56, 30.5, 0}, {
       56, 26.5, 0}}, {{57, 30.5, 0}, {57, 26.5, 0}}, {{58, 30.5, 0}, {
       58, 26.5, 0}}, {{59, 30.5, 0}, {59, 26.5, 0}}, {{60, 30.5, 0}, {
       60, 26.5, 0}}, {{61, 30.5, 0}, {61, 26.5, 0}}, {{62, 30.5, 0}, {
       62, 26.5, 0}}, {{63, 30.5, 0}, {63, 26.5, 0}}, {{64, 30.5, 0}, {
       64, 26.5, 0}}, {{1, 26.5, 0}, {1, 22.5, 0}}, {{2, 26.5, 0}, {
       2, 22.5, 0}}, {{3, 26.5, 0}, {3, 22.5, 0}}, {{4, 26.5, 0}, {
       4, 22.5, 0}}, {{5, 26.5, 0}, {5, 22.5, 0}}, {{6, 26.5, 0}, {
       6, 22.5, 0}}, {{7, 26.5, 0}, {7, 22.5, 0}}, {{8, 26.5, 0}, {
       8, 22.5, 0}}, {{9, 26.5, 0}, {9, 22.5, 0}}, {{10, 26.5, 0}, {
       10, 22.5, 0}}, {{11, 26.5, 0}, {11, 22.5, 0}}, {{12, 26.5, 0}, {
       12, 22.5, 0}}, {{13, 26.5, 0}, {13, 22.5, 0}}, {{14, 26.5, 0}, {
       14, 22.5, 0}}, {{15, 26.5, 0}, {15, 22.5, 0}}, {{16, 26.5, 0}, {
       16, 22.5, 0}}, {{17, 26.5, 0}, {17, 22.5, 0}}, {{18, 26.5, 0}, {
       18, 22.5, 0}}, {{19, 26.5, 0}, {19, 22.5, 0}}, {{20, 26.5, 0}, {
       20, 22.5, 0}}, {{21, 26.5, 0}, {21, 22.5, 0}}, {{22, 26.5, 0}, {
       22, 22.5, 0}}, {{23, 26.5, 0}, {23, 22.5, 0}}, {{24, 26.5, 0}, {
       24, 22.5, 0}}, {{25, 26.5, 0}, {25, 22.5, 0}}, {{26, 26.5, 0}, {
       26, 22.5, 0}}, {{27, 26.5, 0}, {27, 22.5, 0}}, {{28, 26.5, 0}, {
       28, 22.5, 0}}, {{29, 26.5, 0}, {29, 22.5, 0}}, {{30, 26.5, 0}, {
       30, 22.5, 0}}, {{31, 26.5, 0}, {31, 22.5, 0}}, {{32, 26.5, 0}, {
       32, 22.5, 0}}, {{33, 26.5, 0}, {33, 22.5, 0}}, {{34, 26.5, 0}, {
       34, 22.5, 0}}, {{35, 26.5, 0}, {35, 22.5, 0}}, {{36, 26.5, 0}, {
       36, 22.5, 0}}, {{37, 26.5, 0}, {37, 22.5, 0}}, {{38, 26.5, 0}, {
       38, 22.5, 0}}, {{39, 26.5, 0}, {39, 22.5, 0}}, {{40, 26.5, 0}, {
       40, 22.5, 0}}, {{41, 26.5, 0}, {41, 22.5, 0}}, {{42, 26.5, 0}, {
       42, 22.5, 0}}, {{43, 26.5, 0}, {43, 22.5, 0}}, {{44, 26.5, 0}, {
       44, 22.5, 0}}, {{45, 26.5, 0}, {45, 22.5, 0}}, {{46, 26.5, 0}, {
       46, 22.5, 0}}, {{47, 26.5, 0}, {47, 22.5, 0}}, {{48, 26.5, 0}, {
       48, 22.5, 0}}, {{49, 26.5, 0}, {49, 22.5, 0}}, {{50, 26.5, 0}, {
       50, 22.5, 0}}, {{51, 26.5, 0}, {51, 22.5, 0}}, {{52, 26.5, 0}, {
       52, 22.5, 0}}, {{53, 26.5, 0}, {53, 22.5, 0}}, {{54, 26.5, 0}, {
       54, 22.5, 0}}, {{55, 26.5, 0}, {55, 22.5, 0}}, {{56, 26.5, 0}, {
       56, 22.5, 0}}, {{57, 26.5, 0}, {57, 22.5, 0}}, {{58, 26.5, 0}, {
       58, 22.5, 0}}, {{59, 26.5, 0}, {59, 22.5, 0}}, {{60, 26.5, 0}, {
       60, 22.5, 0}}, {{61, 26.5, 0}, {61, 22.5, 0}}, {{62, 26.5, 0}, {
       62, 22.5, 0}}, {{63, 26.5, 0}, {63, 22.5, 0}}, {{64, 26.5, 0}, {
       64, 22.5, 0}}, {{1, 22.5, 0}, {1, 18.5, 0}}, {{2, 22.5, 0}, {
       2, 18.5, 0}}, {{3, 22.5, 0}, {3, 18.5, 0}}, {{4, 22.5, 0}, {
       4, 18.5, 0}}, {{5, 22.5, 0}, {5, 18.5, 0}}, {{6, 22.5, 0}, {
       6, 18.5, 0}}, {{7, 22.5, 0}, {7, 18.5, 0}}, {{8, 22.5, 0}, {
       8, 18.5, 0}}, {{9, 22.5, 0}, {9, 18.5, 0}}, {{10, 22.5, 0}, {
       10, 18.5, 0}}, {{11, 22.5, 0}, {11, 18.5, 0}}, {{12, 22.5, 0}, {
       12, 18.5, 0}}, {{13, 22.5, 0}, {13, 18.5, 0}}, {{14, 22.5, 0}, {
       14, 18.5, 0}}, {{15, 22.5, 0}, {15, 18.5, 0}}, {{16, 22.5, 0}, {
       16, 18.5, 0}}, {{17, 22.5, 0}, {17, 18.5, 0}}, {{18, 22.5, 0}, {
       18, 18.5, 0}}, {{19, 22.5, 0}, {19, 18.5, 0}}, {{20, 22.5, 0}, {
       20, 18.5, 0}}, {{21, 22.5, 0}, {21, 18.5, 0}}, {{22, 22.5, 0}, {
       22, 18.5, 0}}, {{23, 22.5, 0}, {23, 18.5, 0}}, {{24, 22.5, 0}, {
       24, 18.5, 0}}, {{25, 22.5, 0}, {25, 18.5, 0}}, {{26, 22.5, 0}, {
       26, 18.5, 0}}, {{27, 22.5, 0}, {27, 18.5, 0}}, {{28, 22.5, 0}, {
       28, 18.5, 0}}, {{29, 22.5, 0}, {29, 18.5, 0}}, {{30, 22.5, 0}, {
       30, 18.5, 0}}, {{31, 22.5, 0}, {31, 18.5, 0}}, {{32, 22.5, 0}, {
       32, 18.5, 0}}, {{33, 22.5, 0}, {33, 18.5, 0}}, {{34, 22.5, 0}, {
       34, 18.5, 0}}, {{35, 22.5, 0}, {35, 18.5, 0}}, {{36, 22.5, 0}, {
       36, 18.5, 0}}, {{37, 22.5, 0}, {37, 18.5, 0}}, {{38, 22.5, 0}, {
       38, 18.5, 0}}, {{39, 22.5, 0}, {39, 18.5, 0}}, {{40, 22.5, 0}, {
       40, 18.5, 0}}, {{41, 22.5, 0}, {41, 18.5, 0}}, {{42, 22.5, 0}, {
       42, 18.5, 0}}, {{43, 22.5, 0}, {43, 18.5, 0}}, {{44, 22.5, 0}, {
       44, 18.5, 0}}, {{45, 22.5, 0}, {45, 18.5, 0}}, {{46, 22.5, 0}, {
       46, 18.5, 0}}, {{47, 22.5, 0}, {47, 18.5, 0}}, {{48, 22.5, 0}, {
       48, 18.5, 0}}, {{49, 22.5, 0}, {49, 18.5, 0}}, {{50, 22.5, 0}, {
       50, 18.5, 0}}, {{51, 22.5, 0}, {51, 18.5, 0}}, {{52, 22.5, 0}, {
       52, 18.5, 0}}, {{53, 22.5, 0}, {53, 18.5, 0}}, {{54, 22.5, 0}, {
       54, 18.5, 0}}, {{55, 22.5, 0}, {55, 18.5, 0}}, {{56, 22.5, 0}, {
       56, 18.5, 0}}, {{57, 22.5, 0}, {57, 18.5, 0}}, {{58, 22.5, 0}, {
       58, 18.5, 0}}, {{59, 22.5, 0}, {59, 18.5, 0}}, {{60, 22.5, 0}, {
       60, 18.5, 0}}, {{61, 22.5, 0}, {61, 18.5, 0}}, {{62, 22.5, 0}, {
       62, 18.5, 0}}, {{63, 22.5, 0}, {63, 18.5, 0}}, {{64, 22.5, 0}, {
       64, 18.5, 0}}, {{1, 18.5, 0}, {1, 14.5, 0}}, {{2, 18.5, 0}, {
       2, 14.5, 0}}, {{3, 18.5, 0}, {3, 14.5, 0}}, {{4, 18.5, 0}, {
       4, 14.5, 0}}, {{5, 18.5, 0}, {5, 14.5, 0}}, {{6, 18.5, 0}, {
       6, 14.5, 0}}, {{7, 18.5, 0}, {7, 14.5, 0}}, {{8, 18.5, 0}, {
       8, 14.5, 0}}, {{9, 18.5, 0}, {9, 14.5, 0}}, {{10, 18.5, 0}, {
       10, 14.5, 0}}, {{11, 18.5, 0}, {11, 14.5, 0}}, {{12, 18.5, 0}, {
       12, 14.5, 0}}, {{13, 18.5, 0}, {13, 14.5, 0}}, {{14, 18.5, 0}, {
       14, 14.5, 0}}, {{15, 18.5, 0}, {15, 14.5, 0}}, {{16, 18.5, 0}, {
       16, 14.5, 0}}, {{17, 18.5, 0}, {17, 14.5, 0}}, {{18, 18.5, 0}, {
       18, 14.5, 0}}, {{19, 18.5, 0}, {19, 14.5, 0}}, {{20, 18.5, 0}, {
       20, 14.5, 0}}, {{21, 18.5, 0}, {21, 14.5, 0}}, {{22, 18.5, 0}, {
       22, 14.5, 0}}, {{23, 18.5, 0}, {23, 14.5, 0}}, {{24, 18.5, 0}, {
       24, 14.5, 0}}, {{25, 18.5, 0}, {25, 14.5, 0}}, {{26, 18.5, 0}, {
       26, 14.5, 0}}, {{27, 18.5, 0}, {27, 14.5, 0}}, {{28, 18.5, 0}, {
       28, 14.5, 0}}, {{29, 18.5, 0}, {29, 14.5, 0}}, {{30, 18.5, 0}, {
       30, 14.5, 0}}, {{31, 18.5, 0}, {31, 14.5, 0}}, {{32, 18.5, 0}, {
       32, 14.5, 0}}, {{33, 18.5, 0}, {33, 14.5, 0}}, {{34, 18.5, 0}, {
       34, 14.5, 0}}, {{35, 18.5, 0}, {35, 14.5, 0}}, {{36, 18.5, 0}, {
       36, 14.5, 0}}, {{37, 18.5, 0}, {37, 14.5, 0}}, {{38, 18.5, 0}, {
       38, 14.5, 0}}, {{39, 18.5, 0}, {39, 14.5, 0}}, {{40, 18.5, 0}, {
       40, 14.5, 0}}, {{41, 18.5, 0}, {41, 14.5, 0}}, {{42, 18.5, 0}, {
       42, 14.5, 0}}, {{43, 18.5, 0}, {43, 14.5, 0}}, {{44, 18.5, 0}, {
       44, 14.5, 0}}, {{45, 18.5, 0}, {45, 14.5, 0}}, {{46, 18.5, 0}, {
       46, 14.5, 0}}, {{47, 18.5, 0}, {47, 14.5, 0}}, {{48, 18.5, 0}, {
       48, 14.5, 0}}, {{49, 18.5, 0}, {49, 14.5, 0}}, {{50, 18.5, 0}, {
       50, 14.5, 0}}, {{51, 18.5, 0}, {51, 14.5, 0}}, {{52, 18.5, 0}, {
       52, 14.5, 0}}, {{53, 18.5, 0}, {53, 14.5, 0}}, {{54, 18.5, 0}, {
       54, 14.5, 0}}, {{55, 18.5, 0}, {55, 14.5, 0}}, {{56, 18.5, 0}, {
       56, 14.5, 0}}, {{57, 18.5, 0}, {57, 14.5, 0}}, {{58, 18.5, 0}, {
       58, 14.5, 0}}, {{59, 18.5, 0}, {59, 14.5, 0}}, {{60, 18.5, 0}, {
       60, 14.5, 0}}, {{61, 18.5, 0}, {61, 14.5, 0}}, {{62, 18.5, 0}, {
       62, 14.5, 0}}, {{63, 18.5, 0}, {63, 14.5, 0}}, {{64, 18.5, 0}, {
       64, 14.5, 0}}, {{1, 14.5, 0}, {1, 10.5, 0}}, {{2, 14.5, 0}, {
       2, 10.5, 0}}, {{3, 14.5, 0}, {3, 10.5, 0}}, {{4, 14.5, 0}, {
       4, 10.5, 0}}, {{5, 14.5, 0}, {5, 10.5, 0}}, {{6, 14.5, 0}, {
       6, 10.5, 0}}, {{7, 14.5, 0}, {7, 10.5, 0}}, {{8, 14.5, 0}, {
       8, 10.5, 0}}, {{9, 14.5, 0}, {9, 10.5, 0}}, {{10, 14.5, 0}, {
       10, 10.5, 0}}, {{11, 14.5, 0}, {11, 10.5, 0}}, {{12, 14.5, 0}, {
       12, 10.5, 0}}, {{13, 14.5, 0}, {13, 10.5, 0}}, {{14, 14.5, 0}, {
       14, 10.5, 0}}, {{15, 14.5, 0}, {15, 10.5, 0}}, {{16, 14.5, 0}, {
       16, 10.5, 0}}, {{17, 14.5, 0}, {17, 10.5, 0}}, {{18, 14.5, 0}, {
       18, 10.5, 0}}, {{19, 14.5, 0}, {19, 10.5, 0}}, {{20, 14.5, 0}, {
       20, 10.5, 0}}, {{21, 14.5, 0}, {21, 10.5, 0}}, {{22, 14.5, 0}, {
       22, 10.5, 0}}, {{23, 14.5, 0}, {23, 10.5, 0}}, {{24, 14.5, 0}, {
       24, 10.5, 0}}, {{25, 14.5, 0}, {25, 10.5, 0}}, {{26, 14.5, 0}, {
       26, 10.5, 0}}, {{27, 14.5, 0}, {27, 10.5, 0}}, {{28, 14.5, 0}, {
       28, 10.5, 0}}, {{29, 14.5, 0}, {29, 10.5, 0}}, {{30, 14.5, 0}, {
       30, 10.5, 0}}, {{31, 14.5, 0}, {31, 10.5, 0}}, {{32, 14.5, 0}, {
       32, 10.5, 0}}, {{33, 14.5, 0}, {33, 10.5, 0}}, {{34, 14.5, 0}, {
       34, 10.5, 0}}, {{35, 14.5, 0}, {35, 10.5, 0}}, {{36, 14.5, 0}, {
       36, 10.5, 0}}, {{37, 14.5, 0}, {37, 10.5, 0}}, {{38, 14.5, 0}, {
       38, 10.5, 0}}, {{39, 14.5, 0}, {39, 10.5, 0}}, {{40, 14.5, 0}, {
       40, 10.5, 0}}, {{41, 14.5, 0}, {41, 10.5, 0}}, {{42, 14.5, 0}, {
       42, 10.5, 0}}, {{43, 14.5, 0}, {43, 10.5, 0}}, {{44, 14.5, 0}, {
       44, 10.5, 0}}, {{45, 14.5, 0}, {45, 10.5, 0}}, {{46, 14.5, 0}, {
       46, 10.5, 0}}, {{47, 14.5, 0}, {47, 10.5, 0}}, {{48, 14.5, 0}, {
       48, 10.5, 0}}, {{49, 14.5, 0}, {49, 10.5, 0}}, {{50, 14.5, 0}, {
       50, 10.5, 0}}, {{51, 14.5, 0}, {51, 10.5, 0}}, {{52, 14.5, 0}, {
       52, 10.5, 0}}, {{53, 14.5, 0}, {53, 10.5, 0}}, {{54, 14.5, 0}, {
       54, 10.5, 0}}, {{55, 14.5, 0}, {55, 10.5, 0}}, {{56, 14.5, 0}, {
       56, 10.5, 0}}, {{57, 14.5, 0}, {57, 10.5, 0}}, {{58, 14.5, 0}, {
       58, 10.5, 0}}, {{59, 14.5, 0}, {59, 10.5, 0}}, {{60, 14.5, 0}, {
       60, 10.5, 0}}, {{61, 14.5, 0}, {61, 10.5, 0}}, {{62, 14.5, 0}, {
       62, 10.5, 0}}, {{63, 14.5, 0}, {63, 10.5, 0}}, {{64, 14.5, 0}, {
       64, 10.5, 0}}, {{1, 10.5, 0}, {1, 6.5, 0}}, {{2, 10.5, 0}, {
       2, 6.5, 0}}, {{3, 10.5, 0}, {3, 6.5, 0}}, {{4, 10.5, 0}, {
       4, 6.5, 0}}, {{5, 10.5, 0}, {5, 6.5, 0}}, {{6, 10.5, 0}, {
       6, 6.5, 0}}, {{7, 10.5, 0}, {7, 6.5, 0}}, {{8, 10.5, 0}, {
       8, 6.5, 0}}, {{9, 10.5, 0}, {9, 6.5, 0}}, {{10, 10.5, 0}, {
       10, 6.5, 0}}, {{11, 10.5, 0}, {11, 6.5, 0}}, {{12, 10.5, 0}, {
       12, 6.5, 0}}, {{13, 10.5, 0}, {13, 6.5, 0}}, {{14, 10.5, 0}, {
       14, 6.5, 0}}, {{15, 10.5, 0}, {15, 6.5, 0}}, {{16, 10.5, 0}, {
       16, 6.5, 0}}, {{17, 10.5, 0}, {17, 6.5, 0}}, {{18, 10.5, 0}, {
       18, 6.5, 0}}, {{19, 10.5, 0}, {19, 6.5, 0}}, {{20, 10.5, 0}, {
       20, 6.5, 0}}, {{21, 10.5, 0}, {21, 6.5, 0}}, {{22, 10.5, 0}, {
       22, 6.5, 0}}, {{23, 10.5, 0}, {23, 6.5, 0}}, {{24, 10.5, 0}, {
       24, 6.5, 0}}, {{25, 10.5, 0}, {25, 6.5, 0}}, {{26, 10.5, 0}, {
       26, 6.5, 0}}, {{27, 10.5, 0}, {27, 6.5, 0}}, {{28, 10.5, 0}, {
       28, 6.5, 0}}, {{29, 10.5, 0}, {29, 6.5, 0}}, {{30, 10.5, 0}, {
       30, 6.5, 0}}, {{31, 10.5, 0}, {31, 6.5, 0}}, {{32, 10.5, 0}, {
       32, 6.5, 0}}, {{33, 10.5, 0}, {33, 6.5, 0}}, {{34, 10.5, 0}, {
       34, 6.5, 0}}, {{35, 10.5, 0}, {35, 6.5, 0}}, {{36, 10.5, 0}, {
       36, 6.5, 0}}, {{37, 10.5, 0}, {37, 6.5, 0}}, {{38, 10.5, 0}, {
       38, 6.5, 0}}, {{39, 10.5, 0}, {39, 6.5, 0}}, {{40, 10.5, 0}, {
       40, 6.5, 0}}, {{41, 10.5, 0}, {41, 6.5, 0}}, {{42, 10.5, 0}, {
       42, 6.5, 0}}, {{43, 10.5, 0}, {43, 6.5, 0}}, {{44, 10.5, 0}, {
       44, 6.5, 0}}, {{45, 10.5, 0}, {45, 6.5, 0}}, {{46, 10.5, 0}, {
       46, 6.5, 0}}, {{47, 10.5, 0}, {47, 6.5, 0}}, {{48, 10.5, 0}, {
       48, 6.5, 0}}, {{49, 10.5, 0}, {49, 6.5, 0}}, {{50, 10.5, 0}, {
       50, 6.5, 0}}, {{51, 10.5, 0}, {51, 6.5, 0}}, {{52, 10.5, 0}, {
       52, 6.5, 0}}, {{53, 10.5, 0}, {53, 6.5, 0}}, {{54, 10.5, 0}, {
       54, 6.5, 0}}, {{55, 10.5, 0}, {55, 6.5, 0}}, {{56, 10.5, 0}, {
       56, 6.5, 0}}, {{57, 10.5, 0}, {57, 6.5, 0}}, {{58, 10.5, 0}, {
       58, 6.5, 0}}, {{59, 10.5, 0}, {59, 6.5, 0}}, {{60, 10.5, 0}, {
       60, 6.5, 0}}, {{61, 10.5, 0}, {61, 6.5, 0}}, {{62, 10.5, 0}, {
       62, 6.5, 0}}, {{63, 10.5, 0}, {63, 6.5, 0}}, {{64, 10.5, 0}, {
       64, 6.5, 0}}, {{1, 6.5, 0}, {1, 2.5, 0}}, {{2, 6.5, 0}, {
       2, 2.5, 0}}, {{3, 6.5, 0}, {3, 2.5, 0}}, {{4, 6.5, 0}, {4, 2.5, 0}}, {{
       5, 6.5, 0}, {5, 2.5, 0}}, {{6, 6.5, 0}, {6, 2.5, 0}}, {{7, 6.5, 0}, {
       7, 2.5, 0}}, {{8, 6.5, 0}, {8, 2.5, 0}}, {{9, 6.5, 0}, {9, 2.5, 0}}, {{
       10, 6.5, 0}, {10, 2.5, 0}}, {{11, 6.5, 0}, {11, 2.5, 0}}, {{
       12, 6.5, 0}, {12, 2.5, 0}}, {{13, 6.5, 0}, {13, 2.5, 0}}, {{
       14, 6.5, 0}, {14, 2.5, 0}}, {{15, 6.5, 0}, {15, 2.5, 0}}, {{
       16, 6.5, 0}, {16, 2.5, 0}}, {{17, 6.5, 0}, {17, 2.5, 0}}, {{
       18, 6.5, 0}, {18, 2.5, 0}}, {{19, 6.5, 0}, {19, 2.5, 0}}, {{
       20, 6.5, 0}, {20, 2.5, 0}}, {{21, 6.5, 0}, {21, 2.5, 0}}, {{
       22, 6.5, 0}, {22, 2.5, 0}}, {{23, 6.5, 0}, {23, 2.5, 0}}, {{
       24, 6.5, 0}, {24, 2.5, 0}}, {{25, 6.5, 0}, {25, 2.5, 0}}, {{
       26, 6.5, 0}, {26, 2.5, 0}}, {{27, 6.5, 0}, {27, 2.5, 0}}, {{
       28, 6.5, 0}, {28, 2.5, 0}}, {{29, 6.5, 0}, {29, 2.5, 0}}, {{
       30, 6.5, 0}, {30, 2.5, 0}}, {{31, 6.5, 0}, {31, 2.5, 0}}, {{
       32, 6.5, 0}, {32, 2.5, 0}}, {{33, 6.5, 0}, {33, 2.5, 0}}, {{
       34, 6.5, 0}, {34, 2.5, 0}}, {{35, 6.5, 0}, {35, 2.5, 0}}, {{
       36, 6.5, 0}, {36, 2.5, 0}}, {{37, 6.5, 0}, {37, 2.5, 0}}, {{
       38, 6.5, 0}, {38, 2.5, 0}}, {{39, 6.5, 0}, {39, 2.5, 0}}, {{
       40, 6.5, 0}, {40, 2.5, 0}}, {{41, 6.5, 0}, {41, 2.5, 0}}, {{
       42, 6.5, 0}, {42, 2.5, 0}}, {{43, 6.5, 0}, {43, 2.5, 0}}, {{
       44, 6.5, 0}, {44, 2.5, 0}}, {{45, 6.5, 0}, {45, 2.5, 0}}, {{
       46, 6.5, 0}, {46, 2.5, 0}}, {{47, 6.5, 0}, {47, 2.5, 0}}, {{
       48, 6.5, 0}, {48, 2.5, 0}}, {{49, 6.5, 0}, {49, 2.5, 0}}, {{
       50, 6.5, 0}, {50, 2.5, 0}}, {{51, 6.5, 0}, {51, 2.5, 0}}, {{
       52, 6.5, 0}, {52, 2.5, 0}}, {{53, 6.5, 0}, {53, 2.5, 0}}, {{
       54, 6.5, 0}, {54, 2.5, 0}}, {{55, 6.5, 0}, {55, 2.5, 0}}, {{
       56, 6.5, 0}, {56, 2.5, 0}}, {{57, 6.5, 0}, {57, 2.5, 0}}, {{
       58, 6.5, 0}, {58, 2.5, 0}}, {{59, 6.5, 0}, {59, 2.5, 0}}, {{
       60, 6.5, 0}, {60, 2.5, 0}}, {{61, 6.5, 0}, {61, 2.5, 0}}, {{
       62, 6.5, 0}, {62, 2.5, 0}}, {{63, 6.5, 0}, {63, 2.5, 0}}, {{
       64, 6.5, 0}, {64, 2.5, 0}}, {{1, 62.5, 0}, {1, 58.5, 0}}, {{
       2, 62.5, 0}, {2, 58.5, 0}}, {{3, 62.5, 0}, {3, 58.5, 0}}, {{
       4, 62.5, 0}, {4, 58.5, 0}}, {{5, 62.5, 0}, {5, 58.5, 0}}, {{
       6, 62.5, 0}, {6, 58.5, 0}}, {{7, 62.5, 0}, {7, 58.5, 0}}, {{
       8, 62.5, 0}, {8, 58.5, 0}}, {{9, 62.5, 0}, {9, 58.5, 0}}, {{
       10, 62.5, 0}, {10, 58.5, 0}}, {{11, 62.5, 0}, {11, 58.5, 0}}, {{
       12, 62.5, 0}, {12, 58.5, 0}}, {{13, 62.5, 0}, {13, 58.5, 0}}, {{
       14, 62.5, 0}, {14, 58.5, 0}}, {{15, 62.5, 0}, {15, 58.5, 0}}, {{
       16, 62.5, 0}, {16, 58.5, 0}}, {{17, 62.5, 0}, {17, 58.5, 0}}, {{
       18, 62.5, 0}, {18, 58.5, 0}}, {{19, 62.5, 0}, {19, 58.5, 0}}, {{
       20, 62.5, 0}, {20, 58.5, 0}}, {{21, 62.5, 0}, {21, 58.5, 0}}, {{
       22, 62.5, 0}, {22, 58.5, 0}}, {{23, 62.5, 0}, {23, 58.5, 0}}, {{
       24, 62.5, 0}, {24, 58.5, 0}}, {{25, 62.5, 0}, {25, 58.5, 0}}, {{
       26, 62.5, 0}, {26, 58.5, 0}}, {{27, 62.5, 0}, {27, 58.5, 0}}, {{
       28, 62.5, 0}, {28, 58.5, 0}}, {{29, 62.5, 0}, {29, 58.5, 0}}, {{
       30, 62.5, 0}, {30, 58.5, 0}}, {{31, 62.5, 0}, {31, 58.5, 0}}, {{
       32, 62.5, 0}, {32, 58.5, 0}}, {{33, 62.5, 0}, {33, 58.5, 0}}, {{
       34, 62.5, 0}, {34, 58.5, 0}}, {{35, 62.5, 0}, {35, 58.5, 0}}, {{
       36, 62.5, 0}, {36, 58.5, 0}}, {{37, 62.5, 0}, {37, 58.5, 0}}, {{
       38, 62.5, 0}, {38, 58.5, 0}}, {{39, 62.5, 0}, {39, 58.5, 0}}, {{
       40, 62.5, 0}, {40, 58.5, 0}}, {{41, 62.5, 0}, {41, 58.5, 0}}, {{
       42, 62.5, 0}, {42, 58.5, 0}}, {{43, 62.5, 0}, {43, 58.5, 0}}, {{
       44, 62.5, 0}, {44, 58.5, 0}}, {{45, 62.5, 0}, {45, 58.5, 0}}, {{
       46, 62.5, 0}, {46, 58.5, 0}}, {{47, 62.5, 0}, {47, 58.5, 0}}, {{
       48, 62.5, 0}, {48, 58.5, 0}}, {{49, 62.5, 0}, {49, 58.5, 0}}, {{
       50, 62.5, 0}, {50, 58.5, 0}}, {{51, 62.5, 0}, {51, 58.5, 0}}, {{
       52, 62.5, 0}, {52, 58.5, 0}}, {{53, 62.5, 0}, {53, 58.5, 0}}, {{
       54, 62.5, 0}, {54, 58.5, 0}}, {{55, 62.5, 0}, {55, 58.5, 0}}, {{
       56, 62.5, 0}, {56, 58.5, 0}}, {{57, 62.5, 0}, {57, 58.5, 0}}, {{
       58, 62.5, 0}, {58, 58.5, 0}}, {{59, 62.5, 0}, {59, 58.5, 0}}, {{
       60, 62.5, 0}, {60, 58.5, 0}}, {{61, 62.5, 0}, {61, 58.5, 0}}, {{
       62, 62.5, 0}, {62, 58.5, 0}}, {{63, 62.5, 0}, {63, 58.5, 0}}, {{
       64, 62.5, 0}, {64, 58.5, 0}}, {{1, 58.5, 0}, {1, 54.5, 0}}, {{
       2, 58.5, 0}, {2, 54.5, 0}}, {{3, 58.5, 0}, {3, 54.5, 0}}, {{
       4, 58.5, 0}, {4, 54.5, 0}}, {{5, 58.5, 0}, {5, 54.5, 0}}, {{
       6, 58.5, 0}, {6, 54.5, 0}}, {{7, 58.5, 0}, {7, 54.5, 0}}, {{
       8, 58.5, 0}, {8, 54.5, 0}}, {{9, 58.5, 0}, {9, 54.5, 0}}, {{
       10, 58.5, 0}, {10, 54.5, 0}}, {{11, 58.5, 0}, {11, 54.5, 0}}, {{
       12, 58.5, 0}, {12, 54.5, 0}}, {{13, 58.5, 0}, {13, 54.5, 0}}, {{
       14, 58.5, 0}, {14, 54.5, 0}}, {{15, 58.5, 0}, {15, 54.5, 0}}, {{
       16, 58.5, 0}, {16, 54.5, 0}}, {{17, 58.5, 0}, {17, 54.5, 0}}, {{
       18, 58.5, 0}, {18, 54.5, 0}}, {{19, 58.5, 0}, {19, 54.5, 0}}, {{
       20, 58.5, 0}, {20, 54.5, 0}}, {{21, 58.5, 0}, {21, 54.5, 0}}, {{
       22, 58.5, 0}, {22, 54.5, 0}}, {{23, 58.5, 0}, {23, 54.5, 0}}, {{
       24, 58.5, 0}, {24, 54.5, 0}}, {{25, 58.5, 0}, {25, 54.5, 0}}, {{
       26, 58.5, 0}, {26, 54.5, 0}}, {{27, 58.5, 0}, {27, 54.5, 0}}, {{
       28, 58.5, 0}, {28, 54.5, 0}}, {{29, 58.5, 0}, {29, 54.5, 0}}, {{
       30, 58.5, 0}, {30, 54.5, 0}}, {{31, 58.5, 0}, {31, 54.5, 0}}, {{
       32, 58.5, 0}, {32, 54.5, 0}}, {{33, 58.5, 0}, {33, 54.5, 0}}, {{
       34, 58.5, 0}, {34, 54.5, 0}}, {{35, 58.5, 0}, {35, 54.5, 0}}, {{
       36, 58.5, 0}, {36, 54.5, 0}}, {{37, 58.5, 0}, {37, 54.5, 0}}, {{
       38, 58.5, 0}, {38, 54.5, 0}}, {{39, 58.5, 0}, {39, 54.5, 0}}, {{
       40, 58.5, 0}, {40, 54.5, 0}}, {{41, 58.5, 0}, {41, 54.5, 0}}, {{
       42, 58.5, 0}, {42, 54.5, 0}}, {{43, 58.5, 0}, {43, 54.5, 0}}, {{
       44, 58.5, 0}, {44, 54.5, 0}}, {{45, 58.5, 0}, {45, 54.5, 0}}, {{
       46, 58.5, 0}, {46, 54.5, 0}}, {{47, 58.5, 0}, {47, 54.5, 0}}, {{
       48, 58.5, 0}, {48, 54.5, 0}}, {{49, 58.5, 0}, {49, 54.5, 0}}, {{
       50, 58.5, 0}, {50, 54.5, 0}}, {{51, 58.5, 0}, {51, 54.5, 0}}, {{
       52, 58.5, 0}, {52, 54.5, 0}}, {{53, 58.5, 0}, {53, 54.5, 0}}, {{
       54, 58.5, 0}, {54, 54.5, 0}}, {{55, 58.5, 0}, {55, 54.5, 0}}, {{
       56, 58.5, 0}, {56, 54.5, 0}}, {{57, 58.5, 0}, {57, 54.5, 0}}, {{
       58, 58.5, 0}, {58, 54.5, 0}}, {{59, 58.5, 0}, {59, 54.5, 0}}, {{
       60, 58.5, 0}, {60, 54.5, 0}}, {{61, 58.5, 0}, {61, 54.5, 0}}, {{
       62, 58.5, 0}, {62, 54.5, 0}}, {{63, 58.5, 0}, {63, 54.5, 0}}, {{
       64, 58.5, 0}, {64, 54.5, 0}}, {{1, 54.5, 0}, {1, 50.5, 0}}, {{
       2, 54.5, 0}, {2, 50.5, 0}}, {{3, 54.5, 0}, {3, 50.5, 0}}, {{
       4, 54.5, 0}, {4, 50.5, 0}}, {{5, 54.5, 0}, {5, 50.5, 0}}, {{
       6, 54.5, 0}, {6, 50.5, 0}}, {{7, 54.5, 0}, {7, 50.5, 0}}, {{
       8, 54.5, 0}, {8, 50.5, 0}}, {{9, 54.5, 0}, {9, 50.5, 0}}, {{
       10, 54.5, 0}, {10, 50.5, 0}}, {{11, 54.5, 0}, {11, 50.5, 0}}, {{
       12, 54.5, 0}, {12, 50.5, 0}}, {{13, 54.5, 0}, {13, 50.5, 0}}, {{
       14, 54.5, 0}, {14, 50.5, 0}}, {{15, 54.5, 0}, {15, 50.5, 0}}, {{
       16, 54.5, 0}, {16, 50.5, 0}}, {{17, 54.5, 0}, {17, 50.5, 0}}, {{
       18, 54.5, 0}, {18, 50.5, 0}}, {{19, 54.5, 0}, {19, 50.5, 0}}, {{
       20, 54.5, 0}, {20, 50.5, 0}}, {{21, 54.5, 0}, {21, 50.5, 0}}, {{
       22, 54.5, 0}, {22, 50.5, 0}}, {{23, 54.5, 0}, {23, 50.5, 0}}, {{
       24, 54.5, 0}, {24, 50.5, 0}}, {{25, 54.5, 0}, {25, 50.5, 0}}, {{
       26, 54.5, 0}, {26, 50.5, 0}}, {{27, 54.5, 0}, {27, 50.5, 0}}, {{
       28, 54.5, 0}, {28, 50.5, 0}}, {{29, 54.5, 0}, {29, 50.5, 0}}, {{
       30, 54.5, 0}, {30, 50.5, 0}}, {{31, 54.5, 0}, {31, 50.5, 0}}, {{
       32, 54.5, 0}, {32, 50.5, 0}}, {{33, 54.5, 0}, {33, 50.5, 0}}, {{
       34, 54.5, 0}, {34, 50.5, 0}}, {{35, 54.5, 0}, {35, 50.5, 0}}, {{
       36, 54.5, 0}, {36, 50.5, 0}}, {{37, 54.5, 0}, {37, 50.5, 0}}, {{
       38, 54.5, 0}, {38, 50.5, 0}}, {{39, 54.5, 0}, {39, 50.5, 0}}, {{
       40, 54.5, 0}, {40, 50.5, 0}}, {{41, 54.5, 0}, {41, 50.5, 0}}, {{
       42, 54.5, 0}, {42, 50.5, 0}}, {{43, 54.5, 0}, {43, 50.5, 0}}, {{
       44, 54.5, 0}, {44, 50.5, 0}}, {{45, 54.5, 0}, {45, 50.5, 0}}, {{
       46, 54.5, 0}, {46, 50.5, 0}}, {{47, 54.5, 0}, {47, 50.5, 0}}, {{
       48, 54.5, 0}, {48, 50.5, 0}}, {{49, 54.5, 0}, {49, 50.5, 0}}, {{
       50, 54.5, 0}, {50, 50.5, 0}}, {{51, 54.5, 0}, {51, 50.5, 0}}, {{
       52, 54.5, 0}, {52, 50.5, 0}}, {{53, 54.5, 0}, {53, 50.5, 0}}, {{
       54, 54.5, 0}, {54, 50.5, 0}}, {{55, 54.5, 0}, {55, 50.5, 0}}, {{
       56, 54.5, 0}, {56, 50.5, 0}}, {{57, 54.5, 0}, {57, 50.5, 0}}, {{
       58, 54.5, 0}, {58, 50.5, 0}}, {{59, 54.5, 0}, {59, 50.5, 0}}, {{
       60, 54.5, 0}, {60, 50.5, 0}}, {{61, 54.5, 0}, {61, 50.5, 0}}, {{
       62, 54.5, 0}, {62, 50.5, 0}}, {{63, 54.5, 0}, {63, 50.5, 0}}, {{
       64, 54.5, 0}, {64, 50.5, 0}}, {{1, 50.5, 0}, {1, 46.5, 0}}, {{
       2, 50.5, 0}, {2, 46.5, 0}}, {{3, 50.5, 0}, {3, 46.5, 0}}, {{
       4, 50.5, 0}, {4, 46.5, 0}}, {{5, 50.5, 0}, {5, 46.5, 0}}, {{
       6, 50.5, 0}, {6, 46.5, 0}}, {{7, 50.5, 0}, {7, 46.5, 0}}, {{
       8, 50.5, 0}, {8, 46.5, 0}}, {{9, 50.5, 0}, {9, 46.5, 0}}, {{
       10, 50.5, 0}, {10, 46.5, 0}}, {{11, 50.5, 0}, {11, 46.5, 0}}, {{
       12, 50.5, 0}, {12, 46.5, 0}}, {{13, 50.5, 0}, {13, 46.5, 0}}, {{
       14, 50.5, 0}, {14, 46.5, 0}}, {{15, 50.5, 0}, {15, 46.5, 0}}, {{
       16, 50.5, 0}, {16, 46.5, 0}}, {{17, 50.5, 0}, {17, 46.5, 0}}, {{
       18, 50.5, 0}, {18, 46.5, 0}}, {{19, 50.5, 0}, {19, 46.5, 0}}, {{
       20, 50.5, 0}, {20, 46.5, 0}}, {{21, 50.5, 0}, {21, 46.5, 0}}, {{
       22, 50.5, 0}, {22, 46.5, 0}}, {{23, 50.5, 0}, {23, 46.5, 0}}, {{
       24, 50.5, 0}, {24, 46.5, 0}}, {{25, 50.5, 0}, {25, 46.5, 0}}, {{
       26, 50.5, 0}, {26, 46.5, 0}}, {{27, 50.5, 0}, {27, 46.5, 0}}, {{
       28, 50.5, 0}, {28, 46.5, 0}}, {{29, 50.5, 0}, {29, 46.5, 0}}, {{
       30, 50.5, 0}, {30, 46.5, 0}}, {{31, 50.5, 0}, {31, 46.5, 0}}, {{
       32, 50.5, 0}, {32, 46.5, 0}}, {{33, 50.5, 0}, {33, 46.5, 0}}, {{
       34, 50.5, 0}, {34, 46.5, 0}}, {{35, 50.5, 0}, {35, 46.5, 0}}, {{
       36, 50.5, 0}, {36, 46.5, 0}}, {{37, 50.5, 0}, {37, 46.5, 0}}, {{
       38, 50.5, 0}, {38, 46.5, 0}}, {{39, 50.5, 0}, {39, 46.5, 0}}, {{
       40, 50.5, 0}, {40, 46.5, 0}}, {{41, 50.5, 0}, {41, 46.5, 0}}, {{
       42, 50.5, 0}, {42, 46.5, 0}}, {{43, 50.5, 0}, {43, 46.5, 0}}, {{
       44, 50.5, 0}, {44, 46.5, 0}}, {{45, 50.5, 0}, {45, 46.5, 0}}, {{
       46, 50.5, 0}, {46, 46.5, 0}}, {{47, 50.5, 0}, {47, 46.5, 0}}, {{
       48, 50.5, 0}, {48, 46.5, 0}}, {{49, 50.5, 0}, {49, 46.5, 0}}, {{
       50, 50.5, 0}, {50, 46.5, 0}}, {{51, 50.5, 0}, {51, 46.5, 0}}, {{
       52, 50.5, 0}, {52, 46.5, 0}}, {{53, 50.5, 0}, {53, 46.5, 0}}, {{
       54, 50.5, 0}, {54, 46.5, 0}}, {{55, 50.5, 0}, {55, 46.5, 0}}, {{
       56, 50.5, 0}, {56, 46.5, 0}}, {{57, 50.5, 0}, {57, 46.5, 0}}, {{
       58, 50.5, 0}, {58, 46.5, 0}}, {{59, 50.5, 0}, {59, 46.5, 0}}, {{
       60, 50.5, 0}, {60, 46.5, 0}}, {{61, 50.5, 0}, {61, 46.5, 0}}, {{
       62, 50.5, 0}, {62, 46.5, 0}}, {{63, 50.5, 0}, {63, 46.5, 0}}, {{
       64, 50.5, 0}, {64, 46.5, 0}}, {{1, 46.5, 0}, {1, 42.5, 0}}, {{
       2, 46.5, 0}, {2, 42.5, 0}}, {{3, 46.5, 0}, {3, 42.5, 0}}, {{
       4, 46.5, 0}, {4, 42.5, 0}}, {{5, 46.5, 0}, {5, 42.5, 0}}, {{
       6, 46.5, 0}, {6, 42.5, 0}}, {{7, 46.5, 0}, {7, 42.5, 0}}, {{
       8, 46.5, 0}, {8, 42.5, 0}}, {{9, 46.5, 0}, {9, 42.5, 0}}, {{
       10, 46.5, 0}, {10, 42.5, 0}}, {{11, 46.5, 0}, {11, 42.5, 0}}, {{
       12, 46.5, 0}, {12, 42.5, 0}}, {{13, 46.5, 0}, {13, 42.5, 0}}, {{
       14, 46.5, 0}, {14, 42.5, 0}}, {{15, 46.5, 0}, {15, 42.5, 0}}, {{
       16, 46.5, 0}, {16, 42.5, 0}}, {{17, 46.5, 0}, {17, 42.5, 0}}, {{
       18, 46.5, 0}, {18, 42.5, 0}}, {{19, 46.5, 0}, {19, 42.5, 0}}, {{
       20, 46.5, 0}, {20, 42.5, 0}}, {{21, 46.5, 0}, {21, 42.5, 0}}, {{
       22, 46.5, 0}, {22, 42.5, 0}}, {{23, 46.5, 0}, {23, 42.5, 0}}, {{
       24, 46.5, 0}, {24, 42.5, 0}}, {{25, 46.5, 0}, {25, 42.5, 0}}, {{
       26, 46.5, 0}, {26, 42.5, 0}}, {{27, 46.5, 0}, {27, 42.5, 0}}, {{
       28, 46.5, 0}, {28, 42.5, 0}}, {{29, 46.5, 0}, {29, 42.5, 0}}, {{
       30, 46.5, 0}, {30, 42.5, 0}}, {{31, 46.5, 0}, {31, 42.5, 0}}, {{
       32, 46.5, 0}, {32, 42.5, 0}}, {{33, 46.5, 0}, {33, 42.5, 0}}, {{
       34, 46.5, 0}, {34, 42.5, 0}}, {{35, 46.5, 0}, {35, 42.5, 0}}, {{
       36, 46.5, 0}, {36, 42.5, 0}}, {{37, 46.5, 0}, {37, 42.5, 0}}, {{
       38, 46.5, 0}, {38, 42.5, 0}}, {{39, 46.5, 0}, {39, 42.5, 0}}, {{
       40, 46.5, 0}, {40, 42.5, 0}}, {{41, 46.5, 0}, {41, 42.5, 0}}, {{
       42, 46.5, 0}, {42, 42.5, 0}}, {{43, 46.5, 0}, {43, 42.5, 0}}, {{
       44, 46.5, 0}, {44, 42.5, 0}}, {{45, 46.5, 0}, {45, 42.5, 0}}, {{
       46, 46.5, 0}, {46, 42.5, 0}}, {{47, 46.5, 0}, {47, 42.5, 0}}, {{
       48, 46.5, 0}, {48, 42.5, 0}}, {{49, 46.5, 0}, {49, 42.5, 0}}, {{
       50, 46.5, 0}, {50, 42.5, 0}}, {{51, 46.5, 0}, {51, 42.5, 0}}, {{
       52, 46.5, 0}, {52, 42.5, 0}}, {{53, 46.5, 0}, {53, 42.5, 0}}, {{
       54, 46.5, 0}, {54, 42.5, 0}}, {{55, 46.5, 0}, {55, 42.5, 0}}, {{
       56, 46.5, 0}, {56, 42.5, 0}}, {{57, 46.5, 0}, {57, 42.5, 0}}, {{
       58, 46.5, 0}, {58, 42.5, 0}}, {{59, 46.5, 0}, {59, 42.5, 0}}, {{
       60, 46.5, 0}, {60, 42.5, 0}}, {{61, 46.5, 0}, {61, 42.5, 0}}, {{
       62, 46.5, 0}, {62, 42.5, 0}}, {{63, 46.5, 0}, {63, 42.5, 0}}, {{
       64, 46.5, 0}, {64, 42.5, 0}}, {{1, 42.5, 0}, {1, 38.5, 0}}, {{
       2, 42.5, 0}, {2, 38.5, 0}}, {{3, 42.5, 0}, {3, 38.5, 0}}, {{
       4, 42.5, 0}, {4, 38.5, 0}}, {{5, 42.5, 0}, {5, 38.5, 0}}, {{
       6, 42.5, 0}, {6, 38.5, 0}}, {{7, 42.5, 0}, {7, 38.5, 0}}, {{
       8, 42.5, 0}, {8, 38.5, 0}}, {{9, 42.5, 0}, {9, 38.5, 0}}, {{
       10, 42.5, 0}, {10, 38.5, 0}}, {{11, 42.5, 0}, {11, 38.5, 0}}, {{
       12, 42.5, 0}, {12, 38.5, 0}}, {{13, 42.5, 0}, {13, 38.5, 0}}, {{
       14, 42.5, 0}, {14, 38.5, 0}}, {{15, 42.5, 0}, {15, 38.5, 0}}, {{
       16, 42.5, 0}, {16, 38.5, 0}}, {{17, 42.5, 0}, {17, 38.5, 0}}, {{
       18, 42.5, 0}, {18, 38.5, 0}}, {{19, 42.5, 0}, {19, 38.5, 0}}, {{
       20, 42.5, 0}, {20, 38.5, 0}}, {{21, 42.5, 0}, {21, 38.5, 0}}, {{
       22, 42.5, 0}, {22, 38.5, 0}}, {{23, 42.5, 0}, {23, 38.5, 0}}, {{
       24, 42.5, 0}, {24, 38.5, 0}}, {{25, 42.5, 0}, {25, 38.5, 0}}, {{
       26, 42.5, 0}, {26, 38.5, 0}}, {{27, 42.5, 0}, {27, 38.5, 0}}, {{
       28, 42.5, 0}, {28, 38.5, 0}}, {{29, 42.5, 0}, {29, 38.5, 0}}, {{
       30, 42.5, 0}, {30, 38.5, 0}}, {{31, 42.5, 0}, {31, 38.5, 0}}, {{
       32, 42.5, 0}, {32, 38.5, 0}}, {{33, 42.5, 0}, {33, 38.5, 0}}, {{
       34, 42.5, 0}, {34, 38.5, 0}}, {{35, 42.5, 0}, {35, 38.5, 0}}, {{
       36, 42.5, 0}, {36, 38.5, 0}}, {{37, 42.5, 0}, {37, 38.5, 0}}, {{
       38, 42.5, 0}, {38, 38.5, 0}}, {{39, 42.5, 0}, {39, 38.5, 0}}, {{
       40, 42.5, 0}, {40, 38.5, 0}}, {{41, 42.5, 0}, {41, 38.5, 0}}, {{
       42, 42.5, 0}, {42, 38.5, 0}}, {{43, 42.5, 0}, {43, 38.5, 0}}, {{
       44, 42.5, 0}, {44, 38.5, 0}}, {{45, 42.5, 0}, {45, 38.5, 0}}, {{
       46, 42.5, 0}, {46, 38.5, 0}}, {{47, 42.5, 0}, {47, 38.5, 0}}, {{
       48, 42.5, 0}, {48, 38.5, 0}}, {{49, 42.5, 0}, {49, 38.5, 0}}, {{
       50, 42.5, 0}, {50, 38.5, 0}}, {{51, 42.5, 0}, {51, 38.5, 0}}, {{
       52, 42.5, 0}, {52, 38.5, 0}}, {{53, 42.5, 0}, {53, 38.5, 0}}, {{
       54, 42.5, 0}, {54, 38.5, 0}}, {{55, 42.5, 0}, {55, 38.5, 0}}, {{
       56, 42.5, 0}, {56, 38.5, 0}}, {{57, 42.5, 0}, {57, 38.5, 0}}, {{
       58, 42.5, 0}, {58, 38.5, 0}}, {{59, 42.5, 0}, {59, 38.5, 0}}, {{
       60, 42.5, 0}, {60, 38.5, 0}}, {{61, 42.5, 0}, {61, 38.5, 0}}, {{
       62, 42.5, 0}, {62, 38.5, 0}}, {{63, 42.5, 0}, {63, 38.5, 0}}, {{
       64, 42.5, 0}, {64, 38.5, 0}}, {{1, 38.5, 0}, {1, 34.5, 0}}, {{
       2, 38.5, 0}, {2, 34.5, 0}}, {{3, 38.5, 0}, {3, 34.5, 0}}, {{
       4, 38.5, 0}, {4, 34.5, 0}}, {{5, 38.5, 0}, {5, 34.5, 0}}, {{
       6, 38.5, 0}, {6, 34.5, 0}}, {{7, 38.5, 0}, {7, 34.5, 0}}, {{
       8, 38.5, 0}, {8, 34.5, 0}}, {{9, 38.5, 0}, {9, 34.5, 0}}, {{
       10, 38.5, 0}, {10, 34.5, 0}}, {{11, 38.5, 0}, {11, 34.5, 0}}, {{
       12, 38.5, 0}, {12, 34.5, 0}}, {{13, 38.5, 0}, {13, 34.5, 0}}, {{
       14, 38.5, 0}, {14, 34.5, 0}}, {{15, 38.5, 0}, {15, 34.5, 0}}, {{
       16, 38.5, 0}, {16, 34.5, 0}}, {{17, 38.5, 0}, {17, 34.5, 0}}, {{
       18, 38.5, 0}, {18, 34.5, 0}}, {{19, 38.5, 0}, {19, 34.5, 0}}, {{
       20, 38.5, 0}, {20, 34.5, 0}}, {{21, 38.5, 0}, {21, 34.5, 0}}, {{
       22, 38.5, 0}, {22, 34.5, 0}}, {{23, 38.5, 0}, {23, 34.5, 0}}, {{
       24, 38.5, 0}, {24, 34.5, 0}}, {{25, 38.5, 0}, {25, 34.5, 0}}, {{
       26, 38.5, 0}, {26, 34.5, 0}}, {{27, 38.5, 0}, {27, 34.5, 0}}, {{
       28, 38.5, 0}, {28, 34.5, 0}}, {{29, 38.5, 0}, {29, 34.5, 0}}, {{
       30, 38.5, 0}, {30, 34.5, 0}}, {{31, 38.5, 0}, {31, 34.5, 0}}, {{
       32, 38.5, 0}, {32, 34.5, 0}}, {{33, 38.5, 0}, {33, 34.5, 0}}, {{
       34, 38.5, 0}, {34, 34.5, 0}}, {{35, 38.5, 0}, {35, 34.5, 0}}, {{
       36, 38.5, 0}, {36, 34.5, 0}}, {{37, 38.5, 0}, {37, 34.5, 0}}, {{
       38, 38.5, 0}, {38, 34.5, 0}}, {{39, 38.5, 0}, {39, 34.5, 0}}, {{
       40, 38.5, 0}, {40, 34.5, 0}}, {{41, 38.5, 0}, {41, 34.5, 0}}, {{
       42, 38.5, 0}, {42, 34.5, 0}}, {{43, 38.5, 0}, {43, 34.5, 0}}, {{
       44, 38.5, 0}, {44, 34.5, 0}}, {{45, 38.5, 0}, {45, 34.5, 0}}, {{
       46, 38.5, 0}, {46, 34.5, 0}}, {{47, 38.5, 0}, {47, 34.5, 0}}, {{
       48, 38.5, 0}, {48, 34.5, 0}}, {{49, 38.5, 0}, {49, 34.5, 0}}, {{
       50, 38.5, 0}, {50, 34.5, 0}}, {{51, 38.5, 0}, {51, 34.5, 0}}, {{
       52, 38.5, 0}, {52, 34.5, 0}}, {{53, 38.5, 0}, {53, 34.5, 0}}, {{
       54, 38.5, 0}, {54, 34.5, 0}}, {{55, 38.5, 0}, {55, 34.5, 0}}, {{
       56, 38.5, 0}, {56, 34.5, 0}}, {{57, 38.5, 0}, {57, 34.5, 0}}, {{
       58, 38.5, 0}, {58, 34.5, 0}}, {{59, 38.5, 0}, {59, 34.5, 0}}, {{
       60, 38.5, 0}, {60, 34.5, 0}}, {{61, 38.5, 0}, {61, 34.5, 0}}, {{
       62, 38.5, 0}, {62, 34.5, 0}}, {{63, 38.5, 0}, {63, 34.5, 0}}, {{
       64, 38.5, 0}, {64, 34.5, 0}}, {{1, 34.5, 0}, {1, 30.5, 0}}, {{
       2, 34.5, 0}, {2, 30.5, 0}}, {{3, 34.5, 0}, {3, 30.5, 0}}, {{
       4, 34.5, 0}, {4, 30.5, 0}}, {{5, 34.5, 0}, {5, 30.5, 0}}, {{
       6, 34.5, 0}, {6, 30.5, 0}}, {{7, 34.5, 0}, {7, 30.5, 0}}, {{
       8, 34.5, 0}, {8, 30.5, 0}}, {{9, 34.5, 0}, {9, 30.5, 0}}, {{
       10, 34.5, 0}, {10, 30.5, 0}}, {{11, 34.5, 0}, {11, 30.5, 0}}, {{
       12, 34.5, 0}, {12, 30.5, 0}}, {{13, 34.5, 0}, {13, 30.5, 0}}, {{
       14, 34.5, 0}, {14, 30.5, 0}}, {{15, 34.5, 0}, {15, 30.5, 0}}, {{
       16, 34.5, 0}, {16, 30.5, 0}}, {{17, 34.5, 0}, {17, 30.5, 0}}, {{
       18, 34.5, 0}, {18, 30.5, 0}}, {{19, 34.5, 0}, {19, 30.5, 0}}, {{
       20, 34.5, 0}, {20, 30.5, 0}}, {{21, 34.5, 0}, {21, 30.5, 0}}, {{
       22, 34.5, 0}, {22, 30.5, 0}}, {{23, 34.5, 0}, {23, 30.5, 0}}, {{
       24, 34.5, 0}, {24, 30.5, 0}}, {{25, 34.5, 0}, {25, 30.5, 0}}, {{
       26, 34.5, 0}, {26, 30.5, 0}}, {{27, 34.5, 0}, {27, 30.5, 0}}, {{
       28, 34.5, 0}, {28, 30.5, 0}}, {{29, 34.5, 0}, {29, 30.5, 0}}, {{
       30, 34.5, 0}, {30, 30.5, 0}}, {{31, 34.5, 0}, {31, 30.5, 0}}, {{
       32, 34.5, 0}, {32, 30.5, 0}}, {{33, 34.5, 0}, {33, 30.5, 0}}, {{
       34, 34.5, 0}, {34, 30.5, 0}}, {{35, 34.5, 0}, {35, 30.5, 0}}, {{
       36, 34.5, 0}, {36, 30.5, 0}}, {{37, 34.5, 0}, {37, 30.5, 0}}, {{
       38, 34.5, 0}, {38, 30.5, 0}}, {{39, 34.5, 0}, {39, 30.5, 0}}, {{
       40, 34.5, 0}, {40, 30.5, 0}}, {{41, 34.5, 0}, {41, 30.5, 0}}, {{
       42, 34.5, 0}, {42, 30.5, 0}}, {{43, 34.5, 0}, {43, 30.5, 0}}, {{
       44, 34.5, 0}, {44, 30.5, 0}}, {{45, 34.5, 0}, {45, 30.5, 0}}, {{
       46, 34.5, 0}, {46, 30.5, 0}}, {{47, 34.5, 0}, {47, 30.5, 0}}, {{
       48, 34.5, 0}, {48, 30.5, 0}}, {{49, 34.5, 0}, {49, 30.5, 0}}, {{
       50, 34.5, 0}, {50, 30.5, 0}}, {{51, 34.5, 0}, {51, 30.5, 0}}, {{
       52, 34.5, 0}, {52, 30.5, 0}}, {{53, 34.5, 0}, {53, 30.5, 0}}, {{
       54, 34.5, 0}, {54, 30.5, 0}}, {{55, 34.5, 0}, {55, 30.5, 0}}, {{
       56, 34.5, 0}, {56, 30.5, 0}}, {{57, 34.5, 0}, {57, 30.5, 0}}, {{
       58, 34.5, 0}, {58, 30.5, 0}}, {{59, 34.5, 0}, {59, 30.5, 0}}, {{
       60, 34.5, 0}, {60, 30.5, 0}}, {{61, 34.5, 0}, {61, 30.5, 0}}, {{
       62, 34.5, 0}, {62, 30.5, 0}}, {{63, 34.5, 0}, {63, 30.5, 0}}, {{
       64, 34.5, 0}, {64, 30.5, 0}}, {{1, 30.5, 0}, {1, 26.5, 0}}, {{
       2, 30.5, 0}, {2, 26.5, 0}}, {{3, 30.5, 0}, {3, 26.5, 0}}, {{
       4, 30.5, 0}, {4, 26.5, 0}}, {{5, 30.5, 0}, {5, 26.5, 0}}, {{
       6, 30.5, 0}, {6, 26.5, 0}}, {{7, 30.5, 0}, {7, 26.5, 0}}, {{
       8, 30.5, 0}, {8, 26.5, 0}}, {{9, 30.5, 0}, {9, 26.5, 0}}, {{
       10, 30.5, 0}, {10, 26.5, 0}}, {{11, 30.5, 0}, {11, 26.5, 0}}, {{
       12, 30.5, 0}, {12, 26.5, 0}}, {{13, 30.5, 0}, {13, 26.5, 0}}, {{
       14, 30.5, 0}, {14, 26.5, 0}}, {{15, 30.5, 0}, {15, 26.5, 0}}, {{
       16, 30.5, 0}, {16, 26.5, 0}}, {{17, 30.5, 0}, {17, 26.5, 0}}, {{
       18, 30.5, 0}, {18, 26.5, 0}}, {{19, 30.5, 0}, {19, 26.5, 0}}, {{
       20, 30.5, 0}, {20, 26.5, 0}}, {{21, 30.5, 0}, {21, 26.5, 0}}, {{
       22, 30.5, 0}, {22, 26.5, 0}}, {{23, 30.5, 0}, {23, 26.5, 0}}, {{
       24, 30.5, 0}, {24, 26.5, 0}}, {{25, 30.5, 0}, {25, 26.5, 0}}, {{
       26, 30.5, 0}, {26, 26.5, 0}}, {{27, 30.5, 0}, {27, 26.5, 0}}, {{
       28, 30.5, 0}, {28, 26.5, 0}}, {{29, 30.5, 0}, {29, 26.5, 0}}, {{
       30, 30.5, 0}, {30, 26.5, 0}}, {{31, 30.5, 0}, {31, 26.5, 0}}, {{
       32, 30.5, 0}, {32, 26.5, 0}}, {{33, 30.5, 0}, {33, 26.5, 0}}, {{
       34, 30.5, 0}, {34, 26.5, 0}}, {{35, 30.5, 0}, {35, 26.5, 0}}, {{
       36, 30.5, 0}, {36, 26.5, 0}}, {{37, 30.5, 0}, {37, 26.5, 0}}, {{
       38, 30.5, 0}, {38, 26.5, 0}}, {{39, 30.5, 0}, {39, 26.5, 0}}, {{
       40, 30.5, 0}, {40, 26.5, 0}}, {{41, 30.5, 0}, {41, 26.5, 0}}, {{
       42, 30.5, 0}, {42, 26.5, 0}}, {{43, 30.5, 0}, {43, 26.5, 0}}, {{
       44, 30.5, 0}, {44, 26.5, 0}}, {{45, 30.5, 0}, {45, 26.5, 0}}, {{
       46, 30.5, 0}, {46, 26.5, 0}}, {{47, 30.5, 0}, {47, 26.5, 0}}, {{
       48, 30.5, 0}, {48, 26.5, 0}}, {{49, 30.5, 0}, {49, 26.5, 0}}, {{
       50, 30.5, 0}, {50, 26.5, 0}}, {{51, 30.5, 0}, {51, 26.5, 0}}, {{
       52, 30.5, 0}, {52, 26.5, 0}}, {{53, 30.5, 0}, {53, 26.5, 0}}, {{
       54, 30.5, 0}, {54, 26.5, 0}}, {{55, 30.5, 0}, {55, 26.5, 0}}, {{
       56, 30.5, 0}, {56, 26.5, 0}}, {{57, 30.5, 0}, {57, 26.5, 0}}, {{
       58, 30.5, 0}, {58, 26.5, 0}}, {{59, 30.5, 0}, {59, 26.5, 0}}, {{
       60, 30.5, 0}, {60, 26.5, 0}}, {{61, 30.5, 0}, {61, 26.5, 0}}, {{
       62, 30.5, 0}, {62, 26.5, 0}}, {{63, 30.5, 0}, {63, 26.5, 0}}, {{
       64, 30.5, 0}, {64, 26.5, 0}}, {{1, 26.5, 0}, {1, 22.5, 0}}, {{
       2, 26.5, 0}, {2, 22.5, 0}}, {{3, 26.5, 0}, {3, 22.5, 0}}, {{
       4, 26.5, 0}, {4, 22.5, 0}}, {{5, 26.5, 0}, {5, 22.5, 0}}, {{
       6, 26.5, 0}, {6, 22.5, 0}}, {{7, 26.5, 0}, {7, 22.5, 0}}, {{
       8, 26.5, 0}, {8, 22.5, 0}}, {{9, 26.5, 0}, {9, 22.5, 0}}, {{
       10, 26.5, 0}, {10, 22.5, 0}}, {{11, 26.5, 0}, {11, 22.5, 0}}, {{
       12, 26.5, 0}, {12, 22.5, 0}}, {{13, 26.5, 0}, {13, 22.5, 0}}, {{
       14, 26.5, 0}, {14, 22.5, 0}}, {{15, 26.5, 0}, {15, 22.5, 0}}, {{
       16, 26.5, 0}, {16, 22.5, 0}}, {{17, 26.5, 0}, {17, 22.5, 0}}, {{
       18, 26.5, 0}, {18, 22.5, 0}}, {{19, 26.5, 0}, {19, 22.5, 0}}, {{
       20, 26.5, 0}, {20, 22.5, 0}}, {{21, 26.5, 0}, {21, 22.5, 0}}, {{
       22, 26.5, 0}, {22, 22.5, 0}}, {{23, 26.5, 0}, {23, 22.5, 0}}, {{
       24, 26.5, 0}, {24, 22.5, 0}}, {{25, 26.5, 0}, {25, 22.5, 0}}, {{
       26, 26.5, 0}, {26, 22.5, 0}}, {{27, 26.5, 0}, {27, 22.5, 0}}, {{
       28, 26.5, 0}, {28, 22.5, 0}}, {{29, 26.5, 0}, {29, 22.5, 0}}, {{
       30, 26.5, 0}, {30, 22.5, 0}}, {{31, 26.5, 0}, {31, 22.5, 0}}, {{
       32, 26.5, 0}, {32, 22.5, 0}}, {{33, 26.5, 0}, {33, 22.5, 0}}, {{
       34, 26.5, 0}, {34, 22.5, 0}}, {{35, 26.5, 0}, {35, 22.5, 0}}, {{
       36, 26.5, 0}, {36, 22.5, 0}}, {{37, 26.5, 0}, {37, 22.5, 0}}, {{
       38, 26.5, 0}, {38, 22.5, 0}}, {{39, 26.5, 0}, {39, 22.5, 0}}, {{
       40, 26.5, 0}, {40, 22.5, 0}}, {{41, 26.5, 0}, {41, 22.5, 0}}, {{
       42, 26.5, 0}, {42, 22.5, 0}}, {{43, 26.5, 0}, {43, 22.5, 0}}, {{
       44, 26.5, 0}, {44, 22.5, 0}}, {{45, 26.5, 0}, {45, 22.5, 0}}, {{
       46, 26.5, 0}, {46, 22.5, 0}}, {{47, 26.5, 0}, {47, 22.5, 0}}, {{
       48, 26.5, 0}, {48, 22.5, 0}}, {{49, 26.5, 0}, {49, 22.5, 0}}, {{
       50, 26.5, 0}, {50, 22.5, 0}}, {{51, 26.5, 0}, {51, 22.5, 0}}, {{
       52, 26.5, 0}, {52, 22.5, 0}}, {{53, 26.5, 0}, {53, 22.5, 0}}, {{
       54, 26.5, 0}, {54, 22.5, 0}}, {{55, 26.5, 0}, {55, 22.5, 0}}, {{
       56, 26.5, 0}, {56, 22.5, 0}}, {{57, 26.5, 0}, {57, 22.5, 0}}, {{
       58, 26.5, 0}, {58, 22.5, 0}}, {{59, 26.5, 0}, {59, 22.5, 0}}, {{
       60, 26.5, 0}, {60, 22.5, 0}}, {{61, 26.5, 0}, {61, 22.5, 0}}, {{
       62, 26.5, 0}, {62, 22.5, 0}}, {{63, 26.5, 0}, {63, 22.5, 0}}, {{
       64, 26.5, 0}, {64, 22.5, 0}}, {{1, 22.5, 0}, {1, 18.5, 0}}, {{
       2, 22.5, 0}, {2, 18.5, 0}}, {{3, 22.5, 0}, {3, 18.5, 0}}, {{
       4, 22.5, 0}, {4, 18.5, 0}}, {{5, 22.5, 0}, {5, 18.5, 0}}, {{
       6, 22.5, 0}, {6, 18.5, 0}}, {{7, 22.5, 0}, {7, 18.5, 0}}, {{
       8, 22.5, 0}, {8, 18.5, 0}}, {{9, 22.5, 0}, {9, 18.5, 0}}, {{
       10, 22.5, 0}, {10, 18.5, 0}}, {{11, 22.5, 0}, {11, 18.5, 0}}, {{
       12, 22.5, 0}, {12, 18.5, 0}}, {{13, 22.5, 0}, {13, 18.5, 0}}, {{
       14, 22.5, 0}, {14, 18.5, 0}}, {{15, 22.5, 0}, {15, 18.5, 0}}, {{
       16, 22.5, 0}, {16, 18.5, 0}}, {{17, 22.5, 0}, {17, 18.5, 0}}, {{
       18, 22.5, 0}, {18, 18.5, 0}}, {{19, 22.5, 0}, {19, 18.5, 0}}, {{
       20, 22.5, 0}, {20, 18.5, 0}}, {{21, 22.5, 0}, {21, 18.5, 0}}, {{
       22, 22.5, 0}, {22, 18.5, 0}}, {{23, 22.5, 0}, {23, 18.5, 0}}, {{
       24, 22.5, 0}, {24, 18.5, 0}}, {{25, 22.5, 0}, {25, 18.5, 0}}, {{
       26, 22.5, 0}, {26, 18.5, 0}}, {{27, 22.5, 0}, {27, 18.5, 0}}, {{
       28, 22.5, 0}, {28, 18.5, 0}}, {{29, 22.5, 0}, {29, 18.5, 0}}, {{
       30, 22.5, 0}, {30, 18.5, 0}}, {{31, 22.5, 0}, {31, 18.5, 0}}, {{
       32, 22.5, 0}, {32, 18.5, 0}}, {{33, 22.5, 0}, {33, 18.5, 0}}, {{
       34, 22.5, 0}, {34, 18.5, 0}}, {{35, 22.5, 0}, {35, 18.5, 0}}, {{
       36, 22.5, 0}, {36, 18.5, 0}}, {{37, 22.5, 0}, {37, 18.5, 0}}, {{
       38, 22.5, 0}, {38, 18.5, 0}}, {{39, 22.5, 0}, {39, 18.5, 0}}, {{
       40, 22.5, 0}, {40, 18.5, 0}}, {{41, 22.5, 0}, {41, 18.5, 0}}, {{
       42, 22.5, 0}, {42, 18.5, 0}}, {{43, 22.5, 0}, {43, 18.5, 0}}, {{
       44, 22.5, 0}, {44, 18.5, 0}}, {{45, 22.5, 0}, {45, 18.5, 0}}, {{
       46, 22.5, 0}, {46, 18.5, 0}}, {{47, 22.5, 0}, {47, 18.5, 0}}, {{
       48, 22.5, 0}, {48, 18.5, 0}}, {{49, 22.5, 0}, {49, 18.5, 0}}, {{
       50, 22.5, 0}, {50, 18.5, 0}}, {{51, 22.5, 0}, {51, 18.5, 0}}, {{
       52, 22.5, 0}, {52, 18.5, 0}}, {{53, 22.5, 0}, {53, 18.5, 0}}, {{
       54, 22.5, 0}, {54, 18.5, 0}}, {{55, 22.5, 0}, {55, 18.5, 0}}, {{
       56, 22.5, 0}, {56, 18.5, 0}}, {{57, 22.5, 0}, {57, 18.5, 0}}, {{
       58, 22.5, 0}, {58, 18.5, 0}}, {{59, 22.5, 0}, {59, 18.5, 0}}, {{
       60, 22.5, 0}, {60, 18.5, 0}}, {{61, 22.5, 0}, {61, 18.5, 0}}, {{
       62, 22.5, 0}, {62, 18.5, 0}}, {{63, 22.5, 0}, {63, 18.5, 0}}, {{
       64, 22.5, 0}, {64, 18.5, 0}}, {{1, 18.5, 0}, {1, 14.5, 0}}, {{
       2, 18.5, 0}, {2, 14.5, 0}}, {{3, 18.5, 0}, {3, 14.5, 0}}, {{
       4, 18.5, 0}, {4, 14.5, 0}}, {{5, 18.5, 0}, {5, 14.5, 0}}, {{
       6, 18.5, 0}, {6, 14.5, 0}}, {{7, 18.5, 0}, {7, 14.5, 0}}, {{
       8, 18.5, 0}, {8, 14.5, 0}}, {{9, 18.5, 0}, {9, 14.5, 0}}, {{
       10, 18.5, 0}, {10, 14.5, 0}}, {{11, 18.5, 0}, {11, 14.5, 0}}, {{
       12, 18.5, 0}, {12, 14.5, 0}}, {{13, 18.5, 0}, {13, 14.5, 0}}, {{
       14, 18.5, 0}, {14, 14.5, 0}}, {{15, 18.5, 0}, {15, 14.5, 0}}, {{
       16, 18.5, 0}, {16, 14.5, 0}}, {{17, 18.5, 0}, {17, 14.5, 0}}, {{
       18, 18.5, 0}, {18, 14.5, 0}}, {{19, 18.5, 0}, {19, 14.5, 0}}, {{
       20, 18.5, 0}, {20, 14.5, 0}}, {{21, 18.5, 0}, {21, 14.5, 0}}, {{
       22, 18.5, 0}, {22, 14.5, 0}}, {{23, 18.5, 0}, {23, 14.5, 0}}, {{
       24, 18.5, 0}, {24, 14.5, 0}}, {{25, 18.5, 0}, {25, 14.5, 0}}, {{
       26, 18.5, 0}, {26, 14.5, 0}}, {{27, 18.5, 0}, {27, 14.5, 0}}, {{
       28, 18.5, 0}, {28, 14.5, 0}}, {{29, 18.5, 0}, {29, 14.5, 0}}, {{
       30, 18.5, 0}, {30, 14.5, 0}}, {{31, 18.5, 0}, {31, 14.5, 0}}, {{
       32, 18.5, 0}, {32, 14.5, 0}}, {{33, 18.5, 0}, {33, 14.5, 0}}, {{
       34, 18.5, 0}, {34, 14.5, 0}}, {{35, 18.5, 0}, {35, 14.5, 0}}, {{
       36, 18.5, 0}, {36, 14.5, 0}}, {{37, 18.5, 0}, {37, 14.5, 0}}, {{
       38, 18.5, 0}, {38, 14.5, 0}}, {{39, 18.5, 0}, {39, 14.5, 0}}, {{
       40, 18.5, 0}, {40, 14.5, 0}}, {{41, 18.5, 0}, {41, 14.5, 0}}, {{
       42, 18.5, 0}, {42, 14.5, 0}}, {{43, 18.5, 0}, {43, 14.5, 0}}, {{
       44, 18.5, 0}, {44, 14.5, 0}}, {{45, 18.5, 0}, {45, 14.5, 0}}, {{
       46, 18.5, 0}, {46, 14.5, 0}}, {{47, 18.5, 0}, {47, 14.5, 0}}, {{
       48, 18.5, 0}, {48, 14.5, 0}}, {{49, 18.5, 0}, {49, 14.5, 0}}, {{
       50, 18.5, 0}, {50, 14.5, 0}}, {{51, 18.5, 0}, {51, 14.5, 0}}, {{
       52, 18.5, 0}, {52, 14.5, 0}}, {{53, 18.5, 0}, {53, 14.5, 0}}, {{
       54, 18.5, 0}, {54, 14.5, 0}}, {{55, 18.5, 0}, {55, 14.5, 0}}, {{
       56, 18.5, 0}, {56, 14.5, 0}}, {{57, 18.5, 0}, {57, 14.5, 0}}, {{
       58, 18.5, 0}, {58, 14.5, 0}}, {{59, 18.5, 0}, {59, 14.5, 0}}, {{
       60, 18.5, 0}, {60, 14.5, 0}}, {{61, 18.5, 0}, {61, 14.5, 0}}, {{
       62, 18.5, 0}, {62, 14.5, 0}}, {{63, 18.5, 0}, {63, 14.5, 0}}, {{
       64, 18.5, 0}, {64, 14.5, 0}}, {{1, 14.5, 0}, {1, 10.5, 0}}, {{
       2, 14.5, 0}, {2, 10.5, 0}}, {{3, 14.5, 0}, {3, 10.5, 0}}, {{
       4, 14.5, 0}, {4, 10.5, 0}}, {{5, 14.5, 0}, {5, 10.5, 0}}, {{
       6, 14.5, 0}, {6, 10.5, 0}}, {{7, 14.5, 0}, {7, 10.5, 0}}, {{
       8, 14.5, 0}, {8, 10.5, 0}}, {{9, 14.5, 0}, {9, 10.5, 0}}, {{
       10, 14.5, 0}, {10, 10.5, 0}}, {{11, 14.5, 0}, {11, 10.5, 0}}, {{
       12, 14.5, 0}, {12, 10.5, 0}}, {{13, 14.5, 0}, {13, 10.5, 0}}, {{
       14, 14.5, 0}, {14, 10.5, 0}}, {{15, 14.5, 0}, {15, 10.5, 0}}, {{
       16, 14.5, 0}, {16, 10.5, 0}}, {{17, 14.5, 0}, {17, 10.5, 0}}, {{
       18, 14.5, 0}, {18, 10.5, 0}}, {{19, 14.5, 0}, {19, 10.5, 0}}, {{
       20, 14.5, 0}, {20, 10.5, 0}}, {{21, 14.5, 0}, {21, 10.5, 0}}, {{
       22, 14.5, 0}, {22, 10.5, 0}}, {{23, 14.5, 0}, {23, 10.5, 0}}, {{
       24, 14.5, 0}, {24, 10.5, 0}}, {{25, 14.5, 0}, {25, 10.5, 0}}, {{
       26, 14.5, 0}, {26, 10.5, 0}}, {{27, 14.5, 0}, {27, 10.5, 0}}, {{
       28, 14.5, 0}, {28, 10.5, 0}}, {{29, 14.5, 0}, {29, 10.5, 0}}, {{
       30, 14.5, 0}, {30, 10.5, 0}}, {{31, 14.5, 0}, {31, 10.5, 0}}, {{
       32, 14.5, 0}, {32, 10.5, 0}}, {{33, 14.5, 0}, {33, 10.5, 0}}, {{
       34, 14.5, 0}, {34, 10.5, 0}}, {{35, 14.5, 0}, {35, 10.5, 0}}, {{
       36, 14.5, 0}, {36, 10.5, 0}}, {{37, 14.5, 0}, {37, 10.5, 0}}, {{
       38, 14.5, 0}, {38, 10.5, 0}}, {{39, 14.5, 0}, {39, 10.5, 0}}, {{
       40, 14.5, 0}, {40, 10.5, 0}}, {{41, 14.5, 0}, {41, 10.5, 0}}, {{
       42, 14.5, 0}, {42, 10.5, 0}}, {{43, 14.5, 0}, {43, 10.5, 0}}, {{
       44, 14.5, 0}, {44, 10.5, 0}}, {{45, 14.5, 0}, {45, 10.5, 0}}, {{
       46, 14.5, 0}, {46, 10.5, 0}}, {{47, 14.5, 0}, {47, 10.5, 0}}, {{
       48, 14.5, 0}, {48, 10.5, 0}}, {{49, 14.5, 0}, {49, 10.5, 0}}, {{
       50, 14.5, 0}, {50, 10.5, 0}}, {{51, 14.5, 0}, {51, 10.5, 0}}, {{
       52, 14.5, 0}, {52, 10.5, 0}}, {{53, 14.5, 0}, {53, 10.5, 0}}, {{
       54, 14.5, 0}, {54, 10.5, 0}}, {{55, 14.5, 0}, {55, 10.5, 0}}, {{
       56, 14.5, 0}, {56, 10.5, 0}}, {{57, 14.5, 0}, {57, 10.5, 0}}, {{
       58, 14.5, 0}, {58, 10.5, 0}}, {{59, 14.5, 0}, {59, 10.5, 0}}, {{
       60, 14.5, 0}, {60, 10.5, 0}}, {{61, 14.5, 0}, {61, 10.5, 0}}, {{
       62, 14.5, 0}, {62, 10.5, 0}}, {{63, 14.5, 0}, {63, 10.5, 0}}, {{
       64, 14.5, 0}, {64, 10.5, 0}}, {{1, 10.5, 0}, {1, 6.5, 0}}, {{
       2, 10.5, 0}, {2, 6.5, 0}}, {{3, 10.5, 0}, {3, 6.5, 0}}, {{
       4, 10.5, 0}, {4, 6.5, 0}}, {{5, 10.5, 0}, {5, 6.5, 0}}, {{
       6, 10.5, 0}, {6, 6.5, 0}}, {{7, 10.5, 0}, {7, 6.5, 0}}, {{
       8, 10.5, 0}, {8, 6.5, 0}}, {{9, 10.5, 0}, {9, 6.5, 0}}, {{
       10, 10.5, 0}, {10, 6.5, 0}}, {{11, 10.5, 0}, {11, 6.5, 0}}, {{
       12, 10.5, 0}, {12, 6.5, 0}}, {{13, 10.5, 0}, {13, 6.5, 0}}, {{
       14, 10.5, 0}, {14, 6.5, 0}}, {{15, 10.5, 0}, {15, 6.5, 0}}, {{
       16, 10.5, 0}, {16, 6.5, 0}}, {{17, 10.5, 0}, {17, 6.5, 0}}, {{
       18, 10.5, 0}, {18, 6.5, 0}}, {{19, 10.5, 0}, {19, 6.5, 0}}, {{
       20, 10.5, 0}, {20, 6.5, 0}}, {{21, 10.5, 0}, {21, 6.5, 0}}, {{
       22, 10.5, 0}, {22, 6.5, 0}}, {{23, 10.5, 0}, {23, 6.5, 0}}, {{
       24, 10.5, 0}, {24, 6.5, 0}}, {{25, 10.5, 0}, {25, 6.5, 0}}, {{
       26, 10.5, 0}, {26, 6.5, 0}}, {{27, 10.5, 0}, {27, 6.5, 0}}, {{
       28, 10.5, 0}, {28, 6.5, 0}}, {{29, 10.5, 0}, {29, 6.5, 0}}, {{
       30, 10.5, 0}, {30, 6.5, 0}}, {{31, 10.5, 0}, {31, 6.5, 0}}, {{
       32, 10.5, 0}, {32, 6.5, 0}}, {{33, 10.5, 0}, {33, 6.5, 0}}, {{
       34, 10.5, 0}, {34, 6.5, 0}}, {{35, 10.5, 0}, {35, 6.5, 0}}, {{
       36, 10.5, 0}, {36, 6.5, 0}}, {{37, 10.5, 0}, {37, 6.5, 0}}, {{
       38, 10.5, 0}, {38, 6.5, 0}}, {{39, 10.5, 0}, {39, 6.5, 0}}, {{
       40, 10.5, 0}, {40, 6.5, 0}}, {{41, 10.5, 0}, {41, 6.5, 0}}, {{
       42, 10.5, 0}, {42, 6.5, 0}}, {{43, 10.5, 0}, {43, 6.5, 0}}, {{
       44, 10.5, 0}, {44, 6.5, 0}}, {{45, 10.5, 0}, {45, 6.5, 0}}, {{
       46, 10.5, 0}, {46, 6.5, 0}}, {{47, 10.5, 0}, {47, 6.5, 0}}, {{
       48, 10.5, 0}, {48, 6.5, 0}}, {{49, 10.5, 0}, {49, 6.5, 0}}, {{
       50, 10.5, 0}, {50, 6.5, 0}}, {{51, 10.5, 0}, {51, 6.5, 0}}, {{
       52, 10.5, 0}, {52, 6.5, 0}}, {{53, 10.5, 0}, {53, 6.5, 0}}, {{
       54, 10.5, 0}, {54, 6.5, 0}}, {{55, 10.5, 0}, {55, 6.5, 0}}, {{
       56, 10.5, 0}, {56, 6.5, 0}}, {{57, 10.5, 0}, {57, 6.5, 0}}, {{
       58, 10.5, 0}, {58, 6.5, 0}}, {{59, 10.5, 0}, {59, 6.5, 0}}, {{
       60, 10.5, 0}, {60, 6.5, 0}}, {{61, 10.5, 0}, {61, 6.5, 0}}, {{
       62, 10.5, 0}, {62, 6.5, 0}}, {{63, 10.5, 0}, {63, 6.5, 0}}, {{
       64, 10.5, 0}, {64, 6.5, 0}}, {{1, 6.5, 0}, {1, 2.5, 0}}, {{
       2, 6.5, 0}, {2, 2.5, 0}}, {{3, 6.5, 0}, {3, 2.5, 0}}, {{4, 6.5, 0}, {
       4, 2.5, 0}}, {{5, 6.5, 0}, {5, 2.5, 0}}, {{6, 6.5, 0}, {6, 2.5, 0}}, {{
       7, 6.5, 0}, {7, 2.5, 0}}, {{8, 6.5, 0}, {8, 2.5, 0}}, {{9, 6.5, 0}, {
       9, 2.5, 0}}, {{10, 6.5, 0}, {10, 2.5, 0}}, {{11, 6.5, 0}, {
       11, 2.5, 0}}, {{12, 6.5, 0}, {12, 2.5, 0}}, {{13, 6.5, 0}, {
       13, 2.5, 0}}, {{14, 6.5, 0}, {14, 2.5, 0}}, {{15, 6.5, 0}, {
       15, 2.5, 0}}, {{16, 6.5, 0}, {16, 2.5, 0}}, {{17, 6.5, 0}, {
       17, 2.5, 0}}, {{18, 6.5, 0}, {18, 2.5, 0}}, {{19, 6.5, 0}, {
       19, 2.5, 0}}, {{20, 6.5, 0}, {20, 2.5, 0}}, {{21, 6.5, 0}, {
       21, 2.5, 0}}, {{22, 6.5, 0}, {22, 2.5, 0}}, {{23, 6.5, 0}, {
       23, 2.5, 0}}, {{24, 6.5, 0}, {24, 2.5, 0}}, {{25, 6.5, 0}, {
       25, 2.5, 0}}, {{26, 6.5, 0}, {26, 2.5, 0}}, {{27, 6.5, 0}, {
       27, 2.5, 0}}, {{28, 6.5, 0}, {28, 2.5, 0}}, {{29, 6.5, 0}, {
       29, 2.5, 0}}, {{30, 6.5, 0}, {30, 2.5, 0}}, {{31, 6.5, 0}, {
       31, 2.5, 0}}, {{32, 6.5, 0}, {32, 2.5, 0}}, {{33, 6.5, 0}, {
       33, 2.5, 0}}, {{34, 6.5, 0}, {34, 2.5, 0}}, {{35, 6.5, 0}, {
       35, 2.5, 0}}, {{36, 6.5, 0}, {36, 2.5, 0}}, {{37, 6.5, 0}, {
       37, 2.5, 0}}, {{38, 6.5, 0}, {38, 2.5, 0}}, {{39, 6.5, 0}, {
       39, 2.5, 0}}, {{40, 6.5, 0}, {40, 2.5, 0}}, {{41, 6.5, 0}, {
       41, 2.5, 0}}, {{42, 6.5, 0}, {42, 2.5, 0}}, {{43, 6.5, 0}, {
       43, 2.5, 0}}, {{44, 6.5, 0}, {44, 2.5, 0}}, {{45, 6.5, 0}, {
       45, 2.5, 0}}, {{46, 6.5, 0}, {46, 2.5, 0}}, {{47, 6.5, 0}, {
       47, 2.5, 0}}, {{48, 6.5, 0}, {48, 2.5, 0}}, {{49, 6.5, 0}, {
       49, 2.5, 0}}, {{50, 6.5, 0}, {50, 2.5, 0}}, {{51, 6.5, 0}, {
       51, 2.5, 0}}, {{52, 6.5, 0}, {52, 2.5, 0}}, {{53, 6.5, 0}, {
       53, 2.5, 0}}, {{54, 6.5, 0}, {54, 2.5, 0}}, {{55, 6.5, 0}, {
       55, 2.5, 0}}, {{56, 6.5, 0}, {56, 2.5, 0}}, {{57, 6.5, 0}, {
       57, 2.5, 0}}, {{58, 6.5, 0}, {58, 2.5, 0}}, {{59, 6.5, 0}, {
       59, 2.5, 0}}, {{60, 6.5, 0}, {60, 2.5, 0}}, {{61, 6.5, 0}, {
       61, 2.5, 0}}, {{62, 6.5, 0}, {62, 2.5, 0}}, {{63, 6.5, 0}, {
       63, 2.5, 0}}, {{64, 6.5, 0}, {64, 2.5, 0}}}, 0.08]}, 
   {RGBColor[1, 1, 0], 
    CylinderBox[{{{1, 62.5, 0}, {2.5, 64, 2}}, {{1, 62.5, 0}, {
       2.5, 63, 2}}, {{1, 62.5, 0}, {2.5, 62, 2}}, {{1, 62.5, 0}, {
       2.5, 61, 2}}, {{2, 62.5, 0}, {2.5, 64, 2}}, {{2, 62.5, 0}, {
       2.5, 63, 2}}, {{2, 62.5, 0}, {2.5, 62, 2}}, {{2, 62.5, 0}, {
       2.5, 61, 2}}, {{3, 62.5, 0}, {2.5, 64, 2}}, {{3, 62.5, 0}, {
       2.5, 63, 2}}, {{3, 62.5, 0}, {2.5, 62, 2}}, {{3, 62.5, 0}, {
       2.5, 61, 2}}, {{4, 62.5, 0}, {2.5, 64, 2}}, {{4, 62.5, 0}, {
       2.5, 63, 2}}, {{4, 62.5, 0}, {2.5, 62, 2}}, {{4, 62.5, 0}, {
       2.5, 61, 2}}, {{5, 62.5, 0}, {6.5, 64, 2}}, {{5, 62.5, 0}, {
       6.5, 63, 2}}, {{5, 62.5, 0}, {6.5, 62, 2}}, {{5, 62.5, 0}, {
       6.5, 61, 2}}, {{6, 62.5, 0}, {6.5, 64, 2}}, {{6, 62.5, 0}, {
       6.5, 63, 2}}, {{6, 62.5, 0}, {6.5, 62, 2}}, {{6, 62.5, 0}, {
       6.5, 61, 2}}, {{7, 62.5, 0}, {6.5, 64, 2}}, {{7, 62.5, 0}, {
       6.5, 63, 2}}, {{7, 62.5, 0}, {6.5, 62, 2}}, {{7, 62.5, 0}, {
       6.5, 61, 2}}, {{8, 62.5, 0}, {6.5, 64, 2}}, {{8, 62.5, 0}, {
       6.5, 63, 2}}, {{8, 62.5, 0}, {6.5, 62, 2}}, {{8, 62.5, 0}, {
       6.5, 61, 2}}, {{9, 62.5, 0}, {10.5, 64, 2}}, {{9, 62.5, 0}, {
       10.5, 63, 2}}, {{9, 62.5, 0}, {10.5, 62, 2}}, {{9, 62.5, 0}, {
       10.5, 61, 2}}, {{10, 62.5, 0}, {10.5, 64, 2}}, {{10, 62.5, 0}, {
       10.5, 63, 2}}, {{10, 62.5, 0}, {10.5, 62, 2}}, {{10, 62.5, 0}, {
       10.5, 61, 2}}, {{11, 62.5, 0}, {10.5, 64, 2}}, {{11, 62.5, 0}, {
       10.5, 63, 2}}, {{11, 62.5, 0}, {10.5, 62, 2}}, {{11, 62.5, 0}, {
       10.5, 61, 2}}, {{12, 62.5, 0}, {10.5, 64, 2}}, {{12, 62.5, 0}, {
       10.5, 63, 2}}, {{12, 62.5, 0}, {10.5, 62, 2}}, {{12, 62.5, 0}, {
       10.5, 61, 2}}, {{13, 62.5, 0}, {14.5, 64, 2}}, {{13, 62.5, 0}, {
       14.5, 63, 2}}, {{13, 62.5, 0}, {14.5, 62, 2}}, {{13, 62.5, 0}, {
       14.5, 61, 2}}, {{14, 62.5, 0}, {14.5, 64, 2}}, {{14, 62.5, 0}, {
       14.5, 63, 2}}, {{14, 62.5, 0}, {14.5, 62, 2}}, {{14, 62.5, 0}, {
       14.5, 61, 2}}, {{15, 62.5, 0}, {14.5, 64, 2}}, {{15, 62.5, 0}, {
       14.5, 63, 2}}, {{15, 62.5, 0}, {14.5, 62, 2}}, {{15, 62.5, 0}, {
       14.5, 61, 2}}, {{16, 62.5, 0}, {14.5, 64, 2}}, {{16, 62.5, 0}, {
       14.5, 63, 2}}, {{16, 62.5, 0}, {14.5, 62, 2}}, {{16, 62.5, 0}, {
       14.5, 61, 2}}, {{17, 62.5, 0}, {18.5, 64, 2}}, {{17, 62.5, 0}, {
       18.5, 63, 2}}, {{17, 62.5, 0}, {18.5, 62, 2}}, {{17, 62.5, 0}, {
       18.5, 61, 2}}, {{18, 62.5, 0}, {18.5, 64, 2}}, {{18, 62.5, 0}, {
       18.5, 63, 2}}, {{18, 62.5, 0}, {18.5, 62, 2}}, {{18, 62.5, 0}, {
       18.5, 61, 2}}, {{19, 62.5, 0}, {18.5, 64, 2}}, {{19, 62.5, 0}, {
       18.5, 63, 2}}, {{19, 62.5, 0}, {18.5, 62, 2}}, {{19, 62.5, 0}, {
       18.5, 61, 2}}, {{20, 62.5, 0}, {18.5, 64, 2}}, {{20, 62.5, 0}, {
       18.5, 63, 2}}, {{20, 62.5, 0}, {18.5, 62, 2}}, {{20, 62.5, 0}, {
       18.5, 61, 2}}, {{21, 62.5, 0}, {22.5, 64, 2}}, {{21, 62.5, 0}, {
       22.5, 63, 2}}, {{21, 62.5, 0}, {22.5, 62, 2}}, {{21, 62.5, 0}, {
       22.5, 61, 2}}, {{22, 62.5, 0}, {22.5, 64, 2}}, {{22, 62.5, 0}, {
       22.5, 63, 2}}, {{22, 62.5, 0}, {22.5, 62, 2}}, {{22, 62.5, 0}, {
       22.5, 61, 2}}, {{23, 62.5, 0}, {22.5, 64, 2}}, {{23, 62.5, 0}, {
       22.5, 63, 2}}, {{23, 62.5, 0}, {22.5, 62, 2}}, {{23, 62.5, 0}, {
       22.5, 61, 2}}, {{24, 62.5, 0}, {22.5, 64, 2}}, {{24, 62.5, 0}, {
       22.5, 63, 2}}, {{24, 62.5, 0}, {22.5, 62, 2}}, {{24, 62.5, 0}, {
       22.5, 61, 2}}, {{25, 62.5, 0}, {26.5, 64, 2}}, {{25, 62.5, 0}, {
       26.5, 63, 2}}, {{25, 62.5, 0}, {26.5, 62, 2}}, {{25, 62.5, 0}, {
       26.5, 61, 2}}, {{26, 62.5, 0}, {26.5, 64, 2}}, {{26, 62.5, 0}, {
       26.5, 63, 2}}, {{26, 62.5, 0}, {26.5, 62, 2}}, {{26, 62.5, 0}, {
       26.5, 61, 2}}, {{27, 62.5, 0}, {26.5, 64, 2}}, {{27, 62.5, 0}, {
       26.5, 63, 2}}, {{27, 62.5, 0}, {26.5, 62, 2}}, {{27, 62.5, 0}, {
       26.5, 61, 2}}, {{28, 62.5, 0}, {26.5, 64, 2}}, {{28, 62.5, 0}, {
       26.5, 63, 2}}, {{28, 62.5, 0}, {26.5, 62, 2}}, {{28, 62.5, 0}, {
       26.5, 61, 2}}, {{29, 62.5, 0}, {30.5, 64, 2}}, {{29, 62.5, 0}, {
       30.5, 63, 2}}, {{29, 62.5, 0}, {30.5, 62, 2}}, {{29, 62.5, 0}, {
       30.5, 61, 2}}, {{30, 62.5, 0}, {30.5, 64, 2}}, {{30, 62.5, 0}, {
       30.5, 63, 2}}, {{30, 62.5, 0}, {30.5, 62, 2}}, {{30, 62.5, 0}, {
       30.5, 61, 2}}, {{31, 62.5, 0}, {30.5, 64, 2}}, {{31, 62.5, 0}, {
       30.5, 63, 2}}, {{31, 62.5, 0}, {30.5, 62, 2}}, {{31, 62.5, 0}, {
       30.5, 61, 2}}, {{32, 62.5, 0}, {30.5, 64, 2}}, {{32, 62.5, 0}, {
       30.5, 63, 2}}, {{32, 62.5, 0}, {30.5, 62, 2}}, {{32, 62.5, 0}, {
       30.5, 61, 2}}, {{33, 62.5, 0}, {34.5, 64, 2}}, {{33, 62.5, 0}, {
       34.5, 63, 2}}, {{33, 62.5, 0}, {34.5, 62, 2}}, {{33, 62.5, 0}, {
       34.5, 61, 2}}, {{34, 62.5, 0}, {34.5, 64, 2}}, {{34, 62.5, 0}, {
       34.5, 63, 2}}, {{34, 62.5, 0}, {34.5, 62, 2}}, {{34, 62.5, 0}, {
       34.5, 61, 2}}, {{35, 62.5, 0}, {34.5, 64, 2}}, {{35, 62.5, 0}, {
       34.5, 63, 2}}, {{35, 62.5, 0}, {34.5, 62, 2}}, {{35, 62.5, 0}, {
       34.5, 61, 2}}, {{36, 62.5, 0}, {34.5, 64, 2}}, {{36, 62.5, 0}, {
       34.5, 63, 2}}, {{36, 62.5, 0}, {34.5, 62, 2}}, {{36, 62.5, 0}, {
       34.5, 61, 2}}, {{37, 62.5, 0}, {38.5, 64, 2}}, {{37, 62.5, 0}, {
       38.5, 63, 2}}, {{37, 62.5, 0}, {38.5, 62, 2}}, {{37, 62.5, 0}, {
       38.5, 61, 2}}, {{38, 62.5, 0}, {38.5, 64, 2}}, {{38, 62.5, 0}, {
       38.5, 63, 2}}, {{38, 62.5, 0}, {38.5, 62, 2}}, {{38, 62.5, 0}, {
       38.5, 61, 2}}, {{39, 62.5, 0}, {38.5, 64, 2}}, {{39, 62.5, 0}, {
       38.5, 63, 2}}, {{39, 62.5, 0}, {38.5, 62, 2}}, {{39, 62.5, 0}, {
       38.5, 61, 2}}, {{40, 62.5, 0}, {38.5, 64, 2}}, {{40, 62.5, 0}, {
       38.5, 63, 2}}, {{40, 62.5, 0}, {38.5, 62, 2}}, {{40, 62.5, 0}, {
       38.5, 61, 2}}, {{41, 62.5, 0}, {42.5, 64, 2}}, {{41, 62.5, 0}, {
       42.5, 63, 2}}, {{41, 62.5, 0}, {42.5, 62, 2}}, {{41, 62.5, 0}, {
       42.5, 61, 2}}, {{42, 62.5, 0}, {42.5, 64, 2}}, {{42, 62.5, 0}, {
       42.5, 63, 2}}, {{42, 62.5, 0}, {42.5, 62, 2}}, {{42, 62.5, 0}, {
       42.5, 61, 2}}, {{43, 62.5, 0}, {42.5, 64, 2}}, {{43, 62.5, 0}, {
       42.5, 63, 2}}, {{43, 62.5, 0}, {42.5, 62, 2}}, {{43, 62.5, 0}, {
       42.5, 61, 2}}, {{44, 62.5, 0}, {42.5, 64, 2}}, {{44, 62.5, 0}, {
       42.5, 63, 2}}, {{44, 62.5, 0}, {42.5, 62, 2}}, {{44, 62.5, 0}, {
       42.5, 61, 2}}, {{45, 62.5, 0}, {46.5, 64, 2}}, {{45, 62.5, 0}, {
       46.5, 63, 2}}, {{45, 62.5, 0}, {46.5, 62, 2}}, {{45, 62.5, 0}, {
       46.5, 61, 2}}, {{46, 62.5, 0}, {46.5, 64, 2}}, {{46, 62.5, 0}, {
       46.5, 63, 2}}, {{46, 62.5, 0}, {46.5, 62, 2}}, {{46, 62.5, 0}, {
       46.5, 61, 2}}, {{47, 62.5, 0}, {46.5, 64, 2}}, {{47, 62.5, 0}, {
       46.5, 63, 2}}, {{47, 62.5, 0}, {46.5, 62, 2}}, {{47, 62.5, 0}, {
       46.5, 61, 2}}, {{48, 62.5, 0}, {46.5, 64, 2}}, {{48, 62.5, 0}, {
       46.5, 63, 2}}, {{48, 62.5, 0}, {46.5, 62, 2}}, {{48, 62.5, 0}, {
       46.5, 61, 2}}, {{49, 62.5, 0}, {50.5, 64, 2}}, {{49, 62.5, 0}, {
       50.5, 63, 2}}, {{49, 62.5, 0}, {50.5, 62, 2}}, {{49, 62.5, 0}, {
       50.5, 61, 2}}, {{50, 62.5, 0}, {50.5, 64, 2}}, {{50, 62.5, 0}, {
       50.5, 63, 2}}, {{50, 62.5, 0}, {50.5, 62, 2}}, {{50, 62.5, 0}, {
       50.5, 61, 2}}, {{51, 62.5, 0}, {50.5, 64, 2}}, {{51, 62.5, 0}, {
       50.5, 63, 2}}, {{51, 62.5, 0}, {50.5, 62, 2}}, {{51, 62.5, 0}, {
       50.5, 61, 2}}, {{52, 62.5, 0}, {50.5, 64, 2}}, {{52, 62.5, 0}, {
       50.5, 63, 2}}, {{52, 62.5, 0}, {50.5, 62, 2}}, {{52, 62.5, 0}, {
       50.5, 61, 2}}, {{53, 62.5, 0}, {54.5, 64, 2}}, {{53, 62.5, 0}, {
       54.5, 63, 2}}, {{53, 62.5, 0}, {54.5, 62, 2}}, {{53, 62.5, 0}, {
       54.5, 61, 2}}, {{54, 62.5, 0}, {54.5, 64, 2}}, {{54, 62.5, 0}, {
       54.5, 63, 2}}, {{54, 62.5, 0}, {54.5, 62, 2}}, {{54, 62.5, 0}, {
       54.5, 61, 2}}, {{55, 62.5, 0}, {54.5, 64, 2}}, {{55, 62.5, 0}, {
       54.5, 63, 2}}, {{55, 62.5, 0}, {54.5, 62, 2}}, {{55, 62.5, 0}, {
       54.5, 61, 2}}, {{56, 62.5, 0}, {54.5, 64, 2}}, {{56, 62.5, 0}, {
       54.5, 63, 2}}, {{56, 62.5, 0}, {54.5, 62, 2}}, {{56, 62.5, 0}, {
       54.5, 61, 2}}, {{57, 62.5, 0}, {58.5, 64, 2}}, {{57, 62.5, 0}, {
       58.5, 63, 2}}, {{57, 62.5, 0}, {58.5, 62, 2}}, {{57, 62.5, 0}, {
       58.5, 61, 2}}, {{58, 62.5, 0}, {58.5, 64, 2}}, {{58, 62.5, 0}, {
       58.5, 63, 2}}, {{58, 62.5, 0}, {58.5, 62, 2}}, {{58, 62.5, 0}, {
       58.5, 61, 2}}, {{59, 62.5, 0}, {58.5, 64, 2}}, {{59, 62.5, 0}, {
       58.5, 63, 2}}, {{59, 62.5, 0}, {58.5, 62, 2}}, {{59, 62.5, 0}, {
       58.5, 61, 2}}, {{60, 62.5, 0}, {58.5, 64, 2}}, {{60, 62.5, 0}, {
       58.5, 63, 2}}, {{60, 62.5, 0}, {58.5, 62, 2}}, {{60, 62.5, 0}, {
       58.5, 61, 2}}, {{61, 62.5, 0}, {62.5, 64, 2}}, {{61, 62.5, 0}, {
       62.5, 63, 2}}, {{61, 62.5, 0}, {62.5, 62, 2}}, {{61, 62.5, 0}, {
       62.5, 61, 2}}, {{62, 62.5, 0}, {62.5, 64, 2}}, {{62, 62.5, 0}, {
       62.5, 63, 2}}, {{62, 62.5, 0}, {62.5, 62, 2}}, {{62, 62.5, 0}, {
       62.5, 61, 2}}, {{63, 62.5, 0}, {62.5, 64, 2}}, {{63, 62.5, 0}, {
       62.5, 63, 2}}, {{63, 62.5, 0}, {62.5, 62, 2}}, {{63, 62.5, 0}, {
       62.5, 61, 2}}, {{64, 62.5, 0}, {62.5, 64, 2}}, {{64, 62.5, 0}, {
       62.5, 63, 2}}, {{64, 62.5, 0}, {62.5, 62, 2}}, {{64, 62.5, 0}, {
       62.5, 61, 2}}, {{1, 58.5, 0}, {2.5, 60, 2}}, {{1, 58.5, 0}, {
       2.5, 59, 2}}, {{1, 58.5, 0}, {2.5, 58, 2}}, {{1, 58.5, 0}, {
       2.5, 57, 2}}, {{2, 58.5, 0}, {2.5, 60, 2}}, {{2, 58.5, 0}, {
       2.5, 59, 2}}, {{2, 58.5, 0}, {2.5, 58, 2}}, {{2, 58.5, 0}, {
       2.5, 57, 2}}, {{3, 58.5, 0}, {2.5, 60, 2}}, {{3, 58.5, 0}, {
       2.5, 59, 2}}, {{3, 58.5, 0}, {2.5, 58, 2}}, {{3, 58.5, 0}, {
       2.5, 57, 2}}, {{4, 58.5, 0}, {2.5, 60, 2}}, {{4, 58.5, 0}, {
       2.5, 59, 2}}, {{4, 58.5, 0}, {2.5, 58, 2}}, {{4, 58.5, 0}, {
       2.5, 57, 2}}, {{5, 58.5, 0}, {6.5, 60, 2}}, {{5, 58.5, 0}, {
       6.5, 59, 2}}, {{5, 58.5, 0}, {6.5, 58, 2}}, {{5, 58.5, 0}, {
       6.5, 57, 2}}, {{6, 58.5, 0}, {6.5, 60, 2}}, {{6, 58.5, 0}, {
       6.5, 59, 2}}, {{6, 58.5, 0}, {6.5, 58, 2}}, {{6, 58.5, 0}, {
       6.5, 57, 2}}, {{7, 58.5, 0}, {6.5, 60, 2}}, {{7, 58.5, 0}, {
       6.5, 59, 2}}, {{7, 58.5, 0}, {6.5, 58, 2}}, {{7, 58.5, 0}, {
       6.5, 57, 2}}, {{8, 58.5, 0}, {6.5, 60, 2}}, {{8, 58.5, 0}, {
       6.5, 59, 2}}, {{8, 58.5, 0}, {6.5, 58, 2}}, {{8, 58.5, 0}, {
       6.5, 57, 2}}, {{9, 58.5, 0}, {10.5, 60, 2}}, {{9, 58.5, 0}, {
       10.5, 59, 2}}, {{9, 58.5, 0}, {10.5, 58, 2}}, {{9, 58.5, 0}, {
       10.5, 57, 2}}, {{10, 58.5, 0}, {10.5, 60, 2}}, {{10, 58.5, 0}, {
       10.5, 59, 2}}, {{10, 58.5, 0}, {10.5, 58, 2}}, {{10, 58.5, 0}, {
       10.5, 57, 2}}, {{11, 58.5, 0}, {10.5, 60, 2}}, {{11, 58.5, 0}, {
       10.5, 59, 2}}, {{11, 58.5, 0}, {10.5, 58, 2}}, {{11, 58.5, 0}, {
       10.5, 57, 2}}, {{12, 58.5, 0}, {10.5, 60, 2}}, {{12, 58.5, 0}, {
       10.5, 59, 2}}, {{12, 58.5, 0}, {10.5, 58, 2}}, {{12, 58.5, 0}, {
       10.5, 57, 2}}, {{13, 58.5, 0}, {14.5, 60, 2}}, {{13, 58.5, 0}, {
       14.5, 59, 2}}, {{13, 58.5, 0}, {14.5, 58, 2}}, {{13, 58.5, 0}, {
       14.5, 57, 2}}, {{14, 58.5, 0}, {14.5, 60, 2}}, {{14, 58.5, 0}, {
       14.5, 59, 2}}, {{14, 58.5, 0}, {14.5, 58, 2}}, {{14, 58.5, 0}, {
       14.5, 57, 2}}, {{15, 58.5, 0}, {14.5, 60, 2}}, {{15, 58.5, 0}, {
       14.5, 59, 2}}, {{15, 58.5, 0}, {14.5, 58, 2}}, {{15, 58.5, 0}, {
       14.5, 57, 2}}, {{16, 58.5, 0}, {14.5, 60, 2}}, {{16, 58.5, 0}, {
       14.5, 59, 2}}, {{16, 58.5, 0}, {14.5, 58, 2}}, {{16, 58.5, 0}, {
       14.5, 57, 2}}, {{17, 58.5, 0}, {18.5, 60, 2}}, {{17, 58.5, 0}, {
       18.5, 59, 2}}, {{17, 58.5, 0}, {18.5, 58, 2}}, {{17, 58.5, 0}, {
       18.5, 57, 2}}, {{18, 58.5, 0}, {18.5, 60, 2}}, {{18, 58.5, 0}, {
       18.5, 59, 2}}, {{18, 58.5, 0}, {18.5, 58, 2}}, {{18, 58.5, 0}, {
       18.5, 57, 2}}, {{19, 58.5, 0}, {18.5, 60, 2}}, {{19, 58.5, 0}, {
       18.5, 59, 2}}, {{19, 58.5, 0}, {18.5, 58, 2}}, {{19, 58.5, 0}, {
       18.5, 57, 2}}, {{20, 58.5, 0}, {18.5, 60, 2}}, {{20, 58.5, 0}, {
       18.5, 59, 2}}, {{20, 58.5, 0}, {18.5, 58, 2}}, {{20, 58.5, 0}, {
       18.5, 57, 2}}, {{21, 58.5, 0}, {22.5, 60, 2}}, {{21, 58.5, 0}, {
       22.5, 59, 2}}, {{21, 58.5, 0}, {22.5, 58, 2}}, {{21, 58.5, 0}, {
       22.5, 57, 2}}, {{22, 58.5, 0}, {22.5, 60, 2}}, {{22, 58.5, 0}, {
       22.5, 59, 2}}, {{22, 58.5, 0}, {22.5, 58, 2}}, {{22, 58.5, 0}, {
       22.5, 57, 2}}, {{23, 58.5, 0}, {22.5, 60, 2}}, {{23, 58.5, 0}, {
       22.5, 59, 2}}, {{23, 58.5, 0}, {22.5, 58, 2}}, {{23, 58.5, 0}, {
       22.5, 57, 2}}, {{24, 58.5, 0}, {22.5, 60, 2}}, {{24, 58.5, 0}, {
       22.5, 59, 2}}, {{24, 58.5, 0}, {22.5, 58, 2}}, {{24, 58.5, 0}, {
       22.5, 57, 2}}, {{25, 58.5, 0}, {26.5, 60, 2}}, {{25, 58.5, 0}, {
       26.5, 59, 2}}, {{25, 58.5, 0}, {26.5, 58, 2}}, {{25, 58.5, 0}, {
       26.5, 57, 2}}, {{26, 58.5, 0}, {26.5, 60, 2}}, {{26, 58.5, 0}, {
       26.5, 59, 2}}, {{26, 58.5, 0}, {26.5, 58, 2}}, {{26, 58.5, 0}, {
       26.5, 57, 2}}, {{27, 58.5, 0}, {26.5, 60, 2}}, {{27, 58.5, 0}, {
       26.5, 59, 2}}, {{27, 58.5, 0}, {26.5, 58, 2}}, {{27, 58.5, 0}, {
       26.5, 57, 2}}, {{28, 58.5, 0}, {26.5, 60, 2}}, {{28, 58.5, 0}, {
       26.5, 59, 2}}, {{28, 58.5, 0}, {26.5, 58, 2}}, {{28, 58.5, 0}, {
       26.5, 57, 2}}, {{29, 58.5, 0}, {30.5, 60, 2}}, {{29, 58.5, 0}, {
       30.5, 59, 2}}, {{29, 58.5, 0}, {30.5, 58, 2}}, {{29, 58.5, 0}, {
       30.5, 57, 2}}, {{30, 58.5, 0}, {30.5, 60, 2}}, {{30, 58.5, 0}, {
       30.5, 59, 2}}, {{30, 58.5, 0}, {30.5, 58, 2}}, {{30, 58.5, 0}, {
       30.5, 57, 2}}, {{31, 58.5, 0}, {30.5, 60, 2}}, {{31, 58.5, 0}, {
       30.5, 59, 2}}, {{31, 58.5, 0}, {30.5, 58, 2}}, {{31, 58.5, 0}, {
       30.5, 57, 2}}, {{32, 58.5, 0}, {30.5, 60, 2}}, {{32, 58.5, 0}, {
       30.5, 59, 2}}, {{32, 58.5, 0}, {30.5, 58, 2}}, {{32, 58.5, 0}, {
       30.5, 57, 2}}, {{33, 58.5, 0}, {34.5, 60, 2}}, {{33, 58.5, 0}, {
       34.5, 59, 2}}, {{33, 58.5, 0}, {34.5, 58, 2}}, {{33, 58.5, 0}, {
       34.5, 57, 2}}, {{34, 58.5, 0}, {34.5, 60, 2}}, {{34, 58.5, 0}, {
       34.5, 59, 2}}, {{34, 58.5, 0}, {34.5, 58, 2}}, {{34, 58.5, 0}, {
       34.5, 57, 2}}, {{35, 58.5, 0}, {34.5, 60, 2}}, {{35, 58.5, 0}, {
       34.5, 59, 2}}, {{35, 58.5, 0}, {34.5, 58, 2}}, {{35, 58.5, 0}, {
       34.5, 57, 2}}, {{36, 58.5, 0}, {34.5, 60, 2}}, {{36, 58.5, 0}, {
       34.5, 59, 2}}, {{36, 58.5, 0}, {34.5, 58, 2}}, {{36, 58.5, 0}, {
       34.5, 57, 2}}, {{37, 58.5, 0}, {38.5, 60, 2}}, {{37, 58.5, 0}, {
       38.5, 59, 2}}, {{37, 58.5, 0}, {38.5, 58, 2}}, {{37, 58.5, 0}, {
       38.5, 57, 2}}, {{38, 58.5, 0}, {38.5, 60, 2}}, {{38, 58.5, 0}, {
       38.5, 59, 2}}, {{38, 58.5, 0}, {38.5, 58, 2}}, {{38, 58.5, 0}, {
       38.5, 57, 2}}, {{39, 58.5, 0}, {38.5, 60, 2}}, {{39, 58.5, 0}, {
       38.5, 59, 2}}, {{39, 58.5, 0}, {38.5, 58, 2}}, {{39, 58.5, 0}, {
       38.5, 57, 2}}, {{40, 58.5, 0}, {38.5, 60, 2}}, {{40, 58.5, 0}, {
       38.5, 59, 2}}, {{40, 58.5, 0}, {38.5, 58, 2}}, {{40, 58.5, 0}, {
       38.5, 57, 2}}, {{41, 58.5, 0}, {42.5, 60, 2}}, {{41, 58.5, 0}, {
       42.5, 59, 2}}, {{41, 58.5, 0}, {42.5, 58, 2}}, {{41, 58.5, 0}, {
       42.5, 57, 2}}, {{42, 58.5, 0}, {42.5, 60, 2}}, {{42, 58.5, 0}, {
       42.5, 59, 2}}, {{42, 58.5, 0}, {42.5, 58, 2}}, {{42, 58.5, 0}, {
       42.5, 57, 2}}, {{43, 58.5, 0}, {42.5, 60, 2}}, {{43, 58.5, 0}, {
       42.5, 59, 2}}, {{43, 58.5, 0}, {42.5, 58, 2}}, {{43, 58.5, 0}, {
       42.5, 57, 2}}, {{44, 58.5, 0}, {42.5, 60, 2}}, {{44, 58.5, 0}, {
       42.5, 59, 2}}, {{44, 58.5, 0}, {42.5, 58, 2}}, {{44, 58.5, 0}, {
       42.5, 57, 2}}, {{45, 58.5, 0}, {46.5, 60, 2}}, {{45, 58.5, 0}, {
       46.5, 59, 2}}, {{45, 58.5, 0}, {46.5, 58, 2}}, {{45, 58.5, 0}, {
       46.5, 57, 2}}, {{46, 58.5, 0}, {46.5, 60, 2}}, {{46, 58.5, 0}, {
       46.5, 59, 2}}, {{46, 58.5, 0}, {46.5, 58, 2}}, {{46, 58.5, 0}, {
       46.5, 57, 2}}, {{47, 58.5, 0}, {46.5, 60, 2}}, {{47, 58.5, 0}, {
       46.5, 59, 2}}, {{47, 58.5, 0}, {46.5, 58, 2}}, {{47, 58.5, 0}, {
       46.5, 57, 2}}, {{48, 58.5, 0}, {46.5, 60, 2}}, {{48, 58.5, 0}, {
       46.5, 59, 2}}, {{48, 58.5, 0}, {46.5, 58, 2}}, {{48, 58.5, 0}, {
       46.5, 57, 2}}, {{49, 58.5, 0}, {50.5, 60, 2}}, {{49, 58.5, 0}, {
       50.5, 59, 2}}, {{49, 58.5, 0}, {50.5, 58, 2}}, {{49, 58.5, 0}, {
       50.5, 57, 2}}, {{50, 58.5, 0}, {50.5, 60, 2}}, {{50, 58.5, 0}, {
       50.5, 59, 2}}, {{50, 58.5, 0}, {50.5, 58, 2}}, {{50, 58.5, 0}, {
       50.5, 57, 2}}, {{51, 58.5, 0}, {50.5, 60, 2}}, {{51, 58.5, 0}, {
       50.5, 59, 2}}, {{51, 58.5, 0}, {50.5, 58, 2}}, {{51, 58.5, 0}, {
       50.5, 57, 2}}, {{52, 58.5, 0}, {50.5, 60, 2}}, {{52, 58.5, 0}, {
       50.5, 59, 2}}, {{52, 58.5, 0}, {50.5, 58, 2}}, {{52, 58.5, 0}, {
       50.5, 57, 2}}, {{53, 58.5, 0}, {54.5, 60, 2}}, {{53, 58.5, 0}, {
       54.5, 59, 2}}, {{53, 58.5, 0}, {54.5, 58, 2}}, {{53, 58.5, 0}, {
       54.5, 57, 2}}, {{54, 58.5, 0}, {54.5, 60, 2}}, {{54, 58.5, 0}, {
       54.5, 59, 2}}, {{54, 58.5, 0}, {54.5, 58, 2}}, {{54, 58.5, 0}, {
       54.5, 57, 2}}, {{55, 58.5, 0}, {54.5, 60, 2}}, {{55, 58.5, 0}, {
       54.5, 59, 2}}, {{55, 58.5, 0}, {54.5, 58, 2}}, {{55, 58.5, 0}, {
       54.5, 57, 2}}, {{56, 58.5, 0}, {54.5, 60, 2}}, {{56, 58.5, 0}, {
       54.5, 59, 2}}, {{56, 58.5, 0}, {54.5, 58, 2}}, {{56, 58.5, 0}, {
       54.5, 57, 2}}, {{57, 58.5, 0}, {58.5, 60, 2}}, {{57, 58.5, 0}, {
       58.5, 59, 2}}, {{57, 58.5, 0}, {58.5, 58, 2}}, {{57, 58.5, 0}, {
       58.5, 57, 2}}, {{58, 58.5, 0}, {58.5, 60, 2}}, {{58, 58.5, 0}, {
       58.5, 59, 2}}, {{58, 58.5, 0}, {58.5, 58, 2}}, {{58, 58.5, 0}, {
       58.5, 57, 2}}, {{59, 58.5, 0}, {58.5, 60, 2}}, {{59, 58.5, 0}, {
       58.5, 59, 2}}, {{59, 58.5, 0}, {58.5, 58, 2}}, {{59, 58.5, 0}, {
       58.5, 57, 2}}, {{60, 58.5, 0}, {58.5, 60, 2}}, {{60, 58.5, 0}, {
       58.5, 59, 2}}, {{60, 58.5, 0}, {58.5, 58, 2}}, {{60, 58.5, 0}, {
       58.5, 57, 2}}, {{61, 58.5, 0}, {62.5, 60, 2}}, {{61, 58.5, 0}, {
       62.5, 59, 2}}, {{61, 58.5, 0}, {62.5, 58, 2}}, {{61, 58.5, 0}, {
       62.5, 57, 2}}, {{62, 58.5, 0}, {62.5, 60, 2}}, {{62, 58.5, 0}, {
       62.5, 59, 2}}, {{62, 58.5, 0}, {62.5, 58, 2}}, {{62, 58.5, 0}, {
       62.5, 57, 2}}, {{63, 58.5, 0}, {62.5, 60, 2}}, {{63, 58.5, 0}, {
       62.5, 59, 2}}, {{63, 58.5, 0}, {62.5, 58, 2}}, {{63, 58.5, 0}, {
       62.5, 57, 2}}, {{64, 58.5, 0}, {62.5, 60, 2}}, {{64, 58.5, 0}, {
       62.5, 59, 2}}, {{64, 58.5, 0}, {62.5, 58, 2}}, {{64, 58.5, 0}, {
       62.5, 57, 2}}, {{1, 54.5, 0}, {2.5, 56, 2}}, {{1, 54.5, 0}, {
       2.5, 55, 2}}, {{1, 54.5, 0}, {2.5, 54, 2}}, {{1, 54.5, 0}, {
       2.5, 53, 2}}, {{2, 54.5, 0}, {2.5, 56, 2}}, {{2, 54.5, 0}, {
       2.5, 55, 2}}, {{2, 54.5, 0}, {2.5, 54, 2}}, {{2, 54.5, 0}, {
       2.5, 53, 2}}, {{3, 54.5, 0}, {2.5, 56, 2}}, {{3, 54.5, 0}, {
       2.5, 55, 2}}, {{3, 54.5, 0}, {2.5, 54, 2}}, {{3, 54.5, 0}, {
       2.5, 53, 2}}, {{4, 54.5, 0}, {2.5, 56, 2}}, {{4, 54.5, 0}, {
       2.5, 55, 2}}, {{4, 54.5, 0}, {2.5, 54, 2}}, {{4, 54.5, 0}, {
       2.5, 53, 2}}, {{5, 54.5, 0}, {6.5, 56, 2}}, {{5, 54.5, 0}, {
       6.5, 55, 2}}, {{5, 54.5, 0}, {6.5, 54, 2}}, {{5, 54.5, 0}, {
       6.5, 53, 2}}, {{6, 54.5, 0}, {6.5, 56, 2}}, {{6, 54.5, 0}, {
       6.5, 55, 2}}, {{6, 54.5, 0}, {6.5, 54, 2}}, {{6, 54.5, 0}, {
       6.5, 53, 2}}, {{7, 54.5, 0}, {6.5, 56, 2}}, {{7, 54.5, 0}, {
       6.5, 55, 2}}, {{7, 54.5, 0}, {6.5, 54, 2}}, {{7, 54.5, 0}, {
       6.5, 53, 2}}, {{8, 54.5, 0}, {6.5, 56, 2}}, {{8, 54.5, 0}, {
       6.5, 55, 2}}, {{8, 54.5, 0}, {6.5, 54, 2}}, {{8, 54.5, 0}, {
       6.5, 53, 2}}, {{9, 54.5, 0}, {10.5, 56, 2}}, {{9, 54.5, 0}, {
       10.5, 55, 2}}, {{9, 54.5, 0}, {10.5, 54, 2}}, {{9, 54.5, 0}, {
       10.5, 53, 2}}, {{10, 54.5, 0}, {10.5, 56, 2}}, {{10, 54.5, 0}, {
       10.5, 55, 2}}, {{10, 54.5, 0}, {10.5, 54, 2}}, {{10, 54.5, 0}, {
       10.5, 53, 2}}, {{11, 54.5, 0}, {10.5, 56, 2}}, {{11, 54.5, 0}, {
       10.5, 55, 2}}, {{11, 54.5, 0}, {10.5, 54, 2}}, {{11, 54.5, 0}, {
       10.5, 53, 2}}, {{12, 54.5, 0}, {10.5, 56, 2}}, {{12, 54.5, 0}, {
       10.5, 55, 2}}, {{12, 54.5, 0}, {10.5, 54, 2}}, {{12, 54.5, 0}, {
       10.5, 53, 2}}, {{13, 54.5, 0}, {14.5, 56, 2}}, {{13, 54.5, 0}, {
       14.5, 55, 2}}, {{13, 54.5, 0}, {14.5, 54, 2}}, {{13, 54.5, 0}, {
       14.5, 53, 2}}, {{14, 54.5, 0}, {14.5, 56, 2}}, {{14, 54.5, 0}, {
       14.5, 55, 2}}, {{14, 54.5, 0}, {14.5, 54, 2}}, {{14, 54.5, 0}, {
       14.5, 53, 2}}, {{15, 54.5, 0}, {14.5, 56, 2}}, {{15, 54.5, 0}, {
       14.5, 55, 2}}, {{15, 54.5, 0}, {14.5, 54, 2}}, {{15, 54.5, 0}, {
       14.5, 53, 2}}, {{16, 54.5, 0}, {14.5, 56, 2}}, {{16, 54.5, 0}, {
       14.5, 55, 2}}, {{16, 54.5, 0}, {14.5, 54, 2}}, {{16, 54.5, 0}, {
       14.5, 53, 2}}, {{17, 54.5, 0}, {18.5, 56, 2}}, {{17, 54.5, 0}, {
       18.5, 55, 2}}, {{17, 54.5, 0}, {18.5, 54, 2}}, {{17, 54.5, 0}, {
       18.5, 53, 2}}, {{18, 54.5, 0}, {18.5, 56, 2}}, {{18, 54.5, 0}, {
       18.5, 55, 2}}, {{18, 54.5, 0}, {18.5, 54, 2}}, {{18, 54.5, 0}, {
       18.5, 53, 2}}, {{19, 54.5, 0}, {18.5, 56, 2}}, {{19, 54.5, 0}, {
       18.5, 55, 2}}, {{19, 54.5, 0}, {18.5, 54, 2}}, {{19, 54.5, 0}, {
       18.5, 53, 2}}, {{20, 54.5, 0}, {18.5, 56, 2}}, {{20, 54.5, 0}, {
       18.5, 55, 2}}, {{20, 54.5, 0}, {18.5, 54, 2}}, {{20, 54.5, 0}, {
       18.5, 53, 2}}, {{21, 54.5, 0}, {22.5, 56, 2}}, {{21, 54.5, 0}, {
       22.5, 55, 2}}, {{21, 54.5, 0}, {22.5, 54, 2}}, {{21, 54.5, 0}, {
       22.5, 53, 2}}, {{22, 54.5, 0}, {22.5, 56, 2}}, {{22, 54.5, 0}, {
       22.5, 55, 2}}, {{22, 54.5, 0}, {22.5, 54, 2}}, {{22, 54.5, 0}, {
       22.5, 53, 2}}, {{23, 54.5, 0}, {22.5, 56, 2}}, {{23, 54.5, 0}, {
       22.5, 55, 2}}, {{23, 54.5, 0}, {22.5, 54, 2}}, {{23, 54.5, 0}, {
       22.5, 53, 2}}, {{24, 54.5, 0}, {22.5, 56, 2}}, {{24, 54.5, 0}, {
       22.5, 55, 2}}, {{24, 54.5, 0}, {22.5, 54, 2}}, {{24, 54.5, 0}, {
       22.5, 53, 2}}, {{25, 54.5, 0}, {26.5, 56, 2}}, {{25, 54.5, 0}, {
       26.5, 55, 2}}, {{25, 54.5, 0}, {26.5, 54, 2}}, {{25, 54.5, 0}, {
       26.5, 53, 2}}, {{26, 54.5, 0}, {26.5, 56, 2}}, {{26, 54.5, 0}, {
       26.5, 55, 2}}, {{26, 54.5, 0}, {26.5, 54, 2}}, {{26, 54.5, 0}, {
       26.5, 53, 2}}, {{27, 54.5, 0}, {26.5, 56, 2}}, {{27, 54.5, 0}, {
       26.5, 55, 2}}, {{27, 54.5, 0}, {26.5, 54, 2}}, {{27, 54.5, 0}, {
       26.5, 53, 2}}, {{28, 54.5, 0}, {26.5, 56, 2}}, {{28, 54.5, 0}, {
       26.5, 55, 2}}, {{28, 54.5, 0}, {26.5, 54, 2}}, {{28, 54.5, 0}, {
       26.5, 53, 2}}, {{29, 54.5, 0}, {30.5, 56, 2}}, {{29, 54.5, 0}, {
       30.5, 55, 2}}, {{29, 54.5, 0}, {30.5, 54, 2}}, {{29, 54.5, 0}, {
       30.5, 53, 2}}, {{30, 54.5, 0}, {30.5, 56, 2}}, {{30, 54.5, 0}, {
       30.5, 55, 2}}, {{30, 54.5, 0}, {30.5, 54, 2}}, {{30, 54.5, 0}, {
       30.5, 53, 2}}, {{31, 54.5, 0}, {30.5, 56, 2}}, {{31, 54.5, 0}, {
       30.5, 55, 2}}, {{31, 54.5, 0}, {30.5, 54, 2}}, {{31, 54.5, 0}, {
       30.5, 53, 2}}, {{32, 54.5, 0}, {30.5, 56, 2}}, {{32, 54.5, 0}, {
       30.5, 55, 2}}, {{32, 54.5, 0}, {30.5, 54, 2}}, {{32, 54.5, 0}, {
       30.5, 53, 2}}, {{33, 54.5, 0}, {34.5, 56, 2}}, {{33, 54.5, 0}, {
       34.5, 55, 2}}, {{33, 54.5, 0}, {34.5, 54, 2}}, {{33, 54.5, 0}, {
       34.5, 53, 2}}, {{34, 54.5, 0}, {34.5, 56, 2}}, {{34, 54.5, 0}, {
       34.5, 55, 2}}, {{34, 54.5, 0}, {34.5, 54, 2}}, {{34, 54.5, 0}, {
       34.5, 53, 2}}, {{35, 54.5, 0}, {34.5, 56, 2}}, {{35, 54.5, 0}, {
       34.5, 55, 2}}, {{35, 54.5, 0}, {34.5, 54, 2}}, {{35, 54.5, 0}, {
       34.5, 53, 2}}, {{36, 54.5, 0}, {34.5, 56, 2}}, {{36, 54.5, 0}, {
       34.5, 55, 2}}, {{36, 54.5, 0}, {34.5, 54, 2}}, {{36, 54.5, 0}, {
       34.5, 53, 2}}, {{37, 54.5, 0}, {38.5, 56, 2}}, {{37, 54.5, 0}, {
       38.5, 55, 2}}, {{37, 54.5, 0}, {38.5, 54, 2}}, {{37, 54.5, 0}, {
       38.5, 53, 2}}, {{38, 54.5, 0}, {38.5, 56, 2}}, {{38, 54.5, 0}, {
       38.5, 55, 2}}, {{38, 54.5, 0}, {38.5, 54, 2}}, {{38, 54.5, 0}, {
       38.5, 53, 2}}, {{39, 54.5, 0}, {38.5, 56, 2}}, {{39, 54.5, 0}, {
       38.5, 55, 2}}, {{39, 54.5, 0}, {38.5, 54, 2}}, {{39, 54.5, 0}, {
       38.5, 53, 2}}, {{40, 54.5, 0}, {38.5, 56, 2}}, {{40, 54.5, 0}, {
       38.5, 55, 2}}, {{40, 54.5, 0}, {38.5, 54, 2}}, {{40, 54.5, 0}, {
       38.5, 53, 2}}, {{41, 54.5, 0}, {42.5, 56, 2}}, {{41, 54.5, 0}, {
       42.5, 55, 2}}, {{41, 54.5, 0}, {42.5, 54, 2}}, {{41, 54.5, 0}, {
       42.5, 53, 2}}, {{42, 54.5, 0}, {42.5, 56, 2}}, {{42, 54.5, 0}, {
       42.5, 55, 2}}, {{42, 54.5, 0}, {42.5, 54, 2}}, {{42, 54.5, 0}, {
       42.5, 53, 2}}, {{43, 54.5, 0}, {42.5, 56, 2}}, {{43, 54.5, 0}, {
       42.5, 55, 2}}, {{43, 54.5, 0}, {42.5, 54, 2}}, {{43, 54.5, 0}, {
       42.5, 53, 2}}, {{44, 54.5, 0}, {42.5, 56, 2}}, {{44, 54.5, 0}, {
       42.5, 55, 2}}, {{44, 54.5, 0}, {42.5, 54, 2}}, {{44, 54.5, 0}, {
       42.5, 53, 2}}, {{45, 54.5, 0}, {46.5, 56, 2}}, {{45, 54.5, 0}, {
       46.5, 55, 2}}, {{45, 54.5, 0}, {46.5, 54, 2}}, {{45, 54.5, 0}, {
       46.5, 53, 2}}, {{46, 54.5, 0}, {46.5, 56, 2}}, {{46, 54.5, 0}, {
       46.5, 55, 2}}, {{46, 54.5, 0}, {46.5, 54, 2}}, {{46, 54.5, 0}, {
       46.5, 53, 2}}, {{47, 54.5, 0}, {46.5, 56, 2}}, {{47, 54.5, 0}, {
       46.5, 55, 2}}, {{47, 54.5, 0}, {46.5, 54, 2}}, {{47, 54.5, 0}, {
       46.5, 53, 2}}, {{48, 54.5, 0}, {46.5, 56, 2}}, {{48, 54.5, 0}, {
       46.5, 55, 2}}, {{48, 54.5, 0}, {46.5, 54, 2}}, {{48, 54.5, 0}, {
       46.5, 53, 2}}, {{49, 54.5, 0}, {50.5, 56, 2}}, {{49, 54.5, 0}, {
       50.5, 55, 2}}, {{49, 54.5, 0}, {50.5, 54, 2}}, {{49, 54.5, 0}, {
       50.5, 53, 2}}, {{50, 54.5, 0}, {50.5, 56, 2}}, {{50, 54.5, 0}, {
       50.5, 55, 2}}, {{50, 54.5, 0}, {50.5, 54, 2}}, {{50, 54.5, 0}, {
       50.5, 53, 2}}, {{51, 54.5, 0}, {50.5, 56, 2}}, {{51, 54.5, 0}, {
       50.5, 55, 2}}, {{51, 54.5, 0}, {50.5, 54, 2}}, {{51, 54.5, 0}, {
       50.5, 53, 2}}, {{52, 54.5, 0}, {50.5, 56, 2}}, {{52, 54.5, 0}, {
       50.5, 55, 2}}, {{52, 54.5, 0}, {50.5, 54, 2}}, {{52, 54.5, 0}, {
       50.5, 53, 2}}, {{53, 54.5, 0}, {54.5, 56, 2}}, {{53, 54.5, 0}, {
       54.5, 55, 2}}, {{53, 54.5, 0}, {54.5, 54, 2}}, {{53, 54.5, 0}, {
       54.5, 53, 2}}, {{54, 54.5, 0}, {54.5, 56, 2}}, {{54, 54.5, 0}, {
       54.5, 55, 2}}, {{54, 54.5, 0}, {54.5, 54, 2}}, {{54, 54.5, 0}, {
       54.5, 53, 2}}, {{55, 54.5, 0}, {54.5, 56, 2}}, {{55, 54.5, 0}, {
       54.5, 55, 2}}, {{55, 54.5, 0}, {54.5, 54, 2}}, {{55, 54.5, 0}, {
       54.5, 53, 2}}, {{56, 54.5, 0}, {54.5, 56, 2}}, {{56, 54.5, 0}, {
       54.5, 55, 2}}, {{56, 54.5, 0}, {54.5, 54, 2}}, {{56, 54.5, 0}, {
       54.5, 53, 2}}, {{57, 54.5, 0}, {58.5, 56, 2}}, {{57, 54.5, 0}, {
       58.5, 55, 2}}, {{57, 54.5, 0}, {58.5, 54, 2}}, {{57, 54.5, 0}, {
       58.5, 53, 2}}, {{58, 54.5, 0}, {58.5, 56, 2}}, {{58, 54.5, 0}, {
       58.5, 55, 2}}, {{58, 54.5, 0}, {58.5, 54, 2}}, {{58, 54.5, 0}, {
       58.5, 53, 2}}, {{59, 54.5, 0}, {58.5, 56, 2}}, {{59, 54.5, 0}, {
       58.5, 55, 2}}, {{59, 54.5, 0}, {58.5, 54, 2}}, {{59, 54.5, 0}, {
       58.5, 53, 2}}, {{60, 54.5, 0}, {58.5, 56, 2}}, {{60, 54.5, 0}, {
       58.5, 55, 2}}, {{60, 54.5, 0}, {58.5, 54, 2}}, {{60, 54.5, 0}, {
       58.5, 53, 2}}, {{61, 54.5, 0}, {62.5, 56, 2}}, {{61, 54.5, 0}, {
       62.5, 55, 2}}, {{61, 54.5, 0}, {62.5, 54, 2}}, {{61, 54.5, 0}, {
       62.5, 53, 2}}, {{62, 54.5, 0}, {62.5, 56, 2}}, {{62, 54.5, 0}, {
       62.5, 55, 2}}, {{62, 54.5, 0}, {62.5, 54, 2}}, {{62, 54.5, 0}, {
       62.5, 53, 2}}, {{63, 54.5, 0}, {62.5, 56, 2}}, {{63, 54.5, 0}, {
       62.5, 55, 2}}, {{63, 54.5, 0}, {62.5, 54, 2}}, {{63, 54.5, 0}, {
       62.5, 53, 2}}, {{64, 54.5, 0}, {62.5, 56, 2}}, {{64, 54.5, 0}, {
       62.5, 55, 2}}, {{64, 54.5, 0}, {62.5, 54, 2}}, {{64, 54.5, 0}, {
       62.5, 53, 2}}, {{1, 50.5, 0}, {2.5, 52, 2}}, {{1, 50.5, 0}, {
       2.5, 51, 2}}, {{1, 50.5, 0}, {2.5, 50, 2}}, {{1, 50.5, 0}, {
       2.5, 49, 2}}, {{2, 50.5, 0}, {2.5, 52, 2}}, {{2, 50.5, 0}, {
       2.5, 51, 2}}, {{2, 50.5, 0}, {2.5, 50, 2}}, {{2, 50.5, 0}, {
       2.5, 49, 2}}, {{3, 50.5, 0}, {2.5, 52, 2}}, {{3, 50.5, 0}, {
       2.5, 51, 2}}, {{3, 50.5, 0}, {2.5, 50, 2}}, {{3, 50.5, 0}, {
       2.5, 49, 2}}, {{4, 50.5, 0}, {2.5, 52, 2}}, {{4, 50.5, 0}, {
       2.5, 51, 2}}, {{4, 50.5, 0}, {2.5, 50, 2}}, {{4, 50.5, 0}, {
       2.5, 49, 2}}, {{5, 50.5, 0}, {6.5, 52, 2}}, {{5, 50.5, 0}, {
       6.5, 51, 2}}, {{5, 50.5, 0}, {6.5, 50, 2}}, {{5, 50.5, 0}, {
       6.5, 49, 2}}, {{6, 50.5, 0}, {6.5, 52, 2}}, {{6, 50.5, 0}, {
       6.5, 51, 2}}, {{6, 50.5, 0}, {6.5, 50, 2}}, {{6, 50.5, 0}, {
       6.5, 49, 2}}, {{7, 50.5, 0}, {6.5, 52, 2}}, {{7, 50.5, 0}, {
       6.5, 51, 2}}, {{7, 50.5, 0}, {6.5, 50, 2}}, {{7, 50.5, 0}, {
       6.5, 49, 2}}, {{8, 50.5, 0}, {6.5, 52, 2}}, {{8, 50.5, 0}, {
       6.5, 51, 2}}, {{8, 50.5, 0}, {6.5, 50, 2}}, {{8, 50.5, 0}, {
       6.5, 49, 2}}, {{9, 50.5, 0}, {10.5, 52, 2}}, {{9, 50.5, 0}, {
       10.5, 51, 2}}, {{9, 50.5, 0}, {10.5, 50, 2}}, {{9, 50.5, 0}, {
       10.5, 49, 2}}, {{10, 50.5, 0}, {10.5, 52, 2}}, {{10, 50.5, 0}, {
       10.5, 51, 2}}, {{10, 50.5, 0}, {10.5, 50, 2}}, {{10, 50.5, 0}, {
       10.5, 49, 2}}, {{11, 50.5, 0}, {10.5, 52, 2}}, {{11, 50.5, 0}, {
       10.5, 51, 2}}, {{11, 50.5, 0}, {10.5, 50, 2}}, {{11, 50.5, 0}, {
       10.5, 49, 2}}, {{12, 50.5, 0}, {10.5, 52, 2}}, {{12, 50.5, 0}, {
       10.5, 51, 2}}, {{12, 50.5, 0}, {10.5, 50, 2}}, {{12, 50.5, 0}, {
       10.5, 49, 2}}, {{13, 50.5, 0}, {14.5, 52, 2}}, {{13, 50.5, 0}, {
       14.5, 51, 2}}, {{13, 50.5, 0}, {14.5, 50, 2}}, {{13, 50.5, 0}, {
       14.5, 49, 2}}, {{14, 50.5, 0}, {14.5, 52, 2}}, {{14, 50.5, 0}, {
       14.5, 51, 2}}, {{14, 50.5, 0}, {14.5, 50, 2}}, {{14, 50.5, 0}, {
       14.5, 49, 2}}, {{15, 50.5, 0}, {14.5, 52, 2}}, {{15, 50.5, 0}, {
       14.5, 51, 2}}, {{15, 50.5, 0}, {14.5, 50, 2}}, {{15, 50.5, 0}, {
       14.5, 49, 2}}, {{16, 50.5, 0}, {14.5, 52, 2}}, {{16, 50.5, 0}, {
       14.5, 51, 2}}, {{16, 50.5, 0}, {14.5, 50, 2}}, {{16, 50.5, 0}, {
       14.5, 49, 2}}, {{17, 50.5, 0}, {18.5, 52, 2}}, {{17, 50.5, 0}, {
       18.5, 51, 2}}, {{17, 50.5, 0}, {18.5, 50, 2}}, {{17, 50.5, 0}, {
       18.5, 49, 2}}, {{18, 50.5, 0}, {18.5, 52, 2}}, {{18, 50.5, 0}, {
       18.5, 51, 2}}, {{18, 50.5, 0}, {18.5, 50, 2}}, {{18, 50.5, 0}, {
       18.5, 49, 2}}, {{19, 50.5, 0}, {18.5, 52, 2}}, {{19, 50.5, 0}, {
       18.5, 51, 2}}, {{19, 50.5, 0}, {18.5, 50, 2}}, {{19, 50.5, 0}, {
       18.5, 49, 2}}, {{20, 50.5, 0}, {18.5, 52, 2}}, {{20, 50.5, 0}, {
       18.5, 51, 2}}, {{20, 50.5, 0}, {18.5, 50, 2}}, {{20, 50.5, 0}, {
       18.5, 49, 2}}, {{21, 50.5, 0}, {22.5, 52, 2}}, {{21, 50.5, 0}, {
       22.5, 51, 2}}, {{21, 50.5, 0}, {22.5, 50, 2}}, {{21, 50.5, 0}, {
       22.5, 49, 2}}, {{22, 50.5, 0}, {22.5, 52, 2}}, {{22, 50.5, 0}, {
       22.5, 51, 2}}, {{22, 50.5, 0}, {22.5, 50, 2}}, {{22, 50.5, 0}, {
       22.5, 49, 2}}, {{23, 50.5, 0}, {22.5, 52, 2}}, {{23, 50.5, 0}, {
       22.5, 51, 2}}, {{23, 50.5, 0}, {22.5, 50, 2}}, {{23, 50.5, 0}, {
       22.5, 49, 2}}, {{24, 50.5, 0}, {22.5, 52, 2}}, {{24, 50.5, 0}, {
       22.5, 51, 2}}, {{24, 50.5, 0}, {22.5, 50, 2}}, {{24, 50.5, 0}, {
       22.5, 49, 2}}, {{25, 50.5, 0}, {26.5, 52, 2}}, {{25, 50.5, 0}, {
       26.5, 51, 2}}, {{25, 50.5, 0}, {26.5, 50, 2}}, {{25, 50.5, 0}, {
       26.5, 49, 2}}, {{26, 50.5, 0}, {26.5, 52, 2}}, {{26, 50.5, 0}, {
       26.5, 51, 2}}, {{26, 50.5, 0}, {26.5, 50, 2}}, {{26, 50.5, 0}, {
       26.5, 49, 2}}, {{27, 50.5, 0}, {26.5, 52, 2}}, {{27, 50.5, 0}, {
       26.5, 51, 2}}, {{27, 50.5, 0}, {26.5, 50, 2}}, {{27, 50.5, 0}, {
       26.5, 49, 2}}, {{28, 50.5, 0}, {26.5, 52, 2}}, {{28, 50.5, 0}, {
       26.5, 51, 2}}, {{28, 50.5, 0}, {26.5, 50, 2}}, {{28, 50.5, 0}, {
       26.5, 49, 2}}, {{29, 50.5, 0}, {30.5, 52, 2}}, {{29, 50.5, 0}, {
       30.5, 51, 2}}, {{29, 50.5, 0}, {30.5, 50, 2}}, {{29, 50.5, 0}, {
       30.5, 49, 2}}, {{30, 50.5, 0}, {30.5, 52, 2}}, {{30, 50.5, 0}, {
       30.5, 51, 2}}, {{30, 50.5, 0}, {30.5, 50, 2}}, {{30, 50.5, 0}, {
       30.5, 49, 2}}, {{31, 50.5, 0}, {30.5, 52, 2}}, {{31, 50.5, 0}, {
       30.5, 51, 2}}, {{31, 50.5, 0}, {30.5, 50, 2}}, {{31, 50.5, 0}, {
       30.5, 49, 2}}, {{32, 50.5, 0}, {30.5, 52, 2}}, {{32, 50.5, 0}, {
       30.5, 51, 2}}, {{32, 50.5, 0}, {30.5, 50, 2}}, {{32, 50.5, 0}, {
       30.5, 49, 2}}, {{33, 50.5, 0}, {34.5, 52, 2}}, {{33, 50.5, 0}, {
       34.5, 51, 2}}, {{33, 50.5, 0}, {34.5, 50, 2}}, {{33, 50.5, 0}, {
       34.5, 49, 2}}, {{34, 50.5, 0}, {34.5, 52, 2}}, {{34, 50.5, 0}, {
       34.5, 51, 2}}, {{34, 50.5, 0}, {34.5, 50, 2}}, {{34, 50.5, 0}, {
       34.5, 49, 2}}, {{35, 50.5, 0}, {34.5, 52, 2}}, {{35, 50.5, 0}, {
       34.5, 51, 2}}, {{35, 50.5, 0}, {34.5, 50, 2}}, {{35, 50.5, 0}, {
       34.5, 49, 2}}, {{36, 50.5, 0}, {34.5, 52, 2}}, {{36, 50.5, 0}, {
       34.5, 51, 2}}, {{36, 50.5, 0}, {34.5, 50, 2}}, {{36, 50.5, 0}, {
       34.5, 49, 2}}, {{37, 50.5, 0}, {38.5, 52, 2}}, {{37, 50.5, 0}, {
       38.5, 51, 2}}, {{37, 50.5, 0}, {38.5, 50, 2}}, {{37, 50.5, 0}, {
       38.5, 49, 2}}, {{38, 50.5, 0}, {38.5, 52, 2}}, {{38, 50.5, 0}, {
       38.5, 51, 2}}, {{38, 50.5, 0}, {38.5, 50, 2}}, {{38, 50.5, 0}, {
       38.5, 49, 2}}, {{39, 50.5, 0}, {38.5, 52, 2}}, {{39, 50.5, 0}, {
       38.5, 51, 2}}, {{39, 50.5, 0}, {38.5, 50, 2}}, {{39, 50.5, 0}, {
       38.5, 49, 2}}, {{40, 50.5, 0}, {38.5, 52, 2}}, {{40, 50.5, 0}, {
       38.5, 51, 2}}, {{40, 50.5, 0}, {38.5, 50, 2}}, {{40, 50.5, 0}, {
       38.5, 49, 2}}, {{41, 50.5, 0}, {42.5, 52, 2}}, {{41, 50.5, 0}, {
       42.5, 51, 2}}, {{41, 50.5, 0}, {42.5, 50, 2}}, {{41, 50.5, 0}, {
       42.5, 49, 2}}, {{42, 50.5, 0}, {42.5, 52, 2}}, {{42, 50.5, 0}, {
       42.5, 51, 2}}, {{42, 50.5, 0}, {42.5, 50, 2}}, {{42, 50.5, 0}, {
       42.5, 49, 2}}, {{43, 50.5, 0}, {42.5, 52, 2}}, {{43, 50.5, 0}, {
       42.5, 51, 2}}, {{43, 50.5, 0}, {42.5, 50, 2}}, {{43, 50.5, 0}, {
       42.5, 49, 2}}, {{44, 50.5, 0}, {42.5, 52, 2}}, {{44, 50.5, 0}, {
       42.5, 51, 2}}, {{44, 50.5, 0}, {42.5, 50, 2}}, {{44, 50.5, 0}, {
       42.5, 49, 2}}, {{45, 50.5, 0}, {46.5, 52, 2}}, {{45, 50.5, 0}, {
       46.5, 51, 2}}, {{45, 50.5, 0}, {46.5, 50, 2}}, {{45, 50.5, 0}, {
       46.5, 49, 2}}, {{46, 50.5, 0}, {46.5, 52, 2}}, {{46, 50.5, 0}, {
       46.5, 51, 2}}, {{46, 50.5, 0}, {46.5, 50, 2}}, {{46, 50.5, 0}, {
       46.5, 49, 2}}, {{47, 50.5, 0}, {46.5, 52, 2}}, {{47, 50.5, 0}, {
       46.5, 51, 2}}, {{47, 50.5, 0}, {46.5, 50, 2}}, {{47, 50.5, 0}, {
       46.5, 49, 2}}, {{48, 50.5, 0}, {46.5, 52, 2}}, {{48, 50.5, 0}, {
       46.5, 51, 2}}, {{48, 50.5, 0}, {46.5, 50, 2}}, {{48, 50.5, 0}, {
       46.5, 49, 2}}, {{49, 50.5, 0}, {50.5, 52, 2}}, {{49, 50.5, 0}, {
       50.5, 51, 2}}, {{49, 50.5, 0}, {50.5, 50, 2}}, {{49, 50.5, 0}, {
       50.5, 49, 2}}, {{50, 50.5, 0}, {50.5, 52, 2}}, {{50, 50.5, 0}, {
       50.5, 51, 2}}, {{50, 50.5, 0}, {50.5, 50, 2}}, {{50, 50.5, 0}, {
       50.5, 49, 2}}, {{51, 50.5, 0}, {50.5, 52, 2}}, {{51, 50.5, 0}, {
       50.5, 51, 2}}, {{51, 50.5, 0}, {50.5, 50, 2}}, {{51, 50.5, 0}, {
       50.5, 49, 2}}, {{52, 50.5, 0}, {50.5, 52, 2}}, {{52, 50.5, 0}, {
       50.5, 51, 2}}, {{52, 50.5, 0}, {50.5, 50, 2}}, {{52, 50.5, 0}, {
       50.5, 49, 2}}, {{53, 50.5, 0}, {54.5, 52, 2}}, {{53, 50.5, 0}, {
       54.5, 51, 2}}, {{53, 50.5, 0}, {54.5, 50, 2}}, {{53, 50.5, 0}, {
       54.5, 49, 2}}, {{54, 50.5, 0}, {54.5, 52, 2}}, {{54, 50.5, 0}, {
       54.5, 51, 2}}, {{54, 50.5, 0}, {54.5, 50, 2}}, {{54, 50.5, 0}, {
       54.5, 49, 2}}, {{55, 50.5, 0}, {54.5, 52, 2}}, {{55, 50.5, 0}, {
       54.5, 51, 2}}, {{55, 50.5, 0}, {54.5, 50, 2}}, {{55, 50.5, 0}, {
       54.5, 49, 2}}, {{56, 50.5, 0}, {54.5, 52, 2}}, {{56, 50.5, 0}, {
       54.5, 51, 2}}, {{56, 50.5, 0}, {54.5, 50, 2}}, {{56, 50.5, 0}, {
       54.5, 49, 2}}, {{57, 50.5, 0}, {58.5, 52, 2}}, {{57, 50.5, 0}, {
       58.5, 51, 2}}, {{57, 50.5, 0}, {58.5, 50, 2}}, {{57, 50.5, 0}, {
       58.5, 49, 2}}, {{58, 50.5, 0}, {58.5, 52, 2}}, {{58, 50.5, 0}, {
       58.5, 51, 2}}, {{58, 50.5, 0}, {58.5, 50, 2}}, {{58, 50.5, 0}, {
       58.5, 49, 2}}, {{59, 50.5, 0}, {58.5, 52, 2}}, {{59, 50.5, 0}, {
       58.5, 51, 2}}, {{59, 50.5, 0}, {58.5, 50, 2}}, {{59, 50.5, 0}, {
       58.5, 49, 2}}, {{60, 50.5, 0}, {58.5, 52, 2}}, {{60, 50.5, 0}, {
       58.5, 51, 2}}, {{60, 50.5, 0}, {58.5, 50, 2}}, {{60, 50.5, 0}, {
       58.5, 49, 2}}, {{61, 50.5, 0}, {62.5, 52, 2}}, {{61, 50.5, 0}, {
       62.5, 51, 2}}, {{61, 50.5, 0}, {62.5, 50, 2}}, {{61, 50.5, 0}, {
       62.5, 49, 2}}, {{62, 50.5, 0}, {62.5, 52, 2}}, {{62, 50.5, 0}, {
       62.5, 51, 2}}, {{62, 50.5, 0}, {62.5, 50, 2}}, {{62, 50.5, 0}, {
       62.5, 49, 2}}, {{63, 50.5, 0}, {62.5, 52, 2}}, {{63, 50.5, 0}, {
       62.5, 51, 2}}, {{63, 50.5, 0}, {62.5, 50, 2}}, {{63, 50.5, 0}, {
       62.5, 49, 2}}, {{64, 50.5, 0}, {62.5, 52, 2}}, {{64, 50.5, 0}, {
       62.5, 51, 2}}, {{64, 50.5, 0}, {62.5, 50, 2}}, {{64, 50.5, 0}, {
       62.5, 49, 2}}, {{1, 46.5, 0}, {2.5, 48, 2}}, {{1, 46.5, 0}, {
       2.5, 47, 2}}, {{1, 46.5, 0}, {2.5, 46, 2}}, {{1, 46.5, 0}, {
       2.5, 45, 2}}, {{2, 46.5, 0}, {2.5, 48, 2}}, {{2, 46.5, 0}, {
       2.5, 47, 2}}, {{2, 46.5, 0}, {2.5, 46, 2}}, {{2, 46.5, 0}, {
       2.5, 45, 2}}, {{3, 46.5, 0}, {2.5, 48, 2}}, {{3, 46.5, 0}, {
       2.5, 47, 2}}, {{3, 46.5, 0}, {2.5, 46, 2}}, {{3, 46.5, 0}, {
       2.5, 45, 2}}, {{4, 46.5, 0}, {2.5, 48, 2}}, {{4, 46.5, 0}, {
       2.5, 47, 2}}, {{4, 46.5, 0}, {2.5, 46, 2}}, {{4, 46.5, 0}, {
       2.5, 45, 2}}, {{5, 46.5, 0}, {6.5, 48, 2}}, {{5, 46.5, 0}, {
       6.5, 47, 2}}, {{5, 46.5, 0}, {6.5, 46, 2}}, {{5, 46.5, 0}, {
       6.5, 45, 2}}, {{6, 46.5, 0}, {6.5, 48, 2}}, {{6, 46.5, 0}, {
       6.5, 47, 2}}, {{6, 46.5, 0}, {6.5, 46, 2}}, {{6, 46.5, 0}, {
       6.5, 45, 2}}, {{7, 46.5, 0}, {6.5, 48, 2}}, {{7, 46.5, 0}, {
       6.5, 47, 2}}, {{7, 46.5, 0}, {6.5, 46, 2}}, {{7, 46.5, 0}, {
       6.5, 45, 2}}, {{8, 46.5, 0}, {6.5, 48, 2}}, {{8, 46.5, 0}, {
       6.5, 47, 2}}, {{8, 46.5, 0}, {6.5, 46, 2}}, {{8, 46.5, 0}, {
       6.5, 45, 2}}, {{9, 46.5, 0}, {10.5, 48, 2}}, {{9, 46.5, 0}, {
       10.5, 47, 2}}, {{9, 46.5, 0}, {10.5, 46, 2}}, {{9, 46.5, 0}, {
       10.5, 45, 2}}, {{10, 46.5, 0}, {10.5, 48, 2}}, {{10, 46.5, 0}, {
       10.5, 47, 2}}, {{10, 46.5, 0}, {10.5, 46, 2}}, {{10, 46.5, 0}, {
       10.5, 45, 2}}, {{11, 46.5, 0}, {10.5, 48, 2}}, {{11, 46.5, 0}, {
       10.5, 47, 2}}, {{11, 46.5, 0}, {10.5, 46, 2}}, {{11, 46.5, 0}, {
       10.5, 45, 2}}, {{12, 46.5, 0}, {10.5, 48, 2}}, {{12, 46.5, 0}, {
       10.5, 47, 2}}, {{12, 46.5, 0}, {10.5, 46, 2}}, {{12, 46.5, 0}, {
       10.5, 45, 2}}, {{13, 46.5, 0}, {14.5, 48, 2}}, {{13, 46.5, 0}, {
       14.5, 47, 2}}, {{13, 46.5, 0}, {14.5, 46, 2}}, {{13, 46.5, 0}, {
       14.5, 45, 2}}, {{14, 46.5, 0}, {14.5, 48, 2}}, {{14, 46.5, 0}, {
       14.5, 47, 2}}, {{14, 46.5, 0}, {14.5, 46, 2}}, {{14, 46.5, 0}, {
       14.5, 45, 2}}, {{15, 46.5, 0}, {14.5, 48, 2}}, {{15, 46.5, 0}, {
       14.5, 47, 2}}, {{15, 46.5, 0}, {14.5, 46, 2}}, {{15, 46.5, 0}, {
       14.5, 45, 2}}, {{16, 46.5, 0}, {14.5, 48, 2}}, {{16, 46.5, 0}, {
       14.5, 47, 2}}, {{16, 46.5, 0}, {14.5, 46, 2}}, {{16, 46.5, 0}, {
       14.5, 45, 2}}, {{17, 46.5, 0}, {18.5, 48, 2}}, {{17, 46.5, 0}, {
       18.5, 47, 2}}, {{17, 46.5, 0}, {18.5, 46, 2}}, {{17, 46.5, 0}, {
       18.5, 45, 2}}, {{18, 46.5, 0}, {18.5, 48, 2}}, {{18, 46.5, 0}, {
       18.5, 47, 2}}, {{18, 46.5, 0}, {18.5, 46, 2}}, {{18, 46.5, 0}, {
       18.5, 45, 2}}, {{19, 46.5, 0}, {18.5, 48, 2}}, {{19, 46.5, 0}, {
       18.5, 47, 2}}, {{19, 46.5, 0}, {18.5, 46, 2}}, {{19, 46.5, 0}, {
       18.5, 45, 2}}, {{20, 46.5, 0}, {18.5, 48, 2}}, {{20, 46.5, 0}, {
       18.5, 47, 2}}, {{20, 46.5, 0}, {18.5, 46, 2}}, {{20, 46.5, 0}, {
       18.5, 45, 2}}, {{21, 46.5, 0}, {22.5, 48, 2}}, {{21, 46.5, 0}, {
       22.5, 47, 2}}, {{21, 46.5, 0}, {22.5, 46, 2}}, {{21, 46.5, 0}, {
       22.5, 45, 2}}, {{22, 46.5, 0}, {22.5, 48, 2}}, {{22, 46.5, 0}, {
       22.5, 47, 2}}, {{22, 46.5, 0}, {22.5, 46, 2}}, {{22, 46.5, 0}, {
       22.5, 45, 2}}, {{23, 46.5, 0}, {22.5, 48, 2}}, {{23, 46.5, 0}, {
       22.5, 47, 2}}, {{23, 46.5, 0}, {22.5, 46, 2}}, {{23, 46.5, 0}, {
       22.5, 45, 2}}, {{24, 46.5, 0}, {22.5, 48, 2}}, {{24, 46.5, 0}, {
       22.5, 47, 2}}, {{24, 46.5, 0}, {22.5, 46, 2}}, {{24, 46.5, 0}, {
       22.5, 45, 2}}, {{25, 46.5, 0}, {26.5, 48, 2}}, {{25, 46.5, 0}, {
       26.5, 47, 2}}, {{25, 46.5, 0}, {26.5, 46, 2}}, {{25, 46.5, 0}, {
       26.5, 45, 2}}, {{26, 46.5, 0}, {26.5, 48, 2}}, {{26, 46.5, 0}, {
       26.5, 47, 2}}, {{26, 46.5, 0}, {26.5, 46, 2}}, {{26, 46.5, 0}, {
       26.5, 45, 2}}, {{27, 46.5, 0}, {26.5, 48, 2}}, {{27, 46.5, 0}, {
       26.5, 47, 2}}, {{27, 46.5, 0}, {26.5, 46, 2}}, {{27, 46.5, 0}, {
       26.5, 45, 2}}, {{28, 46.5, 0}, {26.5, 48, 2}}, {{28, 46.5, 0}, {
       26.5, 47, 2}}, {{28, 46.5, 0}, {26.5, 46, 2}}, {{28, 46.5, 0}, {
       26.5, 45, 2}}, {{29, 46.5, 0}, {30.5, 48, 2}}, {{29, 46.5, 0}, {
       30.5, 47, 2}}, {{29, 46.5, 0}, {30.5, 46, 2}}, {{29, 46.5, 0}, {
       30.5, 45, 2}}, {{30, 46.5, 0}, {30.5, 48, 2}}, {{30, 46.5, 0}, {
       30.5, 47, 2}}, {{30, 46.5, 0}, {30.5, 46, 2}}, {{30, 46.5, 0}, {
       30.5, 45, 2}}, {{31, 46.5, 0}, {30.5, 48, 2}}, {{31, 46.5, 0}, {
       30.5, 47, 2}}, {{31, 46.5, 0}, {30.5, 46, 2}}, {{31, 46.5, 0}, {
       30.5, 45, 2}}, {{32, 46.5, 0}, {30.5, 48, 2}}, {{32, 46.5, 0}, {
       30.5, 47, 2}}, {{32, 46.5, 0}, {30.5, 46, 2}}, {{32, 46.5, 0}, {
       30.5, 45, 2}}, {{33, 46.5, 0}, {34.5, 48, 2}}, {{33, 46.5, 0}, {
       34.5, 47, 2}}, {{33, 46.5, 0}, {34.5, 46, 2}}, {{33, 46.5, 0}, {
       34.5, 45, 2}}, {{34, 46.5, 0}, {34.5, 48, 2}}, {{34, 46.5, 0}, {
       34.5, 47, 2}}, {{34, 46.5, 0}, {34.5, 46, 2}}, {{34, 46.5, 0}, {
       34.5, 45, 2}}, {{35, 46.5, 0}, {34.5, 48, 2}}, {{35, 46.5, 0}, {
       34.5, 47, 2}}, {{35, 46.5, 0}, {34.5, 46, 2}}, {{35, 46.5, 0}, {
       34.5, 45, 2}}, {{36, 46.5, 0}, {34.5, 48, 2}}, {{36, 46.5, 0}, {
       34.5, 47, 2}}, {{36, 46.5, 0}, {34.5, 46, 2}}, {{36, 46.5, 0}, {
       34.5, 45, 2}}, {{37, 46.5, 0}, {38.5, 48, 2}}, {{37, 46.5, 0}, {
       38.5, 47, 2}}, {{37, 46.5, 0}, {38.5, 46, 2}}, {{37, 46.5, 0}, {
       38.5, 45, 2}}, {{38, 46.5, 0}, {38.5, 48, 2}}, {{38, 46.5, 0}, {
       38.5, 47, 2}}, {{38, 46.5, 0}, {38.5, 46, 2}}, {{38, 46.5, 0}, {
       38.5, 45, 2}}, {{39, 46.5, 0}, {38.5, 48, 2}}, {{39, 46.5, 0}, {
       38.5, 47, 2}}, {{39, 46.5, 0}, {38.5, 46, 2}}, {{39, 46.5, 0}, {
       38.5, 45, 2}}, {{40, 46.5, 0}, {38.5, 48, 2}}, {{40, 46.5, 0}, {
       38.5, 47, 2}}, {{40, 46.5, 0}, {38.5, 46, 2}}, {{40, 46.5, 0}, {
       38.5, 45, 2}}, {{41, 46.5, 0}, {42.5, 48, 2}}, {{41, 46.5, 0}, {
       42.5, 47, 2}}, {{41, 46.5, 0}, {42.5, 46, 2}}, {{41, 46.5, 0}, {
       42.5, 45, 2}}, {{42, 46.5, 0}, {42.5, 48, 2}}, {{42, 46.5, 0}, {
       42.5, 47, 2}}, {{42, 46.5, 0}, {42.5, 46, 2}}, {{42, 46.5, 0}, {
       42.5, 45, 2}}, {{43, 46.5, 0}, {42.5, 48, 2}}, {{43, 46.5, 0}, {
       42.5, 47, 2}}, {{43, 46.5, 0}, {42.5, 46, 2}}, {{43, 46.5, 0}, {
       42.5, 45, 2}}, {{44, 46.5, 0}, {42.5, 48, 2}}, {{44, 46.5, 0}, {
       42.5, 47, 2}}, {{44, 46.5, 0}, {42.5, 46, 2}}, {{44, 46.5, 0}, {
       42.5, 45, 2}}, {{45, 46.5, 0}, {46.5, 48, 2}}, {{45, 46.5, 0}, {
       46.5, 47, 2}}, {{45, 46.5, 0}, {46.5, 46, 2}}, {{45, 46.5, 0}, {
       46.5, 45, 2}}, {{46, 46.5, 0}, {46.5, 48, 2}}, {{46, 46.5, 0}, {
       46.5, 47, 2}}, {{46, 46.5, 0}, {46.5, 46, 2}}, {{46, 46.5, 0}, {
       46.5, 45, 2}}, {{47, 46.5, 0}, {46.5, 48, 2}}, {{47, 46.5, 0}, {
       46.5, 47, 2}}, {{47, 46.5, 0}, {46.5, 46, 2}}, {{47, 46.5, 0}, {
       46.5, 45, 2}}, {{48, 46.5, 0}, {46.5, 48, 2}}, {{48, 46.5, 0}, {
       46.5, 47, 2}}, {{48, 46.5, 0}, {46.5, 46, 2}}, {{48, 46.5, 0}, {
       46.5, 45, 2}}, {{49, 46.5, 0}, {50.5, 48, 2}}, {{49, 46.5, 0}, {
       50.5, 47, 2}}, {{49, 46.5, 0}, {50.5, 46, 2}}, {{49, 46.5, 0}, {
       50.5, 45, 2}}, {{50, 46.5, 0}, {50.5, 48, 2}}, {{50, 46.5, 0}, {
       50.5, 47, 2}}, {{50, 46.5, 0}, {50.5, 46, 2}}, {{50, 46.5, 0}, {
       50.5, 45, 2}}, {{51, 46.5, 0}, {50.5, 48, 2}}, {{51, 46.5, 0}, {
       50.5, 47, 2}}, {{51, 46.5, 0}, {50.5, 46, 2}}, {{51, 46.5, 0}, {
       50.5, 45, 2}}, {{52, 46.5, 0}, {50.5, 48, 2}}, {{52, 46.5, 0}, {
       50.5, 47, 2}}, {{52, 46.5, 0}, {50.5, 46, 2}}, {{52, 46.5, 0}, {
       50.5, 45, 2}}, {{53, 46.5, 0}, {54.5, 48, 2}}, {{53, 46.5, 0}, {
       54.5, 47, 2}}, {{53, 46.5, 0}, {54.5, 46, 2}}, {{53, 46.5, 0}, {
       54.5, 45, 2}}, {{54, 46.5, 0}, {54.5, 48, 2}}, {{54, 46.5, 0}, {
       54.5, 47, 2}}, {{54, 46.5, 0}, {54.5, 46, 2}}, {{54, 46.5, 0}, {
       54.5, 45, 2}}, {{55, 46.5, 0}, {54.5, 48, 2}}, {{55, 46.5, 0}, {
       54.5, 47, 2}}, {{55, 46.5, 0}, {54.5, 46, 2}}, {{55, 46.5, 0}, {
       54.5, 45, 2}}, {{56, 46.5, 0}, {54.5, 48, 2}}, {{56, 46.5, 0}, {
       54.5, 47, 2}}, {{56, 46.5, 0}, {54.5, 46, 2}}, {{56, 46.5, 0}, {
       54.5, 45, 2}}, {{57, 46.5, 0}, {58.5, 48, 2}}, {{57, 46.5, 0}, {
       58.5, 47, 2}}, {{57, 46.5, 0}, {58.5, 46, 2}}, {{57, 46.5, 0}, {
       58.5, 45, 2}}, {{58, 46.5, 0}, {58.5, 48, 2}}, {{58, 46.5, 0}, {
       58.5, 47, 2}}, {{58, 46.5, 0}, {58.5, 46, 2}}, {{58, 46.5, 0}, {
       58.5, 45, 2}}, {{59, 46.5, 0}, {58.5, 48, 2}}, {{59, 46.5, 0}, {
       58.5, 47, 2}}, {{59, 46.5, 0}, {58.5, 46, 2}}, {{59, 46.5, 0}, {
       58.5, 45, 2}}, {{60, 46.5, 0}, {58.5, 48, 2}}, {{60, 46.5, 0}, {
       58.5, 47, 2}}, {{60, 46.5, 0}, {58.5, 46, 2}}, {{60, 46.5, 0}, {
       58.5, 45, 2}}, {{61, 46.5, 0}, {62.5, 48, 2}}, {{61, 46.5, 0}, {
       62.5, 47, 2}}, {{61, 46.5, 0}, {62.5, 46, 2}}, {{61, 46.5, 0}, {
       62.5, 45, 2}}, {{62, 46.5, 0}, {62.5, 48, 2}}, {{62, 46.5, 0}, {
       62.5, 47, 2}}, {{62, 46.5, 0}, {62.5, 46, 2}}, {{62, 46.5, 0}, {
       62.5, 45, 2}}, {{63, 46.5, 0}, {62.5, 48, 2}}, {{63, 46.5, 0}, {
       62.5, 47, 2}}, {{63, 46.5, 0}, {62.5, 46, 2}}, {{63, 46.5, 0}, {
       62.5, 45, 2}}, {{64, 46.5, 0}, {62.5, 48, 2}}, {{64, 46.5, 0}, {
       62.5, 47, 2}}, {{64, 46.5, 0}, {62.5, 46, 2}}, {{64, 46.5, 0}, {
       62.5, 45, 2}}, {{1, 42.5, 0}, {2.5, 44, 2}}, {{1, 42.5, 0}, {
       2.5, 43, 2}}, {{1, 42.5, 0}, {2.5, 42, 2}}, {{1, 42.5, 0}, {
       2.5, 41, 2}}, {{2, 42.5, 0}, {2.5, 44, 2}}, {{2, 42.5, 0}, {
       2.5, 43, 2}}, {{2, 42.5, 0}, {2.5, 42, 2}}, {{2, 42.5, 0}, {
       2.5, 41, 2}}, {{3, 42.5, 0}, {2.5, 44, 2}}, {{3, 42.5, 0}, {
       2.5, 43, 2}}, {{3, 42.5, 0}, {2.5, 42, 2}}, {{3, 42.5, 0}, {
       2.5, 41, 2}}, {{4, 42.5, 0}, {2.5, 44, 2}}, {{4, 42.5, 0}, {
       2.5, 43, 2}}, {{4, 42.5, 0}, {2.5, 42, 2}}, {{4, 42.5, 0}, {
       2.5, 41, 2}}, {{5, 42.5, 0}, {6.5, 44, 2}}, {{5, 42.5, 0}, {
       6.5, 43, 2}}, {{5, 42.5, 0}, {6.5, 42, 2}}, {{5, 42.5, 0}, {
       6.5, 41, 2}}, {{6, 42.5, 0}, {6.5, 44, 2}}, {{6, 42.5, 0}, {
       6.5, 43, 2}}, {{6, 42.5, 0}, {6.5, 42, 2}}, {{6, 42.5, 0}, {
       6.5, 41, 2}}, {{7, 42.5, 0}, {6.5, 44, 2}}, {{7, 42.5, 0}, {
       6.5, 43, 2}}, {{7, 42.5, 0}, {6.5, 42, 2}}, {{7, 42.5, 0}, {
       6.5, 41, 2}}, {{8, 42.5, 0}, {6.5, 44, 2}}, {{8, 42.5, 0}, {
       6.5, 43, 2}}, {{8, 42.5, 0}, {6.5, 42, 2}}, {{8, 42.5, 0}, {
       6.5, 41, 2}}, {{9, 42.5, 0}, {10.5, 44, 2}}, {{9, 42.5, 0}, {
       10.5, 43, 2}}, {{9, 42.5, 0}, {10.5, 42, 2}}, {{9, 42.5, 0}, {
       10.5, 41, 2}}, {{10, 42.5, 0}, {10.5, 44, 2}}, {{10, 42.5, 0}, {
       10.5, 43, 2}}, {{10, 42.5, 0}, {10.5, 42, 2}}, {{10, 42.5, 0}, {
       10.5, 41, 2}}, {{11, 42.5, 0}, {10.5, 44, 2}}, {{11, 42.5, 0}, {
       10.5, 43, 2}}, {{11, 42.5, 0}, {10.5, 42, 2}}, {{11, 42.5, 0}, {
       10.5, 41, 2}}, {{12, 42.5, 0}, {10.5, 44, 2}}, {{12, 42.5, 0}, {
       10.5, 43, 2}}, {{12, 42.5, 0}, {10.5, 42, 2}}, {{12, 42.5, 0}, {
       10.5, 41, 2}}, {{13, 42.5, 0}, {14.5, 44, 2}}, {{13, 42.5, 0}, {
       14.5, 43, 2}}, {{13, 42.5, 0}, {14.5, 42, 2}}, {{13, 42.5, 0}, {
       14.5, 41, 2}}, {{14, 42.5, 0}, {14.5, 44, 2}}, {{14, 42.5, 0}, {
       14.5, 43, 2}}, {{14, 42.5, 0}, {14.5, 42, 2}}, {{14, 42.5, 0}, {
       14.5, 41, 2}}, {{15, 42.5, 0}, {14.5, 44, 2}}, {{15, 42.5, 0}, {
       14.5, 43, 2}}, {{15, 42.5, 0}, {14.5, 42, 2}}, {{15, 42.5, 0}, {
       14.5, 41, 2}}, {{16, 42.5, 0}, {14.5, 44, 2}}, {{16, 42.5, 0}, {
       14.5, 43, 2}}, {{16, 42.5, 0}, {14.5, 42, 2}}, {{16, 42.5, 0}, {
       14.5, 41, 2}}, {{17, 42.5, 0}, {18.5, 44, 2}}, {{17, 42.5, 0}, {
       18.5, 43, 2}}, {{17, 42.5, 0}, {18.5, 42, 2}}, {{17, 42.5, 0}, {
       18.5, 41, 2}}, {{18, 42.5, 0}, {18.5, 44, 2}}, {{18, 42.5, 0}, {
       18.5, 43, 2}}, {{18, 42.5, 0}, {18.5, 42, 2}}, {{18, 42.5, 0}, {
       18.5, 41, 2}}, {{19, 42.5, 0}, {18.5, 44, 2}}, {{19, 42.5, 0}, {
       18.5, 43, 2}}, {{19, 42.5, 0}, {18.5, 42, 2}}, {{19, 42.5, 0}, {
       18.5, 41, 2}}, {{20, 42.5, 0}, {18.5, 44, 2}}, {{20, 42.5, 0}, {
       18.5, 43, 2}}, {{20, 42.5, 0}, {18.5, 42, 2}}, {{20, 42.5, 0}, {
       18.5, 41, 2}}, {{21, 42.5, 0}, {22.5, 44, 2}}, {{21, 42.5, 0}, {
       22.5, 43, 2}}, {{21, 42.5, 0}, {22.5, 42, 2}}, {{21, 42.5, 0}, {
       22.5, 41, 2}}, {{22, 42.5, 0}, {22.5, 44, 2}}, {{22, 42.5, 0}, {
       22.5, 43, 2}}, {{22, 42.5, 0}, {22.5, 42, 2}}, {{22, 42.5, 0}, {
       22.5, 41, 2}}, {{23, 42.5, 0}, {22.5, 44, 2}}, {{23, 42.5, 0}, {
       22.5, 43, 2}}, {{23, 42.5, 0}, {22.5, 42, 2}}, {{23, 42.5, 0}, {
       22.5, 41, 2}}, {{24, 42.5, 0}, {22.5, 44, 2}}, {{24, 42.5, 0}, {
       22.5, 43, 2}}, {{24, 42.5, 0}, {22.5, 42, 2}}, {{24, 42.5, 0}, {
       22.5, 41, 2}}, {{25, 42.5, 0}, {26.5, 44, 2}}, {{25, 42.5, 0}, {
       26.5, 43, 2}}, {{25, 42.5, 0}, {26.5, 42, 2}}, {{25, 42.5, 0}, {
       26.5, 41, 2}}, {{26, 42.5, 0}, {26.5, 44, 2}}, {{26, 42.5, 0}, {
       26.5, 43, 2}}, {{26, 42.5, 0}, {26.5, 42, 2}}, {{26, 42.5, 0}, {
       26.5, 41, 2}}, {{27, 42.5, 0}, {26.5, 44, 2}}, {{27, 42.5, 0}, {
       26.5, 43, 2}}, {{27, 42.5, 0}, {26.5, 42, 2}}, {{27, 42.5, 0}, {
       26.5, 41, 2}}, {{28, 42.5, 0}, {26.5, 44, 2}}, {{28, 42.5, 0}, {
       26.5, 43, 2}}, {{28, 42.5, 0}, {26.5, 42, 2}}, {{28, 42.5, 0}, {
       26.5, 41, 2}}, {{29, 42.5, 0}, {30.5, 44, 2}}, {{29, 42.5, 0}, {
       30.5, 43, 2}}, {{29, 42.5, 0}, {30.5, 42, 2}}, {{29, 42.5, 0}, {
       30.5, 41, 2}}, {{30, 42.5, 0}, {30.5, 44, 2}}, {{30, 42.5, 0}, {
       30.5, 43, 2}}, {{30, 42.5, 0}, {30.5, 42, 2}}, {{30, 42.5, 0}, {
       30.5, 41, 2}}, {{31, 42.5, 0}, {30.5, 44, 2}}, {{31, 42.5, 0}, {
       30.5, 43, 2}}, {{31, 42.5, 0}, {30.5, 42, 2}}, {{31, 42.5, 0}, {
       30.5, 41, 2}}, {{32, 42.5, 0}, {30.5, 44, 2}}, {{32, 42.5, 0}, {
       30.5, 43, 2}}, {{32, 42.5, 0}, {30.5, 42, 2}}, {{32, 42.5, 0}, {
       30.5, 41, 2}}, {{33, 42.5, 0}, {34.5, 44, 2}}, {{33, 42.5, 0}, {
       34.5, 43, 2}}, {{33, 42.5, 0}, {34.5, 42, 2}}, {{33, 42.5, 0}, {
       34.5, 41, 2}}, {{34, 42.5, 0}, {34.5, 44, 2}}, {{34, 42.5, 0}, {
       34.5, 43, 2}}, {{34, 42.5, 0}, {34.5, 42, 2}}, {{34, 42.5, 0}, {
       34.5, 41, 2}}, {{35, 42.5, 0}, {34.5, 44, 2}}, {{35, 42.5, 0}, {
       34.5, 43, 2}}, {{35, 42.5, 0}, {34.5, 42, 2}}, {{35, 42.5, 0}, {
       34.5, 41, 2}}, {{36, 42.5, 0}, {34.5, 44, 2}}, {{36, 42.5, 0}, {
       34.5, 43, 2}}, {{36, 42.5, 0}, {34.5, 42, 2}}, {{36, 42.5, 0}, {
       34.5, 41, 2}}, {{37, 42.5, 0}, {38.5, 44, 2}}, {{37, 42.5, 0}, {
       38.5, 43, 2}}, {{37, 42.5, 0}, {38.5, 42, 2}}, {{37, 42.5, 0}, {
       38.5, 41, 2}}, {{38, 42.5, 0}, {38.5, 44, 2}}, {{38, 42.5, 0}, {
       38.5, 43, 2}}, {{38, 42.5, 0}, {38.5, 42, 2}}, {{38, 42.5, 0}, {
       38.5, 41, 2}}, {{39, 42.5, 0}, {38.5, 44, 2}}, {{39, 42.5, 0}, {
       38.5, 43, 2}}, {{39, 42.5, 0}, {38.5, 42, 2}}, {{39, 42.5, 0}, {
       38.5, 41, 2}}, {{40, 42.5, 0}, {38.5, 44, 2}}, {{40, 42.5, 0}, {
       38.5, 43, 2}}, {{40, 42.5, 0}, {38.5, 42, 2}}, {{40, 42.5, 0}, {
       38.5, 41, 2}}, {{41, 42.5, 0}, {42.5, 44, 2}}, {{41, 42.5, 0}, {
       42.5, 43, 2}}, {{41, 42.5, 0}, {42.5, 42, 2}}, {{41, 42.5, 0}, {
       42.5, 41, 2}}, {{42, 42.5, 0}, {42.5, 44, 2}}, {{42, 42.5, 0}, {
       42.5, 43, 2}}, {{42, 42.5, 0}, {42.5, 42, 2}}, {{42, 42.5, 0}, {
       42.5, 41, 2}}, {{43, 42.5, 0}, {42.5, 44, 2}}, {{43, 42.5, 0}, {
       42.5, 43, 2}}, {{43, 42.5, 0}, {42.5, 42, 2}}, {{43, 42.5, 0}, {
       42.5, 41, 2}}, {{44, 42.5, 0}, {42.5, 44, 2}}, {{44, 42.5, 0}, {
       42.5, 43, 2}}, {{44, 42.5, 0}, {42.5, 42, 2}}, {{44, 42.5, 0}, {
       42.5, 41, 2}}, {{45, 42.5, 0}, {46.5, 44, 2}}, {{45, 42.5, 0}, {
       46.5, 43, 2}}, {{45, 42.5, 0}, {46.5, 42, 2}}, {{45, 42.5, 0}, {
       46.5, 41, 2}}, {{46, 42.5, 0}, {46.5, 44, 2}}, {{46, 42.5, 0}, {
       46.5, 43, 2}}, {{46, 42.5, 0}, {46.5, 42, 2}}, {{46, 42.5, 0}, {
       46.5, 41, 2}}, {{47, 42.5, 0}, {46.5, 44, 2}}, {{47, 42.5, 0}, {
       46.5, 43, 2}}, {{47, 42.5, 0}, {46.5, 42, 2}}, {{47, 42.5, 0}, {
       46.5, 41, 2}}, {{48, 42.5, 0}, {46.5, 44, 2}}, {{48, 42.5, 0}, {
       46.5, 43, 2}}, {{48, 42.5, 0}, {46.5, 42, 2}}, {{48, 42.5, 0}, {
       46.5, 41, 2}}, {{49, 42.5, 0}, {50.5, 44, 2}}, {{49, 42.5, 0}, {
       50.5, 43, 2}}, {{49, 42.5, 0}, {50.5, 42, 2}}, {{49, 42.5, 0}, {
       50.5, 41, 2}}, {{50, 42.5, 0}, {50.5, 44, 2}}, {{50, 42.5, 0}, {
       50.5, 43, 2}}, {{50, 42.5, 0}, {50.5, 42, 2}}, {{50, 42.5, 0}, {
       50.5, 41, 2}}, {{51, 42.5, 0}, {50.5, 44, 2}}, {{51, 42.5, 0}, {
       50.5, 43, 2}}, {{51, 42.5, 0}, {50.5, 42, 2}}, {{51, 42.5, 0}, {
       50.5, 41, 2}}, {{52, 42.5, 0}, {50.5, 44, 2}}, {{52, 42.5, 0}, {
       50.5, 43, 2}}, {{52, 42.5, 0}, {50.5, 42, 2}}, {{52, 42.5, 0}, {
       50.5, 41, 2}}, {{53, 42.5, 0}, {54.5, 44, 2}}, {{53, 42.5, 0}, {
       54.5, 43, 2}}, {{53, 42.5, 0}, {54.5, 42, 2}}, {{53, 42.5, 0}, {
       54.5, 41, 2}}, {{54, 42.5, 0}, {54.5, 44, 2}}, {{54, 42.5, 0}, {
       54.5, 43, 2}}, {{54, 42.5, 0}, {54.5, 42, 2}}, {{54, 42.5, 0}, {
       54.5, 41, 2}}, {{55, 42.5, 0}, {54.5, 44, 2}}, {{55, 42.5, 0}, {
       54.5, 43, 2}}, {{55, 42.5, 0}, {54.5, 42, 2}}, {{55, 42.5, 0}, {
       54.5, 41, 2}}, {{56, 42.5, 0}, {54.5, 44, 2}}, {{56, 42.5, 0}, {
       54.5, 43, 2}}, {{56, 42.5, 0}, {54.5, 42, 2}}, {{56, 42.5, 0}, {
       54.5, 41, 2}}, {{57, 42.5, 0}, {58.5, 44, 2}}, {{57, 42.5, 0}, {
       58.5, 43, 2}}, {{57, 42.5, 0}, {58.5, 42, 2}}, {{57, 42.5, 0}, {
       58.5, 41, 2}}, {{58, 42.5, 0}, {58.5, 44, 2}}, {{58, 42.5, 0}, {
       58.5, 43, 2}}, {{58, 42.5, 0}, {58.5, 42, 2}}, {{58, 42.5, 0}, {
       58.5, 41, 2}}, {{59, 42.5, 0}, {58.5, 44, 2}}, {{59, 42.5, 0}, {
       58.5, 43, 2}}, {{59, 42.5, 0}, {58.5, 42, 2}}, {{59, 42.5, 0}, {
       58.5, 41, 2}}, {{60, 42.5, 0}, {58.5, 44, 2}}, {{60, 42.5, 0}, {
       58.5, 43, 2}}, {{60, 42.5, 0}, {58.5, 42, 2}}, {{60, 42.5, 0}, {
       58.5, 41, 2}}, {{61, 42.5, 0}, {62.5, 44, 2}}, {{61, 42.5, 0}, {
       62.5, 43, 2}}, {{61, 42.5, 0}, {62.5, 42, 2}}, {{61, 42.5, 0}, {
       62.5, 41, 2}}, {{62, 42.5, 0}, {62.5, 44, 2}}, {{62, 42.5, 0}, {
       62.5, 43, 2}}, {{62, 42.5, 0}, {62.5, 42, 2}}, {{62, 42.5, 0}, {
       62.5, 41, 2}}, {{63, 42.5, 0}, {62.5, 44, 2}}, {{63, 42.5, 0}, {
       62.5, 43, 2}}, {{63, 42.5, 0}, {62.5, 42, 2}}, {{63, 42.5, 0}, {
       62.5, 41, 2}}, {{64, 42.5, 0}, {62.5, 44, 2}}, {{64, 42.5, 0}, {
       62.5, 43, 2}}, {{64, 42.5, 0}, {62.5, 42, 2}}, {{64, 42.5, 0}, {
       62.5, 41, 2}}, {{1, 38.5, 0}, {2.5, 40, 2}}, {{1, 38.5, 0}, {
       2.5, 39, 2}}, {{1, 38.5, 0}, {2.5, 38, 2}}, {{1, 38.5, 0}, {
       2.5, 37, 2}}, {{2, 38.5, 0}, {2.5, 40, 2}}, {{2, 38.5, 0}, {
       2.5, 39, 2}}, {{2, 38.5, 0}, {2.5, 38, 2}}, {{2, 38.5, 0}, {
       2.5, 37, 2}}, {{3, 38.5, 0}, {2.5, 40, 2}}, {{3, 38.5, 0}, {
       2.5, 39, 2}}, {{3, 38.5, 0}, {2.5, 38, 2}}, {{3, 38.5, 0}, {
       2.5, 37, 2}}, {{4, 38.5, 0}, {2.5, 40, 2}}, {{4, 38.5, 0}, {
       2.5, 39, 2}}, {{4, 38.5, 0}, {2.5, 38, 2}}, {{4, 38.5, 0}, {
       2.5, 37, 2}}, {{5, 38.5, 0}, {6.5, 40, 2}}, {{5, 38.5, 0}, {
       6.5, 39, 2}}, {{5, 38.5, 0}, {6.5, 38, 2}}, {{5, 38.5, 0}, {
       6.5, 37, 2}}, {{6, 38.5, 0}, {6.5, 40, 2}}, {{6, 38.5, 0}, {
       6.5, 39, 2}}, {{6, 38.5, 0}, {6.5, 38, 2}}, {{6, 38.5, 0}, {
       6.5, 37, 2}}, {{7, 38.5, 0}, {6.5, 40, 2}}, {{7, 38.5, 0}, {
       6.5, 39, 2}}, {{7, 38.5, 0}, {6.5, 38, 2}}, {{7, 38.5, 0}, {
       6.5, 37, 2}}, {{8, 38.5, 0}, {6.5, 40, 2}}, {{8, 38.5, 0}, {
       6.5, 39, 2}}, {{8, 38.5, 0}, {6.5, 38, 2}}, {{8, 38.5, 0}, {
       6.5, 37, 2}}, {{9, 38.5, 0}, {10.5, 40, 2}}, {{9, 38.5, 0}, {
       10.5, 39, 2}}, {{9, 38.5, 0}, {10.5, 38, 2}}, {{9, 38.5, 0}, {
       10.5, 37, 2}}, {{10, 38.5, 0}, {10.5, 40, 2}}, {{10, 38.5, 0}, {
       10.5, 39, 2}}, {{10, 38.5, 0}, {10.5, 38, 2}}, {{10, 38.5, 0}, {
       10.5, 37, 2}}, {{11, 38.5, 0}, {10.5, 40, 2}}, {{11, 38.5, 0}, {
       10.5, 39, 2}}, {{11, 38.5, 0}, {10.5, 38, 2}}, {{11, 38.5, 0}, {
       10.5, 37, 2}}, {{12, 38.5, 0}, {10.5, 40, 2}}, {{12, 38.5, 0}, {
       10.5, 39, 2}}, {{12, 38.5, 0}, {10.5, 38, 2}}, {{12, 38.5, 0}, {
       10.5, 37, 2}}, {{13, 38.5, 0}, {14.5, 40, 2}}, {{13, 38.5, 0}, {
       14.5, 39, 2}}, {{13, 38.5, 0}, {14.5, 38, 2}}, {{13, 38.5, 0}, {
       14.5, 37, 2}}, {{14, 38.5, 0}, {14.5, 40, 2}}, {{14, 38.5, 0}, {
       14.5, 39, 2}}, {{14, 38.5, 0}, {14.5, 38, 2}}, {{14, 38.5, 0}, {
       14.5, 37, 2}}, {{15, 38.5, 0}, {14.5, 40, 2}}, {{15, 38.5, 0}, {
       14.5, 39, 2}}, {{15, 38.5, 0}, {14.5, 38, 2}}, {{15, 38.5, 0}, {
       14.5, 37, 2}}, {{16, 38.5, 0}, {14.5, 40, 2}}, {{16, 38.5, 0}, {
       14.5, 39, 2}}, {{16, 38.5, 0}, {14.5, 38, 2}}, {{16, 38.5, 0}, {
       14.5, 37, 2}}, {{17, 38.5, 0}, {18.5, 40, 2}}, {{17, 38.5, 0}, {
       18.5, 39, 2}}, {{17, 38.5, 0}, {18.5, 38, 2}}, {{17, 38.5, 0}, {
       18.5, 37, 2}}, {{18, 38.5, 0}, {18.5, 40, 2}}, {{18, 38.5, 0}, {
       18.5, 39, 2}}, {{18, 38.5, 0}, {18.5, 38, 2}}, {{18, 38.5, 0}, {
       18.5, 37, 2}}, {{19, 38.5, 0}, {18.5, 40, 2}}, {{19, 38.5, 0}, {
       18.5, 39, 2}}, {{19, 38.5, 0}, {18.5, 38, 2}}, {{19, 38.5, 0}, {
       18.5, 37, 2}}, {{20, 38.5, 0}, {18.5, 40, 2}}, {{20, 38.5, 0}, {
       18.5, 39, 2}}, {{20, 38.5, 0}, {18.5, 38, 2}}, {{20, 38.5, 0}, {
       18.5, 37, 2}}, {{21, 38.5, 0}, {22.5, 40, 2}}, {{21, 38.5, 0}, {
       22.5, 39, 2}}, {{21, 38.5, 0}, {22.5, 38, 2}}, {{21, 38.5, 0}, {
       22.5, 37, 2}}, {{22, 38.5, 0}, {22.5, 40, 2}}, {{22, 38.5, 0}, {
       22.5, 39, 2}}, {{22, 38.5, 0}, {22.5, 38, 2}}, {{22, 38.5, 0}, {
       22.5, 37, 2}}, {{23, 38.5, 0}, {22.5, 40, 2}}, {{23, 38.5, 0}, {
       22.5, 39, 2}}, {{23, 38.5, 0}, {22.5, 38, 2}}, {{23, 38.5, 0}, {
       22.5, 37, 2}}, {{24, 38.5, 0}, {22.5, 40, 2}}, {{24, 38.5, 0}, {
       22.5, 39, 2}}, {{24, 38.5, 0}, {22.5, 38, 2}}, {{24, 38.5, 0}, {
       22.5, 37, 2}}, {{25, 38.5, 0}, {26.5, 40, 2}}, {{25, 38.5, 0}, {
       26.5, 39, 2}}, {{25, 38.5, 0}, {26.5, 38, 2}}, {{25, 38.5, 0}, {
       26.5, 37, 2}}, {{26, 38.5, 0}, {26.5, 40, 2}}, {{26, 38.5, 0}, {
       26.5, 39, 2}}, {{26, 38.5, 0}, {26.5, 38, 2}}, {{26, 38.5, 0}, {
       26.5, 37, 2}}, {{27, 38.5, 0}, {26.5, 40, 2}}, {{27, 38.5, 0}, {
       26.5, 39, 2}}, {{27, 38.5, 0}, {26.5, 38, 2}}, {{27, 38.5, 0}, {
       26.5, 37, 2}}, {{28, 38.5, 0}, {26.5, 40, 2}}, {{28, 38.5, 0}, {
       26.5, 39, 2}}, {{28, 38.5, 0}, {26.5, 38, 2}}, {{28, 38.5, 0}, {
       26.5, 37, 2}}, {{29, 38.5, 0}, {30.5, 40, 2}}, {{29, 38.5, 0}, {
       30.5, 39, 2}}, {{29, 38.5, 0}, {30.5, 38, 2}}, {{29, 38.5, 0}, {
       30.5, 37, 2}}, {{30, 38.5, 0}, {30.5, 40, 2}}, {{30, 38.5, 0}, {
       30.5, 39, 2}}, {{30, 38.5, 0}, {30.5, 38, 2}}, {{30, 38.5, 0}, {
       30.5, 37, 2}}, {{31, 38.5, 0}, {30.5, 40, 2}}, {{31, 38.5, 0}, {
       30.5, 39, 2}}, {{31, 38.5, 0}, {30.5, 38, 2}}, {{31, 38.5, 0}, {
       30.5, 37, 2}}, {{32, 38.5, 0}, {30.5, 40, 2}}, {{32, 38.5, 0}, {
       30.5, 39, 2}}, {{32, 38.5, 0}, {30.5, 38, 2}}, {{32, 38.5, 0}, {
       30.5, 37, 2}}, {{33, 38.5, 0}, {34.5, 40, 2}}, {{33, 38.5, 0}, {
       34.5, 39, 2}}, {{33, 38.5, 0}, {34.5, 38, 2}}, {{33, 38.5, 0}, {
       34.5, 37, 2}}, {{34, 38.5, 0}, {34.5, 40, 2}}, {{34, 38.5, 0}, {
       34.5, 39, 2}}, {{34, 38.5, 0}, {34.5, 38, 2}}, {{34, 38.5, 0}, {
       34.5, 37, 2}}, {{35, 38.5, 0}, {34.5, 40, 2}}, {{35, 38.5, 0}, {
       34.5, 39, 2}}, {{35, 38.5, 0}, {34.5, 38, 2}}, {{35, 38.5, 0}, {
       34.5, 37, 2}}, {{36, 38.5, 0}, {34.5, 40, 2}}, {{36, 38.5, 0}, {
       34.5, 39, 2}}, {{36, 38.5, 0}, {34.5, 38, 2}}, {{36, 38.5, 0}, {
       34.5, 37, 2}}, {{37, 38.5, 0}, {38.5, 40, 2}}, {{37, 38.5, 0}, {
       38.5, 39, 2}}, {{37, 38.5, 0}, {38.5, 38, 2}}, {{37, 38.5, 0}, {
       38.5, 37, 2}}, {{38, 38.5, 0}, {38.5, 40, 2}}, {{38, 38.5, 0}, {
       38.5, 39, 2}}, {{38, 38.5, 0}, {38.5, 38, 2}}, {{38, 38.5, 0}, {
       38.5, 37, 2}}, {{39, 38.5, 0}, {38.5, 40, 2}}, {{39, 38.5, 0}, {
       38.5, 39, 2}}, {{39, 38.5, 0}, {38.5, 38, 2}}, {{39, 38.5, 0}, {
       38.5, 37, 2}}, {{40, 38.5, 0}, {38.5, 40, 2}}, {{40, 38.5, 0}, {
       38.5, 39, 2}}, {{40, 38.5, 0}, {38.5, 38, 2}}, {{40, 38.5, 0}, {
       38.5, 37, 2}}, {{41, 38.5, 0}, {42.5, 40, 2}}, {{41, 38.5, 0}, {
       42.5, 39, 2}}, {{41, 38.5, 0}, {42.5, 38, 2}}, {{41, 38.5, 0}, {
       42.5, 37, 2}}, {{42, 38.5, 0}, {42.5, 40, 2}}, {{42, 38.5, 0}, {
       42.5, 39, 2}}, {{42, 38.5, 0}, {42.5, 38, 2}}, {{42, 38.5, 0}, {
       42.5, 37, 2}}, {{43, 38.5, 0}, {42.5, 40, 2}}, {{43, 38.5, 0}, {
       42.5, 39, 2}}, {{43, 38.5, 0}, {42.5, 38, 2}}, {{43, 38.5, 0}, {
       42.5, 37, 2}}, {{44, 38.5, 0}, {42.5, 40, 2}}, {{44, 38.5, 0}, {
       42.5, 39, 2}}, {{44, 38.5, 0}, {42.5, 38, 2}}, {{44, 38.5, 0}, {
       42.5, 37, 2}}, {{45, 38.5, 0}, {46.5, 40, 2}}, {{45, 38.5, 0}, {
       46.5, 39, 2}}, {{45, 38.5, 0}, {46.5, 38, 2}}, {{45, 38.5, 0}, {
       46.5, 37, 2}}, {{46, 38.5, 0}, {46.5, 40, 2}}, {{46, 38.5, 0}, {
       46.5, 39, 2}}, {{46, 38.5, 0}, {46.5, 38, 2}}, {{46, 38.5, 0}, {
       46.5, 37, 2}}, {{47, 38.5, 0}, {46.5, 40, 2}}, {{47, 38.5, 0}, {
       46.5, 39, 2}}, {{47, 38.5, 0}, {46.5, 38, 2}}, {{47, 38.5, 0}, {
       46.5, 37, 2}}, {{48, 38.5, 0}, {46.5, 40, 2}}, {{48, 38.5, 0}, {
       46.5, 39, 2}}, {{48, 38.5, 0}, {46.5, 38, 2}}, {{48, 38.5, 0}, {
       46.5, 37, 2}}, {{49, 38.5, 0}, {50.5, 40, 2}}, {{49, 38.5, 0}, {
       50.5, 39, 2}}, {{49, 38.5, 0}, {50.5, 38, 2}}, {{49, 38.5, 0}, {
       50.5, 37, 2}}, {{50, 38.5, 0}, {50.5, 40, 2}}, {{50, 38.5, 0}, {
       50.5, 39, 2}}, {{50, 38.5, 0}, {50.5, 38, 2}}, {{50, 38.5, 0}, {
       50.5, 37, 2}}, {{51, 38.5, 0}, {50.5, 40, 2}}, {{51, 38.5, 0}, {
       50.5, 39, 2}}, {{51, 38.5, 0}, {50.5, 38, 2}}, {{51, 38.5, 0}, {
       50.5, 37, 2}}, {{52, 38.5, 0}, {50.5, 40, 2}}, {{52, 38.5, 0}, {
       50.5, 39, 2}}, {{52, 38.5, 0}, {50.5, 38, 2}}, {{52, 38.5, 0}, {
       50.5, 37, 2}}, {{53, 38.5, 0}, {54.5, 40, 2}}, {{53, 38.5, 0}, {
       54.5, 39, 2}}, {{53, 38.5, 0}, {54.5, 38, 2}}, {{53, 38.5, 0}, {
       54.5, 37, 2}}, {{54, 38.5, 0}, {54.5, 40, 2}}, {{54, 38.5, 0}, {
       54.5, 39, 2}}, {{54, 38.5, 0}, {54.5, 38, 2}}, {{54, 38.5, 0}, {
       54.5, 37, 2}}, {{55, 38.5, 0}, {54.5, 40, 2}}, {{55, 38.5, 0}, {
       54.5, 39, 2}}, {{55, 38.5, 0}, {54.5, 38, 2}}, {{55, 38.5, 0}, {
       54.5, 37, 2}}, {{56, 38.5, 0}, {54.5, 40, 2}}, {{56, 38.5, 0}, {
       54.5, 39, 2}}, {{56, 38.5, 0}, {54.5, 38, 2}}, {{56, 38.5, 0}, {
       54.5, 37, 2}}, {{57, 38.5, 0}, {58.5, 40, 2}}, {{57, 38.5, 0}, {
       58.5, 39, 2}}, {{57, 38.5, 0}, {58.5, 38, 2}}, {{57, 38.5, 0}, {
       58.5, 37, 2}}, {{58, 38.5, 0}, {58.5, 40, 2}}, {{58, 38.5, 0}, {
       58.5, 39, 2}}, {{58, 38.5, 0}, {58.5, 38, 2}}, {{58, 38.5, 0}, {
       58.5, 37, 2}}, {{59, 38.5, 0}, {58.5, 40, 2}}, {{59, 38.5, 0}, {
       58.5, 39, 2}}, {{59, 38.5, 0}, {58.5, 38, 2}}, {{59, 38.5, 0}, {
       58.5, 37, 2}}, {{60, 38.5, 0}, {58.5, 40, 2}}, {{60, 38.5, 0}, {
       58.5, 39, 2}}, {{60, 38.5, 0}, {58.5, 38, 2}}, {{60, 38.5, 0}, {
       58.5, 37, 2}}, {{61, 38.5, 0}, {62.5, 40, 2}}, {{61, 38.5, 0}, {
       62.5, 39, 2}}, {{61, 38.5, 0}, {62.5, 38, 2}}, {{61, 38.5, 0}, {
       62.5, 37, 2}}, {{62, 38.5, 0}, {62.5, 40, 2}}, {{62, 38.5, 0}, {
       62.5, 39, 2}}, {{62, 38.5, 0}, {62.5, 38, 2}}, {{62, 38.5, 0}, {
       62.5, 37, 2}}, {{63, 38.5, 0}, {62.5, 40, 2}}, {{63, 38.5, 0}, {
       62.5, 39, 2}}, {{63, 38.5, 0}, {62.5, 38, 2}}, {{63, 38.5, 0}, {
       62.5, 37, 2}}, {{64, 38.5, 0}, {62.5, 40, 2}}, {{64, 38.5, 0}, {
       62.5, 39, 2}}, {{64, 38.5, 0}, {62.5, 38, 2}}, {{64, 38.5, 0}, {
       62.5, 37, 2}}, {{1, 34.5, 0}, {2.5, 36, 2}}, {{1, 34.5, 0}, {
       2.5, 35, 2}}, {{1, 34.5, 0}, {2.5, 34, 2}}, {{1, 34.5, 0}, {
       2.5, 33, 2}}, {{2, 34.5, 0}, {2.5, 36, 2}}, {{2, 34.5, 0}, {
       2.5, 35, 2}}, {{2, 34.5, 0}, {2.5, 34, 2}}, {{2, 34.5, 0}, {
       2.5, 33, 2}}, {{3, 34.5, 0}, {2.5, 36, 2}}, {{3, 34.5, 0}, {
       2.5, 35, 2}}, {{3, 34.5, 0}, {2.5, 34, 2}}, {{3, 34.5, 0}, {
       2.5, 33, 2}}, {{4, 34.5, 0}, {2.5, 36, 2}}, {{4, 34.5, 0}, {
       2.5, 35, 2}}, {{4, 34.5, 0}, {2.5, 34, 2}}, {{4, 34.5, 0}, {
       2.5, 33, 2}}, {{5, 34.5, 0}, {6.5, 36, 2}}, {{5, 34.5, 0}, {
       6.5, 35, 2}}, {{5, 34.5, 0}, {6.5, 34, 2}}, {{5, 34.5, 0}, {
       6.5, 33, 2}}, {{6, 34.5, 0}, {6.5, 36, 2}}, {{6, 34.5, 0}, {
       6.5, 35, 2}}, {{6, 34.5, 0}, {6.5, 34, 2}}, {{6, 34.5, 0}, {
       6.5, 33, 2}}, {{7, 34.5, 0}, {6.5, 36, 2}}, {{7, 34.5, 0}, {
       6.5, 35, 2}}, {{7, 34.5, 0}, {6.5, 34, 2}}, {{7, 34.5, 0}, {
       6.5, 33, 2}}, {{8, 34.5, 0}, {6.5, 36, 2}}, {{8, 34.5, 0}, {
       6.5, 35, 2}}, {{8, 34.5, 0}, {6.5, 34, 2}}, {{8, 34.5, 0}, {
       6.5, 33, 2}}, {{9, 34.5, 0}, {10.5, 36, 2}}, {{9, 34.5, 0}, {
       10.5, 35, 2}}, {{9, 34.5, 0}, {10.5, 34, 2}}, {{9, 34.5, 0}, {
       10.5, 33, 2}}, {{10, 34.5, 0}, {10.5, 36, 2}}, {{10, 34.5, 0}, {
       10.5, 35, 2}}, {{10, 34.5, 0}, {10.5, 34, 2}}, {{10, 34.5, 0}, {
       10.5, 33, 2}}, {{11, 34.5, 0}, {10.5, 36, 2}}, {{11, 34.5, 0}, {
       10.5, 35, 2}}, {{11, 34.5, 0}, {10.5, 34, 2}}, {{11, 34.5, 0}, {
       10.5, 33, 2}}, {{12, 34.5, 0}, {10.5, 36, 2}}, {{12, 34.5, 0}, {
       10.5, 35, 2}}, {{12, 34.5, 0}, {10.5, 34, 2}}, {{12, 34.5, 0}, {
       10.5, 33, 2}}, {{13, 34.5, 0}, {14.5, 36, 2}}, {{13, 34.5, 0}, {
       14.5, 35, 2}}, {{13, 34.5, 0}, {14.5, 34, 2}}, {{13, 34.5, 0}, {
       14.5, 33, 2}}, {{14, 34.5, 0}, {14.5, 36, 2}}, {{14, 34.5, 0}, {
       14.5, 35, 2}}, {{14, 34.5, 0}, {14.5, 34, 2}}, {{14, 34.5, 0}, {
       14.5, 33, 2}}, {{15, 34.5, 0}, {14.5, 36, 2}}, {{15, 34.5, 0}, {
       14.5, 35, 2}}, {{15, 34.5, 0}, {14.5, 34, 2}}, {{15, 34.5, 0}, {
       14.5, 33, 2}}, {{16, 34.5, 0}, {14.5, 36, 2}}, {{16, 34.5, 0}, {
       14.5, 35, 2}}, {{16, 34.5, 0}, {14.5, 34, 2}}, {{16, 34.5, 0}, {
       14.5, 33, 2}}, {{17, 34.5, 0}, {18.5, 36, 2}}, {{17, 34.5, 0}, {
       18.5, 35, 2}}, {{17, 34.5, 0}, {18.5, 34, 2}}, {{17, 34.5, 0}, {
       18.5, 33, 2}}, {{18, 34.5, 0}, {18.5, 36, 2}}, {{18, 34.5, 0}, {
       18.5, 35, 2}}, {{18, 34.5, 0}, {18.5, 34, 2}}, {{18, 34.5, 0}, {
       18.5, 33, 2}}, {{19, 34.5, 0}, {18.5, 36, 2}}, {{19, 34.5, 0}, {
       18.5, 35, 2}}, {{19, 34.5, 0}, {18.5, 34, 2}}, {{19, 34.5, 0}, {
       18.5, 33, 2}}, {{20, 34.5, 0}, {18.5, 36, 2}}, {{20, 34.5, 0}, {
       18.5, 35, 2}}, {{20, 34.5, 0}, {18.5, 34, 2}}, {{20, 34.5, 0}, {
       18.5, 33, 2}}, {{21, 34.5, 0}, {22.5, 36, 2}}, {{21, 34.5, 0}, {
       22.5, 35, 2}}, {{21, 34.5, 0}, {22.5, 34, 2}}, {{21, 34.5, 0}, {
       22.5, 33, 2}}, {{22, 34.5, 0}, {22.5, 36, 2}}, {{22, 34.5, 0}, {
       22.5, 35, 2}}, {{22, 34.5, 0}, {22.5, 34, 2}}, {{22, 34.5, 0}, {
       22.5, 33, 2}}, {{23, 34.5, 0}, {22.5, 36, 2}}, {{23, 34.5, 0}, {
       22.5, 35, 2}}, {{23, 34.5, 0}, {22.5, 34, 2}}, {{23, 34.5, 0}, {
       22.5, 33, 2}}, {{24, 34.5, 0}, {22.5, 36, 2}}, {{24, 34.5, 0}, {
       22.5, 35, 2}}, {{24, 34.5, 0}, {22.5, 34, 2}}, {{24, 34.5, 0}, {
       22.5, 33, 2}}, {{25, 34.5, 0}, {26.5, 36, 2}}, {{25, 34.5, 0}, {
       26.5, 35, 2}}, {{25, 34.5, 0}, {26.5, 34, 2}}, {{25, 34.5, 0}, {
       26.5, 33, 2}}, {{26, 34.5, 0}, {26.5, 36, 2}}, {{26, 34.5, 0}, {
       26.5, 35, 2}}, {{26, 34.5, 0}, {26.5, 34, 2}}, {{26, 34.5, 0}, {
       26.5, 33, 2}}, {{27, 34.5, 0}, {26.5, 36, 2}}, {{27, 34.5, 0}, {
       26.5, 35, 2}}, {{27, 34.5, 0}, {26.5, 34, 2}}, {{27, 34.5, 0}, {
       26.5, 33, 2}}, {{28, 34.5, 0}, {26.5, 36, 2}}, {{28, 34.5, 0}, {
       26.5, 35, 2}}, {{28, 34.5, 0}, {26.5, 34, 2}}, {{28, 34.5, 0}, {
       26.5, 33, 2}}, {{29, 34.5, 0}, {30.5, 36, 2}}, {{29, 34.5, 0}, {
       30.5, 35, 2}}, {{29, 34.5, 0}, {30.5, 34, 2}}, {{29, 34.5, 0}, {
       30.5, 33, 2}}, {{30, 34.5, 0}, {30.5, 36, 2}}, {{30, 34.5, 0}, {
       30.5, 35, 2}}, {{30, 34.5, 0}, {30.5, 34, 2}}, {{30, 34.5, 0}, {
       30.5, 33, 2}}, {{31, 34.5, 0}, {30.5, 36, 2}}, {{31, 34.5, 0}, {
       30.5, 35, 2}}, {{31, 34.5, 0}, {30.5, 34, 2}}, {{31, 34.5, 0}, {
       30.5, 33, 2}}, {{32, 34.5, 0}, {30.5, 36, 2}}, {{32, 34.5, 0}, {
       30.5, 35, 2}}, {{32, 34.5, 0}, {30.5, 34, 2}}, {{32, 34.5, 0}, {
       30.5, 33, 2}}, {{33, 34.5, 0}, {34.5, 36, 2}}, {{33, 34.5, 0}, {
       34.5, 35, 2}}, {{33, 34.5, 0}, {34.5, 34, 2}}, {{33, 34.5, 0}, {
       34.5, 33, 2}}, {{34, 34.5, 0}, {34.5, 36, 2}}, {{34, 34.5, 0}, {
       34.5, 35, 2}}, {{34, 34.5, 0}, {34.5, 34, 2}}, {{34, 34.5, 0}, {
       34.5, 33, 2}}, {{35, 34.5, 0}, {34.5, 36, 2}}, {{35, 34.5, 0}, {
       34.5, 35, 2}}, {{35, 34.5, 0}, {34.5, 34, 2}}, {{35, 34.5, 0}, {
       34.5, 33, 2}}, {{36, 34.5, 0}, {34.5, 36, 2}}, {{36, 34.5, 0}, {
       34.5, 35, 2}}, {{36, 34.5, 0}, {34.5, 34, 2}}, {{36, 34.5, 0}, {
       34.5, 33, 2}}, {{37, 34.5, 0}, {38.5, 36, 2}}, {{37, 34.5, 0}, {
       38.5, 35, 2}}, {{37, 34.5, 0}, {38.5, 34, 2}}, {{37, 34.5, 0}, {
       38.5, 33, 2}}, {{38, 34.5, 0}, {38.5, 36, 2}}, {{38, 34.5, 0}, {
       38.5, 35, 2}}, {{38, 34.5, 0}, {38.5, 34, 2}}, {{38, 34.5, 0}, {
       38.5, 33, 2}}, {{39, 34.5, 0}, {38.5, 36, 2}}, {{39, 34.5, 0}, {
       38.5, 35, 2}}, {{39, 34.5, 0}, {38.5, 34, 2}}, {{39, 34.5, 0}, {
       38.5, 33, 2}}, {{40, 34.5, 0}, {38.5, 36, 2}}, {{40, 34.5, 0}, {
       38.5, 35, 2}}, {{40, 34.5, 0}, {38.5, 34, 2}}, {{40, 34.5, 0}, {
       38.5, 33, 2}}, {{41, 34.5, 0}, {42.5, 36, 2}}, {{41, 34.5, 0}, {
       42.5, 35, 2}}, {{41, 34.5, 0}, {42.5, 34, 2}}, {{41, 34.5, 0}, {
       42.5, 33, 2}}, {{42, 34.5, 0}, {42.5, 36, 2}}, {{42, 34.5, 0}, {
       42.5, 35, 2}}, {{42, 34.5, 0}, {42.5, 34, 2}}, {{42, 34.5, 0}, {
       42.5, 33, 2}}, {{43, 34.5, 0}, {42.5, 36, 2}}, {{43, 34.5, 0}, {
       42.5, 35, 2}}, {{43, 34.5, 0}, {42.5, 34, 2}}, {{43, 34.5, 0}, {
       42.5, 33, 2}}, {{44, 34.5, 0}, {42.5, 36, 2}}, {{44, 34.5, 0}, {
       42.5, 35, 2}}, {{44, 34.5, 0}, {42.5, 34, 2}}, {{44, 34.5, 0}, {
       42.5, 33, 2}}, {{45, 34.5, 0}, {46.5, 36, 2}}, {{45, 34.5, 0}, {
       46.5, 35, 2}}, {{45, 34.5, 0}, {46.5, 34, 2}}, {{45, 34.5, 0}, {
       46.5, 33, 2}}, {{46, 34.5, 0}, {46.5, 36, 2}}, {{46, 34.5, 0}, {
       46.5, 35, 2}}, {{46, 34.5, 0}, {46.5, 34, 2}}, {{46, 34.5, 0}, {
       46.5, 33, 2}}, {{47, 34.5, 0}, {46.5, 36, 2}}, {{47, 34.5, 0}, {
       46.5, 35, 2}}, {{47, 34.5, 0}, {46.5, 34, 2}}, {{47, 34.5, 0}, {
       46.5, 33, 2}}, {{48, 34.5, 0}, {46.5, 36, 2}}, {{48, 34.5, 0}, {
       46.5, 35, 2}}, {{48, 34.5, 0}, {46.5, 34, 2}}, {{48, 34.5, 0}, {
       46.5, 33, 2}}, {{49, 34.5, 0}, {50.5, 36, 2}}, {{49, 34.5, 0}, {
       50.5, 35, 2}}, {{49, 34.5, 0}, {50.5, 34, 2}}, {{49, 34.5, 0}, {
       50.5, 33, 2}}, {{50, 34.5, 0}, {50.5, 36, 2}}, {{50, 34.5, 0}, {
       50.5, 35, 2}}, {{50, 34.5, 0}, {50.5, 34, 2}}, {{50, 34.5, 0}, {
       50.5, 33, 2}}, {{51, 34.5, 0}, {50.5, 36, 2}}, {{51, 34.5, 0}, {
       50.5, 35, 2}}, {{51, 34.5, 0}, {50.5, 34, 2}}, {{51, 34.5, 0}, {
       50.5, 33, 2}}, {{52, 34.5, 0}, {50.5, 36, 2}}, {{52, 34.5, 0}, {
       50.5, 35, 2}}, {{52, 34.5, 0}, {50.5, 34, 2}}, {{52, 34.5, 0}, {
       50.5, 33, 2}}, {{53, 34.5, 0}, {54.5, 36, 2}}, {{53, 34.5, 0}, {
       54.5, 35, 2}}, {{53, 34.5, 0}, {54.5, 34, 2}}, {{53, 34.5, 0}, {
       54.5, 33, 2}}, {{54, 34.5, 0}, {54.5, 36, 2}}, {{54, 34.5, 0}, {
       54.5, 35, 2}}, {{54, 34.5, 0}, {54.5, 34, 2}}, {{54, 34.5, 0}, {
       54.5, 33, 2}}, {{55, 34.5, 0}, {54.5, 36, 2}}, {{55, 34.5, 0}, {
       54.5, 35, 2}}, {{55, 34.5, 0}, {54.5, 34, 2}}, {{55, 34.5, 0}, {
       54.5, 33, 2}}, {{56, 34.5, 0}, {54.5, 36, 2}}, {{56, 34.5, 0}, {
       54.5, 35, 2}}, {{56, 34.5, 0}, {54.5, 34, 2}}, {{56, 34.5, 0}, {
       54.5, 33, 2}}, {{57, 34.5, 0}, {58.5, 36, 2}}, {{57, 34.5, 0}, {
       58.5, 35, 2}}, {{57, 34.5, 0}, {58.5, 34, 2}}, {{57, 34.5, 0}, {
       58.5, 33, 2}}, {{58, 34.5, 0}, {58.5, 36, 2}}, {{58, 34.5, 0}, {
       58.5, 35, 2}}, {{58, 34.5, 0}, {58.5, 34, 2}}, {{58, 34.5, 0}, {
       58.5, 33, 2}}, {{59, 34.5, 0}, {58.5, 36, 2}}, {{59, 34.5, 0}, {
       58.5, 35, 2}}, {{59, 34.5, 0}, {58.5, 34, 2}}, {{59, 34.5, 0}, {
       58.5, 33, 2}}, {{60, 34.5, 0}, {58.5, 36, 2}}, {{60, 34.5, 0}, {
       58.5, 35, 2}}, {{60, 34.5, 0}, {58.5, 34, 2}}, {{60, 34.5, 0}, {
       58.5, 33, 2}}, {{61, 34.5, 0}, {62.5, 36, 2}}, {{61, 34.5, 0}, {
       62.5, 35, 2}}, {{61, 34.5, 0}, {62.5, 34, 2}}, {{61, 34.5, 0}, {
       62.5, 33, 2}}, {{62, 34.5, 0}, {62.5, 36, 2}}, {{62, 34.5, 0}, {
       62.5, 35, 2}}, {{62, 34.5, 0}, {62.5, 34, 2}}, {{62, 34.5, 0}, {
       62.5, 33, 2}}, {{63, 34.5, 0}, {62.5, 36, 2}}, {{63, 34.5, 0}, {
       62.5, 35, 2}}, {{63, 34.5, 0}, {62.5, 34, 2}}, {{63, 34.5, 0}, {
       62.5, 33, 2}}, {{64, 34.5, 0}, {62.5, 36, 2}}, {{64, 34.5, 0}, {
       62.5, 35, 2}}, {{64, 34.5, 0}, {62.5, 34, 2}}, {{64, 34.5, 0}, {
       62.5, 33, 2}}, {{1, 30.5, 0}, {2.5, 32, 2}}, {{1, 30.5, 0}, {
       2.5, 31, 2}}, {{1, 30.5, 0}, {2.5, 30, 2}}, {{1, 30.5, 0}, {
       2.5, 29, 2}}, {{2, 30.5, 0}, {2.5, 32, 2}}, {{2, 30.5, 0}, {
       2.5, 31, 2}}, {{2, 30.5, 0}, {2.5, 30, 2}}, {{2, 30.5, 0}, {
       2.5, 29, 2}}, {{3, 30.5, 0}, {2.5, 32, 2}}, {{3, 30.5, 0}, {
       2.5, 31, 2}}, {{3, 30.5, 0}, {2.5, 30, 2}}, {{3, 30.5, 0}, {
       2.5, 29, 2}}, {{4, 30.5, 0}, {2.5, 32, 2}}, {{4, 30.5, 0}, {
       2.5, 31, 2}}, {{4, 30.5, 0}, {2.5, 30, 2}}, {{4, 30.5, 0}, {
       2.5, 29, 2}}, {{5, 30.5, 0}, {6.5, 32, 2}}, {{5, 30.5, 0}, {
       6.5, 31, 2}}, {{5, 30.5, 0}, {6.5, 30, 2}}, {{5, 30.5, 0}, {
       6.5, 29, 2}}, {{6, 30.5, 0}, {6.5, 32, 2}}, {{6, 30.5, 0}, {
       6.5, 31, 2}}, {{6, 30.5, 0}, {6.5, 30, 2}}, {{6, 30.5, 0}, {
       6.5, 29, 2}}, {{7, 30.5, 0}, {6.5, 32, 2}}, {{7, 30.5, 0}, {
       6.5, 31, 2}}, {{7, 30.5, 0}, {6.5, 30, 2}}, {{7, 30.5, 0}, {
       6.5, 29, 2}}, {{8, 30.5, 0}, {6.5, 32, 2}}, {{8, 30.5, 0}, {
       6.5, 31, 2}}, {{8, 30.5, 0}, {6.5, 30, 2}}, {{8, 30.5, 0}, {
       6.5, 29, 2}}, {{9, 30.5, 0}, {10.5, 32, 2}}, {{9, 30.5, 0}, {
       10.5, 31, 2}}, {{9, 30.5, 0}, {10.5, 30, 2}}, {{9, 30.5, 0}, {
       10.5, 29, 2}}, {{10, 30.5, 0}, {10.5, 32, 2}}, {{10, 30.5, 0}, {
       10.5, 31, 2}}, {{10, 30.5, 0}, {10.5, 30, 2}}, {{10, 30.5, 0}, {
       10.5, 29, 2}}, {{11, 30.5, 0}, {10.5, 32, 2}}, {{11, 30.5, 0}, {
       10.5, 31, 2}}, {{11, 30.5, 0}, {10.5, 30, 2}}, {{11, 30.5, 0}, {
       10.5, 29, 2}}, {{12, 30.5, 0}, {10.5, 32, 2}}, {{12, 30.5, 0}, {
       10.5, 31, 2}}, {{12, 30.5, 0}, {10.5, 30, 2}}, {{12, 30.5, 0}, {
       10.5, 29, 2}}, {{13, 30.5, 0}, {14.5, 32, 2}}, {{13, 30.5, 0}, {
       14.5, 31, 2}}, {{13, 30.5, 0}, {14.5, 30, 2}}, {{13, 30.5, 0}, {
       14.5, 29, 2}}, {{14, 30.5, 0}, {14.5, 32, 2}}, {{14, 30.5, 0}, {
       14.5, 31, 2}}, {{14, 30.5, 0}, {14.5, 30, 2}}, {{14, 30.5, 0}, {
       14.5, 29, 2}}, {{15, 30.5, 0}, {14.5, 32, 2}}, {{15, 30.5, 0}, {
       14.5, 31, 2}}, {{15, 30.5, 0}, {14.5, 30, 2}}, {{15, 30.5, 0}, {
       14.5, 29, 2}}, {{16, 30.5, 0}, {14.5, 32, 2}}, {{16, 30.5, 0}, {
       14.5, 31, 2}}, {{16, 30.5, 0}, {14.5, 30, 2}}, {{16, 30.5, 0}, {
       14.5, 29, 2}}, {{17, 30.5, 0}, {18.5, 32, 2}}, {{17, 30.5, 0}, {
       18.5, 31, 2}}, {{17, 30.5, 0}, {18.5, 30, 2}}, {{17, 30.5, 0}, {
       18.5, 29, 2}}, {{18, 30.5, 0}, {18.5, 32, 2}}, {{18, 30.5, 0}, {
       18.5, 31, 2}}, {{18, 30.5, 0}, {18.5, 30, 2}}, {{18, 30.5, 0}, {
       18.5, 29, 2}}, {{19, 30.5, 0}, {18.5, 32, 2}}, {{19, 30.5, 0}, {
       18.5, 31, 2}}, {{19, 30.5, 0}, {18.5, 30, 2}}, {{19, 30.5, 0}, {
       18.5, 29, 2}}, {{20, 30.5, 0}, {18.5, 32, 2}}, {{20, 30.5, 0}, {
       18.5, 31, 2}}, {{20, 30.5, 0}, {18.5, 30, 2}}, {{20, 30.5, 0}, {
       18.5, 29, 2}}, {{21, 30.5, 0}, {22.5, 32, 2}}, {{21, 30.5, 0}, {
       22.5, 31, 2}}, {{21, 30.5, 0}, {22.5, 30, 2}}, {{21, 30.5, 0}, {
       22.5, 29, 2}}, {{22, 30.5, 0}, {22.5, 32, 2}}, {{22, 30.5, 0}, {
       22.5, 31, 2}}, {{22, 30.5, 0}, {22.5, 30, 2}}, {{22, 30.5, 0}, {
       22.5, 29, 2}}, {{23, 30.5, 0}, {22.5, 32, 2}}, {{23, 30.5, 0}, {
       22.5, 31, 2}}, {{23, 30.5, 0}, {22.5, 30, 2}}, {{23, 30.5, 0}, {
       22.5, 29, 2}}, {{24, 30.5, 0}, {22.5, 32, 2}}, {{24, 30.5, 0}, {
       22.5, 31, 2}}, {{24, 30.5, 0}, {22.5, 30, 2}}, {{24, 30.5, 0}, {
       22.5, 29, 2}}, {{25, 30.5, 0}, {26.5, 32, 2}}, {{25, 30.5, 0}, {
       26.5, 31, 2}}, {{25, 30.5, 0}, {26.5, 30, 2}}, {{25, 30.5, 0}, {
       26.5, 29, 2}}, {{26, 30.5, 0}, {26.5, 32, 2}}, {{26, 30.5, 0}, {
       26.5, 31, 2}}, {{26, 30.5, 0}, {26.5, 30, 2}}, {{26, 30.5, 0}, {
       26.5, 29, 2}}, {{27, 30.5, 0}, {26.5, 32, 2}}, {{27, 30.5, 0}, {
       26.5, 31, 2}}, {{27, 30.5, 0}, {26.5, 30, 2}}, {{27, 30.5, 0}, {
       26.5, 29, 2}}, {{28, 30.5, 0}, {26.5, 32, 2}}, {{28, 30.5, 0}, {
       26.5, 31, 2}}, {{28, 30.5, 0}, {26.5, 30, 2}}, {{28, 30.5, 0}, {
       26.5, 29, 2}}, {{29, 30.5, 0}, {30.5, 32, 2}}, {{29, 30.5, 0}, {
       30.5, 31, 2}}, {{29, 30.5, 0}, {30.5, 30, 2}}, {{29, 30.5, 0}, {
       30.5, 29, 2}}, {{30, 30.5, 0}, {30.5, 32, 2}}, {{30, 30.5, 0}, {
       30.5, 31, 2}}, {{30, 30.5, 0}, {30.5, 30, 2}}, {{30, 30.5, 0}, {
       30.5, 29, 2}}, {{31, 30.5, 0}, {30.5, 32, 2}}, {{31, 30.5, 0}, {
       30.5, 31, 2}}, {{31, 30.5, 0}, {30.5, 30, 2}}, {{31, 30.5, 0}, {
       30.5, 29, 2}}, {{32, 30.5, 0}, {30.5, 32, 2}}, {{32, 30.5, 0}, {
       30.5, 31, 2}}, {{32, 30.5, 0}, {30.5, 30, 2}}, {{32, 30.5, 0}, {
       30.5, 29, 2}}, {{33, 30.5, 0}, {34.5, 32, 2}}, {{33, 30.5, 0}, {
       34.5, 31, 2}}, {{33, 30.5, 0}, {34.5, 30, 2}}, {{33, 30.5, 0}, {
       34.5, 29, 2}}, {{34, 30.5, 0}, {34.5, 32, 2}}, {{34, 30.5, 0}, {
       34.5, 31, 2}}, {{34, 30.5, 0}, {34.5, 30, 2}}, {{34, 30.5, 0}, {
       34.5, 29, 2}}, {{35, 30.5, 0}, {34.5, 32, 2}}, {{35, 30.5, 0}, {
       34.5, 31, 2}}, {{35, 30.5, 0}, {34.5, 30, 2}}, {{35, 30.5, 0}, {
       34.5, 29, 2}}, {{36, 30.5, 0}, {34.5, 32, 2}}, {{36, 30.5, 0}, {
       34.5, 31, 2}}, {{36, 30.5, 0}, {34.5, 30, 2}}, {{36, 30.5, 0}, {
       34.5, 29, 2}}, {{37, 30.5, 0}, {38.5, 32, 2}}, {{37, 30.5, 0}, {
       38.5, 31, 2}}, {{37, 30.5, 0}, {38.5, 30, 2}}, {{37, 30.5, 0}, {
       38.5, 29, 2}}, {{38, 30.5, 0}, {38.5, 32, 2}}, {{38, 30.5, 0}, {
       38.5, 31, 2}}, {{38, 30.5, 0}, {38.5, 30, 2}}, {{38, 30.5, 0}, {
       38.5, 29, 2}}, {{39, 30.5, 0}, {38.5, 32, 2}}, {{39, 30.5, 0}, {
       38.5, 31, 2}}, {{39, 30.5, 0}, {38.5, 30, 2}}, {{39, 30.5, 0}, {
       38.5, 29, 2}}, {{40, 30.5, 0}, {38.5, 32, 2}}, {{40, 30.5, 0}, {
       38.5, 31, 2}}, {{40, 30.5, 0}, {38.5, 30, 2}}, {{40, 30.5, 0}, {
       38.5, 29, 2}}, {{41, 30.5, 0}, {42.5, 32, 2}}, {{41, 30.5, 0}, {
       42.5, 31, 2}}, {{41, 30.5, 0}, {42.5, 30, 2}}, {{41, 30.5, 0}, {
       42.5, 29, 2}}, {{42, 30.5, 0}, {42.5, 32, 2}}, {{42, 30.5, 0}, {
       42.5, 31, 2}}, {{42, 30.5, 0}, {42.5, 30, 2}}, {{42, 30.5, 0}, {
       42.5, 29, 2}}, {{43, 30.5, 0}, {42.5, 32, 2}}, {{43, 30.5, 0}, {
       42.5, 31, 2}}, {{43, 30.5, 0}, {42.5, 30, 2}}, {{43, 30.5, 0}, {
       42.5, 29, 2}}, {{44, 30.5, 0}, {42.5, 32, 2}}, {{44, 30.5, 0}, {
       42.5, 31, 2}}, {{44, 30.5, 0}, {42.5, 30, 2}}, {{44, 30.5, 0}, {
       42.5, 29, 2}}, {{45, 30.5, 0}, {46.5, 32, 2}}, {{45, 30.5, 0}, {
       46.5, 31, 2}}, {{45, 30.5, 0}, {46.5, 30, 2}}, {{45, 30.5, 0}, {
       46.5, 29, 2}}, {{46, 30.5, 0}, {46.5, 32, 2}}, {{46, 30.5, 0}, {
       46.5, 31, 2}}, {{46, 30.5, 0}, {46.5, 30, 2}}, {{46, 30.5, 0}, {
       46.5, 29, 2}}, {{47, 30.5, 0}, {46.5, 32, 2}}, {{47, 30.5, 0}, {
       46.5, 31, 2}}, {{47, 30.5, 0}, {46.5, 30, 2}}, {{47, 30.5, 0}, {
       46.5, 29, 2}}, {{48, 30.5, 0}, {46.5, 32, 2}}, {{48, 30.5, 0}, {
       46.5, 31, 2}}, {{48, 30.5, 0}, {46.5, 30, 2}}, {{48, 30.5, 0}, {
       46.5, 29, 2}}, {{49, 30.5, 0}, {50.5, 32, 2}}, {{49, 30.5, 0}, {
       50.5, 31, 2}}, {{49, 30.5, 0}, {50.5, 30, 2}}, {{49, 30.5, 0}, {
       50.5, 29, 2}}, {{50, 30.5, 0}, {50.5, 32, 2}}, {{50, 30.5, 0}, {
       50.5, 31, 2}}, {{50, 30.5, 0}, {50.5, 30, 2}}, {{50, 30.5, 0}, {
       50.5, 29, 2}}, {{51, 30.5, 0}, {50.5, 32, 2}}, {{51, 30.5, 0}, {
       50.5, 31, 2}}, {{51, 30.5, 0}, {50.5, 30, 2}}, {{51, 30.5, 0}, {
       50.5, 29, 2}}, {{52, 30.5, 0}, {50.5, 32, 2}}, {{52, 30.5, 0}, {
       50.5, 31, 2}}, {{52, 30.5, 0}, {50.5, 30, 2}}, {{52, 30.5, 0}, {
       50.5, 29, 2}}, {{53, 30.5, 0}, {54.5, 32, 2}}, {{53, 30.5, 0}, {
       54.5, 31, 2}}, {{53, 30.5, 0}, {54.5, 30, 2}}, {{53, 30.5, 0}, {
       54.5, 29, 2}}, {{54, 30.5, 0}, {54.5, 32, 2}}, {{54, 30.5, 0}, {
       54.5, 31, 2}}, {{54, 30.5, 0}, {54.5, 30, 2}}, {{54, 30.5, 0}, {
       54.5, 29, 2}}, {{55, 30.5, 0}, {54.5, 32, 2}}, {{55, 30.5, 0}, {
       54.5, 31, 2}}, {{55, 30.5, 0}, {54.5, 30, 2}}, {{55, 30.5, 0}, {
       54.5, 29, 2}}, {{56, 30.5, 0}, {54.5, 32, 2}}, {{56, 30.5, 0}, {
       54.5, 31, 2}}, {{56, 30.5, 0}, {54.5, 30, 2}}, {{56, 30.5, 0}, {
       54.5, 29, 2}}, {{57, 30.5, 0}, {58.5, 32, 2}}, {{57, 30.5, 0}, {
       58.5, 31, 2}}, {{57, 30.5, 0}, {58.5, 30, 2}}, {{57, 30.5, 0}, {
       58.5, 29, 2}}, {{58, 30.5, 0}, {58.5, 32, 2}}, {{58, 30.5, 0}, {
       58.5, 31, 2}}, {{58, 30.5, 0}, {58.5, 30, 2}}, {{58, 30.5, 0}, {
       58.5, 29, 2}}, {{59, 30.5, 0}, {58.5, 32, 2}}, {{59, 30.5, 0}, {
       58.5, 31, 2}}, {{59, 30.5, 0}, {58.5, 30, 2}}, {{59, 30.5, 0}, {
       58.5, 29, 2}}, {{60, 30.5, 0}, {58.5, 32, 2}}, {{60, 30.5, 0}, {
       58.5, 31, 2}}, {{60, 30.5, 0}, {58.5, 30, 2}}, {{60, 30.5, 0}, {
       58.5, 29, 2}}, {{61, 30.5, 0}, {62.5, 32, 2}}, {{61, 30.5, 0}, {
       62.5, 31, 2}}, {{61, 30.5, 0}, {62.5, 30, 2}}, {{61, 30.5, 0}, {
       62.5, 29, 2}}, {{62, 30.5, 0}, {62.5, 32, 2}}, {{62, 30.5, 0}, {
       62.5, 31, 2}}, {{62, 30.5, 0}, {62.5, 30, 2}}, {{62, 30.5, 0}, {
       62.5, 29, 2}}, {{63, 30.5, 0}, {62.5, 32, 2}}, {{63, 30.5, 0}, {
       62.5, 31, 2}}, {{63, 30.5, 0}, {62.5, 30, 2}}, {{63, 30.5, 0}, {
       62.5, 29, 2}}, {{64, 30.5, 0}, {62.5, 32, 2}}, {{64, 30.5, 0}, {
       62.5, 31, 2}}, {{64, 30.5, 0}, {62.5, 30, 2}}, {{64, 30.5, 0}, {
       62.5, 29, 2}}, {{1, 26.5, 0}, {2.5, 28, 2}}, {{1, 26.5, 0}, {
       2.5, 27, 2}}, {{1, 26.5, 0}, {2.5, 26, 2}}, {{1, 26.5, 0}, {
       2.5, 25, 2}}, {{2, 26.5, 0}, {2.5, 28, 2}}, {{2, 26.5, 0}, {
       2.5, 27, 2}}, {{2, 26.5, 0}, {2.5, 26, 2}}, {{2, 26.5, 0}, {
       2.5, 25, 2}}, {{3, 26.5, 0}, {2.5, 28, 2}}, {{3, 26.5, 0}, {
       2.5, 27, 2}}, {{3, 26.5, 0}, {2.5, 26, 2}}, {{3, 26.5, 0}, {
       2.5, 25, 2}}, {{4, 26.5, 0}, {2.5, 28, 2}}, {{4, 26.5, 0}, {
       2.5, 27, 2}}, {{4, 26.5, 0}, {2.5, 26, 2}}, {{4, 26.5, 0}, {
       2.5, 25, 2}}, {{5, 26.5, 0}, {6.5, 28, 2}}, {{5, 26.5, 0}, {
       6.5, 27, 2}}, {{5, 26.5, 0}, {6.5, 26, 2}}, {{5, 26.5, 0}, {
       6.5, 25, 2}}, {{6, 26.5, 0}, {6.5, 28, 2}}, {{6, 26.5, 0}, {
       6.5, 27, 2}}, {{6, 26.5, 0}, {6.5, 26, 2}}, {{6, 26.5, 0}, {
       6.5, 25, 2}}, {{7, 26.5, 0}, {6.5, 28, 2}}, {{7, 26.5, 0}, {
       6.5, 27, 2}}, {{7, 26.5, 0}, {6.5, 26, 2}}, {{7, 26.5, 0}, {
       6.5, 25, 2}}, {{8, 26.5, 0}, {6.5, 28, 2}}, {{8, 26.5, 0}, {
       6.5, 27, 2}}, {{8, 26.5, 0}, {6.5, 26, 2}}, {{8, 26.5, 0}, {
       6.5, 25, 2}}, {{9, 26.5, 0}, {10.5, 28, 2}}, {{9, 26.5, 0}, {
       10.5, 27, 2}}, {{9, 26.5, 0}, {10.5, 26, 2}}, {{9, 26.5, 0}, {
       10.5, 25, 2}}, {{10, 26.5, 0}, {10.5, 28, 2}}, {{10, 26.5, 0}, {
       10.5, 27, 2}}, {{10, 26.5, 0}, {10.5, 26, 2}}, {{10, 26.5, 0}, {
       10.5, 25, 2}}, {{11, 26.5, 0}, {10.5, 28, 2}}, {{11, 26.5, 0}, {
       10.5, 27, 2}}, {{11, 26.5, 0}, {10.5, 26, 2}}, {{11, 26.5, 0}, {
       10.5, 25, 2}}, {{12, 26.5, 0}, {10.5, 28, 2}}, {{12, 26.5, 0}, {
       10.5, 27, 2}}, {{12, 26.5, 0}, {10.5, 26, 2}}, {{12, 26.5, 0}, {
       10.5, 25, 2}}, {{13, 26.5, 0}, {14.5, 28, 2}}, {{13, 26.5, 0}, {
       14.5, 27, 2}}, {{13, 26.5, 0}, {14.5, 26, 2}}, {{13, 26.5, 0}, {
       14.5, 25, 2}}, {{14, 26.5, 0}, {14.5, 28, 2}}, {{14, 26.5, 0}, {
       14.5, 27, 2}}, {{14, 26.5, 0}, {14.5, 26, 2}}, {{14, 26.5, 0}, {
       14.5, 25, 2}}, {{15, 26.5, 0}, {14.5, 28, 2}}, {{15, 26.5, 0}, {
       14.5, 27, 2}}, {{15, 26.5, 0}, {14.5, 26, 2}}, {{15, 26.5, 0}, {
       14.5, 25, 2}}, {{16, 26.5, 0}, {14.5, 28, 2}}, {{16, 26.5, 0}, {
       14.5, 27, 2}}, {{16, 26.5, 0}, {14.5, 26, 2}}, {{16, 26.5, 0}, {
       14.5, 25, 2}}, {{17, 26.5, 0}, {18.5, 28, 2}}, {{17, 26.5, 0}, {
       18.5, 27, 2}}, {{17, 26.5, 0}, {18.5, 26, 2}}, {{17, 26.5, 0}, {
       18.5, 25, 2}}, {{18, 26.5, 0}, {18.5, 28, 2}}, {{18, 26.5, 0}, {
       18.5, 27, 2}}, {{18, 26.5, 0}, {18.5, 26, 2}}, {{18, 26.5, 0}, {
       18.5, 25, 2}}, {{19, 26.5, 0}, {18.5, 28, 2}}, {{19, 26.5, 0}, {
       18.5, 27, 2}}, {{19, 26.5, 0}, {18.5, 26, 2}}, {{19, 26.5, 0}, {
       18.5, 25, 2}}, {{20, 26.5, 0}, {18.5, 28, 2}}, {{20, 26.5, 0}, {
       18.5, 27, 2}}, {{20, 26.5, 0}, {18.5, 26, 2}}, {{20, 26.5, 0}, {
       18.5, 25, 2}}, {{21, 26.5, 0}, {22.5, 28, 2}}, {{21, 26.5, 0}, {
       22.5, 27, 2}}, {{21, 26.5, 0}, {22.5, 26, 2}}, {{21, 26.5, 0}, {
       22.5, 25, 2}}, {{22, 26.5, 0}, {22.5, 28, 2}}, {{22, 26.5, 0}, {
       22.5, 27, 2}}, {{22, 26.5, 0}, {22.5, 26, 2}}, {{22, 26.5, 0}, {
       22.5, 25, 2}}, {{23, 26.5, 0}, {22.5, 28, 2}}, {{23, 26.5, 0}, {
       22.5, 27, 2}}, {{23, 26.5, 0}, {22.5, 26, 2}}, {{23, 26.5, 0}, {
       22.5, 25, 2}}, {{24, 26.5, 0}, {22.5, 28, 2}}, {{24, 26.5, 0}, {
       22.5, 27, 2}}, {{24, 26.5, 0}, {22.5, 26, 2}}, {{24, 26.5, 0}, {
       22.5, 25, 2}}, {{25, 26.5, 0}, {26.5, 28, 2}}, {{25, 26.5, 0}, {
       26.5, 27, 2}}, {{25, 26.5, 0}, {26.5, 26, 2}}, {{25, 26.5, 0}, {
       26.5, 25, 2}}, {{26, 26.5, 0}, {26.5, 28, 2}}, {{26, 26.5, 0}, {
       26.5, 27, 2}}, {{26, 26.5, 0}, {26.5, 26, 2}}, {{26, 26.5, 0}, {
       26.5, 25, 2}}, {{27, 26.5, 0}, {26.5, 28, 2}}, {{27, 26.5, 0}, {
       26.5, 27, 2}}, {{27, 26.5, 0}, {26.5, 26, 2}}, {{27, 26.5, 0}, {
       26.5, 25, 2}}, {{28, 26.5, 0}, {26.5, 28, 2}}, {{28, 26.5, 0}, {
       26.5, 27, 2}}, {{28, 26.5, 0}, {26.5, 26, 2}}, {{28, 26.5, 0}, {
       26.5, 25, 2}}, {{29, 26.5, 0}, {30.5, 28, 2}}, {{29, 26.5, 0}, {
       30.5, 27, 2}}, {{29, 26.5, 0}, {30.5, 26, 2}}, {{29, 26.5, 0}, {
       30.5, 25, 2}}, {{30, 26.5, 0}, {30.5, 28, 2}}, {{30, 26.5, 0}, {
       30.5, 27, 2}}, {{30, 26.5, 0}, {30.5, 26, 2}}, {{30, 26.5, 0}, {
       30.5, 25, 2}}, {{31, 26.5, 0}, {30.5, 28, 2}}, {{31, 26.5, 0}, {
       30.5, 27, 2}}, {{31, 26.5, 0}, {30.5, 26, 2}}, {{31, 26.5, 0}, {
       30.5, 25, 2}}, {{32, 26.5, 0}, {30.5, 28, 2}}, {{32, 26.5, 0}, {
       30.5, 27, 2}}, {{32, 26.5, 0}, {30.5, 26, 2}}, {{32, 26.5, 0}, {
       30.5, 25, 2}}, {{33, 26.5, 0}, {34.5, 28, 2}}, {{33, 26.5, 0}, {
       34.5, 27, 2}}, {{33, 26.5, 0}, {34.5, 26, 2}}, {{33, 26.5, 0}, {
       34.5, 25, 2}}, {{34, 26.5, 0}, {34.5, 28, 2}}, {{34, 26.5, 0}, {
       34.5, 27, 2}}, {{34, 26.5, 0}, {34.5, 26, 2}}, {{34, 26.5, 0}, {
       34.5, 25, 2}}, {{35, 26.5, 0}, {34.5, 28, 2}}, {{35, 26.5, 0}, {
       34.5, 27, 2}}, {{35, 26.5, 0}, {34.5, 26, 2}}, {{35, 26.5, 0}, {
       34.5, 25, 2}}, {{36, 26.5, 0}, {34.5, 28, 2}}, {{36, 26.5, 0}, {
       34.5, 27, 2}}, {{36, 26.5, 0}, {34.5, 26, 2}}, {{36, 26.5, 0}, {
       34.5, 25, 2}}, {{37, 26.5, 0}, {38.5, 28, 2}}, {{37, 26.5, 0}, {
       38.5, 27, 2}}, {{37, 26.5, 0}, {38.5, 26, 2}}, {{37, 26.5, 0}, {
       38.5, 25, 2}}, {{38, 26.5, 0}, {38.5, 28, 2}}, {{38, 26.5, 0}, {
       38.5, 27, 2}}, {{38, 26.5, 0}, {38.5, 26, 2}}, {{38, 26.5, 0}, {
       38.5, 25, 2}}, {{39, 26.5, 0}, {38.5, 28, 2}}, {{39, 26.5, 0}, {
       38.5, 27, 2}}, {{39, 26.5, 0}, {38.5, 26, 2}}, {{39, 26.5, 0}, {
       38.5, 25, 2}}, {{40, 26.5, 0}, {38.5, 28, 2}}, {{40, 26.5, 0}, {
       38.5, 27, 2}}, {{40, 26.5, 0}, {38.5, 26, 2}}, {{40, 26.5, 0}, {
       38.5, 25, 2}}, {{41, 26.5, 0}, {42.5, 28, 2}}, {{41, 26.5, 0}, {
       42.5, 27, 2}}, {{41, 26.5, 0}, {42.5, 26, 2}}, {{41, 26.5, 0}, {
       42.5, 25, 2}}, {{42, 26.5, 0}, {42.5, 28, 2}}, {{42, 26.5, 0}, {
       42.5, 27, 2}}, {{42, 26.5, 0}, {42.5, 26, 2}}, {{42, 26.5, 0}, {
       42.5, 25, 2}}, {{43, 26.5, 0}, {42.5, 28, 2}}, {{43, 26.5, 0}, {
       42.5, 27, 2}}, {{43, 26.5, 0}, {42.5, 26, 2}}, {{43, 26.5, 0}, {
       42.5, 25, 2}}, {{44, 26.5, 0}, {42.5, 28, 2}}, {{44, 26.5, 0}, {
       42.5, 27, 2}}, {{44, 26.5, 0}, {42.5, 26, 2}}, {{44, 26.5, 0}, {
       42.5, 25, 2}}, {{45, 26.5, 0}, {46.5, 28, 2}}, {{45, 26.5, 0}, {
       46.5, 27, 2}}, {{45, 26.5, 0}, {46.5, 26, 2}}, {{45, 26.5, 0}, {
       46.5, 25, 2}}, {{46, 26.5, 0}, {46.5, 28, 2}}, {{46, 26.5, 0}, {
       46.5, 27, 2}}, {{46, 26.5, 0}, {46.5, 26, 2}}, {{46, 26.5, 0}, {
       46.5, 25, 2}}, {{47, 26.5, 0}, {46.5, 28, 2}}, {{47, 26.5, 0}, {
       46.5, 27, 2}}, {{47, 26.5, 0}, {46.5, 26, 2}}, {{47, 26.5, 0}, {
       46.5, 25, 2}}, {{48, 26.5, 0}, {46.5, 28, 2}}, {{48, 26.5, 0}, {
       46.5, 27, 2}}, {{48, 26.5, 0}, {46.5, 26, 2}}, {{48, 26.5, 0}, {
       46.5, 25, 2}}, {{49, 26.5, 0}, {50.5, 28, 2}}, {{49, 26.5, 0}, {
       50.5, 27, 2}}, {{49, 26.5, 0}, {50.5, 26, 2}}, {{49, 26.5, 0}, {
       50.5, 25, 2}}, {{50, 26.5, 0}, {50.5, 28, 2}}, {{50, 26.5, 0}, {
       50.5, 27, 2}}, {{50, 26.5, 0}, {50.5, 26, 2}}, {{50, 26.5, 0}, {
       50.5, 25, 2}}, {{51, 26.5, 0}, {50.5, 28, 2}}, {{51, 26.5, 0}, {
       50.5, 27, 2}}, {{51, 26.5, 0}, {50.5, 26, 2}}, {{51, 26.5, 0}, {
       50.5, 25, 2}}, {{52, 26.5, 0}, {50.5, 28, 2}}, {{52, 26.5, 0}, {
       50.5, 27, 2}}, {{52, 26.5, 0}, {50.5, 26, 2}}, {{52, 26.5, 0}, {
       50.5, 25, 2}}, {{53, 26.5, 0}, {54.5, 28, 2}}, {{53, 26.5, 0}, {
       54.5, 27, 2}}, {{53, 26.5, 0}, {54.5, 26, 2}}, {{53, 26.5, 0}, {
       54.5, 25, 2}}, {{54, 26.5, 0}, {54.5, 28, 2}}, {{54, 26.5, 0}, {
       54.5, 27, 2}}, {{54, 26.5, 0}, {54.5, 26, 2}}, {{54, 26.5, 0}, {
       54.5, 25, 2}}, {{55, 26.5, 0}, {54.5, 28, 2}}, {{55, 26.5, 0}, {
       54.5, 27, 2}}, {{55, 26.5, 0}, {54.5, 26, 2}}, {{55, 26.5, 0}, {
       54.5, 25, 2}}, {{56, 26.5, 0}, {54.5, 28, 2}}, {{56, 26.5, 0}, {
       54.5, 27, 2}}, {{56, 26.5, 0}, {54.5, 26, 2}}, {{56, 26.5, 0}, {
       54.5, 25, 2}}, {{57, 26.5, 0}, {58.5, 28, 2}}, {{57, 26.5, 0}, {
       58.5, 27, 2}}, {{57, 26.5, 0}, {58.5, 26, 2}}, {{57, 26.5, 0}, {
       58.5, 25, 2}}, {{58, 26.5, 0}, {58.5, 28, 2}}, {{58, 26.5, 0}, {
       58.5, 27, 2}}, {{58, 26.5, 0}, {58.5, 26, 2}}, {{58, 26.5, 0}, {
       58.5, 25, 2}}, {{59, 26.5, 0}, {58.5, 28, 2}}, {{59, 26.5, 0}, {
       58.5, 27, 2}}, {{59, 26.5, 0}, {58.5, 26, 2}}, {{59, 26.5, 0}, {
       58.5, 25, 2}}, {{60, 26.5, 0}, {58.5, 28, 2}}, {{60, 26.5, 0}, {
       58.5, 27, 2}}, {{60, 26.5, 0}, {58.5, 26, 2}}, {{60, 26.5, 0}, {
       58.5, 25, 2}}, {{61, 26.5, 0}, {62.5, 28, 2}}, {{61, 26.5, 0}, {
       62.5, 27, 2}}, {{61, 26.5, 0}, {62.5, 26, 2}}, {{61, 26.5, 0}, {
       62.5, 25, 2}}, {{62, 26.5, 0}, {62.5, 28, 2}}, {{62, 26.5, 0}, {
       62.5, 27, 2}}, {{62, 26.5, 0}, {62.5, 26, 2}}, {{62, 26.5, 0}, {
       62.5, 25, 2}}, {{63, 26.5, 0}, {62.5, 28, 2}}, {{63, 26.5, 0}, {
       62.5, 27, 2}}, {{63, 26.5, 0}, {62.5, 26, 2}}, {{63, 26.5, 0}, {
       62.5, 25, 2}}, {{64, 26.5, 0}, {62.5, 28, 2}}, {{64, 26.5, 0}, {
       62.5, 27, 2}}, {{64, 26.5, 0}, {62.5, 26, 2}}, {{64, 26.5, 0}, {
       62.5, 25, 2}}, {{1, 22.5, 0}, {2.5, 24, 2}}, {{1, 22.5, 0}, {
       2.5, 23, 2}}, {{1, 22.5, 0}, {2.5, 22, 2}}, {{1, 22.5, 0}, {
       2.5, 21, 2}}, {{2, 22.5, 0}, {2.5, 24, 2}}, {{2, 22.5, 0}, {
       2.5, 23, 2}}, {{2, 22.5, 0}, {2.5, 22, 2}}, {{2, 22.5, 0}, {
       2.5, 21, 2}}, {{3, 22.5, 0}, {2.5, 24, 2}}, {{3, 22.5, 0}, {
       2.5, 23, 2}}, {{3, 22.5, 0}, {2.5, 22, 2}}, {{3, 22.5, 0}, {
       2.5, 21, 2}}, {{4, 22.5, 0}, {2.5, 24, 2}}, {{4, 22.5, 0}, {
       2.5, 23, 2}}, {{4, 22.5, 0}, {2.5, 22, 2}}, {{4, 22.5, 0}, {
       2.5, 21, 2}}, {{5, 22.5, 0}, {6.5, 24, 2}}, {{5, 22.5, 0}, {
       6.5, 23, 2}}, {{5, 22.5, 0}, {6.5, 22, 2}}, {{5, 22.5, 0}, {
       6.5, 21, 2}}, {{6, 22.5, 0}, {6.5, 24, 2}}, {{6, 22.5, 0}, {
       6.5, 23, 2}}, {{6, 22.5, 0}, {6.5, 22, 2}}, {{6, 22.5, 0}, {
       6.5, 21, 2}}, {{7, 22.5, 0}, {6.5, 24, 2}}, {{7, 22.5, 0}, {
       6.5, 23, 2}}, {{7, 22.5, 0}, {6.5, 22, 2}}, {{7, 22.5, 0}, {
       6.5, 21, 2}}, {{8, 22.5, 0}, {6.5, 24, 2}}, {{8, 22.5, 0}, {
       6.5, 23, 2}}, {{8, 22.5, 0}, {6.5, 22, 2}}, {{8, 22.5, 0}, {
       6.5, 21, 2}}, {{9, 22.5, 0}, {10.5, 24, 2}}, {{9, 22.5, 0}, {
       10.5, 23, 2}}, {{9, 22.5, 0}, {10.5, 22, 2}}, {{9, 22.5, 0}, {
       10.5, 21, 2}}, {{10, 22.5, 0}, {10.5, 24, 2}}, {{10, 22.5, 0}, {
       10.5, 23, 2}}, {{10, 22.5, 0}, {10.5, 22, 2}}, {{10, 22.5, 0}, {
       10.5, 21, 2}}, {{11, 22.5, 0}, {10.5, 24, 2}}, {{11, 22.5, 0}, {
       10.5, 23, 2}}, {{11, 22.5, 0}, {10.5, 22, 2}}, {{11, 22.5, 0}, {
       10.5, 21, 2}}, {{12, 22.5, 0}, {10.5, 24, 2}}, {{12, 22.5, 0}, {
       10.5, 23, 2}}, {{12, 22.5, 0}, {10.5, 22, 2}}, {{12, 22.5, 0}, {
       10.5, 21, 2}}, {{13, 22.5, 0}, {14.5, 24, 2}}, {{13, 22.5, 0}, {
       14.5, 23, 2}}, {{13, 22.5, 0}, {14.5, 22, 2}}, {{13, 22.5, 0}, {
       14.5, 21, 2}}, {{14, 22.5, 0}, {14.5, 24, 2}}, {{14, 22.5, 0}, {
       14.5, 23, 2}}, {{14, 22.5, 0}, {14.5, 22, 2}}, {{14, 22.5, 0}, {
       14.5, 21, 2}}, {{15, 22.5, 0}, {14.5, 24, 2}}, {{15, 22.5, 0}, {
       14.5, 23, 2}}, {{15, 22.5, 0}, {14.5, 22, 2}}, {{15, 22.5, 0}, {
       14.5, 21, 2}}, {{16, 22.5, 0}, {14.5, 24, 2}}, {{16, 22.5, 0}, {
       14.5, 23, 2}}, {{16, 22.5, 0}, {14.5, 22, 2}}, {{16, 22.5, 0}, {
       14.5, 21, 2}}, {{17, 22.5, 0}, {18.5, 24, 2}}, {{17, 22.5, 0}, {
       18.5, 23, 2}}, {{17, 22.5, 0}, {18.5, 22, 2}}, {{17, 22.5, 0}, {
       18.5, 21, 2}}, {{18, 22.5, 0}, {18.5, 24, 2}}, {{18, 22.5, 0}, {
       18.5, 23, 2}}, {{18, 22.5, 0}, {18.5, 22, 2}}, {{18, 22.5, 0}, {
       18.5, 21, 2}}, {{19, 22.5, 0}, {18.5, 24, 2}}, {{19, 22.5, 0}, {
       18.5, 23, 2}}, {{19, 22.5, 0}, {18.5, 22, 2}}, {{19, 22.5, 0}, {
       18.5, 21, 2}}, {{20, 22.5, 0}, {18.5, 24, 2}}, {{20, 22.5, 0}, {
       18.5, 23, 2}}, {{20, 22.5, 0}, {18.5, 22, 2}}, {{20, 22.5, 0}, {
       18.5, 21, 2}}, {{21, 22.5, 0}, {22.5, 24, 2}}, {{21, 22.5, 0}, {
       22.5, 23, 2}}, {{21, 22.5, 0}, {22.5, 22, 2}}, {{21, 22.5, 0}, {
       22.5, 21, 2}}, {{22, 22.5, 0}, {22.5, 24, 2}}, {{22, 22.5, 0}, {
       22.5, 23, 2}}, {{22, 22.5, 0}, {22.5, 22, 2}}, {{22, 22.5, 0}, {
       22.5, 21, 2}}, {{23, 22.5, 0}, {22.5, 24, 2}}, {{23, 22.5, 0}, {
       22.5, 23, 2}}, {{23, 22.5, 0}, {22.5, 22, 2}}, {{23, 22.5, 0}, {
       22.5, 21, 2}}, {{24, 22.5, 0}, {22.5, 24, 2}}, {{24, 22.5, 0}, {
       22.5, 23, 2}}, {{24, 22.5, 0}, {22.5, 22, 2}}, {{24, 22.5, 0}, {
       22.5, 21, 2}}, {{25, 22.5, 0}, {26.5, 24, 2}}, {{25, 22.5, 0}, {
       26.5, 23, 2}}, {{25, 22.5, 0}, {26.5, 22, 2}}, {{25, 22.5, 0}, {
       26.5, 21, 2}}, {{26, 22.5, 0}, {26.5, 24, 2}}, {{26, 22.5, 0}, {
       26.5, 23, 2}}, {{26, 22.5, 0}, {26.5, 22, 2}}, {{26, 22.5, 0}, {
       26.5, 21, 2}}, {{27, 22.5, 0}, {26.5, 24, 2}}, {{27, 22.5, 0}, {
       26.5, 23, 2}}, {{27, 22.5, 0}, {26.5, 22, 2}}, {{27, 22.5, 0}, {
       26.5, 21, 2}}, {{28, 22.5, 0}, {26.5, 24, 2}}, {{28, 22.5, 0}, {
       26.5, 23, 2}}, {{28, 22.5, 0}, {26.5, 22, 2}}, {{28, 22.5, 0}, {
       26.5, 21, 2}}, {{29, 22.5, 0}, {30.5, 24, 2}}, {{29, 22.5, 0}, {
       30.5, 23, 2}}, {{29, 22.5, 0}, {30.5, 22, 2}}, {{29, 22.5, 0}, {
       30.5, 21, 2}}, {{30, 22.5, 0}, {30.5, 24, 2}}, {{30, 22.5, 0}, {
       30.5, 23, 2}}, {{30, 22.5, 0}, {30.5, 22, 2}}, {{30, 22.5, 0}, {
       30.5, 21, 2}}, {{31, 22.5, 0}, {30.5, 24, 2}}, {{31, 22.5, 0}, {
       30.5, 23, 2}}, {{31, 22.5, 0}, {30.5, 22, 2}}, {{31, 22.5, 0}, {
       30.5, 21, 2}}, {{32, 22.5, 0}, {30.5, 24, 2}}, {{32, 22.5, 0}, {
       30.5, 23, 2}}, {{32, 22.5, 0}, {30.5, 22, 2}}, {{32, 22.5, 0}, {
       30.5, 21, 2}}, {{33, 22.5, 0}, {34.5, 24, 2}}, {{33, 22.5, 0}, {
       34.5, 23, 2}}, {{33, 22.5, 0}, {34.5, 22, 2}}, {{33, 22.5, 0}, {
       34.5, 21, 2}}, {{34, 22.5, 0}, {34.5, 24, 2}}, {{34, 22.5, 0}, {
       34.5, 23, 2}}, {{34, 22.5, 0}, {34.5, 22, 2}}, {{34, 22.5, 0}, {
       34.5, 21, 2}}, {{35, 22.5, 0}, {34.5, 24, 2}}, {{35, 22.5, 0}, {
       34.5, 23, 2}}, {{35, 22.5, 0}, {34.5, 22, 2}}, {{35, 22.5, 0}, {
       34.5, 21, 2}}, {{36, 22.5, 0}, {34.5, 24, 2}}, {{36, 22.5, 0}, {
       34.5, 23, 2}}, {{36, 22.5, 0}, {34.5, 22, 2}}, {{36, 22.5, 0}, {
       34.5, 21, 2}}, {{37, 22.5, 0}, {38.5, 24, 2}}, {{37, 22.5, 0}, {
       38.5, 23, 2}}, {{37, 22.5, 0}, {38.5, 22, 2}}, {{37, 22.5, 0}, {
       38.5, 21, 2}}, {{38, 22.5, 0}, {38.5, 24, 2}}, {{38, 22.5, 0}, {
       38.5, 23, 2}}, {{38, 22.5, 0}, {38.5, 22, 2}}, {{38, 22.5, 0}, {
       38.5, 21, 2}}, {{39, 22.5, 0}, {38.5, 24, 2}}, {{39, 22.5, 0}, {
       38.5, 23, 2}}, {{39, 22.5, 0}, {38.5, 22, 2}}, {{39, 22.5, 0}, {
       38.5, 21, 2}}, {{40, 22.5, 0}, {38.5, 24, 2}}, {{40, 22.5, 0}, {
       38.5, 23, 2}}, {{40, 22.5, 0}, {38.5, 22, 2}}, {{40, 22.5, 0}, {
       38.5, 21, 2}}, {{41, 22.5, 0}, {42.5, 24, 2}}, {{41, 22.5, 0}, {
       42.5, 23, 2}}, {{41, 22.5, 0}, {42.5, 22, 2}}, {{41, 22.5, 0}, {
       42.5, 21, 2}}, {{42, 22.5, 0}, {42.5, 24, 2}}, {{42, 22.5, 0}, {
       42.5, 23, 2}}, {{42, 22.5, 0}, {42.5, 22, 2}}, {{42, 22.5, 0}, {
       42.5, 21, 2}}, {{43, 22.5, 0}, {42.5, 24, 2}}, {{43, 22.5, 0}, {
       42.5, 23, 2}}, {{43, 22.5, 0}, {42.5, 22, 2}}, {{43, 22.5, 0}, {
       42.5, 21, 2}}, {{44, 22.5, 0}, {42.5, 24, 2}}, {{44, 22.5, 0}, {
       42.5, 23, 2}}, {{44, 22.5, 0}, {42.5, 22, 2}}, {{44, 22.5, 0}, {
       42.5, 21, 2}}, {{45, 22.5, 0}, {46.5, 24, 2}}, {{45, 22.5, 0}, {
       46.5, 23, 2}}, {{45, 22.5, 0}, {46.5, 22, 2}}, {{45, 22.5, 0}, {
       46.5, 21, 2}}, {{46, 22.5, 0}, {46.5, 24, 2}}, {{46, 22.5, 0}, {
       46.5, 23, 2}}, {{46, 22.5, 0}, {46.5, 22, 2}}, {{46, 22.5, 0}, {
       46.5, 21, 2}}, {{47, 22.5, 0}, {46.5, 24, 2}}, {{47, 22.5, 0}, {
       46.5, 23, 2}}, {{47, 22.5, 0}, {46.5, 22, 2}}, {{47, 22.5, 0}, {
       46.5, 21, 2}}, {{48, 22.5, 0}, {46.5, 24, 2}}, {{48, 22.5, 0}, {
       46.5, 23, 2}}, {{48, 22.5, 0}, {46.5, 22, 2}}, {{48, 22.5, 0}, {
       46.5, 21, 2}}, {{49, 22.5, 0}, {50.5, 24, 2}}, {{49, 22.5, 0}, {
       50.5, 23, 2}}, {{49, 22.5, 0}, {50.5, 22, 2}}, {{49, 22.5, 0}, {
       50.5, 21, 2}}, {{50, 22.5, 0}, {50.5, 24, 2}}, {{50, 22.5, 0}, {
       50.5, 23, 2}}, {{50, 22.5, 0}, {50.5, 22, 2}}, {{50, 22.5, 0}, {
       50.5, 21, 2}}, {{51, 22.5, 0}, {50.5, 24, 2}}, {{51, 22.5, 0}, {
       50.5, 23, 2}}, {{51, 22.5, 0}, {50.5, 22, 2}}, {{51, 22.5, 0}, {
       50.5, 21, 2}}, {{52, 22.5, 0}, {50.5, 24, 2}}, {{52, 22.5, 0}, {
       50.5, 23, 2}}, {{52, 22.5, 0}, {50.5, 22, 2}}, {{52, 22.5, 0}, {
       50.5, 21, 2}}, {{53, 22.5, 0}, {54.5, 24, 2}}, {{53, 22.5, 0}, {
       54.5, 23, 2}}, {{53, 22.5, 0}, {54.5, 22, 2}}, {{53, 22.5, 0}, {
       54.5, 21, 2}}, {{54, 22.5, 0}, {54.5, 24, 2}}, {{54, 22.5, 0}, {
       54.5, 23, 2}}, {{54, 22.5, 0}, {54.5, 22, 2}}, {{54, 22.5, 0}, {
       54.5, 21, 2}}, {{55, 22.5, 0}, {54.5, 24, 2}}, {{55, 22.5, 0}, {
       54.5, 23, 2}}, {{55, 22.5, 0}, {54.5, 22, 2}}, {{55, 22.5, 0}, {
       54.5, 21, 2}}, {{56, 22.5, 0}, {54.5, 24, 2}}, {{56, 22.5, 0}, {
       54.5, 23, 2}}, {{56, 22.5, 0}, {54.5, 22, 2}}, {{56, 22.5, 0}, {
       54.5, 21, 2}}, {{57, 22.5, 0}, {58.5, 24, 2}}, {{57, 22.5, 0}, {
       58.5, 23, 2}}, {{57, 22.5, 0}, {58.5, 22, 2}}, {{57, 22.5, 0}, {
       58.5, 21, 2}}, {{58, 22.5, 0}, {58.5, 24, 2}}, {{58, 22.5, 0}, {
       58.5, 23, 2}}, {{58, 22.5, 0}, {58.5, 22, 2}}, {{58, 22.5, 0}, {
       58.5, 21, 2}}, {{59, 22.5, 0}, {58.5, 24, 2}}, {{59, 22.5, 0}, {
       58.5, 23, 2}}, {{59, 22.5, 0}, {58.5, 22, 2}}, {{59, 22.5, 0}, {
       58.5, 21, 2}}, {{60, 22.5, 0}, {58.5, 24, 2}}, {{60, 22.5, 0}, {
       58.5, 23, 2}}, {{60, 22.5, 0}, {58.5, 22, 2}}, {{60, 22.5, 0}, {
       58.5, 21, 2}}, {{61, 22.5, 0}, {62.5, 24, 2}}, {{61, 22.5, 0}, {
       62.5, 23, 2}}, {{61, 22.5, 0}, {62.5, 22, 2}}, {{61, 22.5, 0}, {
       62.5, 21, 2}}, {{62, 22.5, 0}, {62.5, 24, 2}}, {{62, 22.5, 0}, {
       62.5, 23, 2}}, {{62, 22.5, 0}, {62.5, 22, 2}}, {{62, 22.5, 0}, {
       62.5, 21, 2}}, {{63, 22.5, 0}, {62.5, 24, 2}}, {{63, 22.5, 0}, {
       62.5, 23, 2}}, {{63, 22.5, 0}, {62.5, 22, 2}}, {{63, 22.5, 0}, {
       62.5, 21, 2}}, {{64, 22.5, 0}, {62.5, 24, 2}}, {{64, 22.5, 0}, {
       62.5, 23, 2}}, {{64, 22.5, 0}, {62.5, 22, 2}}, {{64, 22.5, 0}, {
       62.5, 21, 2}}, {{1, 18.5, 0}, {2.5, 20, 2}}, {{1, 18.5, 0}, {
       2.5, 19, 2}}, {{1, 18.5, 0}, {2.5, 18, 2}}, {{1, 18.5, 0}, {
       2.5, 17, 2}}, {{2, 18.5, 0}, {2.5, 20, 2}}, {{2, 18.5, 0}, {
       2.5, 19, 2}}, {{2, 18.5, 0}, {2.5, 18, 2}}, {{2, 18.5, 0}, {
       2.5, 17, 2}}, {{3, 18.5, 0}, {2.5, 20, 2}}, {{3, 18.5, 0}, {
       2.5, 19, 2}}, {{3, 18.5, 0}, {2.5, 18, 2}}, {{3, 18.5, 0}, {
       2.5, 17, 2}}, {{4, 18.5, 0}, {2.5, 20, 2}}, {{4, 18.5, 0}, {
       2.5, 19, 2}}, {{4, 18.5, 0}, {2.5, 18, 2}}, {{4, 18.5, 0}, {
       2.5, 17, 2}}, {{5, 18.5, 0}, {6.5, 20, 2}}, {{5, 18.5, 0}, {
       6.5, 19, 2}}, {{5, 18.5, 0}, {6.5, 18, 2}}, {{5, 18.5, 0}, {
       6.5, 17, 2}}, {{6, 18.5, 0}, {6.5, 20, 2}}, {{6, 18.5, 0}, {
       6.5, 19, 2}}, {{6, 18.5, 0}, {6.5, 18, 2}}, {{6, 18.5, 0}, {
       6.5, 17, 2}}, {{7, 18.5, 0}, {6.5, 20, 2}}, {{7, 18.5, 0}, {
       6.5, 19, 2}}, {{7, 18.5, 0}, {6.5, 18, 2}}, {{7, 18.5, 0}, {
       6.5, 17, 2}}, {{8, 18.5, 0}, {6.5, 20, 2}}, {{8, 18.5, 0}, {
       6.5, 19, 2}}, {{8, 18.5, 0}, {6.5, 18, 2}}, {{8, 18.5, 0}, {
       6.5, 17, 2}}, {{9, 18.5, 0}, {10.5, 20, 2}}, {{9, 18.5, 0}, {
       10.5, 19, 2}}, {{9, 18.5, 0}, {10.5, 18, 2}}, {{9, 18.5, 0}, {
       10.5, 17, 2}}, {{10, 18.5, 0}, {10.5, 20, 2}}, {{10, 18.5, 0}, {
       10.5, 19, 2}}, {{10, 18.5, 0}, {10.5, 18, 2}}, {{10, 18.5, 0}, {
       10.5, 17, 2}}, {{11, 18.5, 0}, {10.5, 20, 2}}, {{11, 18.5, 0}, {
       10.5, 19, 2}}, {{11, 18.5, 0}, {10.5, 18, 2}}, {{11, 18.5, 0}, {
       10.5, 17, 2}}, {{12, 18.5, 0}, {10.5, 20, 2}}, {{12, 18.5, 0}, {
       10.5, 19, 2}}, {{12, 18.5, 0}, {10.5, 18, 2}}, {{12, 18.5, 0}, {
       10.5, 17, 2}}, {{13, 18.5, 0}, {14.5, 20, 2}}, {{13, 18.5, 0}, {
       14.5, 19, 2}}, {{13, 18.5, 0}, {14.5, 18, 2}}, {{13, 18.5, 0}, {
       14.5, 17, 2}}, {{14, 18.5, 0}, {14.5, 20, 2}}, {{14, 18.5, 0}, {
       14.5, 19, 2}}, {{14, 18.5, 0}, {14.5, 18, 2}}, {{14, 18.5, 0}, {
       14.5, 17, 2}}, {{15, 18.5, 0}, {14.5, 20, 2}}, {{15, 18.5, 0}, {
       14.5, 19, 2}}, {{15, 18.5, 0}, {14.5, 18, 2}}, {{15, 18.5, 0}, {
       14.5, 17, 2}}, {{16, 18.5, 0}, {14.5, 20, 2}}, {{16, 18.5, 0}, {
       14.5, 19, 2}}, {{16, 18.5, 0}, {14.5, 18, 2}}, {{16, 18.5, 0}, {
       14.5, 17, 2}}, {{17, 18.5, 0}, {18.5, 20, 2}}, {{17, 18.5, 0}, {
       18.5, 19, 2}}, {{17, 18.5, 0}, {18.5, 18, 2}}, {{17, 18.5, 0}, {
       18.5, 17, 2}}, {{18, 18.5, 0}, {18.5, 20, 2}}, {{18, 18.5, 0}, {
       18.5, 19, 2}}, {{18, 18.5, 0}, {18.5, 18, 2}}, {{18, 18.5, 0}, {
       18.5, 17, 2}}, {{19, 18.5, 0}, {18.5, 20, 2}}, {{19, 18.5, 0}, {
       18.5, 19, 2}}, {{19, 18.5, 0}, {18.5, 18, 2}}, {{19, 18.5, 0}, {
       18.5, 17, 2}}, {{20, 18.5, 0}, {18.5, 20, 2}}, {{20, 18.5, 0}, {
       18.5, 19, 2}}, {{20, 18.5, 0}, {18.5, 18, 2}}, {{20, 18.5, 0}, {
       18.5, 17, 2}}, {{21, 18.5, 0}, {22.5, 20, 2}}, {{21, 18.5, 0}, {
       22.5, 19, 2}}, {{21, 18.5, 0}, {22.5, 18, 2}}, {{21, 18.5, 0}, {
       22.5, 17, 2}}, {{22, 18.5, 0}, {22.5, 20, 2}}, {{22, 18.5, 0}, {
       22.5, 19, 2}}, {{22, 18.5, 0}, {22.5, 18, 2}}, {{22, 18.5, 0}, {
       22.5, 17, 2}}, {{23, 18.5, 0}, {22.5, 20, 2}}, {{23, 18.5, 0}, {
       22.5, 19, 2}}, {{23, 18.5, 0}, {22.5, 18, 2}}, {{23, 18.5, 0}, {
       22.5, 17, 2}}, {{24, 18.5, 0}, {22.5, 20, 2}}, {{24, 18.5, 0}, {
       22.5, 19, 2}}, {{24, 18.5, 0}, {22.5, 18, 2}}, {{24, 18.5, 0}, {
       22.5, 17, 2}}, {{25, 18.5, 0}, {26.5, 20, 2}}, {{25, 18.5, 0}, {
       26.5, 19, 2}}, {{25, 18.5, 0}, {26.5, 18, 2}}, {{25, 18.5, 0}, {
       26.5, 17, 2}}, {{26, 18.5, 0}, {26.5, 20, 2}}, {{26, 18.5, 0}, {
       26.5, 19, 2}}, {{26, 18.5, 0}, {26.5, 18, 2}}, {{26, 18.5, 0}, {
       26.5, 17, 2}}, {{27, 18.5, 0}, {26.5, 20, 2}}, {{27, 18.5, 0}, {
       26.5, 19, 2}}, {{27, 18.5, 0}, {26.5, 18, 2}}, {{27, 18.5, 0}, {
       26.5, 17, 2}}, {{28, 18.5, 0}, {26.5, 20, 2}}, {{28, 18.5, 0}, {
       26.5, 19, 2}}, {{28, 18.5, 0}, {26.5, 18, 2}}, {{28, 18.5, 0}, {
       26.5, 17, 2}}, {{29, 18.5, 0}, {30.5, 20, 2}}, {{29, 18.5, 0}, {
       30.5, 19, 2}}, {{29, 18.5, 0}, {30.5, 18, 2}}, {{29, 18.5, 0}, {
       30.5, 17, 2}}, {{30, 18.5, 0}, {30.5, 20, 2}}, {{30, 18.5, 0}, {
       30.5, 19, 2}}, {{30, 18.5, 0}, {30.5, 18, 2}}, {{30, 18.5, 0}, {
       30.5, 17, 2}}, {{31, 18.5, 0}, {30.5, 20, 2}}, {{31, 18.5, 0}, {
       30.5, 19, 2}}, {{31, 18.5, 0}, {30.5, 18, 2}}, {{31, 18.5, 0}, {
       30.5, 17, 2}}, {{32, 18.5, 0}, {30.5, 20, 2}}, {{32, 18.5, 0}, {
       30.5, 19, 2}}, {{32, 18.5, 0}, {30.5, 18, 2}}, {{32, 18.5, 0}, {
       30.5, 17, 2}}, {{33, 18.5, 0}, {34.5, 20, 2}}, {{33, 18.5, 0}, {
       34.5, 19, 2}}, {{33, 18.5, 0}, {34.5, 18, 2}}, {{33, 18.5, 0}, {
       34.5, 17, 2}}, {{34, 18.5, 0}, {34.5, 20, 2}}, {{34, 18.5, 0}, {
       34.5, 19, 2}}, {{34, 18.5, 0}, {34.5, 18, 2}}, {{34, 18.5, 0}, {
       34.5, 17, 2}}, {{35, 18.5, 0}, {34.5, 20, 2}}, {{35, 18.5, 0}, {
       34.5, 19, 2}}, {{35, 18.5, 0}, {34.5, 18, 2}}, {{35, 18.5, 0}, {
       34.5, 17, 2}}, {{36, 18.5, 0}, {34.5, 20, 2}}, {{36, 18.5, 0}, {
       34.5, 19, 2}}, {{36, 18.5, 0}, {34.5, 18, 2}}, {{36, 18.5, 0}, {
       34.5, 17, 2}}, {{37, 18.5, 0}, {38.5, 20, 2}}, {{37, 18.5, 0}, {
       38.5, 19, 2}}, {{37, 18.5, 0}, {38.5, 18, 2}}, {{37, 18.5, 0}, {
       38.5, 17, 2}}, {{38, 18.5, 0}, {38.5, 20, 2}}, {{38, 18.5, 0}, {
       38.5, 19, 2}}, {{38, 18.5, 0}, {38.5, 18, 2}}, {{38, 18.5, 0}, {
       38.5, 17, 2}}, {{39, 18.5, 0}, {38.5, 20, 2}}, {{39, 18.5, 0}, {
       38.5, 19, 2}}, {{39, 18.5, 0}, {38.5, 18, 2}}, {{39, 18.5, 0}, {
       38.5, 17, 2}}, {{40, 18.5, 0}, {38.5, 20, 2}}, {{40, 18.5, 0}, {
       38.5, 19, 2}}, {{40, 18.5, 0}, {38.5, 18, 2}}, {{40, 18.5, 0}, {
       38.5, 17, 2}}, {{41, 18.5, 0}, {42.5, 20, 2}}, {{41, 18.5, 0}, {
       42.5, 19, 2}}, {{41, 18.5, 0}, {42.5, 18, 2}}, {{41, 18.5, 0}, {
       42.5, 17, 2}}, {{42, 18.5, 0}, {42.5, 20, 2}}, {{42, 18.5, 0}, {
       42.5, 19, 2}}, {{42, 18.5, 0}, {42.5, 18, 2}}, {{42, 18.5, 0}, {
       42.5, 17, 2}}, {{43, 18.5, 0}, {42.5, 20, 2}}, {{43, 18.5, 0}, {
       42.5, 19, 2}}, {{43, 18.5, 0}, {42.5, 18, 2}}, {{43, 18.5, 0}, {
       42.5, 17, 2}}, {{44, 18.5, 0}, {42.5, 20, 2}}, {{44, 18.5, 0}, {
       42.5, 19, 2}}, {{44, 18.5, 0}, {42.5, 18, 2}}, {{44, 18.5, 0}, {
       42.5, 17, 2}}, {{45, 18.5, 0}, {46.5, 20, 2}}, {{45, 18.5, 0}, {
       46.5, 19, 2}}, {{45, 18.5, 0}, {46.5, 18, 2}}, {{45, 18.5, 0}, {
       46.5, 17, 2}}, {{46, 18.5, 0}, {46.5, 20, 2}}, {{46, 18.5, 0}, {
       46.5, 19, 2}}, {{46, 18.5, 0}, {46.5, 18, 2}}, {{46, 18.5, 0}, {
       46.5, 17, 2}}, {{47, 18.5, 0}, {46.5, 20, 2}}, {{47, 18.5, 0}, {
       46.5, 19, 2}}, {{47, 18.5, 0}, {46.5, 18, 2}}, {{47, 18.5, 0}, {
       46.5, 17, 2}}, {{48, 18.5, 0}, {46.5, 20, 2}}, {{48, 18.5, 0}, {
       46.5, 19, 2}}, {{48, 18.5, 0}, {46.5, 18, 2}}, {{48, 18.5, 0}, {
       46.5, 17, 2}}, {{49, 18.5, 0}, {50.5, 20, 2}}, {{49, 18.5, 0}, {
       50.5, 19, 2}}, {{49, 18.5, 0}, {50.5, 18, 2}}, {{49, 18.5, 0}, {
       50.5, 17, 2}}, {{50, 18.5, 0}, {50.5, 20, 2}}, {{50, 18.5, 0}, {
       50.5, 19, 2}}, {{50, 18.5, 0}, {50.5, 18, 2}}, {{50, 18.5, 0}, {
       50.5, 17, 2}}, {{51, 18.5, 0}, {50.5, 20, 2}}, {{51, 18.5, 0}, {
       50.5, 19, 2}}, {{51, 18.5, 0}, {50.5, 18, 2}}, {{51, 18.5, 0}, {
       50.5, 17, 2}}, {{52, 18.5, 0}, {50.5, 20, 2}}, {{52, 18.5, 0}, {
       50.5, 19, 2}}, {{52, 18.5, 0}, {50.5, 18, 2}}, {{52, 18.5, 0}, {
       50.5, 17, 2}}, {{53, 18.5, 0}, {54.5, 20, 2}}, {{53, 18.5, 0}, {
       54.5, 19, 2}}, {{53, 18.5, 0}, {54.5, 18, 2}}, {{53, 18.5, 0}, {
       54.5, 17, 2}}, {{54, 18.5, 0}, {54.5, 20, 2}}, {{54, 18.5, 0}, {
       54.5, 19, 2}}, {{54, 18.5, 0}, {54.5, 18, 2}}, {{54, 18.5, 0}, {
       54.5, 17, 2}}, {{55, 18.5, 0}, {54.5, 20, 2}}, {{55, 18.5, 0}, {
       54.5, 19, 2}}, {{55, 18.5, 0}, {54.5, 18, 2}}, {{55, 18.5, 0}, {
       54.5, 17, 2}}, {{56, 18.5, 0}, {54.5, 20, 2}}, {{56, 18.5, 0}, {
       54.5, 19, 2}}, {{56, 18.5, 0}, {54.5, 18, 2}}, {{56, 18.5, 0}, {
       54.5, 17, 2}}, {{57, 18.5, 0}, {58.5, 20, 2}}, {{57, 18.5, 0}, {
       58.5, 19, 2}}, {{57, 18.5, 0}, {58.5, 18, 2}}, {{57, 18.5, 0}, {
       58.5, 17, 2}}, {{58, 18.5, 0}, {58.5, 20, 2}}, {{58, 18.5, 0}, {
       58.5, 19, 2}}, {{58, 18.5, 0}, {58.5, 18, 2}}, {{58, 18.5, 0}, {
       58.5, 17, 2}}, {{59, 18.5, 0}, {58.5, 20, 2}}, {{59, 18.5, 0}, {
       58.5, 19, 2}}, {{59, 18.5, 0}, {58.5, 18, 2}}, {{59, 18.5, 0}, {
       58.5, 17, 2}}, {{60, 18.5, 0}, {58.5, 20, 2}}, {{60, 18.5, 0}, {
       58.5, 19, 2}}, {{60, 18.5, 0}, {58.5, 18, 2}}, {{60, 18.5, 0}, {
       58.5, 17, 2}}, {{61, 18.5, 0}, {62.5, 20, 2}}, {{61, 18.5, 0}, {
       62.5, 19, 2}}, {{61, 18.5, 0}, {62.5, 18, 2}}, {{61, 18.5, 0}, {
       62.5, 17, 2}}, {{62, 18.5, 0}, {62.5, 20, 2}}, {{62, 18.5, 0}, {
       62.5, 19, 2}}, {{62, 18.5, 0}, {62.5, 18, 2}}, {{62, 18.5, 0}, {
       62.5, 17, 2}}, {{63, 18.5, 0}, {62.5, 20, 2}}, {{63, 18.5, 0}, {
       62.5, 19, 2}}, {{63, 18.5, 0}, {62.5, 18, 2}}, {{63, 18.5, 0}, {
       62.5, 17, 2}}, {{64, 18.5, 0}, {62.5, 20, 2}}, {{64, 18.5, 0}, {
       62.5, 19, 2}}, {{64, 18.5, 0}, {62.5, 18, 2}}, {{64, 18.5, 0}, {
       62.5, 17, 2}}, {{1, 14.5, 0}, {2.5, 16, 2}}, {{1, 14.5, 0}, {
       2.5, 15, 2}}, {{1, 14.5, 0}, {2.5, 14, 2}}, {{1, 14.5, 0}, {
       2.5, 13, 2}}, {{2, 14.5, 0}, {2.5, 16, 2}}, {{2, 14.5, 0}, {
       2.5, 15, 2}}, {{2, 14.5, 0}, {2.5, 14, 2}}, {{2, 14.5, 0}, {
       2.5, 13, 2}}, {{3, 14.5, 0}, {2.5, 16, 2}}, {{3, 14.5, 0}, {
       2.5, 15, 2}}, {{3, 14.5, 0}, {2.5, 14, 2}}, {{3, 14.5, 0}, {
       2.5, 13, 2}}, {{4, 14.5, 0}, {2.5, 16, 2}}, {{4, 14.5, 0}, {
       2.5, 15, 2}}, {{4, 14.5, 0}, {2.5, 14, 2}}, {{4, 14.5, 0}, {
       2.5, 13, 2}}, {{5, 14.5, 0}, {6.5, 16, 2}}, {{5, 14.5, 0}, {
       6.5, 15, 2}}, {{5, 14.5, 0}, {6.5, 14, 2}}, {{5, 14.5, 0}, {
       6.5, 13, 2}}, {{6, 14.5, 0}, {6.5, 16, 2}}, {{6, 14.5, 0}, {
       6.5, 15, 2}}, {{6, 14.5, 0}, {6.5, 14, 2}}, {{6, 14.5, 0}, {
       6.5, 13, 2}}, {{7, 14.5, 0}, {6.5, 16, 2}}, {{7, 14.5, 0}, {
       6.5, 15, 2}}, {{7, 14.5, 0}, {6.5, 14, 2}}, {{7, 14.5, 0}, {
       6.5, 13, 2}}, {{8, 14.5, 0}, {6.5, 16, 2}}, {{8, 14.5, 0}, {
       6.5, 15, 2}}, {{8, 14.5, 0}, {6.5, 14, 2}}, {{8, 14.5, 0}, {
       6.5, 13, 2}}, {{9, 14.5, 0}, {10.5, 16, 2}}, {{9, 14.5, 0}, {
       10.5, 15, 2}}, {{9, 14.5, 0}, {10.5, 14, 2}}, {{9, 14.5, 0}, {
       10.5, 13, 2}}, {{10, 14.5, 0}, {10.5, 16, 2}}, {{10, 14.5, 0}, {
       10.5, 15, 2}}, {{10, 14.5, 0}, {10.5, 14, 2}}, {{10, 14.5, 0}, {
       10.5, 13, 2}}, {{11, 14.5, 0}, {10.5, 16, 2}}, {{11, 14.5, 0}, {
       10.5, 15, 2}}, {{11, 14.5, 0}, {10.5, 14, 2}}, {{11, 14.5, 0}, {
       10.5, 13, 2}}, {{12, 14.5, 0}, {10.5, 16, 2}}, {{12, 14.5, 0}, {
       10.5, 15, 2}}, {{12, 14.5, 0}, {10.5, 14, 2}}, {{12, 14.5, 0}, {
       10.5, 13, 2}}, {{13, 14.5, 0}, {14.5, 16, 2}}, {{13, 14.5, 0}, {
       14.5, 15, 2}}, {{13, 14.5, 0}, {14.5, 14, 2}}, {{13, 14.5, 0}, {
       14.5, 13, 2}}, {{14, 14.5, 0}, {14.5, 16, 2}}, {{14, 14.5, 0}, {
       14.5, 15, 2}}, {{14, 14.5, 0}, {14.5, 14, 2}}, {{14, 14.5, 0}, {
       14.5, 13, 2}}, {{15, 14.5, 0}, {14.5, 16, 2}}, {{15, 14.5, 0}, {
       14.5, 15, 2}}, {{15, 14.5, 0}, {14.5, 14, 2}}, {{15, 14.5, 0}, {
       14.5, 13, 2}}, {{16, 14.5, 0}, {14.5, 16, 2}}, {{16, 14.5, 0}, {
       14.5, 15, 2}}, {{16, 14.5, 0}, {14.5, 14, 2}}, {{16, 14.5, 0}, {
       14.5, 13, 2}}, {{17, 14.5, 0}, {18.5, 16, 2}}, {{17, 14.5, 0}, {
       18.5, 15, 2}}, {{17, 14.5, 0}, {18.5, 14, 2}}, {{17, 14.5, 0}, {
       18.5, 13, 2}}, {{18, 14.5, 0}, {18.5, 16, 2}}, {{18, 14.5, 0}, {
       18.5, 15, 2}}, {{18, 14.5, 0}, {18.5, 14, 2}}, {{18, 14.5, 0}, {
       18.5, 13, 2}}, {{19, 14.5, 0}, {18.5, 16, 2}}, {{19, 14.5, 0}, {
       18.5, 15, 2}}, {{19, 14.5, 0}, {18.5, 14, 2}}, {{19, 14.5, 0}, {
       18.5, 13, 2}}, {{20, 14.5, 0}, {18.5, 16, 2}}, {{20, 14.5, 0}, {
       18.5, 15, 2}}, {{20, 14.5, 0}, {18.5, 14, 2}}, {{20, 14.5, 0}, {
       18.5, 13, 2}}, {{21, 14.5, 0}, {22.5, 16, 2}}, {{21, 14.5, 0}, {
       22.5, 15, 2}}, {{21, 14.5, 0}, {22.5, 14, 2}}, {{21, 14.5, 0}, {
       22.5, 13, 2}}, {{22, 14.5, 0}, {22.5, 16, 2}}, {{22, 14.5, 0}, {
       22.5, 15, 2}}, {{22, 14.5, 0}, {22.5, 14, 2}}, {{22, 14.5, 0}, {
       22.5, 13, 2}}, {{23, 14.5, 0}, {22.5, 16, 2}}, {{23, 14.5, 0}, {
       22.5, 15, 2}}, {{23, 14.5, 0}, {22.5, 14, 2}}, {{23, 14.5, 0}, {
       22.5, 13, 2}}, {{24, 14.5, 0}, {22.5, 16, 2}}, {{24, 14.5, 0}, {
       22.5, 15, 2}}, {{24, 14.5, 0}, {22.5, 14, 2}}, {{24, 14.5, 0}, {
       22.5, 13, 2}}, {{25, 14.5, 0}, {26.5, 16, 2}}, {{25, 14.5, 0}, {
       26.5, 15, 2}}, {{25, 14.5, 0}, {26.5, 14, 2}}, {{25, 14.5, 0}, {
       26.5, 13, 2}}, {{26, 14.5, 0}, {26.5, 16, 2}}, {{26, 14.5, 0}, {
       26.5, 15, 2}}, {{26, 14.5, 0}, {26.5, 14, 2}}, {{26, 14.5, 0}, {
       26.5, 13, 2}}, {{27, 14.5, 0}, {26.5, 16, 2}}, {{27, 14.5, 0}, {
       26.5, 15, 2}}, {{27, 14.5, 0}, {26.5, 14, 2}}, {{27, 14.5, 0}, {
       26.5, 13, 2}}, {{28, 14.5, 0}, {26.5, 16, 2}}, {{28, 14.5, 0}, {
       26.5, 15, 2}}, {{28, 14.5, 0}, {26.5, 14, 2}}, {{28, 14.5, 0}, {
       26.5, 13, 2}}, {{29, 14.5, 0}, {30.5, 16, 2}}, {{29, 14.5, 0}, {
       30.5, 15, 2}}, {{29, 14.5, 0}, {30.5, 14, 2}}, {{29, 14.5, 0}, {
       30.5, 13, 2}}, {{30, 14.5, 0}, {30.5, 16, 2}}, {{30, 14.5, 0}, {
       30.5, 15, 2}}, {{30, 14.5, 0}, {30.5, 14, 2}}, {{30, 14.5, 0}, {
       30.5, 13, 2}}, {{31, 14.5, 0}, {30.5, 16, 2}}, {{31, 14.5, 0}, {
       30.5, 15, 2}}, {{31, 14.5, 0}, {30.5, 14, 2}}, {{31, 14.5, 0}, {
       30.5, 13, 2}}, {{32, 14.5, 0}, {30.5, 16, 2}}, {{32, 14.5, 0}, {
       30.5, 15, 2}}, {{32, 14.5, 0}, {30.5, 14, 2}}, {{32, 14.5, 0}, {
       30.5, 13, 2}}, {{33, 14.5, 0}, {34.5, 16, 2}}, {{33, 14.5, 0}, {
       34.5, 15, 2}}, {{33, 14.5, 0}, {34.5, 14, 2}}, {{33, 14.5, 0}, {
       34.5, 13, 2}}, {{34, 14.5, 0}, {34.5, 16, 2}}, {{34, 14.5, 0}, {
       34.5, 15, 2}}, {{34, 14.5, 0}, {34.5, 14, 2}}, {{34, 14.5, 0}, {
       34.5, 13, 2}}, {{35, 14.5, 0}, {34.5, 16, 2}}, {{35, 14.5, 0}, {
       34.5, 15, 2}}, {{35, 14.5, 0}, {34.5, 14, 2}}, {{35, 14.5, 0}, {
       34.5, 13, 2}}, {{36, 14.5, 0}, {34.5, 16, 2}}, {{36, 14.5, 0}, {
       34.5, 15, 2}}, {{36, 14.5, 0}, {34.5, 14, 2}}, {{36, 14.5, 0}, {
       34.5, 13, 2}}, {{37, 14.5, 0}, {38.5, 16, 2}}, {{37, 14.5, 0}, {
       38.5, 15, 2}}, {{37, 14.5, 0}, {38.5, 14, 2}}, {{37, 14.5, 0}, {
       38.5, 13, 2}}, {{38, 14.5, 0}, {38.5, 16, 2}}, {{38, 14.5, 0}, {
       38.5, 15, 2}}, {{38, 14.5, 0}, {38.5, 14, 2}}, {{38, 14.5, 0}, {
       38.5, 13, 2}}, {{39, 14.5, 0}, {38.5, 16, 2}}, {{39, 14.5, 0}, {
       38.5, 15, 2}}, {{39, 14.5, 0}, {38.5, 14, 2}}, {{39, 14.5, 0}, {
       38.5, 13, 2}}, {{40, 14.5, 0}, {38.5, 16, 2}}, {{40, 14.5, 0}, {
       38.5, 15, 2}}, {{40, 14.5, 0}, {38.5, 14, 2}}, {{40, 14.5, 0}, {
       38.5, 13, 2}}, {{41, 14.5, 0}, {42.5, 16, 2}}, {{41, 14.5, 0}, {
       42.5, 15, 2}}, {{41, 14.5, 0}, {42.5, 14, 2}}, {{41, 14.5, 0}, {
       42.5, 13, 2}}, {{42, 14.5, 0}, {42.5, 16, 2}}, {{42, 14.5, 0}, {
       42.5, 15, 2}}, {{42, 14.5, 0}, {42.5, 14, 2}}, {{42, 14.5, 0}, {
       42.5, 13, 2}}, {{43, 14.5, 0}, {42.5, 16, 2}}, {{43, 14.5, 0}, {
       42.5, 15, 2}}, {{43, 14.5, 0}, {42.5, 14, 2}}, {{43, 14.5, 0}, {
       42.5, 13, 2}}, {{44, 14.5, 0}, {42.5, 16, 2}}, {{44, 14.5, 0}, {
       42.5, 15, 2}}, {{44, 14.5, 0}, {42.5, 14, 2}}, {{44, 14.5, 0}, {
       42.5, 13, 2}}, {{45, 14.5, 0}, {46.5, 16, 2}}, {{45, 14.5, 0}, {
       46.5, 15, 2}}, {{45, 14.5, 0}, {46.5, 14, 2}}, {{45, 14.5, 0}, {
       46.5, 13, 2}}, {{46, 14.5, 0}, {46.5, 16, 2}}, {{46, 14.5, 0}, {
       46.5, 15, 2}}, {{46, 14.5, 0}, {46.5, 14, 2}}, {{46, 14.5, 0}, {
       46.5, 13, 2}}, {{47, 14.5, 0}, {46.5, 16, 2}}, {{47, 14.5, 0}, {
       46.5, 15, 2}}, {{47, 14.5, 0}, {46.5, 14, 2}}, {{47, 14.5, 0}, {
       46.5, 13, 2}}, {{48, 14.5, 0}, {46.5, 16, 2}}, {{48, 14.5, 0}, {
       46.5, 15, 2}}, {{48, 14.5, 0}, {46.5, 14, 2}}, {{48, 14.5, 0}, {
       46.5, 13, 2}}, {{49, 14.5, 0}, {50.5, 16, 2}}, {{49, 14.5, 0}, {
       50.5, 15, 2}}, {{49, 14.5, 0}, {50.5, 14, 2}}, {{49, 14.5, 0}, {
       50.5, 13, 2}}, {{50, 14.5, 0}, {50.5, 16, 2}}, {{50, 14.5, 0}, {
       50.5, 15, 2}}, {{50, 14.5, 0}, {50.5, 14, 2}}, {{50, 14.5, 0}, {
       50.5, 13, 2}}, {{51, 14.5, 0}, {50.5, 16, 2}}, {{51, 14.5, 0}, {
       50.5, 15, 2}}, {{51, 14.5, 0}, {50.5, 14, 2}}, {{51, 14.5, 0}, {
       50.5, 13, 2}}, {{52, 14.5, 0}, {50.5, 16, 2}}, {{52, 14.5, 0}, {
       50.5, 15, 2}}, {{52, 14.5, 0}, {50.5, 14, 2}}, {{52, 14.5, 0}, {
       50.5, 13, 2}}, {{53, 14.5, 0}, {54.5, 16, 2}}, {{53, 14.5, 0}, {
       54.5, 15, 2}}, {{53, 14.5, 0}, {54.5, 14, 2}}, {{53, 14.5, 0}, {
       54.5, 13, 2}}, {{54, 14.5, 0}, {54.5, 16, 2}}, {{54, 14.5, 0}, {
       54.5, 15, 2}}, {{54, 14.5, 0}, {54.5, 14, 2}}, {{54, 14.5, 0}, {
       54.5, 13, 2}}, {{55, 14.5, 0}, {54.5, 16, 2}}, {{55, 14.5, 0}, {
       54.5, 15, 2}}, {{55, 14.5, 0}, {54.5, 14, 2}}, {{55, 14.5, 0}, {
       54.5, 13, 2}}, {{56, 14.5, 0}, {54.5, 16, 2}}, {{56, 14.5, 0}, {
       54.5, 15, 2}}, {{56, 14.5, 0}, {54.5, 14, 2}}, {{56, 14.5, 0}, {
       54.5, 13, 2}}, {{57, 14.5, 0}, {58.5, 16, 2}}, {{57, 14.5, 0}, {
       58.5, 15, 2}}, {{57, 14.5, 0}, {58.5, 14, 2}}, {{57, 14.5, 0}, {
       58.5, 13, 2}}, {{58, 14.5, 0}, {58.5, 16, 2}}, {{58, 14.5, 0}, {
       58.5, 15, 2}}, {{58, 14.5, 0}, {58.5, 14, 2}}, {{58, 14.5, 0}, {
       58.5, 13, 2}}, {{59, 14.5, 0}, {58.5, 16, 2}}, {{59, 14.5, 0}, {
       58.5, 15, 2}}, {{59, 14.5, 0}, {58.5, 14, 2}}, {{59, 14.5, 0}, {
       58.5, 13, 2}}, {{60, 14.5, 0}, {58.5, 16, 2}}, {{60, 14.5, 0}, {
       58.5, 15, 2}}, {{60, 14.5, 0}, {58.5, 14, 2}}, {{60, 14.5, 0}, {
       58.5, 13, 2}}, {{61, 14.5, 0}, {62.5, 16, 2}}, {{61, 14.5, 0}, {
       62.5, 15, 2}}, {{61, 14.5, 0}, {62.5, 14, 2}}, {{61, 14.5, 0}, {
       62.5, 13, 2}}, {{62, 14.5, 0}, {62.5, 16, 2}}, {{62, 14.5, 0}, {
       62.5, 15, 2}}, {{62, 14.5, 0}, {62.5, 14, 2}}, {{62, 14.5, 0}, {
       62.5, 13, 2}}, {{63, 14.5, 0}, {62.5, 16, 2}}, {{63, 14.5, 0}, {
       62.5, 15, 2}}, {{63, 14.5, 0}, {62.5, 14, 2}}, {{63, 14.5, 0}, {
       62.5, 13, 2}}, {{64, 14.5, 0}, {62.5, 16, 2}}, {{64, 14.5, 0}, {
       62.5, 15, 2}}, {{64, 14.5, 0}, {62.5, 14, 2}}, {{64, 14.5, 0}, {
       62.5, 13, 2}}, {{1, 10.5, 0}, {2.5, 12, 2}}, {{1, 10.5, 0}, {
       2.5, 11, 2}}, {{1, 10.5, 0}, {2.5, 10, 2}}, {{1, 10.5, 0}, {
       2.5, 9, 2}}, {{2, 10.5, 0}, {2.5, 12, 2}}, {{2, 10.5, 0}, {
       2.5, 11, 2}}, {{2, 10.5, 0}, {2.5, 10, 2}}, {{2, 10.5, 0}, {
       2.5, 9, 2}}, {{3, 10.5, 0}, {2.5, 12, 2}}, {{3, 10.5, 0}, {
       2.5, 11, 2}}, {{3, 10.5, 0}, {2.5, 10, 2}}, {{3, 10.5, 0}, {
       2.5, 9, 2}}, {{4, 10.5, 0}, {2.5, 12, 2}}, {{4, 10.5, 0}, {
       2.5, 11, 2}}, {{4, 10.5, 0}, {2.5, 10, 2}}, {{4, 10.5, 0}, {
       2.5, 9, 2}}, {{5, 10.5, 0}, {6.5, 12, 2}}, {{5, 10.5, 0}, {
       6.5, 11, 2}}, {{5, 10.5, 0}, {6.5, 10, 2}}, {{5, 10.5, 0}, {
       6.5, 9, 2}}, {{6, 10.5, 0}, {6.5, 12, 2}}, {{6, 10.5, 0}, {
       6.5, 11, 2}}, {{6, 10.5, 0}, {6.5, 10, 2}}, {{6, 10.5, 0}, {
       6.5, 9, 2}}, {{7, 10.5, 0}, {6.5, 12, 2}}, {{7, 10.5, 0}, {
       6.5, 11, 2}}, {{7, 10.5, 0}, {6.5, 10, 2}}, {{7, 10.5, 0}, {
       6.5, 9, 2}}, {{8, 10.5, 0}, {6.5, 12, 2}}, {{8, 10.5, 0}, {
       6.5, 11, 2}}, {{8, 10.5, 0}, {6.5, 10, 2}}, {{8, 10.5, 0}, {
       6.5, 9, 2}}, {{9, 10.5, 0}, {10.5, 12, 2}}, {{9, 10.5, 0}, {
       10.5, 11, 2}}, {{9, 10.5, 0}, {10.5, 10, 2}}, {{9, 10.5, 0}, {
       10.5, 9, 2}}, {{10, 10.5, 0}, {10.5, 12, 2}}, {{10, 10.5, 0}, {
       10.5, 11, 2}}, {{10, 10.5, 0}, {10.5, 10, 2}}, {{10, 10.5, 0}, {
       10.5, 9, 2}}, {{11, 10.5, 0}, {10.5, 12, 2}}, {{11, 10.5, 0}, {
       10.5, 11, 2}}, {{11, 10.5, 0}, {10.5, 10, 2}}, {{11, 10.5, 0}, {
       10.5, 9, 2}}, {{12, 10.5, 0}, {10.5, 12, 2}}, {{12, 10.5, 0}, {
       10.5, 11, 2}}, {{12, 10.5, 0}, {10.5, 10, 2}}, {{12, 10.5, 0}, {
       10.5, 9, 2}}, {{13, 10.5, 0}, {14.5, 12, 2}}, {{13, 10.5, 0}, {
       14.5, 11, 2}}, {{13, 10.5, 0}, {14.5, 10, 2}}, {{13, 10.5, 0}, {
       14.5, 9, 2}}, {{14, 10.5, 0}, {14.5, 12, 2}}, {{14, 10.5, 0}, {
       14.5, 11, 2}}, {{14, 10.5, 0}, {14.5, 10, 2}}, {{14, 10.5, 0}, {
       14.5, 9, 2}}, {{15, 10.5, 0}, {14.5, 12, 2}}, {{15, 10.5, 0}, {
       14.5, 11, 2}}, {{15, 10.5, 0}, {14.5, 10, 2}}, {{15, 10.5, 0}, {
       14.5, 9, 2}}, {{16, 10.5, 0}, {14.5, 12, 2}}, {{16, 10.5, 0}, {
       14.5, 11, 2}}, {{16, 10.5, 0}, {14.5, 10, 2}}, {{16, 10.5, 0}, {
       14.5, 9, 2}}, {{17, 10.5, 0}, {18.5, 12, 2}}, {{17, 10.5, 0}, {
       18.5, 11, 2}}, {{17, 10.5, 0}, {18.5, 10, 2}}, {{17, 10.5, 0}, {
       18.5, 9, 2}}, {{18, 10.5, 0}, {18.5, 12, 2}}, {{18, 10.5, 0}, {
       18.5, 11, 2}}, {{18, 10.5, 0}, {18.5, 10, 2}}, {{18, 10.5, 0}, {
       18.5, 9, 2}}, {{19, 10.5, 0}, {18.5, 12, 2}}, {{19, 10.5, 0}, {
       18.5, 11, 2}}, {{19, 10.5, 0}, {18.5, 10, 2}}, {{19, 10.5, 0}, {
       18.5, 9, 2}}, {{20, 10.5, 0}, {18.5, 12, 2}}, {{20, 10.5, 0}, {
       18.5, 11, 2}}, {{20, 10.5, 0}, {18.5, 10, 2}}, {{20, 10.5, 0}, {
       18.5, 9, 2}}, {{21, 10.5, 0}, {22.5, 12, 2}}, {{21, 10.5, 0}, {
       22.5, 11, 2}}, {{21, 10.5, 0}, {22.5, 10, 2}}, {{21, 10.5, 0}, {
       22.5, 9, 2}}, {{22, 10.5, 0}, {22.5, 12, 2}}, {{22, 10.5, 0}, {
       22.5, 11, 2}}, {{22, 10.5, 0}, {22.5, 10, 2}}, {{22, 10.5, 0}, {
       22.5, 9, 2}}, {{23, 10.5, 0}, {22.5, 12, 2}}, {{23, 10.5, 0}, {
       22.5, 11, 2}}, {{23, 10.5, 0}, {22.5, 10, 2}}, {{23, 10.5, 0}, {
       22.5, 9, 2}}, {{24, 10.5, 0}, {22.5, 12, 2}}, {{24, 10.5, 0}, {
       22.5, 11, 2}}, {{24, 10.5, 0}, {22.5, 10, 2}}, {{24, 10.5, 0}, {
       22.5, 9, 2}}, {{25, 10.5, 0}, {26.5, 12, 2}}, {{25, 10.5, 0}, {
       26.5, 11, 2}}, {{25, 10.5, 0}, {26.5, 10, 2}}, {{25, 10.5, 0}, {
       26.5, 9, 2}}, {{26, 10.5, 0}, {26.5, 12, 2}}, {{26, 10.5, 0}, {
       26.5, 11, 2}}, {{26, 10.5, 0}, {26.5, 10, 2}}, {{26, 10.5, 0}, {
       26.5, 9, 2}}, {{27, 10.5, 0}, {26.5, 12, 2}}, {{27, 10.5, 0}, {
       26.5, 11, 2}}, {{27, 10.5, 0}, {26.5, 10, 2}}, {{27, 10.5, 0}, {
       26.5, 9, 2}}, {{28, 10.5, 0}, {26.5, 12, 2}}, {{28, 10.5, 0}, {
       26.5, 11, 2}}, {{28, 10.5, 0}, {26.5, 10, 2}}, {{28, 10.5, 0}, {
       26.5, 9, 2}}, {{29, 10.5, 0}, {30.5, 12, 2}}, {{29, 10.5, 0}, {
       30.5, 11, 2}}, {{29, 10.5, 0}, {30.5, 10, 2}}, {{29, 10.5, 0}, {
       30.5, 9, 2}}, {{30, 10.5, 0}, {30.5, 12, 2}}, {{30, 10.5, 0}, {
       30.5, 11, 2}}, {{30, 10.5, 0}, {30.5, 10, 2}}, {{30, 10.5, 0}, {
       30.5, 9, 2}}, {{31, 10.5, 0}, {30.5, 12, 2}}, {{31, 10.5, 0}, {
       30.5, 11, 2}}, {{31, 10.5, 0}, {30.5, 10, 2}}, {{31, 10.5, 0}, {
       30.5, 9, 2}}, {{32, 10.5, 0}, {30.5, 12, 2}}, {{32, 10.5, 0}, {
       30.5, 11, 2}}, {{32, 10.5, 0}, {30.5, 10, 2}}, {{32, 10.5, 0}, {
       30.5, 9, 2}}, {{33, 10.5, 0}, {34.5, 12, 2}}, {{33, 10.5, 0}, {
       34.5, 11, 2}}, {{33, 10.5, 0}, {34.5, 10, 2}}, {{33, 10.5, 0}, {
       34.5, 9, 2}}, {{34, 10.5, 0}, {34.5, 12, 2}}, {{34, 10.5, 0}, {
       34.5, 11, 2}}, {{34, 10.5, 0}, {34.5, 10, 2}}, {{34, 10.5, 0}, {
       34.5, 9, 2}}, {{35, 10.5, 0}, {34.5, 12, 2}}, {{35, 10.5, 0}, {
       34.5, 11, 2}}, {{35, 10.5, 0}, {34.5, 10, 2}}, {{35, 10.5, 0}, {
       34.5, 9, 2}}, {{36, 10.5, 0}, {34.5, 12, 2}}, {{36, 10.5, 0}, {
       34.5, 11, 2}}, {{36, 10.5, 0}, {34.5, 10, 2}}, {{36, 10.5, 0}, {
       34.5, 9, 2}}, {{37, 10.5, 0}, {38.5, 12, 2}}, {{37, 10.5, 0}, {
       38.5, 11, 2}}, {{37, 10.5, 0}, {38.5, 10, 2}}, {{37, 10.5, 0}, {
       38.5, 9, 2}}, {{38, 10.5, 0}, {38.5, 12, 2}}, {{38, 10.5, 0}, {
       38.5, 11, 2}}, {{38, 10.5, 0}, {38.5, 10, 2}}, {{38, 10.5, 0}, {
       38.5, 9, 2}}, {{39, 10.5, 0}, {38.5, 12, 2}}, {{39, 10.5, 0}, {
       38.5, 11, 2}}, {{39, 10.5, 0}, {38.5, 10, 2}}, {{39, 10.5, 0}, {
       38.5, 9, 2}}, {{40, 10.5, 0}, {38.5, 12, 2}}, {{40, 10.5, 0}, {
       38.5, 11, 2}}, {{40, 10.5, 0}, {38.5, 10, 2}}, {{40, 10.5, 0}, {
       38.5, 9, 2}}, {{41, 10.5, 0}, {42.5, 12, 2}}, {{41, 10.5, 0}, {
       42.5, 11, 2}}, {{41, 10.5, 0}, {42.5, 10, 2}}, {{41, 10.5, 0}, {
       42.5, 9, 2}}, {{42, 10.5, 0}, {42.5, 12, 2}}, {{42, 10.5, 0}, {
       42.5, 11, 2}}, {{42, 10.5, 0}, {42.5, 10, 2}}, {{42, 10.5, 0}, {
       42.5, 9, 2}}, {{43, 10.5, 0}, {42.5, 12, 2}}, {{43, 10.5, 0}, {
       42.5, 11, 2}}, {{43, 10.5, 0}, {42.5, 10, 2}}, {{43, 10.5, 0}, {
       42.5, 9, 2}}, {{44, 10.5, 0}, {42.5, 12, 2}}, {{44, 10.5, 0}, {
       42.5, 11, 2}}, {{44, 10.5, 0}, {42.5, 10, 2}}, {{44, 10.5, 0}, {
       42.5, 9, 2}}, {{45, 10.5, 0}, {46.5, 12, 2}}, {{45, 10.5, 0}, {
       46.5, 11, 2}}, {{45, 10.5, 0}, {46.5, 10, 2}}, {{45, 10.5, 0}, {
       46.5, 9, 2}}, {{46, 10.5, 0}, {46.5, 12, 2}}, {{46, 10.5, 0}, {
       46.5, 11, 2}}, {{46, 10.5, 0}, {46.5, 10, 2}}, {{46, 10.5, 0}, {
       46.5, 9, 2}}, {{47, 10.5, 0}, {46.5, 12, 2}}, {{47, 10.5, 0}, {
       46.5, 11, 2}}, {{47, 10.5, 0}, {46.5, 10, 2}}, {{47, 10.5, 0}, {
       46.5, 9, 2}}, {{48, 10.5, 0}, {46.5, 12, 2}}, {{48, 10.5, 0}, {
       46.5, 11, 2}}, {{48, 10.5, 0}, {46.5, 10, 2}}, {{48, 10.5, 0}, {
       46.5, 9, 2}}, {{49, 10.5, 0}, {50.5, 12, 2}}, {{49, 10.5, 0}, {
       50.5, 11, 2}}, {{49, 10.5, 0}, {50.5, 10, 2}}, {{49, 10.5, 0}, {
       50.5, 9, 2}}, {{50, 10.5, 0}, {50.5, 12, 2}}, {{50, 10.5, 0}, {
       50.5, 11, 2}}, {{50, 10.5, 0}, {50.5, 10, 2}}, {{50, 10.5, 0}, {
       50.5, 9, 2}}, {{51, 10.5, 0}, {50.5, 12, 2}}, {{51, 10.5, 0}, {
       50.5, 11, 2}}, {{51, 10.5, 0}, {50.5, 10, 2}}, {{51, 10.5, 0}, {
       50.5, 9, 2}}, {{52, 10.5, 0}, {50.5, 12, 2}}, {{52, 10.5, 0}, {
       50.5, 11, 2}}, {{52, 10.5, 0}, {50.5, 10, 2}}, {{52, 10.5, 0}, {
       50.5, 9, 2}}, {{53, 10.5, 0}, {54.5, 12, 2}}, {{53, 10.5, 0}, {
       54.5, 11, 2}}, {{53, 10.5, 0}, {54.5, 10, 2}}, {{53, 10.5, 0}, {
       54.5, 9, 2}}, {{54, 10.5, 0}, {54.5, 12, 2}}, {{54, 10.5, 0}, {
       54.5, 11, 2}}, {{54, 10.5, 0}, {54.5, 10, 2}}, {{54, 10.5, 0}, {
       54.5, 9, 2}}, {{55, 10.5, 0}, {54.5, 12, 2}}, {{55, 10.5, 0}, {
       54.5, 11, 2}}, {{55, 10.5, 0}, {54.5, 10, 2}}, {{55, 10.5, 0}, {
       54.5, 9, 2}}, {{56, 10.5, 0}, {54.5, 12, 2}}, {{56, 10.5, 0}, {
       54.5, 11, 2}}, {{56, 10.5, 0}, {54.5, 10, 2}}, {{56, 10.5, 0}, {
       54.5, 9, 2}}, {{57, 10.5, 0}, {58.5, 12, 2}}, {{57, 10.5, 0}, {
       58.5, 11, 2}}, {{57, 10.5, 0}, {58.5, 10, 2}}, {{57, 10.5, 0}, {
       58.5, 9, 2}}, {{58, 10.5, 0}, {58.5, 12, 2}}, {{58, 10.5, 0}, {
       58.5, 11, 2}}, {{58, 10.5, 0}, {58.5, 10, 2}}, {{58, 10.5, 0}, {
       58.5, 9, 2}}, {{59, 10.5, 0}, {58.5, 12, 2}}, {{59, 10.5, 0}, {
       58.5, 11, 2}}, {{59, 10.5, 0}, {58.5, 10, 2}}, {{59, 10.5, 0}, {
       58.5, 9, 2}}, {{60, 10.5, 0}, {58.5, 12, 2}}, {{60, 10.5, 0}, {
       58.5, 11, 2}}, {{60, 10.5, 0}, {58.5, 10, 2}}, {{60, 10.5, 0}, {
       58.5, 9, 2}}, {{61, 10.5, 0}, {62.5, 12, 2}}, {{61, 10.5, 0}, {
       62.5, 11, 2}}, {{61, 10.5, 0}, {62.5, 10, 2}}, {{61, 10.5, 0}, {
       62.5, 9, 2}}, {{62, 10.5, 0}, {62.5, 12, 2}}, {{62, 10.5, 0}, {
       62.5, 11, 2}}, {{62, 10.5, 0}, {62.5, 10, 2}}, {{62, 10.5, 0}, {
       62.5, 9, 2}}, {{63, 10.5, 0}, {62.5, 12, 2}}, {{63, 10.5, 0}, {
       62.5, 11, 2}}, {{63, 10.5, 0}, {62.5, 10, 2}}, {{63, 10.5, 0}, {
       62.5, 9, 2}}, {{64, 10.5, 0}, {62.5, 12, 2}}, {{64, 10.5, 0}, {
       62.5, 11, 2}}, {{64, 10.5, 0}, {62.5, 10, 2}}, {{64, 10.5, 0}, {
       62.5, 9, 2}}, {{1, 6.5, 0}, {2.5, 8, 2}}, {{1, 6.5, 0}, {
       2.5, 7, 2}}, {{1, 6.5, 0}, {2.5, 6, 2}}, {{1, 6.5, 0}, {2.5, 5, 2}}, {{
       2, 6.5, 0}, {2.5, 8, 2}}, {{2, 6.5, 0}, {2.5, 7, 2}}, {{2, 6.5, 0}, {
       2.5, 6, 2}}, {{2, 6.5, 0}, {2.5, 5, 2}}, {{3, 6.5, 0}, {2.5, 8, 2}}, {{
       3, 6.5, 0}, {2.5, 7, 2}}, {{3, 6.5, 0}, {2.5, 6, 2}}, {{3, 6.5, 0}, {
       2.5, 5, 2}}, {{4, 6.5, 0}, {2.5, 8, 2}}, {{4, 6.5, 0}, {2.5, 7, 2}}, {{
       4, 6.5, 0}, {2.5, 6, 2}}, {{4, 6.5, 0}, {2.5, 5, 2}}, {{5, 6.5, 0}, {
       6.5, 8, 2}}, {{5, 6.5, 0}, {6.5, 7, 2}}, {{5, 6.5, 0}, {6.5, 6, 2}}, {{
       5, 6.5, 0}, {6.5, 5, 2}}, {{6, 6.5, 0}, {6.5, 8, 2}}, {{6, 6.5, 0}, {
       6.5, 7, 2}}, {{6, 6.5, 0}, {6.5, 6, 2}}, {{6, 6.5, 0}, {6.5, 5, 2}}, {{
       7, 6.5, 0}, {6.5, 8, 2}}, {{7, 6.5, 0}, {6.5, 7, 2}}, {{7, 6.5, 0}, {
       6.5, 6, 2}}, {{7, 6.5, 0}, {6.5, 5, 2}}, {{8, 6.5, 0}, {6.5, 8, 2}}, {{
       8, 6.5, 0}, {6.5, 7, 2}}, {{8, 6.5, 0}, {6.5, 6, 2}}, {{8, 6.5, 0}, {
       6.5, 5, 2}}, {{9, 6.5, 0}, {10.5, 8, 2}}, {{9, 6.5, 0}, {
       10.5, 7, 2}}, {{9, 6.5, 0}, {10.5, 6, 2}}, {{9, 6.5, 0}, {
       10.5, 5, 2}}, {{10, 6.5, 0}, {10.5, 8, 2}}, {{10, 6.5, 0}, {
       10.5, 7, 2}}, {{10, 6.5, 0}, {10.5, 6, 2}}, {{10, 6.5, 0}, {
       10.5, 5, 2}}, {{11, 6.5, 0}, {10.5, 8, 2}}, {{11, 6.5, 0}, {
       10.5, 7, 2}}, {{11, 6.5, 0}, {10.5, 6, 2}}, {{11, 6.5, 0}, {
       10.5, 5, 2}}, {{12, 6.5, 0}, {10.5, 8, 2}}, {{12, 6.5, 0}, {
       10.5, 7, 2}}, {{12, 6.5, 0}, {10.5, 6, 2}}, {{12, 6.5, 0}, {
       10.5, 5, 2}}, {{13, 6.5, 0}, {14.5, 8, 2}}, {{13, 6.5, 0}, {
       14.5, 7, 2}}, {{13, 6.5, 0}, {14.5, 6, 2}}, {{13, 6.5, 0}, {
       14.5, 5, 2}}, {{14, 6.5, 0}, {14.5, 8, 2}}, {{14, 6.5, 0}, {
       14.5, 7, 2}}, {{14, 6.5, 0}, {14.5, 6, 2}}, {{14, 6.5, 0}, {
       14.5, 5, 2}}, {{15, 6.5, 0}, {14.5, 8, 2}}, {{15, 6.5, 0}, {
       14.5, 7, 2}}, {{15, 6.5, 0}, {14.5, 6, 2}}, {{15, 6.5, 0}, {
       14.5, 5, 2}}, {{16, 6.5, 0}, {14.5, 8, 2}}, {{16, 6.5, 0}, {
       14.5, 7, 2}}, {{16, 6.5, 0}, {14.5, 6, 2}}, {{16, 6.5, 0}, {
       14.5, 5, 2}}, {{17, 6.5, 0}, {18.5, 8, 2}}, {{17, 6.5, 0}, {
       18.5, 7, 2}}, {{17, 6.5, 0}, {18.5, 6, 2}}, {{17, 6.5, 0}, {
       18.5, 5, 2}}, {{18, 6.5, 0}, {18.5, 8, 2}}, {{18, 6.5, 0}, {
       18.5, 7, 2}}, {{18, 6.5, 0}, {18.5, 6, 2}}, {{18, 6.5, 0}, {
       18.5, 5, 2}}, {{19, 6.5, 0}, {18.5, 8, 2}}, {{19, 6.5, 0}, {
       18.5, 7, 2}}, {{19, 6.5, 0}, {18.5, 6, 2}}, {{19, 6.5, 0}, {
       18.5, 5, 2}}, {{20, 6.5, 0}, {18.5, 8, 2}}, {{20, 6.5, 0}, {
       18.5, 7, 2}}, {{20, 6.5, 0}, {18.5, 6, 2}}, {{20, 6.5, 0}, {
       18.5, 5, 2}}, {{21, 6.5, 0}, {22.5, 8, 2}}, {{21, 6.5, 0}, {
       22.5, 7, 2}}, {{21, 6.5, 0}, {22.5, 6, 2}}, {{21, 6.5, 0}, {
       22.5, 5, 2}}, {{22, 6.5, 0}, {22.5, 8, 2}}, {{22, 6.5, 0}, {
       22.5, 7, 2}}, {{22, 6.5, 0}, {22.5, 6, 2}}, {{22, 6.5, 0}, {
       22.5, 5, 2}}, {{23, 6.5, 0}, {22.5, 8, 2}}, {{23, 6.5, 0}, {
       22.5, 7, 2}}, {{23, 6.5, 0}, {22.5, 6, 2}}, {{23, 6.5, 0}, {
       22.5, 5, 2}}, {{24, 6.5, 0}, {22.5, 8, 2}}, {{24, 6.5, 0}, {
       22.5, 7, 2}}, {{24, 6.5, 0}, {22.5, 6, 2}}, {{24, 6.5, 0}, {
       22.5, 5, 2}}, {{25, 6.5, 0}, {26.5, 8, 2}}, {{25, 6.5, 0}, {
       26.5, 7, 2}}, {{25, 6.5, 0}, {26.5, 6, 2}}, {{25, 6.5, 0}, {
       26.5, 5, 2}}, {{26, 6.5, 0}, {26.5, 8, 2}}, {{26, 6.5, 0}, {
       26.5, 7, 2}}, {{26, 6.5, 0}, {26.5, 6, 2}}, {{26, 6.5, 0}, {
       26.5, 5, 2}}, {{27, 6.5, 0}, {26.5, 8, 2}}, {{27, 6.5, 0}, {
       26.5, 7, 2}}, {{27, 6.5, 0}, {26.5, 6, 2}}, {{27, 6.5, 0}, {
       26.5, 5, 2}}, {{28, 6.5, 0}, {26.5, 8, 2}}, {{28, 6.5, 0}, {
       26.5, 7, 2}}, {{28, 6.5, 0}, {26.5, 6, 2}}, {{28, 6.5, 0}, {
       26.5, 5, 2}}, {{29, 6.5, 0}, {30.5, 8, 2}}, {{29, 6.5, 0}, {
       30.5, 7, 2}}, {{29, 6.5, 0}, {30.5, 6, 2}}, {{29, 6.5, 0}, {
       30.5, 5, 2}}, {{30, 6.5, 0}, {30.5, 8, 2}}, {{30, 6.5, 0}, {
       30.5, 7, 2}}, {{30, 6.5, 0}, {30.5, 6, 2}}, {{30, 6.5, 0}, {
       30.5, 5, 2}}, {{31, 6.5, 0}, {30.5, 8, 2}}, {{31, 6.5, 0}, {
       30.5, 7, 2}}, {{31, 6.5, 0}, {30.5, 6, 2}}, {{31, 6.5, 0}, {
       30.5, 5, 2}}, {{32, 6.5, 0}, {30.5, 8, 2}}, {{32, 6.5, 0}, {
       30.5, 7, 2}}, {{32, 6.5, 0}, {30.5, 6, 2}}, {{32, 6.5, 0}, {
       30.5, 5, 2}}, {{33, 6.5, 0}, {34.5, 8, 2}}, {{33, 6.5, 0}, {
       34.5, 7, 2}}, {{33, 6.5, 0}, {34.5, 6, 2}}, {{33, 6.5, 0}, {
       34.5, 5, 2}}, {{34, 6.5, 0}, {34.5, 8, 2}}, {{34, 6.5, 0}, {
       34.5, 7, 2}}, {{34, 6.5, 0}, {34.5, 6, 2}}, {{34, 6.5, 0}, {
       34.5, 5, 2}}, {{35, 6.5, 0}, {34.5, 8, 2}}, {{35, 6.5, 0}, {
       34.5, 7, 2}}, {{35, 6.5, 0}, {34.5, 6, 2}}, {{35, 6.5, 0}, {
       34.5, 5, 2}}, {{36, 6.5, 0}, {34.5, 8, 2}}, {{36, 6.5, 0}, {
       34.5, 7, 2}}, {{36, 6.5, 0}, {34.5, 6, 2}}, {{36, 6.5, 0}, {
       34.5, 5, 2}}, {{37, 6.5, 0}, {38.5, 8, 2}}, {{37, 6.5, 0}, {
       38.5, 7, 2}}, {{37, 6.5, 0}, {38.5, 6, 2}}, {{37, 6.5, 0}, {
       38.5, 5, 2}}, {{38, 6.5, 0}, {38.5, 8, 2}}, {{38, 6.5, 0}, {
       38.5, 7, 2}}, {{38, 6.5, 0}, {38.5, 6, 2}}, {{38, 6.5, 0}, {
       38.5, 5, 2}}, {{39, 6.5, 0}, {38.5, 8, 2}}, {{39, 6.5, 0}, {
       38.5, 7, 2}}, {{39, 6.5, 0}, {38.5, 6, 2}}, {{39, 6.5, 0}, {
       38.5, 5, 2}}, {{40, 6.5, 0}, {38.5, 8, 2}}, {{40, 6.5, 0}, {
       38.5, 7, 2}}, {{40, 6.5, 0}, {38.5, 6, 2}}, {{40, 6.5, 0}, {
       38.5, 5, 2}}, {{41, 6.5, 0}, {42.5, 8, 2}}, {{41, 6.5, 0}, {
       42.5, 7, 2}}, {{41, 6.5, 0}, {42.5, 6, 2}}, {{41, 6.5, 0}, {
       42.5, 5, 2}}, {{42, 6.5, 0}, {42.5, 8, 2}}, {{42, 6.5, 0}, {
       42.5, 7, 2}}, {{42, 6.5, 0}, {42.5, 6, 2}}, {{42, 6.5, 0}, {
       42.5, 5, 2}}, {{43, 6.5, 0}, {42.5, 8, 2}}, {{43, 6.5, 0}, {
       42.5, 7, 2}}, {{43, 6.5, 0}, {42.5, 6, 2}}, {{43, 6.5, 0}, {
       42.5, 5, 2}}, {{44, 6.5, 0}, {42.5, 8, 2}}, {{44, 6.5, 0}, {
       42.5, 7, 2}}, {{44, 6.5, 0}, {42.5, 6, 2}}, {{44, 6.5, 0}, {
       42.5, 5, 2}}, {{45, 6.5, 0}, {46.5, 8, 2}}, {{45, 6.5, 0}, {
       46.5, 7, 2}}, {{45, 6.5, 0}, {46.5, 6, 2}}, {{45, 6.5, 0}, {
       46.5, 5, 2}}, {{46, 6.5, 0}, {46.5, 8, 2}}, {{46, 6.5, 0}, {
       46.5, 7, 2}}, {{46, 6.5, 0}, {46.5, 6, 2}}, {{46, 6.5, 0}, {
       46.5, 5, 2}}, {{47, 6.5, 0}, {46.5, 8, 2}}, {{47, 6.5, 0}, {
       46.5, 7, 2}}, {{47, 6.5, 0}, {46.5, 6, 2}}, {{47, 6.5, 0}, {
       46.5, 5, 2}}, {{48, 6.5, 0}, {46.5, 8, 2}}, {{48, 6.5, 0}, {
       46.5, 7, 2}}, {{48, 6.5, 0}, {46.5, 6, 2}}, {{48, 6.5, 0}, {
       46.5, 5, 2}}, {{49, 6.5, 0}, {50.5, 8, 2}}, {{49, 6.5, 0}, {
       50.5, 7, 2}}, {{49, 6.5, 0}, {50.5, 6, 2}}, {{49, 6.5, 0}, {
       50.5, 5, 2}}, {{50, 6.5, 0}, {50.5, 8, 2}}, {{50, 6.5, 0}, {
       50.5, 7, 2}}, {{50, 6.5, 0}, {50.5, 6, 2}}, {{50, 6.5, 0}, {
       50.5, 5, 2}}, {{51, 6.5, 0}, {50.5, 8, 2}}, {{51, 6.5, 0}, {
       50.5, 7, 2}}, {{51, 6.5, 0}, {50.5, 6, 2}}, {{51, 6.5, 0}, {
       50.5, 5, 2}}, {{52, 6.5, 0}, {50.5, 8, 2}}, {{52, 6.5, 0}, {
       50.5, 7, 2}}, {{52, 6.5, 0}, {50.5, 6, 2}}, {{52, 6.5, 0}, {
       50.5, 5, 2}}, {{53, 6.5, 0}, {54.5, 8, 2}}, {{53, 6.5, 0}, {
       54.5, 7, 2}}, {{53, 6.5, 0}, {54.5, 6, 2}}, {{53, 6.5, 0}, {
       54.5, 5, 2}}, {{54, 6.5, 0}, {54.5, 8, 2}}, {{54, 6.5, 0}, {
       54.5, 7, 2}}, {{54, 6.5, 0}, {54.5, 6, 2}}, {{54, 6.5, 0}, {
       54.5, 5, 2}}, {{55, 6.5, 0}, {54.5, 8, 2}}, {{55, 6.5, 0}, {
       54.5, 7, 2}}, {{55, 6.5, 0}, {54.5, 6, 2}}, {{55, 6.5, 0}, {
       54.5, 5, 2}}, {{56, 6.5, 0}, {54.5, 8, 2}}, {{56, 6.5, 0}, {
       54.5, 7, 2}}, {{56, 6.5, 0}, {54.5, 6, 2}}, {{56, 6.5, 0}, {
       54.5, 5, 2}}, {{57, 6.5, 0}, {58.5, 8, 2}}, {{57, 6.5, 0}, {
       58.5, 7, 2}}, {{57, 6.5, 0}, {58.5, 6, 2}}, {{57, 6.5, 0}, {
       58.5, 5, 2}}, {{58, 6.5, 0}, {58.5, 8, 2}}, {{58, 6.5, 0}, {
       58.5, 7, 2}}, {{58, 6.5, 0}, {58.5, 6, 2}}, {{58, 6.5, 0}, {
       58.5, 5, 2}}, {{59, 6.5, 0}, {58.5, 8, 2}}, {{59, 6.5, 0}, {
       58.5, 7, 2}}, {{59, 6.5, 0}, {58.5, 6, 2}}, {{59, 6.5, 0}, {
       58.5, 5, 2}}, {{60, 6.5, 0}, {58.5, 8, 2}}, {{60, 6.5, 0}, {
       58.5, 7, 2}}, {{60, 6.5, 0}, {58.5, 6, 2}}, {{60, 6.5, 0}, {
       58.5, 5, 2}}, {{61, 6.5, 0}, {62.5, 8, 2}}, {{61, 6.5, 0}, {
       62.5, 7, 2}}, {{61, 6.5, 0}, {62.5, 6, 2}}, {{61, 6.5, 0}, {
       62.5, 5, 2}}, {{62, 6.5, 0}, {62.5, 8, 2}}, {{62, 6.5, 0}, {
       62.5, 7, 2}}, {{62, 6.5, 0}, {62.5, 6, 2}}, {{62, 6.5, 0}, {
       62.5, 5, 2}}, {{63, 6.5, 0}, {62.5, 8, 2}}, {{63, 6.5, 0}, {
       62.5, 7, 2}}, {{63, 6.5, 0}, {62.5, 6, 2}}, {{63, 6.5, 0}, {
       62.5, 5, 2}}, {{64, 6.5, 0}, {62.5, 8, 2}}, {{64, 6.5, 0}, {
       62.5, 7, 2}}, {{64, 6.5, 0}, {62.5, 6, 2}}, {{64, 6.5, 0}, {
       62.5, 5, 2}}, {{1, 2.5, 0}, {2.5, 4, 2}}, {{1, 2.5, 0}, {
       2.5, 3, 2}}, {{1, 2.5, 0}, {2.5, 2, 2}}, {{1, 2.5, 0}, {2.5, 1, 2}}, {{
       2, 2.5, 0}, {2.5, 4, 2}}, {{2, 2.5, 0}, {2.5, 3, 2}}, {{2, 2.5, 0}, {
       2.5, 2, 2}}, {{2, 2.5, 0}, {2.5, 1, 2}}, {{3, 2.5, 0}, {2.5, 4, 2}}, {{
       3, 2.5, 0}, {2.5, 3, 2}}, {{3, 2.5, 0}, {2.5, 2, 2}}, {{3, 2.5, 0}, {
       2.5, 1, 2}}, {{4, 2.5, 0}, {2.5, 4, 2}}, {{4, 2.5, 0}, {2.5, 3, 2}}, {{
       4, 2.5, 0}, {2.5, 2, 2}}, {{4, 2.5, 0}, {2.5, 1, 2}}, {{5, 2.5, 0}, {
       6.5, 4, 2}}, {{5, 2.5, 0}, {6.5, 3, 2}}, {{5, 2.5, 0}, {6.5, 2, 2}}, {{
       5, 2.5, 0}, {6.5, 1, 2}}, {{6, 2.5, 0}, {6.5, 4, 2}}, {{6, 2.5, 0}, {
       6.5, 3, 2}}, {{6, 2.5, 0}, {6.5, 2, 2}}, {{6, 2.5, 0}, {6.5, 1, 2}}, {{
       7, 2.5, 0}, {6.5, 4, 2}}, {{7, 2.5, 0}, {6.5, 3, 2}}, {{7, 2.5, 0}, {
       6.5, 2, 2}}, {{7, 2.5, 0}, {6.5, 1, 2}}, {{8, 2.5, 0}, {6.5, 4, 2}}, {{
       8, 2.5, 0}, {6.5, 3, 2}}, {{8, 2.5, 0}, {6.5, 2, 2}}, {{8, 2.5, 0}, {
       6.5, 1, 2}}, {{9, 2.5, 0}, {10.5, 4, 2}}, {{9, 2.5, 0}, {
       10.5, 3, 2}}, {{9, 2.5, 0}, {10.5, 2, 2}}, {{9, 2.5, 0}, {
       10.5, 1, 2}}, {{10, 2.5, 0}, {10.5, 4, 2}}, {{10, 2.5, 0}, {
       10.5, 3, 2}}, {{10, 2.5, 0}, {10.5, 2, 2}}, {{10, 2.5, 0}, {
       10.5, 1, 2}}, {{11, 2.5, 0}, {10.5, 4, 2}}, {{11, 2.5, 0}, {
       10.5, 3, 2}}, {{11, 2.5, 0}, {10.5, 2, 2}}, {{11, 2.5, 0}, {
       10.5, 1, 2}}, {{12, 2.5, 0}, {10.5, 4, 2}}, {{12, 2.5, 0}, {
       10.5, 3, 2}}, {{12, 2.5, 0}, {10.5, 2, 2}}, {{12, 2.5, 0}, {
       10.5, 1, 2}}, {{13, 2.5, 0}, {14.5, 4, 2}}, {{13, 2.5, 0}, {
       14.5, 3, 2}}, {{13, 2.5, 0}, {14.5, 2, 2}}, {{13, 2.5, 0}, {
       14.5, 1, 2}}, {{14, 2.5, 0}, {14.5, 4, 2}}, {{14, 2.5, 0}, {
       14.5, 3, 2}}, {{14, 2.5, 0}, {14.5, 2, 2}}, {{14, 2.5, 0}, {
       14.5, 1, 2}}, {{15, 2.5, 0}, {14.5, 4, 2}}, {{15, 2.5, 0}, {
       14.5, 3, 2}}, {{15, 2.5, 0}, {14.5, 2, 2}}, {{15, 2.5, 0}, {
       14.5, 1, 2}}, {{16, 2.5, 0}, {14.5, 4, 2}}, {{16, 2.5, 0}, {
       14.5, 3, 2}}, {{16, 2.5, 0}, {14.5, 2, 2}}, {{16, 2.5, 0}, {
       14.5, 1, 2}}, {{17, 2.5, 0}, {18.5, 4, 2}}, {{17, 2.5, 0}, {
       18.5, 3, 2}}, {{17, 2.5, 0}, {18.5, 2, 2}}, {{17, 2.5, 0}, {
       18.5, 1, 2}}, {{18, 2.5, 0}, {18.5, 4, 2}}, {{18, 2.5, 0}, {
       18.5, 3, 2}}, {{18, 2.5, 0}, {18.5, 2, 2}}, {{18, 2.5, 0}, {
       18.5, 1, 2}}, {{19, 2.5, 0}, {18.5, 4, 2}}, {{19, 2.5, 0}, {
       18.5, 3, 2}}, {{19, 2.5, 0}, {18.5, 2, 2}}, {{19, 2.5, 0}, {
       18.5, 1, 2}}, {{20, 2.5, 0}, {18.5, 4, 2}}, {{20, 2.5, 0}, {
       18.5, 3, 2}}, {{20, 2.5, 0}, {18.5, 2, 2}}, {{20, 2.5, 0}, {
       18.5, 1, 2}}, {{21, 2.5, 0}, {22.5, 4, 2}}, {{21, 2.5, 0}, {
       22.5, 3, 2}}, {{21, 2.5, 0}, {22.5, 2, 2}}, {{21, 2.5, 0}, {
       22.5, 1, 2}}, {{22, 2.5, 0}, {22.5, 4, 2}}, {{22, 2.5, 0}, {
       22.5, 3, 2}}, {{22, 2.5, 0}, {22.5, 2, 2}}, {{22, 2.5, 0}, {
       22.5, 1, 2}}, {{23, 2.5, 0}, {22.5, 4, 2}}, {{23, 2.5, 0}, {
       22.5, 3, 2}}, {{23, 2.5, 0}, {22.5, 2, 2}}, {{23, 2.5, 0}, {
       22.5, 1, 2}}, {{24, 2.5, 0}, {22.5, 4, 2}}, {{24, 2.5, 0}, {
       22.5, 3, 2}}, {{24, 2.5, 0}, {22.5, 2, 2}}, {{24, 2.5, 0}, {
       22.5, 1, 2}}, {{25, 2.5, 0}, {26.5, 4, 2}}, {{25, 2.5, 0}, {
       26.5, 3, 2}}, {{25, 2.5, 0}, {26.5, 2, 2}}, {{25, 2.5, 0}, {
       26.5, 1, 2}}, {{26, 2.5, 0}, {26.5, 4, 2}}, {{26, 2.5, 0}, {
       26.5, 3, 2}}, {{26, 2.5, 0}, {26.5, 2, 2}}, {{26, 2.5, 0}, {
       26.5, 1, 2}}, {{27, 2.5, 0}, {26.5, 4, 2}}, {{27, 2.5, 0}, {
       26.5, 3, 2}}, {{27, 2.5, 0}, {26.5, 2, 2}}, {{27, 2.5, 0}, {
       26.5, 1, 2}}, {{28, 2.5, 0}, {26.5, 4, 2}}, {{28, 2.5, 0}, {
       26.5, 3, 2}}, {{28, 2.5, 0}, {26.5, 2, 2}}, {{28, 2.5, 0}, {
       26.5, 1, 2}}, {{29, 2.5, 0}, {30.5, 4, 2}}, {{29, 2.5, 0}, {
       30.5, 3, 2}}, {{29, 2.5, 0}, {30.5, 2, 2}}, {{29, 2.5, 0}, {
       30.5, 1, 2}}, {{30, 2.5, 0}, {30.5, 4, 2}}, {{30, 2.5, 0}, {
       30.5, 3, 2}}, {{30, 2.5, 0}, {30.5, 2, 2}}, {{30, 2.5, 0}, {
       30.5, 1, 2}}, {{31, 2.5, 0}, {30.5, 4, 2}}, {{31, 2.5, 0}, {
       30.5, 3, 2}}, {{31, 2.5, 0}, {30.5, 2, 2}}, {{31, 2.5, 0}, {
       30.5, 1, 2}}, {{32, 2.5, 0}, {30.5, 4, 2}}, {{32, 2.5, 0}, {
       30.5, 3, 2}}, {{32, 2.5, 0}, {30.5, 2, 2}}, {{32, 2.5, 0}, {
       30.5, 1, 2}}, {{33, 2.5, 0}, {34.5, 4, 2}}, {{33, 2.5, 0}, {
       34.5, 3, 2}}, {{33, 2.5, 0}, {34.5, 2, 2}}, {{33, 2.5, 0}, {
       34.5, 1, 2}}, {{34, 2.5, 0}, {34.5, 4, 2}}, {{34, 2.5, 0}, {
       34.5, 3, 2}}, {{34, 2.5, 0}, {34.5, 2, 2}}, {{34, 2.5, 0}, {
       34.5, 1, 2}}, {{35, 2.5, 0}, {34.5, 4, 2}}, {{35, 2.5, 0}, {
       34.5, 3, 2}}, {{35, 2.5, 0}, {34.5, 2, 2}}, {{35, 2.5, 0}, {
       34.5, 1, 2}}, {{36, 2.5, 0}, {34.5, 4, 2}}, {{36, 2.5, 0}, {
       34.5, 3, 2}}, {{36, 2.5, 0}, {34.5, 2, 2}}, {{36, 2.5, 0}, {
       34.5, 1, 2}}, {{37, 2.5, 0}, {38.5, 4, 2}}, {{37, 2.5, 0}, {
       38.5, 3, 2}}, {{37, 2.5, 0}, {38.5, 2, 2}}, {{37, 2.5, 0}, {
       38.5, 1, 2}}, {{38, 2.5, 0}, {38.5, 4, 2}}, {{38, 2.5, 0}, {
       38.5, 3, 2}}, {{38, 2.5, 0}, {38.5, 2, 2}}, {{38, 2.5, 0}, {
       38.5, 1, 2}}, {{39, 2.5, 0}, {38.5, 4, 2}}, {{39, 2.5, 0}, {
       38.5, 3, 2}}, {{39, 2.5, 0}, {38.5, 2, 2}}, {{39, 2.5, 0}, {
       38.5, 1, 2}}, {{40, 2.5, 0}, {38.5, 4, 2}}, {{40, 2.5, 0}, {
       38.5, 3, 2}}, {{40, 2.5, 0}, {38.5, 2, 2}}, {{40, 2.5, 0}, {
       38.5, 1, 2}}, {{41, 2.5, 0}, {42.5, 4, 2}}, {{41, 2.5, 0}, {
       42.5, 3, 2}}, {{41, 2.5, 0}, {42.5, 2, 2}}, {{41, 2.5, 0}, {
       42.5, 1, 2}}, {{42, 2.5, 0}, {42.5, 4, 2}}, {{42, 2.5, 0}, {
       42.5, 3, 2}}, {{42, 2.5, 0}, {42.5, 2, 2}}, {{42, 2.5, 0}, {
       42.5, 1, 2}}, {{43, 2.5, 0}, {42.5, 4, 2}}, {{43, 2.5, 0}, {
       42.5, 3, 2}}, {{43, 2.5, 0}, {42.5, 2, 2}}, {{43, 2.5, 0}, {
       42.5, 1, 2}}, {{44, 2.5, 0}, {42.5, 4, 2}}, {{44, 2.5, 0}, {
       42.5, 3, 2}}, {{44, 2.5, 0}, {42.5, 2, 2}}, {{44, 2.5, 0}, {
       42.5, 1, 2}}, {{45, 2.5, 0}, {46.5, 4, 2}}, {{45, 2.5, 0}, {
       46.5, 3, 2}}, {{45, 2.5, 0}, {46.5, 2, 2}}, {{45, 2.5, 0}, {
       46.5, 1, 2}}, {{46, 2.5, 0}, {46.5, 4, 2}}, {{46, 2.5, 0}, {
       46.5, 3, 2}}, {{46, 2.5, 0}, {46.5, 2, 2}}, {{46, 2.5, 0}, {
       46.5, 1, 2}}, {{47, 2.5, 0}, {46.5, 4, 2}}, {{47, 2.5, 0}, {
       46.5, 3, 2}}, {{47, 2.5, 0}, {46.5, 2, 2}}, {{47, 2.5, 0}, {
       46.5, 1, 2}}, {{48, 2.5, 0}, {46.5, 4, 2}}, {{48, 2.5, 0}, {
       46.5, 3, 2}}, {{48, 2.5, 0}, {46.5, 2, 2}}, {{48, 2.5, 0}, {
       46.5, 1, 2}}, {{49, 2.5, 0}, {50.5, 4, 2}}, {{49, 2.5, 0}, {
       50.5, 3, 2}}, {{49, 2.5, 0}, {50.5, 2, 2}}, {{49, 2.5, 0}, {
       50.5, 1, 2}}, {{50, 2.5, 0}, {50.5, 4, 2}}, {{50, 2.5, 0}, {
       50.5, 3, 2}}, {{50, 2.5, 0}, {50.5, 2, 2}}, {{50, 2.5, 0}, {
       50.5, 1, 2}}, {{51, 2.5, 0}, {50.5, 4, 2}}, {{51, 2.5, 0}, {
       50.5, 3, 2}}, {{51, 2.5, 0}, {50.5, 2, 2}}, {{51, 2.5, 0}, {
       50.5, 1, 2}}, {{52, 2.5, 0}, {50.5, 4, 2}}, {{52, 2.5, 0}, {
       50.5, 3, 2}}, {{52, 2.5, 0}, {50.5, 2, 2}}, {{52, 2.5, 0}, {
       50.5, 1, 2}}, {{53, 2.5, 0}, {54.5, 4, 2}}, {{53, 2.5, 0}, {
       54.5, 3, 2}}, {{53, 2.5, 0}, {54.5, 2, 2}}, {{53, 2.5, 0}, {
       54.5, 1, 2}}, {{54, 2.5, 0}, {54.5, 4, 2}}, {{54, 2.5, 0}, {
       54.5, 3, 2}}, {{54, 2.5, 0}, {54.5, 2, 2}}, {{54, 2.5, 0}, {
       54.5, 1, 2}}, {{55, 2.5, 0}, {54.5, 4, 2}}, {{55, 2.5, 0}, {
       54.5, 3, 2}}, {{55, 2.5, 0}, {54.5, 2, 2}}, {{55, 2.5, 0}, {
       54.5, 1, 2}}, {{56, 2.5, 0}, {54.5, 4, 2}}, {{56, 2.5, 0}, {
       54.5, 3, 2}}, {{56, 2.5, 0}, {54.5, 2, 2}}, {{56, 2.5, 0}, {
       54.5, 1, 2}}, {{57, 2.5, 0}, {58.5, 4, 2}}, {{57, 2.5, 0}, {
       58.5, 3, 2}}, {{57, 2.5, 0}, {58.5, 2, 2}}, {{57, 2.5, 0}, {
       58.5, 1, 2}}, {{58, 2.5, 0}, {58.5, 4, 2}}, {{58, 2.5, 0}, {
       58.5, 3, 2}}, {{58, 2.5, 0}, {58.5, 2, 2}}, {{58, 2.5, 0}, {
       58.5, 1, 2}}, {{59, 2.5, 0}, {58.5, 4, 2}}, {{59, 2.5, 0}, {
       58.5, 3, 2}}, {{59, 2.5, 0}, {58.5, 2, 2}}, {{59, 2.5, 0}, {
       58.5, 1, 2}}, {{60, 2.5, 0}, {58.5, 4, 2}}, {{60, 2.5, 0}, {
       58.5, 3, 2}}, {{60, 2.5, 0}, {58.5, 2, 2}}, {{60, 2.5, 0}, {
       58.5, 1, 2}}, {{61, 2.5, 0}, {62.5, 4, 2}}, {{61, 2.5, 0}, {
       62.5, 3, 2}}, {{61, 2.5, 0}, {62.5, 2, 2}}, {{61, 2.5, 0}, {
       62.5, 1, 2}}, {{62, 2.5, 0}, {62.5, 4, 2}}, {{62, 2.5, 0}, {
       62.5, 3, 2}}, {{62, 2.5, 0}, {62.5, 2, 2}}, {{62, 2.5, 0}, {
       62.5, 1, 2}}, {{63, 2.5, 0}, {62.5, 4, 2}}, {{63, 2.5, 0}, {
       62.5, 3, 2}}, {{63, 2.5, 0}, {62.5, 2, 2}}, {{63, 2.5, 0}, {
       62.5, 1, 2}}, {{64, 2.5, 0}, {62.5, 4, 2}}, {{64, 2.5, 0}, {
       62.5, 3, 2}}, {{64, 2.5, 0}, {62.5, 2, 2}}, {{64, 2.5, 0}, {
       62.5, 1, 2}}, {{1, 62.5, 0}, {2.5, 64, 2}}, {{1, 62.5, 0}, {
       2.5, 63, 2}}, {{1, 62.5, 0}, {2.5, 62, 2}}, {{1, 62.5, 0}, {
       2.5, 61, 2}}, {{2, 62.5, 0}, {2.5, 64, 2}}, {{2, 62.5, 0}, {
       2.5, 63, 2}}, {{2, 62.5, 0}, {2.5, 62, 2}}, {{2, 62.5, 0}, {
       2.5, 61, 2}}, {{3, 62.5, 0}, {2.5, 64, 2}}, {{3, 62.5, 0}, {
       2.5, 63, 2}}, {{3, 62.5, 0}, {2.5, 62, 2}}, {{3, 62.5, 0}, {
       2.5, 61, 2}}, {{4, 62.5, 0}, {2.5, 64, 2}}, {{4, 62.5, 0}, {
       2.5, 63, 2}}, {{4, 62.5, 0}, {2.5, 62, 2}}, {{4, 62.5, 0}, {
       2.5, 61, 2}}, {{5, 62.5, 0}, {6.5, 64, 2}}, {{5, 62.5, 0}, {
       6.5, 63, 2}}, {{5, 62.5, 0}, {6.5, 62, 2}}, {{5, 62.5, 0}, {
       6.5, 61, 2}}, {{6, 62.5, 0}, {6.5, 64, 2}}, {{6, 62.5, 0}, {
       6.5, 63, 2}}, {{6, 62.5, 0}, {6.5, 62, 2}}, {{6, 62.5, 0}, {
       6.5, 61, 2}}, {{7, 62.5, 0}, {6.5, 64, 2}}, {{7, 62.5, 0}, {
       6.5, 63, 2}}, {{7, 62.5, 0}, {6.5, 62, 2}}, {{7, 62.5, 0}, {
       6.5, 61, 2}}, {{8, 62.5, 0}, {6.5, 64, 2}}, {{8, 62.5, 0}, {
       6.5, 63, 2}}, {{8, 62.5, 0}, {6.5, 62, 2}}, {{8, 62.5, 0}, {
       6.5, 61, 2}}, {{9, 62.5, 0}, {10.5, 64, 2}}, {{9, 62.5, 0}, {
       10.5, 63, 2}}, {{9, 62.5, 0}, {10.5, 62, 2}}, {{9, 62.5, 0}, {
       10.5, 61, 2}}, {{10, 62.5, 0}, {10.5, 64, 2}}, {{10, 62.5, 0}, {
       10.5, 63, 2}}, {{10, 62.5, 0}, {10.5, 62, 2}}, {{10, 62.5, 0}, {
       10.5, 61, 2}}, {{11, 62.5, 0}, {10.5, 64, 2}}, {{11, 62.5, 0}, {
       10.5, 63, 2}}, {{11, 62.5, 0}, {10.5, 62, 2}}, {{11, 62.5, 0}, {
       10.5, 61, 2}}, {{12, 62.5, 0}, {10.5, 64, 2}}, {{12, 62.5, 0}, {
       10.5, 63, 2}}, {{12, 62.5, 0}, {10.5, 62, 2}}, {{12, 62.5, 0}, {
       10.5, 61, 2}}, {{13, 62.5, 0}, {14.5, 64, 2}}, {{13, 62.5, 0}, {
       14.5, 63, 2}}, {{13, 62.5, 0}, {14.5, 62, 2}}, {{13, 62.5, 0}, {
       14.5, 61, 2}}, {{14, 62.5, 0}, {14.5, 64, 2}}, {{14, 62.5, 0}, {
       14.5, 63, 2}}, {{14, 62.5, 0}, {14.5, 62, 2}}, {{14, 62.5, 0}, {
       14.5, 61, 2}}, {{15, 62.5, 0}, {14.5, 64, 2}}, {{15, 62.5, 0}, {
       14.5, 63, 2}}, {{15, 62.5, 0}, {14.5, 62, 2}}, {{15, 62.5, 0}, {
       14.5, 61, 2}}, {{16, 62.5, 0}, {14.5, 64, 2}}, {{16, 62.5, 0}, {
       14.5, 63, 2}}, {{16, 62.5, 0}, {14.5, 62, 2}}, {{16, 62.5, 0}, {
       14.5, 61, 2}}, {{17, 62.5, 0}, {18.5, 64, 2}}, {{17, 62.5, 0}, {
       18.5, 63, 2}}, {{17, 62.5, 0}, {18.5, 62, 2}}, {{17, 62.5, 0}, {
       18.5, 61, 2}}, {{18, 62.5, 0}, {18.5, 64, 2}}, {{18, 62.5, 0}, {
       18.5, 63, 2}}, {{18, 62.5, 0}, {18.5, 62, 2}}, {{18, 62.5, 0}, {
       18.5, 61, 2}}, {{19, 62.5, 0}, {18.5, 64, 2}}, {{19, 62.5, 0}, {
       18.5, 63, 2}}, {{19, 62.5, 0}, {18.5, 62, 2}}, {{19, 62.5, 0}, {
       18.5, 61, 2}}, {{20, 62.5, 0}, {18.5, 64, 2}}, {{20, 62.5, 0}, {
       18.5, 63, 2}}, {{20, 62.5, 0}, {18.5, 62, 2}}, {{20, 62.5, 0}, {
       18.5, 61, 2}}, {{21, 62.5, 0}, {22.5, 64, 2}}, {{21, 62.5, 0}, {
       22.5, 63, 2}}, {{21, 62.5, 0}, {22.5, 62, 2}}, {{21, 62.5, 0}, {
       22.5, 61, 2}}, {{22, 62.5, 0}, {22.5, 64, 2}}, {{22, 62.5, 0}, {
       22.5, 63, 2}}, {{22, 62.5, 0}, {22.5, 62, 2}}, {{22, 62.5, 0}, {
       22.5, 61, 2}}, {{23, 62.5, 0}, {22.5, 64, 2}}, {{23, 62.5, 0}, {
       22.5, 63, 2}}, {{23, 62.5, 0}, {22.5, 62, 2}}, {{23, 62.5, 0}, {
       22.5, 61, 2}}, {{24, 62.5, 0}, {22.5, 64, 2}}, {{24, 62.5, 0}, {
       22.5, 63, 2}}, {{24, 62.5, 0}, {22.5, 62, 2}}, {{24, 62.5, 0}, {
       22.5, 61, 2}}, {{25, 62.5, 0}, {26.5, 64, 2}}, {{25, 62.5, 0}, {
       26.5, 63, 2}}, {{25, 62.5, 0}, {26.5, 62, 2}}, {{25, 62.5, 0}, {
       26.5, 61, 2}}, {{26, 62.5, 0}, {26.5, 64, 2}}, {{26, 62.5, 0}, {
       26.5, 63, 2}}, {{26, 62.5, 0}, {26.5, 62, 2}}, {{26, 62.5, 0}, {
       26.5, 61, 2}}, {{27, 62.5, 0}, {26.5, 64, 2}}, {{27, 62.5, 0}, {
       26.5, 63, 2}}, {{27, 62.5, 0}, {26.5, 62, 2}}, {{27, 62.5, 0}, {
       26.5, 61, 2}}, {{28, 62.5, 0}, {26.5, 64, 2}}, {{28, 62.5, 0}, {
       26.5, 63, 2}}, {{28, 62.5, 0}, {26.5, 62, 2}}, {{28, 62.5, 0}, {
       26.5, 61, 2}}, {{29, 62.5, 0}, {30.5, 64, 2}}, {{29, 62.5, 0}, {
       30.5, 63, 2}}, {{29, 62.5, 0}, {30.5, 62, 2}}, {{29, 62.5, 0}, {
       30.5, 61, 2}}, {{30, 62.5, 0}, {30.5, 64, 2}}, {{30, 62.5, 0}, {
       30.5, 63, 2}}, {{30, 62.5, 0}, {30.5, 62, 2}}, {{30, 62.5, 0}, {
       30.5, 61, 2}}, {{31, 62.5, 0}, {30.5, 64, 2}}, {{31, 62.5, 0}, {
       30.5, 63, 2}}, {{31, 62.5, 0}, {30.5, 62, 2}}, {{31, 62.5, 0}, {
       30.5, 61, 2}}, {{32, 62.5, 0}, {30.5, 64, 2}}, {{32, 62.5, 0}, {
       30.5, 63, 2}}, {{32, 62.5, 0}, {30.5, 62, 2}}, {{32, 62.5, 0}, {
       30.5, 61, 2}}, {{33, 62.5, 0}, {34.5, 64, 2}}, {{33, 62.5, 0}, {
       34.5, 63, 2}}, {{33, 62.5, 0}, {34.5, 62, 2}}, {{33, 62.5, 0}, {
       34.5, 61, 2}}, {{34, 62.5, 0}, {34.5, 64, 2}}, {{34, 62.5, 0}, {
       34.5, 63, 2}}, {{34, 62.5, 0}, {34.5, 62, 2}}, {{34, 62.5, 0}, {
       34.5, 61, 2}}, {{35, 62.5, 0}, {34.5, 64, 2}}, {{35, 62.5, 0}, {
       34.5, 63, 2}}, {{35, 62.5, 0}, {34.5, 62, 2}}, {{35, 62.5, 0}, {
       34.5, 61, 2}}, {{36, 62.5, 0}, {34.5, 64, 2}}, {{36, 62.5, 0}, {
       34.5, 63, 2}}, {{36, 62.5, 0}, {34.5, 62, 2}}, {{36, 62.5, 0}, {
       34.5, 61, 2}}, {{37, 62.5, 0}, {38.5, 64, 2}}, {{37, 62.5, 0}, {
       38.5, 63, 2}}, {{37, 62.5, 0}, {38.5, 62, 2}}, {{37, 62.5, 0}, {
       38.5, 61, 2}}, {{38, 62.5, 0}, {38.5, 64, 2}}, {{38, 62.5, 0}, {
       38.5, 63, 2}}, {{38, 62.5, 0}, {38.5, 62, 2}}, {{38, 62.5, 0}, {
       38.5, 61, 2}}, {{39, 62.5, 0}, {38.5, 64, 2}}, {{39, 62.5, 0}, {
       38.5, 63, 2}}, {{39, 62.5, 0}, {38.5, 62, 2}}, {{39, 62.5, 0}, {
       38.5, 61, 2}}, {{40, 62.5, 0}, {38.5, 64, 2}}, {{40, 62.5, 0}, {
       38.5, 63, 2}}, {{40, 62.5, 0}, {38.5, 62, 2}}, {{40, 62.5, 0}, {
       38.5, 61, 2}}, {{41, 62.5, 0}, {42.5, 64, 2}}, {{41, 62.5, 0}, {
       42.5, 63, 2}}, {{41, 62.5, 0}, {42.5, 62, 2}}, {{41, 62.5, 0}, {
       42.5, 61, 2}}, {{42, 62.5, 0}, {42.5, 64, 2}}, {{42, 62.5, 0}, {
       42.5, 63, 2}}, {{42, 62.5, 0}, {42.5, 62, 2}}, {{42, 62.5, 0}, {
       42.5, 61, 2}}, {{43, 62.5, 0}, {42.5, 64, 2}}, {{43, 62.5, 0}, {
       42.5, 63, 2}}, {{43, 62.5, 0}, {42.5, 62, 2}}, {{43, 62.5, 0}, {
       42.5, 61, 2}}, {{44, 62.5, 0}, {42.5, 64, 2}}, {{44, 62.5, 0}, {
       42.5, 63, 2}}, {{44, 62.5, 0}, {42.5, 62, 2}}, {{44, 62.5, 0}, {
       42.5, 61, 2}}, {{45, 62.5, 0}, {46.5, 64, 2}}, {{45, 62.5, 0}, {
       46.5, 63, 2}}, {{45, 62.5, 0}, {46.5, 62, 2}}, {{45, 62.5, 0}, {
       46.5, 61, 2}}, {{46, 62.5, 0}, {46.5, 64, 2}}, {{46, 62.5, 0}, {
       46.5, 63, 2}}, {{46, 62.5, 0}, {46.5, 62, 2}}, {{46, 62.5, 0}, {
       46.5, 61, 2}}, {{47, 62.5, 0}, {46.5, 64, 2}}, {{47, 62.5, 0}, {
       46.5, 63, 2}}, {{47, 62.5, 0}, {46.5, 62, 2}}, {{47, 62.5, 0}, {
       46.5, 61, 2}}, {{48, 62.5, 0}, {46.5, 64, 2}}, {{48, 62.5, 0}, {
       46.5, 63, 2}}, {{48, 62.5, 0}, {46.5, 62, 2}}, {{48, 62.5, 0}, {
       46.5, 61, 2}}, {{49, 62.5, 0}, {50.5, 64, 2}}, {{49, 62.5, 0}, {
       50.5, 63, 2}}, {{49, 62.5, 0}, {50.5, 62, 2}}, {{49, 62.5, 0}, {
       50.5, 61, 2}}, {{50, 62.5, 0}, {50.5, 64, 2}}, {{50, 62.5, 0}, {
       50.5, 63, 2}}, {{50, 62.5, 0}, {50.5, 62, 2}}, {{50, 62.5, 0}, {
       50.5, 61, 2}}, {{51, 62.5, 0}, {50.5, 64, 2}}, {{51, 62.5, 0}, {
       50.5, 63, 2}}, {{51, 62.5, 0}, {50.5, 62, 2}}, {{51, 62.5, 0}, {
       50.5, 61, 2}}, {{52, 62.5, 0}, {50.5, 64, 2}}, {{52, 62.5, 0}, {
       50.5, 63, 2}}, {{52, 62.5, 0}, {50.5, 62, 2}}, {{52, 62.5, 0}, {
       50.5, 61, 2}}, {{53, 62.5, 0}, {54.5, 64, 2}}, {{53, 62.5, 0}, {
       54.5, 63, 2}}, {{53, 62.5, 0}, {54.5, 62, 2}}, {{53, 62.5, 0}, {
       54.5, 61, 2}}, {{54, 62.5, 0}, {54.5, 64, 2}}, {{54, 62.5, 0}, {
       54.5, 63, 2}}, {{54, 62.5, 0}, {54.5, 62, 2}}, {{54, 62.5, 0}, {
       54.5, 61, 2}}, {{55, 62.5, 0}, {54.5, 64, 2}}, {{55, 62.5, 0}, {
       54.5, 63, 2}}, {{55, 62.5, 0}, {54.5, 62, 2}}, {{55, 62.5, 0}, {
       54.5, 61, 2}}, {{56, 62.5, 0}, {54.5, 64, 2}}, {{56, 62.5, 0}, {
       54.5, 63, 2}}, {{56, 62.5, 0}, {54.5, 62, 2}}, {{56, 62.5, 0}, {
       54.5, 61, 2}}, {{57, 62.5, 0}, {58.5, 64, 2}}, {{57, 62.5, 0}, {
       58.5, 63, 2}}, {{57, 62.5, 0}, {58.5, 62, 2}}, {{57, 62.5, 0}, {
       58.5, 61, 2}}, {{58, 62.5, 0}, {58.5, 64, 2}}, {{58, 62.5, 0}, {
       58.5, 63, 2}}, {{58, 62.5, 0}, {58.5, 62, 2}}, {{58, 62.5, 0}, {
       58.5, 61, 2}}, {{59, 62.5, 0}, {58.5, 64, 2}}, {{59, 62.5, 0}, {
       58.5, 63, 2}}, {{59, 62.5, 0}, {58.5, 62, 2}}, {{59, 62.5, 0}, {
       58.5, 61, 2}}, {{60, 62.5, 0}, {58.5, 64, 2}}, {{60, 62.5, 0}, {
       58.5, 63, 2}}, {{60, 62.5, 0}, {58.5, 62, 2}}, {{60, 62.5, 0}, {
       58.5, 61, 2}}, {{61, 62.5, 0}, {62.5, 64, 2}}, {{61, 62.5, 0}, {
       62.5, 63, 2}}, {{61, 62.5, 0}, {62.5, 62, 2}}, {{61, 62.5, 0}, {
       62.5, 61, 2}}, {{62, 62.5, 0}, {62.5, 64, 2}}, {{62, 62.5, 0}, {
       62.5, 63, 2}}, {{62, 62.5, 0}, {62.5, 62, 2}}, {{62, 62.5, 0}, {
       62.5, 61, 2}}, {{63, 62.5, 0}, {62.5, 64, 2}}, {{63, 62.5, 0}, {
       62.5, 63, 2}}, {{63, 62.5, 0}, {62.5, 62, 2}}, {{63, 62.5, 0}, {
       62.5, 61, 2}}, {{64, 62.5, 0}, {62.5, 64, 2}}, {{64, 62.5, 0}, {
       62.5, 63, 2}}, {{64, 62.5, 0}, {62.5, 62, 2}}, {{64, 62.5, 0}, {
       62.5, 61, 2}}, {{1, 58.5, 0}, {2.5, 60, 2}}, {{1, 58.5, 0}, {
       2.5, 59, 2}}, {{1, 58.5, 0}, {2.5, 58, 2}}, {{1, 58.5, 0}, {
       2.5, 57, 2}}, {{2, 58.5, 0}, {2.5, 60, 2}}, {{2, 58.5, 0}, {
       2.5, 59, 2}}, {{2, 58.5, 0}, {2.5, 58, 2}}, {{2, 58.5, 0}, {
       2.5, 57, 2}}, {{3, 58.5, 0}, {2.5, 60, 2}}, {{3, 58.5, 0}, {
       2.5, 59, 2}}, {{3, 58.5, 0}, {2.5, 58, 2}}, {{3, 58.5, 0}, {
       2.5, 57, 2}}, {{4, 58.5, 0}, {2.5, 60, 2}}, {{4, 58.5, 0}, {
       2.5, 59, 2}}, {{4, 58.5, 0}, {2.5, 58, 2}}, {{4, 58.5, 0}, {
       2.5, 57, 2}}, {{5, 58.5, 0}, {6.5, 60, 2}}, {{5, 58.5, 0}, {
       6.5, 59, 2}}, {{5, 58.5, 0}, {6.5, 58, 2}}, {{5, 58.5, 0}, {
       6.5, 57, 2}}, {{6, 58.5, 0}, {6.5, 60, 2}}, {{6, 58.5, 0}, {
       6.5, 59, 2}}, {{6, 58.5, 0}, {6.5, 58, 2}}, {{6, 58.5, 0}, {
       6.5, 57, 2}}, {{7, 58.5, 0}, {6.5, 60, 2}}, {{7, 58.5, 0}, {
       6.5, 59, 2}}, {{7, 58.5, 0}, {6.5, 58, 2}}, {{7, 58.5, 0}, {
       6.5, 57, 2}}, {{8, 58.5, 0}, {6.5, 60, 2}}, {{8, 58.5, 0}, {
       6.5, 59, 2}}, {{8, 58.5, 0}, {6.5, 58, 2}}, {{8, 58.5, 0}, {
       6.5, 57, 2}}, {{9, 58.5, 0}, {10.5, 60, 2}}, {{9, 58.5, 0}, {
       10.5, 59, 2}}, {{9, 58.5, 0}, {10.5, 58, 2}}, {{9, 58.5, 0}, {
       10.5, 57, 2}}, {{10, 58.5, 0}, {10.5, 60, 2}}, {{10, 58.5, 0}, {
       10.5, 59, 2}}, {{10, 58.5, 0}, {10.5, 58, 2}}, {{10, 58.5, 0}, {
       10.5, 57, 2}}, {{11, 58.5, 0}, {10.5, 60, 2}}, {{11, 58.5, 0}, {
       10.5, 59, 2}}, {{11, 58.5, 0}, {10.5, 58, 2}}, {{11, 58.5, 0}, {
       10.5, 57, 2}}, {{12, 58.5, 0}, {10.5, 60, 2}}, {{12, 58.5, 0}, {
       10.5, 59, 2}}, {{12, 58.5, 0}, {10.5, 58, 2}}, {{12, 58.5, 0}, {
       10.5, 57, 2}}, {{13, 58.5, 0}, {14.5, 60, 2}}, {{13, 58.5, 0}, {
       14.5, 59, 2}}, {{13, 58.5, 0}, {14.5, 58, 2}}, {{13, 58.5, 0}, {
       14.5, 57, 2}}, {{14, 58.5, 0}, {14.5, 60, 2}}, {{14, 58.5, 0}, {
       14.5, 59, 2}}, {{14, 58.5, 0}, {14.5, 58, 2}}, {{14, 58.5, 0}, {
       14.5, 57, 2}}, {{15, 58.5, 0}, {14.5, 60, 2}}, {{15, 58.5, 0}, {
       14.5, 59, 2}}, {{15, 58.5, 0}, {14.5, 58, 2}}, {{15, 58.5, 0}, {
       14.5, 57, 2}}, {{16, 58.5, 0}, {14.5, 60, 2}}, {{16, 58.5, 0}, {
       14.5, 59, 2}}, {{16, 58.5, 0}, {14.5, 58, 2}}, {{16, 58.5, 0}, {
       14.5, 57, 2}}, {{17, 58.5, 0}, {18.5, 60, 2}}, {{17, 58.5, 0}, {
       18.5, 59, 2}}, {{17, 58.5, 0}, {18.5, 58, 2}}, {{17, 58.5, 0}, {
       18.5, 57, 2}}, {{18, 58.5, 0}, {18.5, 60, 2}}, {{18, 58.5, 0}, {
       18.5, 59, 2}}, {{18, 58.5, 0}, {18.5, 58, 2}}, {{18, 58.5, 0}, {
       18.5, 57, 2}}, {{19, 58.5, 0}, {18.5, 60, 2}}, {{19, 58.5, 0}, {
       18.5, 59, 2}}, {{19, 58.5, 0}, {18.5, 58, 2}}, {{19, 58.5, 0}, {
       18.5, 57, 2}}, {{20, 58.5, 0}, {18.5, 60, 2}}, {{20, 58.5, 0}, {
       18.5, 59, 2}}, {{20, 58.5, 0}, {18.5, 58, 2}}, {{20, 58.5, 0}, {
       18.5, 57, 2}}, {{21, 58.5, 0}, {22.5, 60, 2}}, {{21, 58.5, 0}, {
       22.5, 59, 2}}, {{21, 58.5, 0}, {22.5, 58, 2}}, {{21, 58.5, 0}, {
       22.5, 57, 2}}, {{22, 58.5, 0}, {22.5, 60, 2}}, {{22, 58.5, 0}, {
       22.5, 59, 2}}, {{22, 58.5, 0}, {22.5, 58, 2}}, {{22, 58.5, 0}, {
       22.5, 57, 2}}, {{23, 58.5, 0}, {22.5, 60, 2}}, {{23, 58.5, 0}, {
       22.5, 59, 2}}, {{23, 58.5, 0}, {22.5, 58, 2}}, {{23, 58.5, 0}, {
       22.5, 57, 2}}, {{24, 58.5, 0}, {22.5, 60, 2}}, {{24, 58.5, 0}, {
       22.5, 59, 2}}, {{24, 58.5, 0}, {22.5, 58, 2}}, {{24, 58.5, 0}, {
       22.5, 57, 2}}, {{25, 58.5, 0}, {26.5, 60, 2}}, {{25, 58.5, 0}, {
       26.5, 59, 2}}, {{25, 58.5, 0}, {26.5, 58, 2}}, {{25, 58.5, 0}, {
       26.5, 57, 2}}, {{26, 58.5, 0}, {26.5, 60, 2}}, {{26, 58.5, 0}, {
       26.5, 59, 2}}, {{26, 58.5, 0}, {26.5, 58, 2}}, {{26, 58.5, 0}, {
       26.5, 57, 2}}, {{27, 58.5, 0}, {26.5, 60, 2}}, {{27, 58.5, 0}, {
       26.5, 59, 2}}, {{27, 58.5, 0}, {26.5, 58, 2}}, {{27, 58.5, 0}, {
       26.5, 57, 2}}, {{28, 58.5, 0}, {26.5, 60, 2}}, {{28, 58.5, 0}, {
       26.5, 59, 2}}, {{28, 58.5, 0}, {26.5, 58, 2}}, {{28, 58.5, 0}, {
       26.5, 57, 2}}, {{29, 58.5, 0}, {30.5, 60, 2}}, {{29, 58.5, 0}, {
       30.5, 59, 2}}, {{29, 58.5, 0}, {30.5, 58, 2}}, {{29, 58.5, 0}, {
       30.5, 57, 2}}, {{30, 58.5, 0}, {30.5, 60, 2}}, {{30, 58.5, 0}, {
       30.5, 59, 2}}, {{30, 58.5, 0}, {30.5, 58, 2}}, {{30, 58.5, 0}, {
       30.5, 57, 2}}, {{31, 58.5, 0}, {30.5, 60, 2}}, {{31, 58.5, 0}, {
       30.5, 59, 2}}, {{31, 58.5, 0}, {30.5, 58, 2}}, {{31, 58.5, 0}, {
       30.5, 57, 2}}, {{32, 58.5, 0}, {30.5, 60, 2}}, {{32, 58.5, 0}, {
       30.5, 59, 2}}, {{32, 58.5, 0}, {30.5, 58, 2}}, {{32, 58.5, 0}, {
       30.5, 57, 2}}, {{33, 58.5, 0}, {34.5, 60, 2}}, {{33, 58.5, 0}, {
       34.5, 59, 2}}, {{33, 58.5, 0}, {34.5, 58, 2}}, {{33, 58.5, 0}, {
       34.5, 57, 2}}, {{34, 58.5, 0}, {34.5, 60, 2}}, {{34, 58.5, 0}, {
       34.5, 59, 2}}, {{34, 58.5, 0}, {34.5, 58, 2}}, {{34, 58.5, 0}, {
       34.5, 57, 2}}, {{35, 58.5, 0}, {34.5, 60, 2}}, {{35, 58.5, 0}, {
       34.5, 59, 2}}, {{35, 58.5, 0}, {34.5, 58, 2}}, {{35, 58.5, 0}, {
       34.5, 57, 2}}, {{36, 58.5, 0}, {34.5, 60, 2}}, {{36, 58.5, 0}, {
       34.5, 59, 2}}, {{36, 58.5, 0}, {34.5, 58, 2}}, {{36, 58.5, 0}, {
       34.5, 57, 2}}, {{37, 58.5, 0}, {38.5, 60, 2}}, {{37, 58.5, 0}, {
       38.5, 59, 2}}, {{37, 58.5, 0}, {38.5, 58, 2}}, {{37, 58.5, 0}, {
       38.5, 57, 2}}, {{38, 58.5, 0}, {38.5, 60, 2}}, {{38, 58.5, 0}, {
       38.5, 59, 2}}, {{38, 58.5, 0}, {38.5, 58, 2}}, {{38, 58.5, 0}, {
       38.5, 57, 2}}, {{39, 58.5, 0}, {38.5, 60, 2}}, {{39, 58.5, 0}, {
       38.5, 59, 2}}, {{39, 58.5, 0}, {38.5, 58, 2}}, {{39, 58.5, 0}, {
       38.5, 57, 2}}, {{40, 58.5, 0}, {38.5, 60, 2}}, {{40, 58.5, 0}, {
       38.5, 59, 2}}, {{40, 58.5, 0}, {38.5, 58, 2}}, {{40, 58.5, 0}, {
       38.5, 57, 2}}, {{41, 58.5, 0}, {42.5, 60, 2}}, {{41, 58.5, 0}, {
       42.5, 59, 2}}, {{41, 58.5, 0}, {42.5, 58, 2}}, {{41, 58.5, 0}, {
       42.5, 57, 2}}, {{42, 58.5, 0}, {42.5, 60, 2}}, {{42, 58.5, 0}, {
       42.5, 59, 2}}, {{42, 58.5, 0}, {42.5, 58, 2}}, {{42, 58.5, 0}, {
       42.5, 57, 2}}, {{43, 58.5, 0}, {42.5, 60, 2}}, {{43, 58.5, 0}, {
       42.5, 59, 2}}, {{43, 58.5, 0}, {42.5, 58, 2}}, {{43, 58.5, 0}, {
       42.5, 57, 2}}, {{44, 58.5, 0}, {42.5, 60, 2}}, {{44, 58.5, 0}, {
       42.5, 59, 2}}, {{44, 58.5, 0}, {42.5, 58, 2}}, {{44, 58.5, 0}, {
       42.5, 57, 2}}, {{45, 58.5, 0}, {46.5, 60, 2}}, {{45, 58.5, 0}, {
       46.5, 59, 2}}, {{45, 58.5, 0}, {46.5, 58, 2}}, {{45, 58.5, 0}, {
       46.5, 57, 2}}, {{46, 58.5, 0}, {46.5, 60, 2}}, {{46, 58.5, 0}, {
       46.5, 59, 2}}, {{46, 58.5, 0}, {46.5, 58, 2}}, {{46, 58.5, 0}, {
       46.5, 57, 2}}, {{47, 58.5, 0}, {46.5, 60, 2}}, {{47, 58.5, 0}, {
       46.5, 59, 2}}, {{47, 58.5, 0}, {46.5, 58, 2}}, {{47, 58.5, 0}, {
       46.5, 57, 2}}, {{48, 58.5, 0}, {46.5, 60, 2}}, {{48, 58.5, 0}, {
       46.5, 59, 2}}, {{48, 58.5, 0}, {46.5, 58, 2}}, {{48, 58.5, 0}, {
       46.5, 57, 2}}, {{49, 58.5, 0}, {50.5, 60, 2}}, {{49, 58.5, 0}, {
       50.5, 59, 2}}, {{49, 58.5, 0}, {50.5, 58, 2}}, {{49, 58.5, 0}, {
       50.5, 57, 2}}, {{50, 58.5, 0}, {50.5, 60, 2}}, {{50, 58.5, 0}, {
       50.5, 59, 2}}, {{50, 58.5, 0}, {50.5, 58, 2}}, {{50, 58.5, 0}, {
       50.5, 57, 2}}, {{51, 58.5, 0}, {50.5, 60, 2}}, {{51, 58.5, 0}, {
       50.5, 59, 2}}, {{51, 58.5, 0}, {50.5, 58, 2}}, {{51, 58.5, 0}, {
       50.5, 57, 2}}, {{52, 58.5, 0}, {50.5, 60, 2}}, {{52, 58.5, 0}, {
       50.5, 59, 2}}, {{52, 58.5, 0}, {50.5, 58, 2}}, {{52, 58.5, 0}, {
       50.5, 57, 2}}, {{53, 58.5, 0}, {54.5, 60, 2}}, {{53, 58.5, 0}, {
       54.5, 59, 2}}, {{53, 58.5, 0}, {54.5, 58, 2}}, {{53, 58.5, 0}, {
       54.5, 57, 2}}, {{54, 58.5, 0}, {54.5, 60, 2}}, {{54, 58.5, 0}, {
       54.5, 59, 2}}, {{54, 58.5, 0}, {54.5, 58, 2}}, {{54, 58.5, 0}, {
       54.5, 57, 2}}, {{55, 58.5, 0}, {54.5, 60, 2}}, {{55, 58.5, 0}, {
       54.5, 59, 2}}, {{55, 58.5, 0}, {54.5, 58, 2}}, {{55, 58.5, 0}, {
       54.5, 57, 2}}, {{56, 58.5, 0}, {54.5, 60, 2}}, {{56, 58.5, 0}, {
       54.5, 59, 2}}, {{56, 58.5, 0}, {54.5, 58, 2}}, {{56, 58.5, 0}, {
       54.5, 57, 2}}, {{57, 58.5, 0}, {58.5, 60, 2}}, {{57, 58.5, 0}, {
       58.5, 59, 2}}, {{57, 58.5, 0}, {58.5, 58, 2}}, {{57, 58.5, 0}, {
       58.5, 57, 2}}, {{58, 58.5, 0}, {58.5, 60, 2}}, {{58, 58.5, 0}, {
       58.5, 59, 2}}, {{58, 58.5, 0}, {58.5, 58, 2}}, {{58, 58.5, 0}, {
       58.5, 57, 2}}, {{59, 58.5, 0}, {58.5, 60, 2}}, {{59, 58.5, 0}, {
       58.5, 59, 2}}, {{59, 58.5, 0}, {58.5, 58, 2}}, {{59, 58.5, 0}, {
       58.5, 57, 2}}, {{60, 58.5, 0}, {58.5, 60, 2}}, {{60, 58.5, 0}, {
       58.5, 59, 2}}, {{60, 58.5, 0}, {58.5, 58, 2}}, {{60, 58.5, 0}, {
       58.5, 57, 2}}, {{61, 58.5, 0}, {62.5, 60, 2}}, {{61, 58.5, 0}, {
       62.5, 59, 2}}, {{61, 58.5, 0}, {62.5, 58, 2}}, {{61, 58.5, 0}, {
       62.5, 57, 2}}, {{62, 58.5, 0}, {62.5, 60, 2}}, {{62, 58.5, 0}, {
       62.5, 59, 2}}, {{62, 58.5, 0}, {62.5, 58, 2}}, {{62, 58.5, 0}, {
       62.5, 57, 2}}, {{63, 58.5, 0}, {62.5, 60, 2}}, {{63, 58.5, 0}, {
       62.5, 59, 2}}, {{63, 58.5, 0}, {62.5, 58, 2}}, {{63, 58.5, 0}, {
       62.5, 57, 2}}, {{64, 58.5, 0}, {62.5, 60, 2}}, {{64, 58.5, 0}, {
       62.5, 59, 2}}, {{64, 58.5, 0}, {62.5, 58, 2}}, {{64, 58.5, 0}, {
       62.5, 57, 2}}, {{1, 54.5, 0}, {2.5, 56, 2}}, {{1, 54.5, 0}, {
       2.5, 55, 2}}, {{1, 54.5, 0}, {2.5, 54, 2}}, {{1, 54.5, 0}, {
       2.5, 53, 2}}, {{2, 54.5, 0}, {2.5, 56, 2}}, {{2, 54.5, 0}, {
       2.5, 55, 2}}, {{2, 54.5, 0}, {2.5, 54, 2}}, {{2, 54.5, 0}, {
       2.5, 53, 2}}, {{3, 54.5, 0}, {2.5, 56, 2}}, {{3, 54.5, 0}, {
       2.5, 55, 2}}, {{3, 54.5, 0}, {2.5, 54, 2}}, {{3, 54.5, 0}, {
       2.5, 53, 2}}, {{4, 54.5, 0}, {2.5, 56, 2}}, {{4, 54.5, 0}, {
       2.5, 55, 2}}, {{4, 54.5, 0}, {2.5, 54, 2}}, {{4, 54.5, 0}, {
       2.5, 53, 2}}, {{5, 54.5, 0}, {6.5, 56, 2}}, {{5, 54.5, 0}, {
       6.5, 55, 2}}, {{5, 54.5, 0}, {6.5, 54, 2}}, {{5, 54.5, 0}, {
       6.5, 53, 2}}, {{6, 54.5, 0}, {6.5, 56, 2}}, {{6, 54.5, 0}, {
       6.5, 55, 2}}, {{6, 54.5, 0}, {6.5, 54, 2}}, {{6, 54.5, 0}, {
       6.5, 53, 2}}, {{7, 54.5, 0}, {6.5, 56, 2}}, {{7, 54.5, 0}, {
       6.5, 55, 2}}, {{7, 54.5, 0}, {6.5, 54, 2}}, {{7, 54.5, 0}, {
       6.5, 53, 2}}, {{8, 54.5, 0}, {6.5, 56, 2}}, {{8, 54.5, 0}, {
       6.5, 55, 2}}, {{8, 54.5, 0}, {6.5, 54, 2}}, {{8, 54.5, 0}, {
       6.5, 53, 2}}, {{9, 54.5, 0}, {10.5, 56, 2}}, {{9, 54.5, 0}, {
       10.5, 55, 2}}, {{9, 54.5, 0}, {10.5, 54, 2}}, {{9, 54.5, 0}, {
       10.5, 53, 2}}, {{10, 54.5, 0}, {10.5, 56, 2}}, {{10, 54.5, 0}, {
       10.5, 55, 2}}, {{10, 54.5, 0}, {10.5, 54, 2}}, {{10, 54.5, 0}, {
       10.5, 53, 2}}, {{11, 54.5, 0}, {10.5, 56, 2}}, {{11, 54.5, 0}, {
       10.5, 55, 2}}, {{11, 54.5, 0}, {10.5, 54, 2}}, {{11, 54.5, 0}, {
       10.5, 53, 2}}, {{12, 54.5, 0}, {10.5, 56, 2}}, {{12, 54.5, 0}, {
       10.5, 55, 2}}, {{12, 54.5, 0}, {10.5, 54, 2}}, {{12, 54.5, 0}, {
       10.5, 53, 2}}, {{13, 54.5, 0}, {14.5, 56, 2}}, {{13, 54.5, 0}, {
       14.5, 55, 2}}, {{13, 54.5, 0}, {14.5, 54, 2}}, {{13, 54.5, 0}, {
       14.5, 53, 2}}, {{14, 54.5, 0}, {14.5, 56, 2}}, {{14, 54.5, 0}, {
       14.5, 55, 2}}, {{14, 54.5, 0}, {14.5, 54, 2}}, {{14, 54.5, 0}, {
       14.5, 53, 2}}, {{15, 54.5, 0}, {14.5, 56, 2}}, {{15, 54.5, 0}, {
       14.5, 55, 2}}, {{15, 54.5, 0}, {14.5, 54, 2}}, {{15, 54.5, 0}, {
       14.5, 53, 2}}, {{16, 54.5, 0}, {14.5, 56, 2}}, {{16, 54.5, 0}, {
       14.5, 55, 2}}, {{16, 54.5, 0}, {14.5, 54, 2}}, {{16, 54.5, 0}, {
       14.5, 53, 2}}, {{17, 54.5, 0}, {18.5, 56, 2}}, {{17, 54.5, 0}, {
       18.5, 55, 2}}, {{17, 54.5, 0}, {18.5, 54, 2}}, {{17, 54.5, 0}, {
       18.5, 53, 2}}, {{18, 54.5, 0}, {18.5, 56, 2}}, {{18, 54.5, 0}, {
       18.5, 55, 2}}, {{18, 54.5, 0}, {18.5, 54, 2}}, {{18, 54.5, 0}, {
       18.5, 53, 2}}, {{19, 54.5, 0}, {18.5, 56, 2}}, {{19, 54.5, 0}, {
       18.5, 55, 2}}, {{19, 54.5, 0}, {18.5, 54, 2}}, {{19, 54.5, 0}, {
       18.5, 53, 2}}, {{20, 54.5, 0}, {18.5, 56, 2}}, {{20, 54.5, 0}, {
       18.5, 55, 2}}, {{20, 54.5, 0}, {18.5, 54, 2}}, {{20, 54.5, 0}, {
       18.5, 53, 2}}, {{21, 54.5, 0}, {22.5, 56, 2}}, {{21, 54.5, 0}, {
       22.5, 55, 2}}, {{21, 54.5, 0}, {22.5, 54, 2}}, {{21, 54.5, 0}, {
       22.5, 53, 2}}, {{22, 54.5, 0}, {22.5, 56, 2}}, {{22, 54.5, 0}, {
       22.5, 55, 2}}, {{22, 54.5, 0}, {22.5, 54, 2}}, {{22, 54.5, 0}, {
       22.5, 53, 2}}, {{23, 54.5, 0}, {22.5, 56, 2}}, {{23, 54.5, 0}, {
       22.5, 55, 2}}, {{23, 54.5, 0}, {22.5, 54, 2}}, {{23, 54.5, 0}, {
       22.5, 53, 2}}, {{24, 54.5, 0}, {22.5, 56, 2}}, {{24, 54.5, 0}, {
       22.5, 55, 2}}, {{24, 54.5, 0}, {22.5, 54, 2}}, {{24, 54.5, 0}, {
       22.5, 53, 2}}, {{25, 54.5, 0}, {26.5, 56, 2}}, {{25, 54.5, 0}, {
       26.5, 55, 2}}, {{25, 54.5, 0}, {26.5, 54, 2}}, {{25, 54.5, 0}, {
       26.5, 53, 2}}, {{26, 54.5, 0}, {26.5, 56, 2}}, {{26, 54.5, 0}, {
       26.5, 55, 2}}, {{26, 54.5, 0}, {26.5, 54, 2}}, {{26, 54.5, 0}, {
       26.5, 53, 2}}, {{27, 54.5, 0}, {26.5, 56, 2}}, {{27, 54.5, 0}, {
       26.5, 55, 2}}, {{27, 54.5, 0}, {26.5, 54, 2}}, {{27, 54.5, 0}, {
       26.5, 53, 2}}, {{28, 54.5, 0}, {26.5, 56, 2}}, {{28, 54.5, 0}, {
       26.5, 55, 2}}, {{28, 54.5, 0}, {26.5, 54, 2}}, {{28, 54.5, 0}, {
       26.5, 53, 2}}, {{29, 54.5, 0}, {30.5, 56, 2}}, {{29, 54.5, 0}, {
       30.5, 55, 2}}, {{29, 54.5, 0}, {30.5, 54, 2}}, {{29, 54.5, 0}, {
       30.5, 53, 2}}, {{30, 54.5, 0}, {30.5, 56, 2}}, {{30, 54.5, 0}, {
       30.5, 55, 2}}, {{30, 54.5, 0}, {30.5, 54, 2}}, {{30, 54.5, 0}, {
       30.5, 53, 2}}, {{31, 54.5, 0}, {30.5, 56, 2}}, {{31, 54.5, 0}, {
       30.5, 55, 2}}, {{31, 54.5, 0}, {30.5, 54, 2}}, {{31, 54.5, 0}, {
       30.5, 53, 2}}, {{32, 54.5, 0}, {30.5, 56, 2}}, {{32, 54.5, 0}, {
       30.5, 55, 2}}, {{32, 54.5, 0}, {30.5, 54, 2}}, {{32, 54.5, 0}, {
       30.5, 53, 2}}, {{33, 54.5, 0}, {34.5, 56, 2}}, {{33, 54.5, 0}, {
       34.5, 55, 2}}, {{33, 54.5, 0}, {34.5, 54, 2}}, {{33, 54.5, 0}, {
       34.5, 53, 2}}, {{34, 54.5, 0}, {34.5, 56, 2}}, {{34, 54.5, 0}, {
       34.5, 55, 2}}, {{34, 54.5, 0}, {34.5, 54, 2}}, {{34, 54.5, 0}, {
       34.5, 53, 2}}, {{35, 54.5, 0}, {34.5, 56, 2}}, {{35, 54.5, 0}, {
       34.5, 55, 2}}, {{35, 54.5, 0}, {34.5, 54, 2}}, {{35, 54.5, 0}, {
       34.5, 53, 2}}, {{36, 54.5, 0}, {34.5, 56, 2}}, {{36, 54.5, 0}, {
       34.5, 55, 2}}, {{36, 54.5, 0}, {34.5, 54, 2}}, {{36, 54.5, 0}, {
       34.5, 53, 2}}, {{37, 54.5, 0}, {38.5, 56, 2}}, {{37, 54.5, 0}, {
       38.5, 55, 2}}, {{37, 54.5, 0}, {38.5, 54, 2}}, {{37, 54.5, 0}, {
       38.5, 53, 2}}, {{38, 54.5, 0}, {38.5, 56, 2}}, {{38, 54.5, 0}, {
       38.5, 55, 2}}, {{38, 54.5, 0}, {38.5, 54, 2}}, {{38, 54.5, 0}, {
       38.5, 53, 2}}, {{39, 54.5, 0}, {38.5, 56, 2}}, {{39, 54.5, 0}, {
       38.5, 55, 2}}, {{39, 54.5, 0}, {38.5, 54, 2}}, {{39, 54.5, 0}, {
       38.5, 53, 2}}, {{40, 54.5, 0}, {38.5, 56, 2}}, {{40, 54.5, 0}, {
       38.5, 55, 2}}, {{40, 54.5, 0}, {38.5, 54, 2}}, {{40, 54.5, 0}, {
       38.5, 53, 2}}, {{41, 54.5, 0}, {42.5, 56, 2}}, {{41, 54.5, 0}, {
       42.5, 55, 2}}, {{41, 54.5, 0}, {42.5, 54, 2}}, {{41, 54.5, 0}, {
       42.5, 53, 2}}, {{42, 54.5, 0}, {42.5, 56, 2}}, {{42, 54.5, 0}, {
       42.5, 55, 2}}, {{42, 54.5, 0}, {42.5, 54, 2}}, {{42, 54.5, 0}, {
       42.5, 53, 2}}, {{43, 54.5, 0}, {42.5, 56, 2}}, {{43, 54.5, 0}, {
       42.5, 55, 2}}, {{43, 54.5, 0}, {42.5, 54, 2}}, {{43, 54.5, 0}, {
       42.5, 53, 2}}, {{44, 54.5, 0}, {42.5, 56, 2}}, {{44, 54.5, 0}, {
       42.5, 55, 2}}, {{44, 54.5, 0}, {42.5, 54, 2}}, {{44, 54.5, 0}, {
       42.5, 53, 2}}, {{45, 54.5, 0}, {46.5, 56, 2}}, {{45, 54.5, 0}, {
       46.5, 55, 2}}, {{45, 54.5, 0}, {46.5, 54, 2}}, {{45, 54.5, 0}, {
       46.5, 53, 2}}, {{46, 54.5, 0}, {46.5, 56, 2}}, {{46, 54.5, 0}, {
       46.5, 55, 2}}, {{46, 54.5, 0}, {46.5, 54, 2}}, {{46, 54.5, 0}, {
       46.5, 53, 2}}, {{47, 54.5, 0}, {46.5, 56, 2}}, {{47, 54.5, 0}, {
       46.5, 55, 2}}, {{47, 54.5, 0}, {46.5, 54, 2}}, {{47, 54.5, 0}, {
       46.5, 53, 2}}, {{48, 54.5, 0}, {46.5, 56, 2}}, {{48, 54.5, 0}, {
       46.5, 55, 2}}, {{48, 54.5, 0}, {46.5, 54, 2}}, {{48, 54.5, 0}, {
       46.5, 53, 2}}, {{49, 54.5, 0}, {50.5, 56, 2}}, {{49, 54.5, 0}, {
       50.5, 55, 2}}, {{49, 54.5, 0}, {50.5, 54, 2}}, {{49, 54.5, 0}, {
       50.5, 53, 2}}, {{50, 54.5, 0}, {50.5, 56, 2}}, {{50, 54.5, 0}, {
       50.5, 55, 2}}, {{50, 54.5, 0}, {50.5, 54, 2}}, {{50, 54.5, 0}, {
       50.5, 53, 2}}, {{51, 54.5, 0}, {50.5, 56, 2}}, {{51, 54.5, 0}, {
       50.5, 55, 2}}, {{51, 54.5, 0}, {50.5, 54, 2}}, {{51, 54.5, 0}, {
       50.5, 53, 2}}, {{52, 54.5, 0}, {50.5, 56, 2}}, {{52, 54.5, 0}, {
       50.5, 55, 2}}, {{52, 54.5, 0}, {50.5, 54, 2}}, {{52, 54.5, 0}, {
       50.5, 53, 2}}, {{53, 54.5, 0}, {54.5, 56, 2}}, {{53, 54.5, 0}, {
       54.5, 55, 2}}, {{53, 54.5, 0}, {54.5, 54, 2}}, {{53, 54.5, 0}, {
       54.5, 53, 2}}, {{54, 54.5, 0}, {54.5, 56, 2}}, {{54, 54.5, 0}, {
       54.5, 55, 2}}, {{54, 54.5, 0}, {54.5, 54, 2}}, {{54, 54.5, 0}, {
       54.5, 53, 2}}, {{55, 54.5, 0}, {54.5, 56, 2}}, {{55, 54.5, 0}, {
       54.5, 55, 2}}, {{55, 54.5, 0}, {54.5, 54, 2}}, {{55, 54.5, 0}, {
       54.5, 53, 2}}, {{56, 54.5, 0}, {54.5, 56, 2}}, {{56, 54.5, 0}, {
       54.5, 55, 2}}, {{56, 54.5, 0}, {54.5, 54, 2}}, {{56, 54.5, 0}, {
       54.5, 53, 2}}, {{57, 54.5, 0}, {58.5, 56, 2}}, {{57, 54.5, 0}, {
       58.5, 55, 2}}, {{57, 54.5, 0}, {58.5, 54, 2}}, {{57, 54.5, 0}, {
       58.5, 53, 2}}, {{58, 54.5, 0}, {58.5, 56, 2}}, {{58, 54.5, 0}, {
       58.5, 55, 2}}, {{58, 54.5, 0}, {58.5, 54, 2}}, {{58, 54.5, 0}, {
       58.5, 53, 2}}, {{59, 54.5, 0}, {58.5, 56, 2}}, {{59, 54.5, 0}, {
       58.5, 55, 2}}, {{59, 54.5, 0}, {58.5, 54, 2}}, {{59, 54.5, 0}, {
       58.5, 53, 2}}, {{60, 54.5, 0}, {58.5, 56, 2}}, {{60, 54.5, 0}, {
       58.5, 55, 2}}, {{60, 54.5, 0}, {58.5, 54, 2}}, {{60, 54.5, 0}, {
       58.5, 53, 2}}, {{61, 54.5, 0}, {62.5, 56, 2}}, {{61, 54.5, 0}, {
       62.5, 55, 2}}, {{61, 54.5, 0}, {62.5, 54, 2}}, {{61, 54.5, 0}, {
       62.5, 53, 2}}, {{62, 54.5, 0}, {62.5, 56, 2}}, {{62, 54.5, 0}, {
       62.5, 55, 2}}, {{62, 54.5, 0}, {62.5, 54, 2}}, {{62, 54.5, 0}, {
       62.5, 53, 2}}, {{63, 54.5, 0}, {62.5, 56, 2}}, {{63, 54.5, 0}, {
       62.5, 55, 2}}, {{63, 54.5, 0}, {62.5, 54, 2}}, {{63, 54.5, 0}, {
       62.5, 53, 2}}, {{64, 54.5, 0}, {62.5, 56, 2}}, {{64, 54.5, 0}, {
       62.5, 55, 2}}, {{64, 54.5, 0}, {62.5, 54, 2}}, {{64, 54.5, 0}, {
       62.5, 53, 2}}, {{1, 50.5, 0}, {2.5, 52, 2}}, {{1, 50.5, 0}, {
       2.5, 51, 2}}, {{1, 50.5, 0}, {2.5, 50, 2}}, {{1, 50.5, 0}, {
       2.5, 49, 2}}, {{2, 50.5, 0}, {2.5, 52, 2}}, {{2, 50.5, 0}, {
       2.5, 51, 2}}, {{2, 50.5, 0}, {2.5, 50, 2}}, {{2, 50.5, 0}, {
       2.5, 49, 2}}, {{3, 50.5, 0}, {2.5, 52, 2}}, {{3, 50.5, 0}, {
       2.5, 51, 2}}, {{3, 50.5, 0}, {2.5, 50, 2}}, {{3, 50.5, 0}, {
       2.5, 49, 2}}, {{4, 50.5, 0}, {2.5, 52, 2}}, {{4, 50.5, 0}, {
       2.5, 51, 2}}, {{4, 50.5, 0}, {2.5, 50, 2}}, {{4, 50.5, 0}, {
       2.5, 49, 2}}, {{5, 50.5, 0}, {6.5, 52, 2}}, {{5, 50.5, 0}, {
       6.5, 51, 2}}, {{5, 50.5, 0}, {6.5, 50, 2}}, {{5, 50.5, 0}, {
       6.5, 49, 2}}, {{6, 50.5, 0}, {6.5, 52, 2}}, {{6, 50.5, 0}, {
       6.5, 51, 2}}, {{6, 50.5, 0}, {6.5, 50, 2}}, {{6, 50.5, 0}, {
       6.5, 49, 2}}, {{7, 50.5, 0}, {6.5, 52, 2}}, {{7, 50.5, 0}, {
       6.5, 51, 2}}, {{7, 50.5, 0}, {6.5, 50, 2}}, {{7, 50.5, 0}, {
       6.5, 49, 2}}, {{8, 50.5, 0}, {6.5, 52, 2}}, {{8, 50.5, 0}, {
       6.5, 51, 2}}, {{8, 50.5, 0}, {6.5, 50, 2}}, {{8, 50.5, 0}, {
       6.5, 49, 2}}, {{9, 50.5, 0}, {10.5, 52, 2}}, {{9, 50.5, 0}, {
       10.5, 51, 2}}, {{9, 50.5, 0}, {10.5, 50, 2}}, {{9, 50.5, 0}, {
       10.5, 49, 2}}, {{10, 50.5, 0}, {10.5, 52, 2}}, {{10, 50.5, 0}, {
       10.5, 51, 2}}, {{10, 50.5, 0}, {10.5, 50, 2}}, {{10, 50.5, 0}, {
       10.5, 49, 2}}, {{11, 50.5, 0}, {10.5, 52, 2}}, {{11, 50.5, 0}, {
       10.5, 51, 2}}, {{11, 50.5, 0}, {10.5, 50, 2}}, {{11, 50.5, 0}, {
       10.5, 49, 2}}, {{12, 50.5, 0}, {10.5, 52, 2}}, {{12, 50.5, 0}, {
       10.5, 51, 2}}, {{12, 50.5, 0}, {10.5, 50, 2}}, {{12, 50.5, 0}, {
       10.5, 49, 2}}, {{13, 50.5, 0}, {14.5, 52, 2}}, {{13, 50.5, 0}, {
       14.5, 51, 2}}, {{13, 50.5, 0}, {14.5, 50, 2}}, {{13, 50.5, 0}, {
       14.5, 49, 2}}, {{14, 50.5, 0}, {14.5, 52, 2}}, {{14, 50.5, 0}, {
       14.5, 51, 2}}, {{14, 50.5, 0}, {14.5, 50, 2}}, {{14, 50.5, 0}, {
       14.5, 49, 2}}, {{15, 50.5, 0}, {14.5, 52, 2}}, {{15, 50.5, 0}, {
       14.5, 51, 2}}, {{15, 50.5, 0}, {14.5, 50, 2}}, {{15, 50.5, 0}, {
       14.5, 49, 2}}, {{16, 50.5, 0}, {14.5, 52, 2}}, {{16, 50.5, 0}, {
       14.5, 51, 2}}, {{16, 50.5, 0}, {14.5, 50, 2}}, {{16, 50.5, 0}, {
       14.5, 49, 2}}, {{17, 50.5, 0}, {18.5, 52, 2}}, {{17, 50.5, 0}, {
       18.5, 51, 2}}, {{17, 50.5, 0}, {18.5, 50, 2}}, {{17, 50.5, 0}, {
       18.5, 49, 2}}, {{18, 50.5, 0}, {18.5, 52, 2}}, {{18, 50.5, 0}, {
       18.5, 51, 2}}, {{18, 50.5, 0}, {18.5, 50, 2}}, {{18, 50.5, 0}, {
       18.5, 49, 2}}, {{19, 50.5, 0}, {18.5, 52, 2}}, {{19, 50.5, 0}, {
       18.5, 51, 2}}, {{19, 50.5, 0}, {18.5, 50, 2}}, {{19, 50.5, 0}, {
       18.5, 49, 2}}, {{20, 50.5, 0}, {18.5, 52, 2}}, {{20, 50.5, 0}, {
       18.5, 51, 2}}, {{20, 50.5, 0}, {18.5, 50, 2}}, {{20, 50.5, 0}, {
       18.5, 49, 2}}, {{21, 50.5, 0}, {22.5, 52, 2}}, {{21, 50.5, 0}, {
       22.5, 51, 2}}, {{21, 50.5, 0}, {22.5, 50, 2}}, {{21, 50.5, 0}, {
       22.5, 49, 2}}, {{22, 50.5, 0}, {22.5, 52, 2}}, {{22, 50.5, 0}, {
       22.5, 51, 2}}, {{22, 50.5, 0}, {22.5, 50, 2}}, {{22, 50.5, 0}, {
       22.5, 49, 2}}, {{23, 50.5, 0}, {22.5, 52, 2}}, {{23, 50.5, 0}, {
       22.5, 51, 2}}, {{23, 50.5, 0}, {22.5, 50, 2}}, {{23, 50.5, 0}, {
       22.5, 49, 2}}, {{24, 50.5, 0}, {22.5, 52, 2}}, {{24, 50.5, 0}, {
       22.5, 51, 2}}, {{24, 50.5, 0}, {22.5, 50, 2}}, {{24, 50.5, 0}, {
       22.5, 49, 2}}, {{25, 50.5, 0}, {26.5, 52, 2}}, {{25, 50.5, 0}, {
       26.5, 51, 2}}, {{25, 50.5, 0}, {26.5, 50, 2}}, {{25, 50.5, 0}, {
       26.5, 49, 2}}, {{26, 50.5, 0}, {26.5, 52, 2}}, {{26, 50.5, 0}, {
       26.5, 51, 2}}, {{26, 50.5, 0}, {26.5, 50, 2}}, {{26, 50.5, 0}, {
       26.5, 49, 2}}, {{27, 50.5, 0}, {26.5, 52, 2}}, {{27, 50.5, 0}, {
       26.5, 51, 2}}, {{27, 50.5, 0}, {26.5, 50, 2}}, {{27, 50.5, 0}, {
       26.5, 49, 2}}, {{28, 50.5, 0}, {26.5, 52, 2}}, {{28, 50.5, 0}, {
       26.5, 51, 2}}, {{28, 50.5, 0}, {26.5, 50, 2}}, {{28, 50.5, 0}, {
       26.5, 49, 2}}, {{29, 50.5, 0}, {30.5, 52, 2}}, {{29, 50.5, 0}, {
       30.5, 51, 2}}, {{29, 50.5, 0}, {30.5, 50, 2}}, {{29, 50.5, 0}, {
       30.5, 49, 2}}, {{30, 50.5, 0}, {30.5, 52, 2}}, {{30, 50.5, 0}, {
       30.5, 51, 2}}, {{30, 50.5, 0}, {30.5, 50, 2}}, {{30, 50.5, 0}, {
       30.5, 49, 2}}, {{31, 50.5, 0}, {30.5, 52, 2}}, {{31, 50.5, 0}, {
       30.5, 51, 2}}, {{31, 50.5, 0}, {30.5, 50, 2}}, {{31, 50.5, 0}, {
       30.5, 49, 2}}, {{32, 50.5, 0}, {30.5, 52, 2}}, {{32, 50.5, 0}, {
       30.5, 51, 2}}, {{32, 50.5, 0}, {30.5, 50, 2}}, {{32, 50.5, 0}, {
       30.5, 49, 2}}, {{33, 50.5, 0}, {34.5, 52, 2}}, {{33, 50.5, 0}, {
       34.5, 51, 2}}, {{33, 50.5, 0}, {34.5, 50, 2}}, {{33, 50.5, 0}, {
       34.5, 49, 2}}, {{34, 50.5, 0}, {34.5, 52, 2}}, {{34, 50.5, 0}, {
       34.5, 51, 2}}, {{34, 50.5, 0}, {34.5, 50, 2}}, {{34, 50.5, 0}, {
       34.5, 49, 2}}, {{35, 50.5, 0}, {34.5, 52, 2}}, {{35, 50.5, 0}, {
       34.5, 51, 2}}, {{35, 50.5, 0}, {34.5, 50, 2}}, {{35, 50.5, 0}, {
       34.5, 49, 2}}, {{36, 50.5, 0}, {34.5, 52, 2}}, {{36, 50.5, 0}, {
       34.5, 51, 2}}, {{36, 50.5, 0}, {34.5, 50, 2}}, {{36, 50.5, 0}, {
       34.5, 49, 2}}, {{37, 50.5, 0}, {38.5, 52, 2}}, {{37, 50.5, 0}, {
       38.5, 51, 2}}, {{37, 50.5, 0}, {38.5, 50, 2}}, {{37, 50.5, 0}, {
       38.5, 49, 2}}, {{38, 50.5, 0}, {38.5, 52, 2}}, {{38, 50.5, 0}, {
       38.5, 51, 2}}, {{38, 50.5, 0}, {38.5, 50, 2}}, {{38, 50.5, 0}, {
       38.5, 49, 2}}, {{39, 50.5, 0}, {38.5, 52, 2}}, {{39, 50.5, 0}, {
       38.5, 51, 2}}, {{39, 50.5, 0}, {38.5, 50, 2}}, {{39, 50.5, 0}, {
       38.5, 49, 2}}, {{40, 50.5, 0}, {38.5, 52, 2}}, {{40, 50.5, 0}, {
       38.5, 51, 2}}, {{40, 50.5, 0}, {38.5, 50, 2}}, {{40, 50.5, 0}, {
       38.5, 49, 2}}, {{41, 50.5, 0}, {42.5, 52, 2}}, {{41, 50.5, 0}, {
       42.5, 51, 2}}, {{41, 50.5, 0}, {42.5, 50, 2}}, {{41, 50.5, 0}, {
       42.5, 49, 2}}, {{42, 50.5, 0}, {42.5, 52, 2}}, {{42, 50.5, 0}, {
       42.5, 51, 2}}, {{42, 50.5, 0}, {42.5, 50, 2}}, {{42, 50.5, 0}, {
       42.5, 49, 2}}, {{43, 50.5, 0}, {42.5, 52, 2}}, {{43, 50.5, 0}, {
       42.5, 51, 2}}, {{43, 50.5, 0}, {42.5, 50, 2}}, {{43, 50.5, 0}, {
       42.5, 49, 2}}, {{44, 50.5, 0}, {42.5, 52, 2}}, {{44, 50.5, 0}, {
       42.5, 51, 2}}, {{44, 50.5, 0}, {42.5, 50, 2}}, {{44, 50.5, 0}, {
       42.5, 49, 2}}, {{45, 50.5, 0}, {46.5, 52, 2}}, {{45, 50.5, 0}, {
       46.5, 51, 2}}, {{45, 50.5, 0}, {46.5, 50, 2}}, {{45, 50.5, 0}, {
       46.5, 49, 2}}, {{46, 50.5, 0}, {46.5, 52, 2}}, {{46, 50.5, 0}, {
       46.5, 51, 2}}, {{46, 50.5, 0}, {46.5, 50, 2}}, {{46, 50.5, 0}, {
       46.5, 49, 2}}, {{47, 50.5, 0}, {46.5, 52, 2}}, {{47, 50.5, 0}, {
       46.5, 51, 2}}, {{47, 50.5, 0}, {46.5, 50, 2}}, {{47, 50.5, 0}, {
       46.5, 49, 2}}, {{48, 50.5, 0}, {46.5, 52, 2}}, {{48, 50.5, 0}, {
       46.5, 51, 2}}, {{48, 50.5, 0}, {46.5, 50, 2}}, {{48, 50.5, 0}, {
       46.5, 49, 2}}, {{49, 50.5, 0}, {50.5, 52, 2}}, {{49, 50.5, 0}, {
       50.5, 51, 2}}, {{49, 50.5, 0}, {50.5, 50, 2}}, {{49, 50.5, 0}, {
       50.5, 49, 2}}, {{50, 50.5, 0}, {50.5, 52, 2}}, {{50, 50.5, 0}, {
       50.5, 51, 2}}, {{50, 50.5, 0}, {50.5, 50, 2}}, {{50, 50.5, 0}, {
       50.5, 49, 2}}, {{51, 50.5, 0}, {50.5, 52, 2}}, {{51, 50.5, 0}, {
       50.5, 51, 2}}, {{51, 50.5, 0}, {50.5, 50, 2}}, {{51, 50.5, 0}, {
       50.5, 49, 2}}, {{52, 50.5, 0}, {50.5, 52, 2}}, {{52, 50.5, 0}, {
       50.5, 51, 2}}, {{52, 50.5, 0}, {50.5, 50, 2}}, {{52, 50.5, 0}, {
       50.5, 49, 2}}, {{53, 50.5, 0}, {54.5, 52, 2}}, {{53, 50.5, 0}, {
       54.5, 51, 2}}, {{53, 50.5, 0}, {54.5, 50, 2}}, {{53, 50.5, 0}, {
       54.5, 49, 2}}, {{54, 50.5, 0}, {54.5, 52, 2}}, {{54, 50.5, 0}, {
       54.5, 51, 2}}, {{54, 50.5, 0}, {54.5, 50, 2}}, {{54, 50.5, 0}, {
       54.5, 49, 2}}, {{55, 50.5, 0}, {54.5, 52, 2}}, {{55, 50.5, 0}, {
       54.5, 51, 2}}, {{55, 50.5, 0}, {54.5, 50, 2}}, {{55, 50.5, 0}, {
       54.5, 49, 2}}, {{56, 50.5, 0}, {54.5, 52, 2}}, {{56, 50.5, 0}, {
       54.5, 51, 2}}, {{56, 50.5, 0}, {54.5, 50, 2}}, {{56, 50.5, 0}, {
       54.5, 49, 2}}, {{57, 50.5, 0}, {58.5, 52, 2}}, {{57, 50.5, 0}, {
       58.5, 51, 2}}, {{57, 50.5, 0}, {58.5, 50, 2}}, {{57, 50.5, 0}, {
       58.5, 49, 2}}, {{58, 50.5, 0}, {58.5, 52, 2}}, {{58, 50.5, 0}, {
       58.5, 51, 2}}, {{58, 50.5, 0}, {58.5, 50, 2}}, {{58, 50.5, 0}, {
       58.5, 49, 2}}, {{59, 50.5, 0}, {58.5, 52, 2}}, {{59, 50.5, 0}, {
       58.5, 51, 2}}, {{59, 50.5, 0}, {58.5, 50, 2}}, {{59, 50.5, 0}, {
       58.5, 49, 2}}, {{60, 50.5, 0}, {58.5, 52, 2}}, {{60, 50.5, 0}, {
       58.5, 51, 2}}, {{60, 50.5, 0}, {58.5, 50, 2}}, {{60, 50.5, 0}, {
       58.5, 49, 2}}, {{61, 50.5, 0}, {62.5, 52, 2}}, {{61, 50.5, 0}, {
       62.5, 51, 2}}, {{61, 50.5, 0}, {62.5, 50, 2}}, {{61, 50.5, 0}, {
       62.5, 49, 2}}, {{62, 50.5, 0}, {62.5, 52, 2}}, {{62, 50.5, 0}, {
       62.5, 51, 2}}, {{62, 50.5, 0}, {62.5, 50, 2}}, {{62, 50.5, 0}, {
       62.5, 49, 2}}, {{63, 50.5, 0}, {62.5, 52, 2}}, {{63, 50.5, 0}, {
       62.5, 51, 2}}, {{63, 50.5, 0}, {62.5, 50, 2}}, {{63, 50.5, 0}, {
       62.5, 49, 2}}, {{64, 50.5, 0}, {62.5, 52, 2}}, {{64, 50.5, 0}, {
       62.5, 51, 2}}, {{64, 50.5, 0}, {62.5, 50, 2}}, {{64, 50.5, 0}, {
       62.5, 49, 2}}, {{1, 46.5, 0}, {2.5, 48, 2}}, {{1, 46.5, 0}, {
       2.5, 47, 2}}, {{1, 46.5, 0}, {2.5, 46, 2}}, {{1, 46.5, 0}, {
       2.5, 45, 2}}, {{2, 46.5, 0}, {2.5, 48, 2}}, {{2, 46.5, 0}, {
       2.5, 47, 2}}, {{2, 46.5, 0}, {2.5, 46, 2}}, {{2, 46.5, 0}, {
       2.5, 45, 2}}, {{3, 46.5, 0}, {2.5, 48, 2}}, {{3, 46.5, 0}, {
       2.5, 47, 2}}, {{3, 46.5, 0}, {2.5, 46, 2}}, {{3, 46.5, 0}, {
       2.5, 45, 2}}, {{4, 46.5, 0}, {2.5, 48, 2}}, {{4, 46.5, 0}, {
       2.5, 47, 2}}, {{4, 46.5, 0}, {2.5, 46, 2}}, {{4, 46.5, 0}, {
       2.5, 45, 2}}, {{5, 46.5, 0}, {6.5, 48, 2}}, {{5, 46.5, 0}, {
       6.5, 47, 2}}, {{5, 46.5, 0}, {6.5, 46, 2}}, {{5, 46.5, 0}, {
       6.5, 45, 2}}, {{6, 46.5, 0}, {6.5, 48, 2}}, {{6, 46.5, 0}, {
       6.5, 47, 2}}, {{6, 46.5, 0}, {6.5, 46, 2}}, {{6, 46.5, 0}, {
       6.5, 45, 2}}, {{7, 46.5, 0}, {6.5, 48, 2}}, {{7, 46.5, 0}, {
       6.5, 47, 2}}, {{7, 46.5, 0}, {6.5, 46, 2}}, {{7, 46.5, 0}, {
       6.5, 45, 2}}, {{8, 46.5, 0}, {6.5, 48, 2}}, {{8, 46.5, 0}, {
       6.5, 47, 2}}, {{8, 46.5, 0}, {6.5, 46, 2}}, {{8, 46.5, 0}, {
       6.5, 45, 2}}, {{9, 46.5, 0}, {10.5, 48, 2}}, {{9, 46.5, 0}, {
       10.5, 47, 2}}, {{9, 46.5, 0}, {10.5, 46, 2}}, {{9, 46.5, 0}, {
       10.5, 45, 2}}, {{10, 46.5, 0}, {10.5, 48, 2}}, {{10, 46.5, 0}, {
       10.5, 47, 2}}, {{10, 46.5, 0}, {10.5, 46, 2}}, {{10, 46.5, 0}, {
       10.5, 45, 2}}, {{11, 46.5, 0}, {10.5, 48, 2}}, {{11, 46.5, 0}, {
       10.5, 47, 2}}, {{11, 46.5, 0}, {10.5, 46, 2}}, {{11, 46.5, 0}, {
       10.5, 45, 2}}, {{12, 46.5, 0}, {10.5, 48, 2}}, {{12, 46.5, 0}, {
       10.5, 47, 2}}, {{12, 46.5, 0}, {10.5, 46, 2}}, {{12, 46.5, 0}, {
       10.5, 45, 2}}, {{13, 46.5, 0}, {14.5, 48, 2}}, {{13, 46.5, 0}, {
       14.5, 47, 2}}, {{13, 46.5, 0}, {14.5, 46, 2}}, {{13, 46.5, 0}, {
       14.5, 45, 2}}, {{14, 46.5, 0}, {14.5, 48, 2}}, {{14, 46.5, 0}, {
       14.5, 47, 2}}, {{14, 46.5, 0}, {14.5, 46, 2}}, {{14, 46.5, 0}, {
       14.5, 45, 2}}, {{15, 46.5, 0}, {14.5, 48, 2}}, {{15, 46.5, 0}, {
       14.5, 47, 2}}, {{15, 46.5, 0}, {14.5, 46, 2}}, {{15, 46.5, 0}, {
       14.5, 45, 2}}, {{16, 46.5, 0}, {14.5, 48, 2}}, {{16, 46.5, 0}, {
       14.5, 47, 2}}, {{16, 46.5, 0}, {14.5, 46, 2}}, {{16, 46.5, 0}, {
       14.5, 45, 2}}, {{17, 46.5, 0}, {18.5, 48, 2}}, {{17, 46.5, 0}, {
       18.5, 47, 2}}, {{17, 46.5, 0}, {18.5, 46, 2}}, {{17, 46.5, 0}, {
       18.5, 45, 2}}, {{18, 46.5, 0}, {18.5, 48, 2}}, {{18, 46.5, 0}, {
       18.5, 47, 2}}, {{18, 46.5, 0}, {18.5, 46, 2}}, {{18, 46.5, 0}, {
       18.5, 45, 2}}, {{19, 46.5, 0}, {18.5, 48, 2}}, {{19, 46.5, 0}, {
       18.5, 47, 2}}, {{19, 46.5, 0}, {18.5, 46, 2}}, {{19, 46.5, 0}, {
       18.5, 45, 2}}, {{20, 46.5, 0}, {18.5, 48, 2}}, {{20, 46.5, 0}, {
       18.5, 47, 2}}, {{20, 46.5, 0}, {18.5, 46, 2}}, {{20, 46.5, 0}, {
       18.5, 45, 2}}, {{21, 46.5, 0}, {22.5, 48, 2}}, {{21, 46.5, 0}, {
       22.5, 47, 2}}, {{21, 46.5, 0}, {22.5, 46, 2}}, {{21, 46.5, 0}, {
       22.5, 45, 2}}, {{22, 46.5, 0}, {22.5, 48, 2}}, {{22, 46.5, 0}, {
       22.5, 47, 2}}, {{22, 46.5, 0}, {22.5, 46, 2}}, {{22, 46.5, 0}, {
       22.5, 45, 2}}, {{23, 46.5, 0}, {22.5, 48, 2}}, {{23, 46.5, 0}, {
       22.5, 47, 2}}, {{23, 46.5, 0}, {22.5, 46, 2}}, {{23, 46.5, 0}, {
       22.5, 45, 2}}, {{24, 46.5, 0}, {22.5, 48, 2}}, {{24, 46.5, 0}, {
       22.5, 47, 2}}, {{24, 46.5, 0}, {22.5, 46, 2}}, {{24, 46.5, 0}, {
       22.5, 45, 2}}, {{25, 46.5, 0}, {26.5, 48, 2}}, {{25, 46.5, 0}, {
       26.5, 47, 2}}, {{25, 46.5, 0}, {26.5, 46, 2}}, {{25, 46.5, 0}, {
       26.5, 45, 2}}, {{26, 46.5, 0}, {26.5, 48, 2}}, {{26, 46.5, 0}, {
       26.5, 47, 2}}, {{26, 46.5, 0}, {26.5, 46, 2}}, {{26, 46.5, 0}, {
       26.5, 45, 2}}, {{27, 46.5, 0}, {26.5, 48, 2}}, {{27, 46.5, 0}, {
       26.5, 47, 2}}, {{27, 46.5, 0}, {26.5, 46, 2}}, {{27, 46.5, 0}, {
       26.5, 45, 2}}, {{28, 46.5, 0}, {26.5, 48, 2}}, {{28, 46.5, 0}, {
       26.5, 47, 2}}, {{28, 46.5, 0}, {26.5, 46, 2}}, {{28, 46.5, 0}, {
       26.5, 45, 2}}, {{29, 46.5, 0}, {30.5, 48, 2}}, {{29, 46.5, 0}, {
       30.5, 47, 2}}, {{29, 46.5, 0}, {30.5, 46, 2}}, {{29, 46.5, 0}, {
       30.5, 45, 2}}, {{30, 46.5, 0}, {30.5, 48, 2}}, {{30, 46.5, 0}, {
       30.5, 47, 2}}, {{30, 46.5, 0}, {30.5, 46, 2}}, {{30, 46.5, 0}, {
       30.5, 45, 2}}, {{31, 46.5, 0}, {30.5, 48, 2}}, {{31, 46.5, 0}, {
       30.5, 47, 2}}, {{31, 46.5, 0}, {30.5, 46, 2}}, {{31, 46.5, 0}, {
       30.5, 45, 2}}, {{32, 46.5, 0}, {30.5, 48, 2}}, {{32, 46.5, 0}, {
       30.5, 47, 2}}, {{32, 46.5, 0}, {30.5, 46, 2}}, {{32, 46.5, 0}, {
       30.5, 45, 2}}, {{33, 46.5, 0}, {34.5, 48, 2}}, {{33, 46.5, 0}, {
       34.5, 47, 2}}, {{33, 46.5, 0}, {34.5, 46, 2}}, {{33, 46.5, 0}, {
       34.5, 45, 2}}, {{34, 46.5, 0}, {34.5, 48, 2}}, {{34, 46.5, 0}, {
       34.5, 47, 2}}, {{34, 46.5, 0}, {34.5, 46, 2}}, {{34, 46.5, 0}, {
       34.5, 45, 2}}, {{35, 46.5, 0}, {34.5, 48, 2}}, {{35, 46.5, 0}, {
       34.5, 47, 2}}, {{35, 46.5, 0}, {34.5, 46, 2}}, {{35, 46.5, 0}, {
       34.5, 45, 2}}, {{36, 46.5, 0}, {34.5, 48, 2}}, {{36, 46.5, 0}, {
       34.5, 47, 2}}, {{36, 46.5, 0}, {34.5, 46, 2}}, {{36, 46.5, 0}, {
       34.5, 45, 2}}, {{37, 46.5, 0}, {38.5, 48, 2}}, {{37, 46.5, 0}, {
       38.5, 47, 2}}, {{37, 46.5, 0}, {38.5, 46, 2}}, {{37, 46.5, 0}, {
       38.5, 45, 2}}, {{38, 46.5, 0}, {38.5, 48, 2}}, {{38, 46.5, 0}, {
       38.5, 47, 2}}, {{38, 46.5, 0}, {38.5, 46, 2}}, {{38, 46.5, 0}, {
       38.5, 45, 2}}, {{39, 46.5, 0}, {38.5, 48, 2}}, {{39, 46.5, 0}, {
       38.5, 47, 2}}, {{39, 46.5, 0}, {38.5, 46, 2}}, {{39, 46.5, 0}, {
       38.5, 45, 2}}, {{40, 46.5, 0}, {38.5, 48, 2}}, {{40, 46.5, 0}, {
       38.5, 47, 2}}, {{40, 46.5, 0}, {38.5, 46, 2}}, {{40, 46.5, 0}, {
       38.5, 45, 2}}, {{41, 46.5, 0}, {42.5, 48, 2}}, {{41, 46.5, 0}, {
       42.5, 47, 2}}, {{41, 46.5, 0}, {42.5, 46, 2}}, {{41, 46.5, 0}, {
       42.5, 45, 2}}, {{42, 46.5, 0}, {42.5, 48, 2}}, {{42, 46.5, 0}, {
       42.5, 47, 2}}, {{42, 46.5, 0}, {42.5, 46, 2}}, {{42, 46.5, 0}, {
       42.5, 45, 2}}, {{43, 46.5, 0}, {42.5, 48, 2}}, {{43, 46.5, 0}, {
       42.5, 47, 2}}, {{43, 46.5, 0}, {42.5, 46, 2}}, {{43, 46.5, 0}, {
       42.5, 45, 2}}, {{44, 46.5, 0}, {42.5, 48, 2}}, {{44, 46.5, 0}, {
       42.5, 47, 2}}, {{44, 46.5, 0}, {42.5, 46, 2}}, {{44, 46.5, 0}, {
       42.5, 45, 2}}, {{45, 46.5, 0}, {46.5, 48, 2}}, {{45, 46.5, 0}, {
       46.5, 47, 2}}, {{45, 46.5, 0}, {46.5, 46, 2}}, {{45, 46.5, 0}, {
       46.5, 45, 2}}, {{46, 46.5, 0}, {46.5, 48, 2}}, {{46, 46.5, 0}, {
       46.5, 47, 2}}, {{46, 46.5, 0}, {46.5, 46, 2}}, {{46, 46.5, 0}, {
       46.5, 45, 2}}, {{47, 46.5, 0}, {46.5, 48, 2}}, {{47, 46.5, 0}, {
       46.5, 47, 2}}, {{47, 46.5, 0}, {46.5, 46, 2}}, {{47, 46.5, 0}, {
       46.5, 45, 2}}, {{48, 46.5, 0}, {46.5, 48, 2}}, {{48, 46.5, 0}, {
       46.5, 47, 2}}, {{48, 46.5, 0}, {46.5, 46, 2}}, {{48, 46.5, 0}, {
       46.5, 45, 2}}, {{49, 46.5, 0}, {50.5, 48, 2}}, {{49, 46.5, 0}, {
       50.5, 47, 2}}, {{49, 46.5, 0}, {50.5, 46, 2}}, {{49, 46.5, 0}, {
       50.5, 45, 2}}, {{50, 46.5, 0}, {50.5, 48, 2}}, {{50, 46.5, 0}, {
       50.5, 47, 2}}, {{50, 46.5, 0}, {50.5, 46, 2}}, {{50, 46.5, 0}, {
       50.5, 45, 2}}, {{51, 46.5, 0}, {50.5, 48, 2}}, {{51, 46.5, 0}, {
       50.5, 47, 2}}, {{51, 46.5, 0}, {50.5, 46, 2}}, {{51, 46.5, 0}, {
       50.5, 45, 2}}, {{52, 46.5, 0}, {50.5, 48, 2}}, {{52, 46.5, 0}, {
       50.5, 47, 2}}, {{52, 46.5, 0}, {50.5, 46, 2}}, {{52, 46.5, 0}, {
       50.5, 45, 2}}, {{53, 46.5, 0}, {54.5, 48, 2}}, {{53, 46.5, 0}, {
       54.5, 47, 2}}, {{53, 46.5, 0}, {54.5, 46, 2}}, {{53, 46.5, 0}, {
       54.5, 45, 2}}, {{54, 46.5, 0}, {54.5, 48, 2}}, {{54, 46.5, 0}, {
       54.5, 47, 2}}, {{54, 46.5, 0}, {54.5, 46, 2}}, {{54, 46.5, 0}, {
       54.5, 45, 2}}, {{55, 46.5, 0}, {54.5, 48, 2}}, {{55, 46.5, 0}, {
       54.5, 47, 2}}, {{55, 46.5, 0}, {54.5, 46, 2}}, {{55, 46.5, 0}, {
       54.5, 45, 2}}, {{56, 46.5, 0}, {54.5, 48, 2}}, {{56, 46.5, 0}, {
       54.5, 47, 2}}, {{56, 46.5, 0}, {54.5, 46, 2}}, {{56, 46.5, 0}, {
       54.5, 45, 2}}, {{57, 46.5, 0}, {58.5, 48, 2}}, {{57, 46.5, 0}, {
       58.5, 47, 2}}, {{57, 46.5, 0}, {58.5, 46, 2}}, {{57, 46.5, 0}, {
       58.5, 45, 2}}, {{58, 46.5, 0}, {58.5, 48, 2}}, {{58, 46.5, 0}, {
       58.5, 47, 2}}, {{58, 46.5, 0}, {58.5, 46, 2}}, {{58, 46.5, 0}, {
       58.5, 45, 2}}, {{59, 46.5, 0}, {58.5, 48, 2}}, {{59, 46.5, 0}, {
       58.5, 47, 2}}, {{59, 46.5, 0}, {58.5, 46, 2}}, {{59, 46.5, 0}, {
       58.5, 45, 2}}, {{60, 46.5, 0}, {58.5, 48, 2}}, {{60, 46.5, 0}, {
       58.5, 47, 2}}, {{60, 46.5, 0}, {58.5, 46, 2}}, {{60, 46.5, 0}, {
       58.5, 45, 2}}, {{61, 46.5, 0}, {62.5, 48, 2}}, {{61, 46.5, 0}, {
       62.5, 47, 2}}, {{61, 46.5, 0}, {62.5, 46, 2}}, {{61, 46.5, 0}, {
       62.5, 45, 2}}, {{62, 46.5, 0}, {62.5, 48, 2}}, {{62, 46.5, 0}, {
       62.5, 47, 2}}, {{62, 46.5, 0}, {62.5, 46, 2}}, {{62, 46.5, 0}, {
       62.5, 45, 2}}, {{63, 46.5, 0}, {62.5, 48, 2}}, {{63, 46.5, 0}, {
       62.5, 47, 2}}, {{63, 46.5, 0}, {62.5, 46, 2}}, {{63, 46.5, 0}, {
       62.5, 45, 2}}, {{64, 46.5, 0}, {62.5, 48, 2}}, {{64, 46.5, 0}, {
       62.5, 47, 2}}, {{64, 46.5, 0}, {62.5, 46, 2}}, {{64, 46.5, 0}, {
       62.5, 45, 2}}, {{1, 42.5, 0}, {2.5, 44, 2}}, {{1, 42.5, 0}, {
       2.5, 43, 2}}, {{1, 42.5, 0}, {2.5, 42, 2}}, {{1, 42.5, 0}, {
       2.5, 41, 2}}, {{2, 42.5, 0}, {2.5, 44, 2}}, {{2, 42.5, 0}, {
       2.5, 43, 2}}, {{2, 42.5, 0}, {2.5, 42, 2}}, {{2, 42.5, 0}, {
       2.5, 41, 2}}, {{3, 42.5, 0}, {2.5, 44, 2}}, {{3, 42.5, 0}, {
       2.5, 43, 2}}, {{3, 42.5, 0}, {2.5, 42, 2}}, {{3, 42.5, 0}, {
       2.5, 41, 2}}, {{4, 42.5, 0}, {2.5, 44, 2}}, {{4, 42.5, 0}, {
       2.5, 43, 2}}, {{4, 42.5, 0}, {2.5, 42, 2}}, {{4, 42.5, 0}, {
       2.5, 41, 2}}, {{5, 42.5, 0}, {6.5, 44, 2}}, {{5, 42.5, 0}, {
       6.5, 43, 2}}, {{5, 42.5, 0}, {6.5, 42, 2}}, {{5, 42.5, 0}, {
       6.5, 41, 2}}, {{6, 42.5, 0}, {6.5, 44, 2}}, {{6, 42.5, 0}, {
       6.5, 43, 2}}, {{6, 42.5, 0}, {6.5, 42, 2}}, {{6, 42.5, 0}, {
       6.5, 41, 2}}, {{7, 42.5, 0}, {6.5, 44, 2}}, {{7, 42.5, 0}, {
       6.5, 43, 2}}, {{7, 42.5, 0}, {6.5, 42, 2}}, {{7, 42.5, 0}, {
       6.5, 41, 2}}, {{8, 42.5, 0}, {6.5, 44, 2}}, {{8, 42.5, 0}, {
       6.5, 43, 2}}, {{8, 42.5, 0}, {6.5, 42, 2}}, {{8, 42.5, 0}, {
       6.5, 41, 2}}, {{9, 42.5, 0}, {10.5, 44, 2}}, {{9, 42.5, 0}, {
       10.5, 43, 2}}, {{9, 42.5, 0}, {10.5, 42, 2}}, {{9, 42.5, 0}, {
       10.5, 41, 2}}, {{10, 42.5, 0}, {10.5, 44, 2}}, {{10, 42.5, 0}, {
       10.5, 43, 2}}, {{10, 42.5, 0}, {10.5, 42, 2}}, {{10, 42.5, 0}, {
       10.5, 41, 2}}, {{11, 42.5, 0}, {10.5, 44, 2}}, {{11, 42.5, 0}, {
       10.5, 43, 2}}, {{11, 42.5, 0}, {10.5, 42, 2}}, {{11, 42.5, 0}, {
       10.5, 41, 2}}, {{12, 42.5, 0}, {10.5, 44, 2}}, {{12, 42.5, 0}, {
       10.5, 43, 2}}, {{12, 42.5, 0}, {10.5, 42, 2}}, {{12, 42.5, 0}, {
       10.5, 41, 2}}, {{13, 42.5, 0}, {14.5, 44, 2}}, {{13, 42.5, 0}, {
       14.5, 43, 2}}, {{13, 42.5, 0}, {14.5, 42, 2}}, {{13, 42.5, 0}, {
       14.5, 41, 2}}, {{14, 42.5, 0}, {14.5, 44, 2}}, {{14, 42.5, 0}, {
       14.5, 43, 2}}, {{14, 42.5, 0}, {14.5, 42, 2}}, {{14, 42.5, 0}, {
       14.5, 41, 2}}, {{15, 42.5, 0}, {14.5, 44, 2}}, {{15, 42.5, 0}, {
       14.5, 43, 2}}, {{15, 42.5, 0}, {14.5, 42, 2}}, {{15, 42.5, 0}, {
       14.5, 41, 2}}, {{16, 42.5, 0}, {14.5, 44, 2}}, {{16, 42.5, 0}, {
       14.5, 43, 2}}, {{16, 42.5, 0}, {14.5, 42, 2}}, {{16, 42.5, 0}, {
       14.5, 41, 2}}, {{17, 42.5, 0}, {18.5, 44, 2}}, {{17, 42.5, 0}, {
       18.5, 43, 2}}, {{17, 42.5, 0}, {18.5, 42, 2}}, {{17, 42.5, 0}, {
       18.5, 41, 2}}, {{18, 42.5, 0}, {18.5, 44, 2}}, {{18, 42.5, 0}, {
       18.5, 43, 2}}, {{18, 42.5, 0}, {18.5, 42, 2}}, {{18, 42.5, 0}, {
       18.5, 41, 2}}, {{19, 42.5, 0}, {18.5, 44, 2}}, {{19, 42.5, 0}, {
       18.5, 43, 2}}, {{19, 42.5, 0}, {18.5, 42, 2}}, {{19, 42.5, 0}, {
       18.5, 41, 2}}, {{20, 42.5, 0}, {18.5, 44, 2}}, {{20, 42.5, 0}, {
       18.5, 43, 2}}, {{20, 42.5, 0}, {18.5, 42, 2}}, {{20, 42.5, 0}, {
       18.5, 41, 2}}, {{21, 42.5, 0}, {22.5, 44, 2}}, {{21, 42.5, 0}, {
       22.5, 43, 2}}, {{21, 42.5, 0}, {22.5, 42, 2}}, {{21, 42.5, 0}, {
       22.5, 41, 2}}, {{22, 42.5, 0}, {22.5, 44, 2}}, {{22, 42.5, 0}, {
       22.5, 43, 2}}, {{22, 42.5, 0}, {22.5, 42, 2}}, {{22, 42.5, 0}, {
       22.5, 41, 2}}, {{23, 42.5, 0}, {22.5, 44, 2}}, {{23, 42.5, 0}, {
       22.5, 43, 2}}, {{23, 42.5, 0}, {22.5, 42, 2}}, {{23, 42.5, 0}, {
       22.5, 41, 2}}, {{24, 42.5, 0}, {22.5, 44, 2}}, {{24, 42.5, 0}, {
       22.5, 43, 2}}, {{24, 42.5, 0}, {22.5, 42, 2}}, {{24, 42.5, 0}, {
       22.5, 41, 2}}, {{25, 42.5, 0}, {26.5, 44, 2}}, {{25, 42.5, 0}, {
       26.5, 43, 2}}, {{25, 42.5, 0}, {26.5, 42, 2}}, {{25, 42.5, 0}, {
       26.5, 41, 2}}, {{26, 42.5, 0}, {26.5, 44, 2}}, {{26, 42.5, 0}, {
       26.5, 43, 2}}, {{26, 42.5, 0}, {26.5, 42, 2}}, {{26, 42.5, 0}, {
       26.5, 41, 2}}, {{27, 42.5, 0}, {26.5, 44, 2}}, {{27, 42.5, 0}, {
       26.5, 43, 2}}, {{27, 42.5, 0}, {26.5, 42, 2}}, {{27, 42.5, 0}, {
       26.5, 41, 2}}, {{28, 42.5, 0}, {26.5, 44, 2}}, {{28, 42.5, 0}, {
       26.5, 43, 2}}, {{28, 42.5, 0}, {26.5, 42, 2}}, {{28, 42.5, 0}, {
       26.5, 41, 2}}, {{29, 42.5, 0}, {30.5, 44, 2}}, {{29, 42.5, 0}, {
       30.5, 43, 2}}, {{29, 42.5, 0}, {30.5, 42, 2}}, {{29, 42.5, 0}, {
       30.5, 41, 2}}, {{30, 42.5, 0}, {30.5, 44, 2}}, {{30, 42.5, 0}, {
       30.5, 43, 2}}, {{30, 42.5, 0}, {30.5, 42, 2}}, {{30, 42.5, 0}, {
       30.5, 41, 2}}, {{31, 42.5, 0}, {30.5, 44, 2}}, {{31, 42.5, 0}, {
       30.5, 43, 2}}, {{31, 42.5, 0}, {30.5, 42, 2}}, {{31, 42.5, 0}, {
       30.5, 41, 2}}, {{32, 42.5, 0}, {30.5, 44, 2}}, {{32, 42.5, 0}, {
       30.5, 43, 2}}, {{32, 42.5, 0}, {30.5, 42, 2}}, {{32, 42.5, 0}, {
       30.5, 41, 2}}, {{33, 42.5, 0}, {34.5, 44, 2}}, {{33, 42.5, 0}, {
       34.5, 43, 2}}, {{33, 42.5, 0}, {34.5, 42, 2}}, {{33, 42.5, 0}, {
       34.5, 41, 2}}, {{34, 42.5, 0}, {34.5, 44, 2}}, {{34, 42.5, 0}, {
       34.5, 43, 2}}, {{34, 42.5, 0}, {34.5, 42, 2}}, {{34, 42.5, 0}, {
       34.5, 41, 2}}, {{35, 42.5, 0}, {34.5, 44, 2}}, {{35, 42.5, 0}, {
       34.5, 43, 2}}, {{35, 42.5, 0}, {34.5, 42, 2}}, {{35, 42.5, 0}, {
       34.5, 41, 2}}, {{36, 42.5, 0}, {34.5, 44, 2}}, {{36, 42.5, 0}, {
       34.5, 43, 2}}, {{36, 42.5, 0}, {34.5, 42, 2}}, {{36, 42.5, 0}, {
       34.5, 41, 2}}, {{37, 42.5, 0}, {38.5, 44, 2}}, {{37, 42.5, 0}, {
       38.5, 43, 2}}, {{37, 42.5, 0}, {38.5, 42, 2}}, {{37, 42.5, 0}, {
       38.5, 41, 2}}, {{38, 42.5, 0}, {38.5, 44, 2}}, {{38, 42.5, 0}, {
       38.5, 43, 2}}, {{38, 42.5, 0}, {38.5, 42, 2}}, {{38, 42.5, 0}, {
       38.5, 41, 2}}, {{39, 42.5, 0}, {38.5, 44, 2}}, {{39, 42.5, 0}, {
       38.5, 43, 2}}, {{39, 42.5, 0}, {38.5, 42, 2}}, {{39, 42.5, 0}, {
       38.5, 41, 2}}, {{40, 42.5, 0}, {38.5, 44, 2}}, {{40, 42.5, 0}, {
       38.5, 43, 2}}, {{40, 42.5, 0}, {38.5, 42, 2}}, {{40, 42.5, 0}, {
       38.5, 41, 2}}, {{41, 42.5, 0}, {42.5, 44, 2}}, {{41, 42.5, 0}, {
       42.5, 43, 2}}, {{41, 42.5, 0}, {42.5, 42, 2}}, {{41, 42.5, 0}, {
       42.5, 41, 2}}, {{42, 42.5, 0}, {42.5, 44, 2}}, {{42, 42.5, 0}, {
       42.5, 43, 2}}, {{42, 42.5, 0}, {42.5, 42, 2}}, {{42, 42.5, 0}, {
       42.5, 41, 2}}, {{43, 42.5, 0}, {42.5, 44, 2}}, {{43, 42.5, 0}, {
       42.5, 43, 2}}, {{43, 42.5, 0}, {42.5, 42, 2}}, {{43, 42.5, 0}, {
       42.5, 41, 2}}, {{44, 42.5, 0}, {42.5, 44, 2}}, {{44, 42.5, 0}, {
       42.5, 43, 2}}, {{44, 42.5, 0}, {42.5, 42, 2}}, {{44, 42.5, 0}, {
       42.5, 41, 2}}, {{45, 42.5, 0}, {46.5, 44, 2}}, {{45, 42.5, 0}, {
       46.5, 43, 2}}, {{45, 42.5, 0}, {46.5, 42, 2}}, {{45, 42.5, 0}, {
       46.5, 41, 2}}, {{46, 42.5, 0}, {46.5, 44, 2}}, {{46, 42.5, 0}, {
       46.5, 43, 2}}, {{46, 42.5, 0}, {46.5, 42, 2}}, {{46, 42.5, 0}, {
       46.5, 41, 2}}, {{47, 42.5, 0}, {46.5, 44, 2}}, {{47, 42.5, 0}, {
       46.5, 43, 2}}, {{47, 42.5, 0}, {46.5, 42, 2}}, {{47, 42.5, 0}, {
       46.5, 41, 2}}, {{48, 42.5, 0}, {46.5, 44, 2}}, {{48, 42.5, 0}, {
       46.5, 43, 2}}, {{48, 42.5, 0}, {46.5, 42, 2}}, {{48, 42.5, 0}, {
       46.5, 41, 2}}, {{49, 42.5, 0}, {50.5, 44, 2}}, {{49, 42.5, 0}, {
       50.5, 43, 2}}, {{49, 42.5, 0}, {50.5, 42, 2}}, {{49, 42.5, 0}, {
       50.5, 41, 2}}, {{50, 42.5, 0}, {50.5, 44, 2}}, {{50, 42.5, 0}, {
       50.5, 43, 2}}, {{50, 42.5, 0}, {50.5, 42, 2}}, {{50, 42.5, 0}, {
       50.5, 41, 2}}, {{51, 42.5, 0}, {50.5, 44, 2}}, {{51, 42.5, 0}, {
       50.5, 43, 2}}, {{51, 42.5, 0}, {50.5, 42, 2}}, {{51, 42.5, 0}, {
       50.5, 41, 2}}, {{52, 42.5, 0}, {50.5, 44, 2}}, {{52, 42.5, 0}, {
       50.5, 43, 2}}, {{52, 42.5, 0}, {50.5, 42, 2}}, {{52, 42.5, 0}, {
       50.5, 41, 2}}, {{53, 42.5, 0}, {54.5, 44, 2}}, {{53, 42.5, 0}, {
       54.5, 43, 2}}, {{53, 42.5, 0}, {54.5, 42, 2}}, {{53, 42.5, 0}, {
       54.5, 41, 2}}, {{54, 42.5, 0}, {54.5, 44, 2}}, {{54, 42.5, 0}, {
       54.5, 43, 2}}, {{54, 42.5, 0}, {54.5, 42, 2}}, {{54, 42.5, 0}, {
       54.5, 41, 2}}, {{55, 42.5, 0}, {54.5, 44, 2}}, {{55, 42.5, 0}, {
       54.5, 43, 2}}, {{55, 42.5, 0}, {54.5, 42, 2}}, {{55, 42.5, 0}, {
       54.5, 41, 2}}, {{56, 42.5, 0}, {54.5, 44, 2}}, {{56, 42.5, 0}, {
       54.5, 43, 2}}, {{56, 42.5, 0}, {54.5, 42, 2}}, {{56, 42.5, 0}, {
       54.5, 41, 2}}, {{57, 42.5, 0}, {58.5, 44, 2}}, {{57, 42.5, 0}, {
       58.5, 43, 2}}, {{57, 42.5, 0}, {58.5, 42, 2}}, {{57, 42.5, 0}, {
       58.5, 41, 2}}, {{58, 42.5, 0}, {58.5, 44, 2}}, {{58, 42.5, 0}, {
       58.5, 43, 2}}, {{58, 42.5, 0}, {58.5, 42, 2}}, {{58, 42.5, 0}, {
       58.5, 41, 2}}, {{59, 42.5, 0}, {58.5, 44, 2}}, {{59, 42.5, 0}, {
       58.5, 43, 2}}, {{59, 42.5, 0}, {58.5, 42, 2}}, {{59, 42.5, 0}, {
       58.5, 41, 2}}, {{60, 42.5, 0}, {58.5, 44, 2}}, {{60, 42.5, 0}, {
       58.5, 43, 2}}, {{60, 42.5, 0}, {58.5, 42, 2}}, {{60, 42.5, 0}, {
       58.5, 41, 2}}, {{61, 42.5, 0}, {62.5, 44, 2}}, {{61, 42.5, 0}, {
       62.5, 43, 2}}, {{61, 42.5, 0}, {62.5, 42, 2}}, {{61, 42.5, 0}, {
       62.5, 41, 2}}, {{62, 42.5, 0}, {62.5, 44, 2}}, {{62, 42.5, 0}, {
       62.5, 43, 2}}, {{62, 42.5, 0}, {62.5, 42, 2}}, {{62, 42.5, 0}, {
       62.5, 41, 2}}, {{63, 42.5, 0}, {62.5, 44, 2}}, {{63, 42.5, 0}, {
       62.5, 43, 2}}, {{63, 42.5, 0}, {62.5, 42, 2}}, {{63, 42.5, 0}, {
       62.5, 41, 2}}, {{64, 42.5, 0}, {62.5, 44, 2}}, {{64, 42.5, 0}, {
       62.5, 43, 2}}, {{64, 42.5, 0}, {62.5, 42, 2}}, {{64, 42.5, 0}, {
       62.5, 41, 2}}, {{1, 38.5, 0}, {2.5, 40, 2}}, {{1, 38.5, 0}, {
       2.5, 39, 2}}, {{1, 38.5, 0}, {2.5, 38, 2}}, {{1, 38.5, 0}, {
       2.5, 37, 2}}, {{2, 38.5, 0}, {2.5, 40, 2}}, {{2, 38.5, 0}, {
       2.5, 39, 2}}, {{2, 38.5, 0}, {2.5, 38, 2}}, {{2, 38.5, 0}, {
       2.5, 37, 2}}, {{3, 38.5, 0}, {2.5, 40, 2}}, {{3, 38.5, 0}, {
       2.5, 39, 2}}, {{3, 38.5, 0}, {2.5, 38, 2}}, {{3, 38.5, 0}, {
       2.5, 37, 2}}, {{4, 38.5, 0}, {2.5, 40, 2}}, {{4, 38.5, 0}, {
       2.5, 39, 2}}, {{4, 38.5, 0}, {2.5, 38, 2}}, {{4, 38.5, 0}, {
       2.5, 37, 2}}, {{5, 38.5, 0}, {6.5, 40, 2}}, {{5, 38.5, 0}, {
       6.5, 39, 2}}, {{5, 38.5, 0}, {6.5, 38, 2}}, {{5, 38.5, 0}, {
       6.5, 37, 2}}, {{6, 38.5, 0}, {6.5, 40, 2}}, {{6, 38.5, 0}, {
       6.5, 39, 2}}, {{6, 38.5, 0}, {6.5, 38, 2}}, {{6, 38.5, 0}, {
       6.5, 37, 2}}, {{7, 38.5, 0}, {6.5, 40, 2}}, {{7, 38.5, 0}, {
       6.5, 39, 2}}, {{7, 38.5, 0}, {6.5, 38, 2}}, {{7, 38.5, 0}, {
       6.5, 37, 2}}, {{8, 38.5, 0}, {6.5, 40, 2}}, {{8, 38.5, 0}, {
       6.5, 39, 2}}, {{8, 38.5, 0}, {6.5, 38, 2}}, {{8, 38.5, 0}, {
       6.5, 37, 2}}, {{9, 38.5, 0}, {10.5, 40, 2}}, {{9, 38.5, 0}, {
       10.5, 39, 2}}, {{9, 38.5, 0}, {10.5, 38, 2}}, {{9, 38.5, 0}, {
       10.5, 37, 2}}, {{10, 38.5, 0}, {10.5, 40, 2}}, {{10, 38.5, 0}, {
       10.5, 39, 2}}, {{10, 38.5, 0}, {10.5, 38, 2}}, {{10, 38.5, 0}, {
       10.5, 37, 2}}, {{11, 38.5, 0}, {10.5, 40, 2}}, {{11, 38.5, 0}, {
       10.5, 39, 2}}, {{11, 38.5, 0}, {10.5, 38, 2}}, {{11, 38.5, 0}, {
       10.5, 37, 2}}, {{12, 38.5, 0}, {10.5, 40, 2}}, {{12, 38.5, 0}, {
       10.5, 39, 2}}, {{12, 38.5, 0}, {10.5, 38, 2}}, {{12, 38.5, 0}, {
       10.5, 37, 2}}, {{13, 38.5, 0}, {14.5, 40, 2}}, {{13, 38.5, 0}, {
       14.5, 39, 2}}, {{13, 38.5, 0}, {14.5, 38, 2}}, {{13, 38.5, 0}, {
       14.5, 37, 2}}, {{14, 38.5, 0}, {14.5, 40, 2}}, {{14, 38.5, 0}, {
       14.5, 39, 2}}, {{14, 38.5, 0}, {14.5, 38, 2}}, {{14, 38.5, 0}, {
       14.5, 37, 2}}, {{15, 38.5, 0}, {14.5, 40, 2}}, {{15, 38.5, 0}, {
       14.5, 39, 2}}, {{15, 38.5, 0}, {14.5, 38, 2}}, {{15, 38.5, 0}, {
       14.5, 37, 2}}, {{16, 38.5, 0}, {14.5, 40, 2}}, {{16, 38.5, 0}, {
       14.5, 39, 2}}, {{16, 38.5, 0}, {14.5, 38, 2}}, {{16, 38.5, 0}, {
       14.5, 37, 2}}, {{17, 38.5, 0}, {18.5, 40, 2}}, {{17, 38.5, 0}, {
       18.5, 39, 2}}, {{17, 38.5, 0}, {18.5, 38, 2}}, {{17, 38.5, 0}, {
       18.5, 37, 2}}, {{18, 38.5, 0}, {18.5, 40, 2}}, {{18, 38.5, 0}, {
       18.5, 39, 2}}, {{18, 38.5, 0}, {18.5, 38, 2}}, {{18, 38.5, 0}, {
       18.5, 37, 2}}, {{19, 38.5, 0}, {18.5, 40, 2}}, {{19, 38.5, 0}, {
       18.5, 39, 2}}, {{19, 38.5, 0}, {18.5, 38, 2}}, {{19, 38.5, 0}, {
       18.5, 37, 2}}, {{20, 38.5, 0}, {18.5, 40, 2}}, {{20, 38.5, 0}, {
       18.5, 39, 2}}, {{20, 38.5, 0}, {18.5, 38, 2}}, {{20, 38.5, 0}, {
       18.5, 37, 2}}, {{21, 38.5, 0}, {22.5, 40, 2}}, {{21, 38.5, 0}, {
       22.5, 39, 2}}, {{21, 38.5, 0}, {22.5, 38, 2}}, {{21, 38.5, 0}, {
       22.5, 37, 2}}, {{22, 38.5, 0}, {22.5, 40, 2}}, {{22, 38.5, 0}, {
       22.5, 39, 2}}, {{22, 38.5, 0}, {22.5, 38, 2}}, {{22, 38.5, 0}, {
       22.5, 37, 2}}, {{23, 38.5, 0}, {22.5, 40, 2}}, {{23, 38.5, 0}, {
       22.5, 39, 2}}, {{23, 38.5, 0}, {22.5, 38, 2}}, {{23, 38.5, 0}, {
       22.5, 37, 2}}, {{24, 38.5, 0}, {22.5, 40, 2}}, {{24, 38.5, 0}, {
       22.5, 39, 2}}, {{24, 38.5, 0}, {22.5, 38, 2}}, {{24, 38.5, 0}, {
       22.5, 37, 2}}, {{25, 38.5, 0}, {26.5, 40, 2}}, {{25, 38.5, 0}, {
       26.5, 39, 2}}, {{25, 38.5, 0}, {26.5, 38, 2}}, {{25, 38.5, 0}, {
       26.5, 37, 2}}, {{26, 38.5, 0}, {26.5, 40, 2}}, {{26, 38.5, 0}, {
       26.5, 39, 2}}, {{26, 38.5, 0}, {26.5, 38, 2}}, {{26, 38.5, 0}, {
       26.5, 37, 2}}, {{27, 38.5, 0}, {26.5, 40, 2}}, {{27, 38.5, 0}, {
       26.5, 39, 2}}, {{27, 38.5, 0}, {26.5, 38, 2}}, {{27, 38.5, 0}, {
       26.5, 37, 2}}, {{28, 38.5, 0}, {26.5, 40, 2}}, {{28, 38.5, 0}, {
       26.5, 39, 2}}, {{28, 38.5, 0}, {26.5, 38, 2}}, {{28, 38.5, 0}, {
       26.5, 37, 2}}, {{29, 38.5, 0}, {30.5, 40, 2}}, {{29, 38.5, 0}, {
       30.5, 39, 2}}, {{29, 38.5, 0}, {30.5, 38, 2}}, {{29, 38.5, 0}, {
       30.5, 37, 2}}, {{30, 38.5, 0}, {30.5, 40, 2}}, {{30, 38.5, 0}, {
       30.5, 39, 2}}, {{30, 38.5, 0}, {30.5, 38, 2}}, {{30, 38.5, 0}, {
       30.5, 37, 2}}, {{31, 38.5, 0}, {30.5, 40, 2}}, {{31, 38.5, 0}, {
       30.5, 39, 2}}, {{31, 38.5, 0}, {30.5, 38, 2}}, {{31, 38.5, 0}, {
       30.5, 37, 2}}, {{32, 38.5, 0}, {30.5, 40, 2}}, {{32, 38.5, 0}, {
       30.5, 39, 2}}, {{32, 38.5, 0}, {30.5, 38, 2}}, {{32, 38.5, 0}, {
       30.5, 37, 2}}, {{33, 38.5, 0}, {34.5, 40, 2}}, {{33, 38.5, 0}, {
       34.5, 39, 2}}, {{33, 38.5, 0}, {34.5, 38, 2}}, {{33, 38.5, 0}, {
       34.5, 37, 2}}, {{34, 38.5, 0}, {34.5, 40, 2}}, {{34, 38.5, 0}, {
       34.5, 39, 2}}, {{34, 38.5, 0}, {34.5, 38, 2}}, {{34, 38.5, 0}, {
       34.5, 37, 2}}, {{35, 38.5, 0}, {34.5, 40, 2}}, {{35, 38.5, 0}, {
       34.5, 39, 2}}, {{35, 38.5, 0}, {34.5, 38, 2}}, {{35, 38.5, 0}, {
       34.5, 37, 2}}, {{36, 38.5, 0}, {34.5, 40, 2}}, {{36, 38.5, 0}, {
       34.5, 39, 2}}, {{36, 38.5, 0}, {34.5, 38, 2}}, {{36, 38.5, 0}, {
       34.5, 37, 2}}, {{37, 38.5, 0}, {38.5, 40, 2}}, {{37, 38.5, 0}, {
       38.5, 39, 2}}, {{37, 38.5, 0}, {38.5, 38, 2}}, {{37, 38.5, 0}, {
       38.5, 37, 2}}, {{38, 38.5, 0}, {38.5, 40, 2}}, {{38, 38.5, 0}, {
       38.5, 39, 2}}, {{38, 38.5, 0}, {38.5, 38, 2}}, {{38, 38.5, 0}, {
       38.5, 37, 2}}, {{39, 38.5, 0}, {38.5, 40, 2}}, {{39, 38.5, 0}, {
       38.5, 39, 2}}, {{39, 38.5, 0}, {38.5, 38, 2}}, {{39, 38.5, 0}, {
       38.5, 37, 2}}, {{40, 38.5, 0}, {38.5, 40, 2}}, {{40, 38.5, 0}, {
       38.5, 39, 2}}, {{40, 38.5, 0}, {38.5, 38, 2}}, {{40, 38.5, 0}, {
       38.5, 37, 2}}, {{41, 38.5, 0}, {42.5, 40, 2}}, {{41, 38.5, 0}, {
       42.5, 39, 2}}, {{41, 38.5, 0}, {42.5, 38, 2}}, {{41, 38.5, 0}, {
       42.5, 37, 2}}, {{42, 38.5, 0}, {42.5, 40, 2}}, {{42, 38.5, 0}, {
       42.5, 39, 2}}, {{42, 38.5, 0}, {42.5, 38, 2}}, {{42, 38.5, 0}, {
       42.5, 37, 2}}, {{43, 38.5, 0}, {42.5, 40, 2}}, {{43, 38.5, 0}, {
       42.5, 39, 2}}, {{43, 38.5, 0}, {42.5, 38, 2}}, {{43, 38.5, 0}, {
       42.5, 37, 2}}, {{44, 38.5, 0}, {42.5, 40, 2}}, {{44, 38.5, 0}, {
       42.5, 39, 2}}, {{44, 38.5, 0}, {42.5, 38, 2}}, {{44, 38.5, 0}, {
       42.5, 37, 2}}, {{45, 38.5, 0}, {46.5, 40, 2}}, {{45, 38.5, 0}, {
       46.5, 39, 2}}, {{45, 38.5, 0}, {46.5, 38, 2}}, {{45, 38.5, 0}, {
       46.5, 37, 2}}, {{46, 38.5, 0}, {46.5, 40, 2}}, {{46, 38.5, 0}, {
       46.5, 39, 2}}, {{46, 38.5, 0}, {46.5, 38, 2}}, {{46, 38.5, 0}, {
       46.5, 37, 2}}, {{47, 38.5, 0}, {46.5, 40, 2}}, {{47, 38.5, 0}, {
       46.5, 39, 2}}, {{47, 38.5, 0}, {46.5, 38, 2}}, {{47, 38.5, 0}, {
       46.5, 37, 2}}, {{48, 38.5, 0}, {46.5, 40, 2}}, {{48, 38.5, 0}, {
       46.5, 39, 2}}, {{48, 38.5, 0}, {46.5, 38, 2}}, {{48, 38.5, 0}, {
       46.5, 37, 2}}, {{49, 38.5, 0}, {50.5, 40, 2}}, {{49, 38.5, 0}, {
       50.5, 39, 2}}, {{49, 38.5, 0}, {50.5, 38, 2}}, {{49, 38.5, 0}, {
       50.5, 37, 2}}, {{50, 38.5, 0}, {50.5, 40, 2}}, {{50, 38.5, 0}, {
       50.5, 39, 2}}, {{50, 38.5, 0}, {50.5, 38, 2}}, {{50, 38.5, 0}, {
       50.5, 37, 2}}, {{51, 38.5, 0}, {50.5, 40, 2}}, {{51, 38.5, 0}, {
       50.5, 39, 2}}, {{51, 38.5, 0}, {50.5, 38, 2}}, {{51, 38.5, 0}, {
       50.5, 37, 2}}, {{52, 38.5, 0}, {50.5, 40, 2}}, {{52, 38.5, 0}, {
       50.5, 39, 2}}, {{52, 38.5, 0}, {50.5, 38, 2}}, {{52, 38.5, 0}, {
       50.5, 37, 2}}, {{53, 38.5, 0}, {54.5, 40, 2}}, {{53, 38.5, 0}, {
       54.5, 39, 2}}, {{53, 38.5, 0}, {54.5, 38, 2}}, {{53, 38.5, 0}, {
       54.5, 37, 2}}, {{54, 38.5, 0}, {54.5, 40, 2}}, {{54, 38.5, 0}, {
       54.5, 39, 2}}, {{54, 38.5, 0}, {54.5, 38, 2}}, {{54, 38.5, 0}, {
       54.5, 37, 2}}, {{55, 38.5, 0}, {54.5, 40, 2}}, {{55, 38.5, 0}, {
       54.5, 39, 2}}, {{55, 38.5, 0}, {54.5, 38, 2}}, {{55, 38.5, 0}, {
       54.5, 37, 2}}, {{56, 38.5, 0}, {54.5, 40, 2}}, {{56, 38.5, 0}, {
       54.5, 39, 2}}, {{56, 38.5, 0}, {54.5, 38, 2}}, {{56, 38.5, 0}, {
       54.5, 37, 2}}, {{57, 38.5, 0}, {58.5, 40, 2}}, {{57, 38.5, 0}, {
       58.5, 39, 2}}, {{57, 38.5, 0}, {58.5, 38, 2}}, {{57, 38.5, 0}, {
       58.5, 37, 2}}, {{58, 38.5, 0}, {58.5, 40, 2}}, {{58, 38.5, 0}, {
       58.5, 39, 2}}, {{58, 38.5, 0}, {58.5, 38, 2}}, {{58, 38.5, 0}, {
       58.5, 37, 2}}, {{59, 38.5, 0}, {58.5, 40, 2}}, {{59, 38.5, 0}, {
       58.5, 39, 2}}, {{59, 38.5, 0}, {58.5, 38, 2}}, {{59, 38.5, 0}, {
       58.5, 37, 2}}, {{60, 38.5, 0}, {58.5, 40, 2}}, {{60, 38.5, 0}, {
       58.5, 39, 2}}, {{60, 38.5, 0}, {58.5, 38, 2}}, {{60, 38.5, 0}, {
       58.5, 37, 2}}, {{61, 38.5, 0}, {62.5, 40, 2}}, {{61, 38.5, 0}, {
       62.5, 39, 2}}, {{61, 38.5, 0}, {62.5, 38, 2}}, {{61, 38.5, 0}, {
       62.5, 37, 2}}, {{62, 38.5, 0}, {62.5, 40, 2}}, {{62, 38.5, 0}, {
       62.5, 39, 2}}, {{62, 38.5, 0}, {62.5, 38, 2}}, {{62, 38.5, 0}, {
       62.5, 37, 2}}, {{63, 38.5, 0}, {62.5, 40, 2}}, {{63, 38.5, 0}, {
       62.5, 39, 2}}, {{63, 38.5, 0}, {62.5, 38, 2}}, {{63, 38.5, 0}, {
       62.5, 37, 2}}, {{64, 38.5, 0}, {62.5, 40, 2}}, {{64, 38.5, 0}, {
       62.5, 39, 2}}, {{64, 38.5, 0}, {62.5, 38, 2}}, {{64, 38.5, 0}, {
       62.5, 37, 2}}, {{1, 34.5, 0}, {2.5, 36, 2}}, {{1, 34.5, 0}, {
       2.5, 35, 2}}, {{1, 34.5, 0}, {2.5, 34, 2}}, {{1, 34.5, 0}, {
       2.5, 33, 2}}, {{2, 34.5, 0}, {2.5, 36, 2}}, {{2, 34.5, 0}, {
       2.5, 35, 2}}, {{2, 34.5, 0}, {2.5, 34, 2}}, {{2, 34.5, 0}, {
       2.5, 33, 2}}, {{3, 34.5, 0}, {2.5, 36, 2}}, {{3, 34.5, 0}, {
       2.5, 35, 2}}, {{3, 34.5, 0}, {2.5, 34, 2}}, {{3, 34.5, 0}, {
       2.5, 33, 2}}, {{4, 34.5, 0}, {2.5, 36, 2}}, {{4, 34.5, 0}, {
       2.5, 35, 2}}, {{4, 34.5, 0}, {2.5, 34, 2}}, {{4, 34.5, 0}, {
       2.5, 33, 2}}, {{5, 34.5, 0}, {6.5, 36, 2}}, {{5, 34.5, 0}, {
       6.5, 35, 2}}, {{5, 34.5, 0}, {6.5, 34, 2}}, {{5, 34.5, 0}, {
       6.5, 33, 2}}, {{6, 34.5, 0}, {6.5, 36, 2}}, {{6, 34.5, 0}, {
       6.5, 35, 2}}, {{6, 34.5, 0}, {6.5, 34, 2}}, {{6, 34.5, 0}, {
       6.5, 33, 2}}, {{7, 34.5, 0}, {6.5, 36, 2}}, {{7, 34.5, 0}, {
       6.5, 35, 2}}, {{7, 34.5, 0}, {6.5, 34, 2}}, {{7, 34.5, 0}, {
       6.5, 33, 2}}, {{8, 34.5, 0}, {6.5, 36, 2}}, {{8, 34.5, 0}, {
       6.5, 35, 2}}, {{8, 34.5, 0}, {6.5, 34, 2}}, {{8, 34.5, 0}, {
       6.5, 33, 2}}, {{9, 34.5, 0}, {10.5, 36, 2}}, {{9, 34.5, 0}, {
       10.5, 35, 2}}, {{9, 34.5, 0}, {10.5, 34, 2}}, {{9, 34.5, 0}, {
       10.5, 33, 2}}, {{10, 34.5, 0}, {10.5, 36, 2}}, {{10, 34.5, 0}, {
       10.5, 35, 2}}, {{10, 34.5, 0}, {10.5, 34, 2}}, {{10, 34.5, 0}, {
       10.5, 33, 2}}, {{11, 34.5, 0}, {10.5, 36, 2}}, {{11, 34.5, 0}, {
       10.5, 35, 2}}, {{11, 34.5, 0}, {10.5, 34, 2}}, {{11, 34.5, 0}, {
       10.5, 33, 2}}, {{12, 34.5, 0}, {10.5, 36, 2}}, {{12, 34.5, 0}, {
       10.5, 35, 2}}, {{12, 34.5, 0}, {10.5, 34, 2}}, {{12, 34.5, 0}, {
       10.5, 33, 2}}, {{13, 34.5, 0}, {14.5, 36, 2}}, {{13, 34.5, 0}, {
       14.5, 35, 2}}, {{13, 34.5, 0}, {14.5, 34, 2}}, {{13, 34.5, 0}, {
       14.5, 33, 2}}, {{14, 34.5, 0}, {14.5, 36, 2}}, {{14, 34.5, 0}, {
       14.5, 35, 2}}, {{14, 34.5, 0}, {14.5, 34, 2}}, {{14, 34.5, 0}, {
       14.5, 33, 2}}, {{15, 34.5, 0}, {14.5, 36, 2}}, {{15, 34.5, 0}, {
       14.5, 35, 2}}, {{15, 34.5, 0}, {14.5, 34, 2}}, {{15, 34.5, 0}, {
       14.5, 33, 2}}, {{16, 34.5, 0}, {14.5, 36, 2}}, {{16, 34.5, 0}, {
       14.5, 35, 2}}, {{16, 34.5, 0}, {14.5, 34, 2}}, {{16, 34.5, 0}, {
       14.5, 33, 2}}, {{17, 34.5, 0}, {18.5, 36, 2}}, {{17, 34.5, 0}, {
       18.5, 35, 2}}, {{17, 34.5, 0}, {18.5, 34, 2}}, {{17, 34.5, 0}, {
       18.5, 33, 2}}, {{18, 34.5, 0}, {18.5, 36, 2}}, {{18, 34.5, 0}, {
       18.5, 35, 2}}, {{18, 34.5, 0}, {18.5, 34, 2}}, {{18, 34.5, 0}, {
       18.5, 33, 2}}, {{19, 34.5, 0}, {18.5, 36, 2}}, {{19, 34.5, 0}, {
       18.5, 35, 2}}, {{19, 34.5, 0}, {18.5, 34, 2}}, {{19, 34.5, 0}, {
       18.5, 33, 2}}, {{20, 34.5, 0}, {18.5, 36, 2}}, {{20, 34.5, 0}, {
       18.5, 35, 2}}, {{20, 34.5, 0}, {18.5, 34, 2}}, {{20, 34.5, 0}, {
       18.5, 33, 2}}, {{21, 34.5, 0}, {22.5, 36, 2}}, {{21, 34.5, 0}, {
       22.5, 35, 2}}, {{21, 34.5, 0}, {22.5, 34, 2}}, {{21, 34.5, 0}, {
       22.5, 33, 2}}, {{22, 34.5, 0}, {22.5, 36, 2}}, {{22, 34.5, 0}, {
       22.5, 35, 2}}, {{22, 34.5, 0}, {22.5, 34, 2}}, {{22, 34.5, 0}, {
       22.5, 33, 2}}, {{23, 34.5, 0}, {22.5, 36, 2}}, {{23, 34.5, 0}, {
       22.5, 35, 2}}, {{23, 34.5, 0}, {22.5, 34, 2}}, {{23, 34.5, 0}, {
       22.5, 33, 2}}, {{24, 34.5, 0}, {22.5, 36, 2}}, {{24, 34.5, 0}, {
       22.5, 35, 2}}, {{24, 34.5, 0}, {22.5, 34, 2}}, {{24, 34.5, 0}, {
       22.5, 33, 2}}, {{25, 34.5, 0}, {26.5, 36, 2}}, {{25, 34.5, 0}, {
       26.5, 35, 2}}, {{25, 34.5, 0}, {26.5, 34, 2}}, {{25, 34.5, 0}, {
       26.5, 33, 2}}, {{26, 34.5, 0}, {26.5, 36, 2}}, {{26, 34.5, 0}, {
       26.5, 35, 2}}, {{26, 34.5, 0}, {26.5, 34, 2}}, {{26, 34.5, 0}, {
       26.5, 33, 2}}, {{27, 34.5, 0}, {26.5, 36, 2}}, {{27, 34.5, 0}, {
       26.5, 35, 2}}, {{27, 34.5, 0}, {26.5, 34, 2}}, {{27, 34.5, 0}, {
       26.5, 33, 2}}, {{28, 34.5, 0}, {26.5, 36, 2}}, {{28, 34.5, 0}, {
       26.5, 35, 2}}, {{28, 34.5, 0}, {26.5, 34, 2}}, {{28, 34.5, 0}, {
       26.5, 33, 2}}, {{29, 34.5, 0}, {30.5, 36, 2}}, {{29, 34.5, 0}, {
       30.5, 35, 2}}, {{29, 34.5, 0}, {30.5, 34, 2}}, {{29, 34.5, 0}, {
       30.5, 33, 2}}, {{30, 34.5, 0}, {30.5, 36, 2}}, {{30, 34.5, 0}, {
       30.5, 35, 2}}, {{30, 34.5, 0}, {30.5, 34, 2}}, {{30, 34.5, 0}, {
       30.5, 33, 2}}, {{31, 34.5, 0}, {30.5, 36, 2}}, {{31, 34.5, 0}, {
       30.5, 35, 2}}, {{31, 34.5, 0}, {30.5, 34, 2}}, {{31, 34.5, 0}, {
       30.5, 33, 2}}, {{32, 34.5, 0}, {30.5, 36, 2}}, {{32, 34.5, 0}, {
       30.5, 35, 2}}, {{32, 34.5, 0}, {30.5, 34, 2}}, {{32, 34.5, 0}, {
       30.5, 33, 2}}, {{33, 34.5, 0}, {34.5, 36, 2}}, {{33, 34.5, 0}, {
       34.5, 35, 2}}, {{33, 34.5, 0}, {34.5, 34, 2}}, {{33, 34.5, 0}, {
       34.5, 33, 2}}, {{34, 34.5, 0}, {34.5, 36, 2}}, {{34, 34.5, 0}, {
       34.5, 35, 2}}, {{34, 34.5, 0}, {34.5, 34, 2}}, {{34, 34.5, 0}, {
       34.5, 33, 2}}, {{35, 34.5, 0}, {34.5, 36, 2}}, {{35, 34.5, 0}, {
       34.5, 35, 2}}, {{35, 34.5, 0}, {34.5, 34, 2}}, {{35, 34.5, 0}, {
       34.5, 33, 2}}, {{36, 34.5, 0}, {34.5, 36, 2}}, {{36, 34.5, 0}, {
       34.5, 35, 2}}, {{36, 34.5, 0}, {34.5, 34, 2}}, {{36, 34.5, 0}, {
       34.5, 33, 2}}, {{37, 34.5, 0}, {38.5, 36, 2}}, {{37, 34.5, 0}, {
       38.5, 35, 2}}, {{37, 34.5, 0}, {38.5, 34, 2}}, {{37, 34.5, 0}, {
       38.5, 33, 2}}, {{38, 34.5, 0}, {38.5, 36, 2}}, {{38, 34.5, 0}, {
       38.5, 35, 2}}, {{38, 34.5, 0}, {38.5, 34, 2}}, {{38, 34.5, 0}, {
       38.5, 33, 2}}, {{39, 34.5, 0}, {38.5, 36, 2}}, {{39, 34.5, 0}, {
       38.5, 35, 2}}, {{39, 34.5, 0}, {38.5, 34, 2}}, {{39, 34.5, 0}, {
       38.5, 33, 2}}, {{40, 34.5, 0}, {38.5, 36, 2}}, {{40, 34.5, 0}, {
       38.5, 35, 2}}, {{40, 34.5, 0}, {38.5, 34, 2}}, {{40, 34.5, 0}, {
       38.5, 33, 2}}, {{41, 34.5, 0}, {42.5, 36, 2}}, {{41, 34.5, 0}, {
       42.5, 35, 2}}, {{41, 34.5, 0}, {42.5, 34, 2}}, {{41, 34.5, 0}, {
       42.5, 33, 2}}, {{42, 34.5, 0}, {42.5, 36, 2}}, {{42, 34.5, 0}, {
       42.5, 35, 2}}, {{42, 34.5, 0}, {42.5, 34, 2}}, {{42, 34.5, 0}, {
       42.5, 33, 2}}, {{43, 34.5, 0}, {42.5, 36, 2}}, {{43, 34.5, 0}, {
       42.5, 35, 2}}, {{43, 34.5, 0}, {42.5, 34, 2}}, {{43, 34.5, 0}, {
       42.5, 33, 2}}, {{44, 34.5, 0}, {42.5, 36, 2}}, {{44, 34.5, 0}, {
       42.5, 35, 2}}, {{44, 34.5, 0}, {42.5, 34, 2}}, {{44, 34.5, 0}, {
       42.5, 33, 2}}, {{45, 34.5, 0}, {46.5, 36, 2}}, {{45, 34.5, 0}, {
       46.5, 35, 2}}, {{45, 34.5, 0}, {46.5, 34, 2}}, {{45, 34.5, 0}, {
       46.5, 33, 2}}, {{46, 34.5, 0}, {46.5, 36, 2}}, {{46, 34.5, 0}, {
       46.5, 35, 2}}, {{46, 34.5, 0}, {46.5, 34, 2}}, {{46, 34.5, 0}, {
       46.5, 33, 2}}, {{47, 34.5, 0}, {46.5, 36, 2}}, {{47, 34.5, 0}, {
       46.5, 35, 2}}, {{47, 34.5, 0}, {46.5, 34, 2}}, {{47, 34.5, 0}, {
       46.5, 33, 2}}, {{48, 34.5, 0}, {46.5, 36, 2}}, {{48, 34.5, 0}, {
       46.5, 35, 2}}, {{48, 34.5, 0}, {46.5, 34, 2}}, {{48, 34.5, 0}, {
       46.5, 33, 2}}, {{49, 34.5, 0}, {50.5, 36, 2}}, {{49, 34.5, 0}, {
       50.5, 35, 2}}, {{49, 34.5, 0}, {50.5, 34, 2}}, {{49, 34.5, 0}, {
       50.5, 33, 2}}, {{50, 34.5, 0}, {50.5, 36, 2}}, {{50, 34.5, 0}, {
       50.5, 35, 2}}, {{50, 34.5, 0}, {50.5, 34, 2}}, {{50, 34.5, 0}, {
       50.5, 33, 2}}, {{51, 34.5, 0}, {50.5, 36, 2}}, {{51, 34.5, 0}, {
       50.5, 35, 2}}, {{51, 34.5, 0}, {50.5, 34, 2}}, {{51, 34.5, 0}, {
       50.5, 33, 2}}, {{52, 34.5, 0}, {50.5, 36, 2}}, {{52, 34.5, 0}, {
       50.5, 35, 2}}, {{52, 34.5, 0}, {50.5, 34, 2}}, {{52, 34.5, 0}, {
       50.5, 33, 2}}, {{53, 34.5, 0}, {54.5, 36, 2}}, {{53, 34.5, 0}, {
       54.5, 35, 2}}, {{53, 34.5, 0}, {54.5, 34, 2}}, {{53, 34.5, 0}, {
       54.5, 33, 2}}, {{54, 34.5, 0}, {54.5, 36, 2}}, {{54, 34.5, 0}, {
       54.5, 35, 2}}, {{54, 34.5, 0}, {54.5, 34, 2}}, {{54, 34.5, 0}, {
       54.5, 33, 2}}, {{55, 34.5, 0}, {54.5, 36, 2}}, {{55, 34.5, 0}, {
       54.5, 35, 2}}, {{55, 34.5, 0}, {54.5, 34, 2}}, {{55, 34.5, 0}, {
       54.5, 33, 2}}, {{56, 34.5, 0}, {54.5, 36, 2}}, {{56, 34.5, 0}, {
       54.5, 35, 2}}, {{56, 34.5, 0}, {54.5, 34, 2}}, {{56, 34.5, 0}, {
       54.5, 33, 2}}, {{57, 34.5, 0}, {58.5, 36, 2}}, {{57, 34.5, 0}, {
       58.5, 35, 2}}, {{57, 34.5, 0}, {58.5, 34, 2}}, {{57, 34.5, 0}, {
       58.5, 33, 2}}, {{58, 34.5, 0}, {58.5, 36, 2}}, {{58, 34.5, 0}, {
       58.5, 35, 2}}, {{58, 34.5, 0}, {58.5, 34, 2}}, {{58, 34.5, 0}, {
       58.5, 33, 2}}, {{59, 34.5, 0}, {58.5, 36, 2}}, {{59, 34.5, 0}, {
       58.5, 35, 2}}, {{59, 34.5, 0}, {58.5, 34, 2}}, {{59, 34.5, 0}, {
       58.5, 33, 2}}, {{60, 34.5, 0}, {58.5, 36, 2}}, {{60, 34.5, 0}, {
       58.5, 35, 2}}, {{60, 34.5, 0}, {58.5, 34, 2}}, {{60, 34.5, 0}, {
       58.5, 33, 2}}, {{61, 34.5, 0}, {62.5, 36, 2}}, {{61, 34.5, 0}, {
       62.5, 35, 2}}, {{61, 34.5, 0}, {62.5, 34, 2}}, {{61, 34.5, 0}, {
       62.5, 33, 2}}, {{62, 34.5, 0}, {62.5, 36, 2}}, {{62, 34.5, 0}, {
       62.5, 35, 2}}, {{62, 34.5, 0}, {62.5, 34, 2}}, {{62, 34.5, 0}, {
       62.5, 33, 2}}, {{63, 34.5, 0}, {62.5, 36, 2}}, {{63, 34.5, 0}, {
       62.5, 35, 2}}, {{63, 34.5, 0}, {62.5, 34, 2}}, {{63, 34.5, 0}, {
       62.5, 33, 2}}, {{64, 34.5, 0}, {62.5, 36, 2}}, {{64, 34.5, 0}, {
       62.5, 35, 2}}, {{64, 34.5, 0}, {62.5, 34, 2}}, {{64, 34.5, 0}, {
       62.5, 33, 2}}, {{1, 30.5, 0}, {2.5, 32, 2}}, {{1, 30.5, 0}, {
       2.5, 31, 2}}, {{1, 30.5, 0}, {2.5, 30, 2}}, {{1, 30.5, 0}, {
       2.5, 29, 2}}, {{2, 30.5, 0}, {2.5, 32, 2}}, {{2, 30.5, 0}, {
       2.5, 31, 2}}, {{2, 30.5, 0}, {2.5, 30, 2}}, {{2, 30.5, 0}, {
       2.5, 29, 2}}, {{3, 30.5, 0}, {2.5, 32, 2}}, {{3, 30.5, 0}, {
       2.5, 31, 2}}, {{3, 30.5, 0}, {2.5, 30, 2}}, {{3, 30.5, 0}, {
       2.5, 29, 2}}, {{4, 30.5, 0}, {2.5, 32, 2}}, {{4, 30.5, 0}, {
       2.5, 31, 2}}, {{4, 30.5, 0}, {2.5, 30, 2}}, {{4, 30.5, 0}, {
       2.5, 29, 2}}, {{5, 30.5, 0}, {6.5, 32, 2}}, {{5, 30.5, 0}, {
       6.5, 31, 2}}, {{5, 30.5, 0}, {6.5, 30, 2}}, {{5, 30.5, 0}, {
       6.5, 29, 2}}, {{6, 30.5, 0}, {6.5, 32, 2}}, {{6, 30.5, 0}, {
       6.5, 31, 2}}, {{6, 30.5, 0}, {6.5, 30, 2}}, {{6, 30.5, 0}, {
       6.5, 29, 2}}, {{7, 30.5, 0}, {6.5, 32, 2}}, {{7, 30.5, 0}, {
       6.5, 31, 2}}, {{7, 30.5, 0}, {6.5, 30, 2}}, {{7, 30.5, 0}, {
       6.5, 29, 2}}, {{8, 30.5, 0}, {6.5, 32, 2}}, {{8, 30.5, 0}, {
       6.5, 31, 2}}, {{8, 30.5, 0}, {6.5, 30, 2}}, {{8, 30.5, 0}, {
       6.5, 29, 2}}, {{9, 30.5, 0}, {10.5, 32, 2}}, {{9, 30.5, 0}, {
       10.5, 31, 2}}, {{9, 30.5, 0}, {10.5, 30, 2}}, {{9, 30.5, 0}, {
       10.5, 29, 2}}, {{10, 30.5, 0}, {10.5, 32, 2}}, {{10, 30.5, 0}, {
       10.5, 31, 2}}, {{10, 30.5, 0}, {10.5, 30, 2}}, {{10, 30.5, 0}, {
       10.5, 29, 2}}, {{11, 30.5, 0}, {10.5, 32, 2}}, {{11, 30.5, 0}, {
       10.5, 31, 2}}, {{11, 30.5, 0}, {10.5, 30, 2}}, {{11, 30.5, 0}, {
       10.5, 29, 2}}, {{12, 30.5, 0}, {10.5, 32, 2}}, {{12, 30.5, 0}, {
       10.5, 31, 2}}, {{12, 30.5, 0}, {10.5, 30, 2}}, {{12, 30.5, 0}, {
       10.5, 29, 2}}, {{13, 30.5, 0}, {14.5, 32, 2}}, {{13, 30.5, 0}, {
       14.5, 31, 2}}, {{13, 30.5, 0}, {14.5, 30, 2}}, {{13, 30.5, 0}, {
       14.5, 29, 2}}, {{14, 30.5, 0}, {14.5, 32, 2}}, {{14, 30.5, 0}, {
       14.5, 31, 2}}, {{14, 30.5, 0}, {14.5, 30, 2}}, {{14, 30.5, 0}, {
       14.5, 29, 2}}, {{15, 30.5, 0}, {14.5, 32, 2}}, {{15, 30.5, 0}, {
       14.5, 31, 2}}, {{15, 30.5, 0}, {14.5, 30, 2}}, {{15, 30.5, 0}, {
       14.5, 29, 2}}, {{16, 30.5, 0}, {14.5, 32, 2}}, {{16, 30.5, 0}, {
       14.5, 31, 2}}, {{16, 30.5, 0}, {14.5, 30, 2}}, {{16, 30.5, 0}, {
       14.5, 29, 2}}, {{17, 30.5, 0}, {18.5, 32, 2}}, {{17, 30.5, 0}, {
       18.5, 31, 2}}, {{17, 30.5, 0}, {18.5, 30, 2}}, {{17, 30.5, 0}, {
       18.5, 29, 2}}, {{18, 30.5, 0}, {18.5, 32, 2}}, {{18, 30.5, 0}, {
       18.5, 31, 2}}, {{18, 30.5, 0}, {18.5, 30, 2}}, {{18, 30.5, 0}, {
       18.5, 29, 2}}, {{19, 30.5, 0}, {18.5, 32, 2}}, {{19, 30.5, 0}, {
       18.5, 31, 2}}, {{19, 30.5, 0}, {18.5, 30, 2}}, {{19, 30.5, 0}, {
       18.5, 29, 2}}, {{20, 30.5, 0}, {18.5, 32, 2}}, {{20, 30.5, 0}, {
       18.5, 31, 2}}, {{20, 30.5, 0}, {18.5, 30, 2}}, {{20, 30.5, 0}, {
       18.5, 29, 2}}, {{21, 30.5, 0}, {22.5, 32, 2}}, {{21, 30.5, 0}, {
       22.5, 31, 2}}, {{21, 30.5, 0}, {22.5, 30, 2}}, {{21, 30.5, 0}, {
       22.5, 29, 2}}, {{22, 30.5, 0}, {22.5, 32, 2}}, {{22, 30.5, 0}, {
       22.5, 31, 2}}, {{22, 30.5, 0}, {22.5, 30, 2}}, {{22, 30.5, 0}, {
       22.5, 29, 2}}, {{23, 30.5, 0}, {22.5, 32, 2}}, {{23, 30.5, 0}, {
       22.5, 31, 2}}, {{23, 30.5, 0}, {22.5, 30, 2}}, {{23, 30.5, 0}, {
       22.5, 29, 2}}, {{24, 30.5, 0}, {22.5, 32, 2}}, {{24, 30.5, 0}, {
       22.5, 31, 2}}, {{24, 30.5, 0}, {22.5, 30, 2}}, {{24, 30.5, 0}, {
       22.5, 29, 2}}, {{25, 30.5, 0}, {26.5, 32, 2}}, {{25, 30.5, 0}, {
       26.5, 31, 2}}, {{25, 30.5, 0}, {26.5, 30, 2}}, {{25, 30.5, 0}, {
       26.5, 29, 2}}, {{26, 30.5, 0}, {26.5, 32, 2}}, {{26, 30.5, 0}, {
       26.5, 31, 2}}, {{26, 30.5, 0}, {26.5, 30, 2}}, {{26, 30.5, 0}, {
       26.5, 29, 2}}, {{27, 30.5, 0}, {26.5, 32, 2}}, {{27, 30.5, 0}, {
       26.5, 31, 2}}, {{27, 30.5, 0}, {26.5, 30, 2}}, {{27, 30.5, 0}, {
       26.5, 29, 2}}, {{28, 30.5, 0}, {26.5, 32, 2}}, {{28, 30.5, 0}, {
       26.5, 31, 2}}, {{28, 30.5, 0}, {26.5, 30, 2}}, {{28, 30.5, 0}, {
       26.5, 29, 2}}, {{29, 30.5, 0}, {30.5, 32, 2}}, {{29, 30.5, 0}, {
       30.5, 31, 2}}, {{29, 30.5, 0}, {30.5, 30, 2}}, {{29, 30.5, 0}, {
       30.5, 29, 2}}, {{30, 30.5, 0}, {30.5, 32, 2}}, {{30, 30.5, 0}, {
       30.5, 31, 2}}, {{30, 30.5, 0}, {30.5, 30, 2}}, {{30, 30.5, 0}, {
       30.5, 29, 2}}, {{31, 30.5, 0}, {30.5, 32, 2}}, {{31, 30.5, 0}, {
       30.5, 31, 2}}, {{31, 30.5, 0}, {30.5, 30, 2}}, {{31, 30.5, 0}, {
       30.5, 29, 2}}, {{32, 30.5, 0}, {30.5, 32, 2}}, {{32, 30.5, 0}, {
       30.5, 31, 2}}, {{32, 30.5, 0}, {30.5, 30, 2}}, {{32, 30.5, 0}, {
       30.5, 29, 2}}, {{33, 30.5, 0}, {34.5, 32, 2}}, {{33, 30.5, 0}, {
       34.5, 31, 2}}, {{33, 30.5, 0}, {34.5, 30, 2}}, {{33, 30.5, 0}, {
       34.5, 29, 2}}, {{34, 30.5, 0}, {34.5, 32, 2}}, {{34, 30.5, 0}, {
       34.5, 31, 2}}, {{34, 30.5, 0}, {34.5, 30, 2}}, {{34, 30.5, 0}, {
       34.5, 29, 2}}, {{35, 30.5, 0}, {34.5, 32, 2}}, {{35, 30.5, 0}, {
       34.5, 31, 2}}, {{35, 30.5, 0}, {34.5, 30, 2}}, {{35, 30.5, 0}, {
       34.5, 29, 2}}, {{36, 30.5, 0}, {34.5, 32, 2}}, {{36, 30.5, 0}, {
       34.5, 31, 2}}, {{36, 30.5, 0}, {34.5, 30, 2}}, {{36, 30.5, 0}, {
       34.5, 29, 2}}, {{37, 30.5, 0}, {38.5, 32, 2}}, {{37, 30.5, 0}, {
       38.5, 31, 2}}, {{37, 30.5, 0}, {38.5, 30, 2}}, {{37, 30.5, 0}, {
       38.5, 29, 2}}, {{38, 30.5, 0}, {38.5, 32, 2}}, {{38, 30.5, 0}, {
       38.5, 31, 2}}, {{38, 30.5, 0}, {38.5, 30, 2}}, {{38, 30.5, 0}, {
       38.5, 29, 2}}, {{39, 30.5, 0}, {38.5, 32, 2}}, {{39, 30.5, 0}, {
       38.5, 31, 2}}, {{39, 30.5, 0}, {38.5, 30, 2}}, {{39, 30.5, 0}, {
       38.5, 29, 2}}, {{40, 30.5, 0}, {38.5, 32, 2}}, {{40, 30.5, 0}, {
       38.5, 31, 2}}, {{40, 30.5, 0}, {38.5, 30, 2}}, {{40, 30.5, 0}, {
       38.5, 29, 2}}, {{41, 30.5, 0}, {42.5, 32, 2}}, {{41, 30.5, 0}, {
       42.5, 31, 2}}, {{41, 30.5, 0}, {42.5, 30, 2}}, {{41, 30.5, 0}, {
       42.5, 29, 2}}, {{42, 30.5, 0}, {42.5, 32, 2}}, {{42, 30.5, 0}, {
       42.5, 31, 2}}, {{42, 30.5, 0}, {42.5, 30, 2}}, {{42, 30.5, 0}, {
       42.5, 29, 2}}, {{43, 30.5, 0}, {42.5, 32, 2}}, {{43, 30.5, 0}, {
       42.5, 31, 2}}, {{43, 30.5, 0}, {42.5, 30, 2}}, {{43, 30.5, 0}, {
       42.5, 29, 2}}, {{44, 30.5, 0}, {42.5, 32, 2}}, {{44, 30.5, 0}, {
       42.5, 31, 2}}, {{44, 30.5, 0}, {42.5, 30, 2}}, {{44, 30.5, 0}, {
       42.5, 29, 2}}, {{45, 30.5, 0}, {46.5, 32, 2}}, {{45, 30.5, 0}, {
       46.5, 31, 2}}, {{45, 30.5, 0}, {46.5, 30, 2}}, {{45, 30.5, 0}, {
       46.5, 29, 2}}, {{46, 30.5, 0}, {46.5, 32, 2}}, {{46, 30.5, 0}, {
       46.5, 31, 2}}, {{46, 30.5, 0}, {46.5, 30, 2}}, {{46, 30.5, 0}, {
       46.5, 29, 2}}, {{47, 30.5, 0}, {46.5, 32, 2}}, {{47, 30.5, 0}, {
       46.5, 31, 2}}, {{47, 30.5, 0}, {46.5, 30, 2}}, {{47, 30.5, 0}, {
       46.5, 29, 2}}, {{48, 30.5, 0}, {46.5, 32, 2}}, {{48, 30.5, 0}, {
       46.5, 31, 2}}, {{48, 30.5, 0}, {46.5, 30, 2}}, {{48, 30.5, 0}, {
       46.5, 29, 2}}, {{49, 30.5, 0}, {50.5, 32, 2}}, {{49, 30.5, 0}, {
       50.5, 31, 2}}, {{49, 30.5, 0}, {50.5, 30, 2}}, {{49, 30.5, 0}, {
       50.5, 29, 2}}, {{50, 30.5, 0}, {50.5, 32, 2}}, {{50, 30.5, 0}, {
       50.5, 31, 2}}, {{50, 30.5, 0}, {50.5, 30, 2}}, {{50, 30.5, 0}, {
       50.5, 29, 2}}, {{51, 30.5, 0}, {50.5, 32, 2}}, {{51, 30.5, 0}, {
       50.5, 31, 2}}, {{51, 30.5, 0}, {50.5, 30, 2}}, {{51, 30.5, 0}, {
       50.5, 29, 2}}, {{52, 30.5, 0}, {50.5, 32, 2}}, {{52, 30.5, 0}, {
       50.5, 31, 2}}, {{52, 30.5, 0}, {50.5, 30, 2}}, {{52, 30.5, 0}, {
       50.5, 29, 2}}, {{53, 30.5, 0}, {54.5, 32, 2}}, {{53, 30.5, 0}, {
       54.5, 31, 2}}, {{53, 30.5, 0}, {54.5, 30, 2}}, {{53, 30.5, 0}, {
       54.5, 29, 2}}, {{54, 30.5, 0}, {54.5, 32, 2}}, {{54, 30.5, 0}, {
       54.5, 31, 2}}, {{54, 30.5, 0}, {54.5, 30, 2}}, {{54, 30.5, 0}, {
       54.5, 29, 2}}, {{55, 30.5, 0}, {54.5, 32, 2}}, {{55, 30.5, 0}, {
       54.5, 31, 2}}, {{55, 30.5, 0}, {54.5, 30, 2}}, {{55, 30.5, 0}, {
       54.5, 29, 2}}, {{56, 30.5, 0}, {54.5, 32, 2}}, {{56, 30.5, 0}, {
       54.5, 31, 2}}, {{56, 30.5, 0}, {54.5, 30, 2}}, {{56, 30.5, 0}, {
       54.5, 29, 2}}, {{57, 30.5, 0}, {58.5, 32, 2}}, {{57, 30.5, 0}, {
       58.5, 31, 2}}, {{57, 30.5, 0}, {58.5, 30, 2}}, {{57, 30.5, 0}, {
       58.5, 29, 2}}, {{58, 30.5, 0}, {58.5, 32, 2}}, {{58, 30.5, 0}, {
       58.5, 31, 2}}, {{58, 30.5, 0}, {58.5, 30, 2}}, {{58, 30.5, 0}, {
       58.5, 29, 2}}, {{59, 30.5, 0}, {58.5, 32, 2}}, {{59, 30.5, 0}, {
       58.5, 31, 2}}, {{59, 30.5, 0}, {58.5, 30, 2}}, {{59, 30.5, 0}, {
       58.5, 29, 2}}, {{60, 30.5, 0}, {58.5, 32, 2}}, {{60, 30.5, 0}, {
       58.5, 31, 2}}, {{60, 30.5, 0}, {58.5, 30, 2}}, {{60, 30.5, 0}, {
       58.5, 29, 2}}, {{61, 30.5, 0}, {62.5, 32, 2}}, {{61, 30.5, 0}, {
       62.5, 31, 2}}, {{61, 30.5, 0}, {62.5, 30, 2}}, {{61, 30.5, 0}, {
       62.5, 29, 2}}, {{62, 30.5, 0}, {62.5, 32, 2}}, {{62, 30.5, 0}, {
       62.5, 31, 2}}, {{62, 30.5, 0}, {62.5, 30, 2}}, {{62, 30.5, 0}, {
       62.5, 29, 2}}, {{63, 30.5, 0}, {62.5, 32, 2}}, {{63, 30.5, 0}, {
       62.5, 31, 2}}, {{63, 30.5, 0}, {62.5, 30, 2}}, {{63, 30.5, 0}, {
       62.5, 29, 2}}, {{64, 30.5, 0}, {62.5, 32, 2}}, {{64, 30.5, 0}, {
       62.5, 31, 2}}, {{64, 30.5, 0}, {62.5, 30, 2}}, {{64, 30.5, 0}, {
       62.5, 29, 2}}, {{1, 26.5, 0}, {2.5, 28, 2}}, {{1, 26.5, 0}, {
       2.5, 27, 2}}, {{1, 26.5, 0}, {2.5, 26, 2}}, {{1, 26.5, 0}, {
       2.5, 25, 2}}, {{2, 26.5, 0}, {2.5, 28, 2}}, {{2, 26.5, 0}, {
       2.5, 27, 2}}, {{2, 26.5, 0}, {2.5, 26, 2}}, {{2, 26.5, 0}, {
       2.5, 25, 2}}, {{3, 26.5, 0}, {2.5, 28, 2}}, {{3, 26.5, 0}, {
       2.5, 27, 2}}, {{3, 26.5, 0}, {2.5, 26, 2}}, {{3, 26.5, 0}, {
       2.5, 25, 2}}, {{4, 26.5, 0}, {2.5, 28, 2}}, {{4, 26.5, 0}, {
       2.5, 27, 2}}, {{4, 26.5, 0}, {2.5, 26, 2}}, {{4, 26.5, 0}, {
       2.5, 25, 2}}, {{5, 26.5, 0}, {6.5, 28, 2}}, {{5, 26.5, 0}, {
       6.5, 27, 2}}, {{5, 26.5, 0}, {6.5, 26, 2}}, {{5, 26.5, 0}, {
       6.5, 25, 2}}, {{6, 26.5, 0}, {6.5, 28, 2}}, {{6, 26.5, 0}, {
       6.5, 27, 2}}, {{6, 26.5, 0}, {6.5, 26, 2}}, {{6, 26.5, 0}, {
       6.5, 25, 2}}, {{7, 26.5, 0}, {6.5, 28, 2}}, {{7, 26.5, 0}, {
       6.5, 27, 2}}, {{7, 26.5, 0}, {6.5, 26, 2}}, {{7, 26.5, 0}, {
       6.5, 25, 2}}, {{8, 26.5, 0}, {6.5, 28, 2}}, {{8, 26.5, 0}, {
       6.5, 27, 2}}, {{8, 26.5, 0}, {6.5, 26, 2}}, {{8, 26.5, 0}, {
       6.5, 25, 2}}, {{9, 26.5, 0}, {10.5, 28, 2}}, {{9, 26.5, 0}, {
       10.5, 27, 2}}, {{9, 26.5, 0}, {10.5, 26, 2}}, {{9, 26.5, 0}, {
       10.5, 25, 2}}, {{10, 26.5, 0}, {10.5, 28, 2}}, {{10, 26.5, 0}, {
       10.5, 27, 2}}, {{10, 26.5, 0}, {10.5, 26, 2}}, {{10, 26.5, 0}, {
       10.5, 25, 2}}, {{11, 26.5, 0}, {10.5, 28, 2}}, {{11, 26.5, 0}, {
       10.5, 27, 2}}, {{11, 26.5, 0}, {10.5, 26, 2}}, {{11, 26.5, 0}, {
       10.5, 25, 2}}, {{12, 26.5, 0}, {10.5, 28, 2}}, {{12, 26.5, 0}, {
       10.5, 27, 2}}, {{12, 26.5, 0}, {10.5, 26, 2}}, {{12, 26.5, 0}, {
       10.5, 25, 2}}, {{13, 26.5, 0}, {14.5, 28, 2}}, {{13, 26.5, 0}, {
       14.5, 27, 2}}, {{13, 26.5, 0}, {14.5, 26, 2}}, {{13, 26.5, 0}, {
       14.5, 25, 2}}, {{14, 26.5, 0}, {14.5, 28, 2}}, {{14, 26.5, 0}, {
       14.5, 27, 2}}, {{14, 26.5, 0}, {14.5, 26, 2}}, {{14, 26.5, 0}, {
       14.5, 25, 2}}, {{15, 26.5, 0}, {14.5, 28, 2}}, {{15, 26.5, 0}, {
       14.5, 27, 2}}, {{15, 26.5, 0}, {14.5, 26, 2}}, {{15, 26.5, 0}, {
       14.5, 25, 2}}, {{16, 26.5, 0}, {14.5, 28, 2}}, {{16, 26.5, 0}, {
       14.5, 27, 2}}, {{16, 26.5, 0}, {14.5, 26, 2}}, {{16, 26.5, 0}, {
       14.5, 25, 2}}, {{17, 26.5, 0}, {18.5, 28, 2}}, {{17, 26.5, 0}, {
       18.5, 27, 2}}, {{17, 26.5, 0}, {18.5, 26, 2}}, {{17, 26.5, 0}, {
       18.5, 25, 2}}, {{18, 26.5, 0}, {18.5, 28, 2}}, {{18, 26.5, 0}, {
       18.5, 27, 2}}, {{18, 26.5, 0}, {18.5, 26, 2}}, {{18, 26.5, 0}, {
       18.5, 25, 2}}, {{19, 26.5, 0}, {18.5, 28, 2}}, {{19, 26.5, 0}, {
       18.5, 27, 2}}, {{19, 26.5, 0}, {18.5, 26, 2}}, {{19, 26.5, 0}, {
       18.5, 25, 2}}, {{20, 26.5, 0}, {18.5, 28, 2}}, {{20, 26.5, 0}, {
       18.5, 27, 2}}, {{20, 26.5, 0}, {18.5, 26, 2}}, {{20, 26.5, 0}, {
       18.5, 25, 2}}, {{21, 26.5, 0}, {22.5, 28, 2}}, {{21, 26.5, 0}, {
       22.5, 27, 2}}, {{21, 26.5, 0}, {22.5, 26, 2}}, {{21, 26.5, 0}, {
       22.5, 25, 2}}, {{22, 26.5, 0}, {22.5, 28, 2}}, {{22, 26.5, 0}, {
       22.5, 27, 2}}, {{22, 26.5, 0}, {22.5, 26, 2}}, {{22, 26.5, 0}, {
       22.5, 25, 2}}, {{23, 26.5, 0}, {22.5, 28, 2}}, {{23, 26.5, 0}, {
       22.5, 27, 2}}, {{23, 26.5, 0}, {22.5, 26, 2}}, {{23, 26.5, 0}, {
       22.5, 25, 2}}, {{24, 26.5, 0}, {22.5, 28, 2}}, {{24, 26.5, 0}, {
       22.5, 27, 2}}, {{24, 26.5, 0}, {22.5, 26, 2}}, {{24, 26.5, 0}, {
       22.5, 25, 2}}, {{25, 26.5, 0}, {26.5, 28, 2}}, {{25, 26.5, 0}, {
       26.5, 27, 2}}, {{25, 26.5, 0}, {26.5, 26, 2}}, {{25, 26.5, 0}, {
       26.5, 25, 2}}, {{26, 26.5, 0}, {26.5, 28, 2}}, {{26, 26.5, 0}, {
       26.5, 27, 2}}, {{26, 26.5, 0}, {26.5, 26, 2}}, {{26, 26.5, 0}, {
       26.5, 25, 2}}, {{27, 26.5, 0}, {26.5, 28, 2}}, {{27, 26.5, 0}, {
       26.5, 27, 2}}, {{27, 26.5, 0}, {26.5, 26, 2}}, {{27, 26.5, 0}, {
       26.5, 25, 2}}, {{28, 26.5, 0}, {26.5, 28, 2}}, {{28, 26.5, 0}, {
       26.5, 27, 2}}, {{28, 26.5, 0}, {26.5, 26, 2}}, {{28, 26.5, 0}, {
       26.5, 25, 2}}, {{29, 26.5, 0}, {30.5, 28, 2}}, {{29, 26.5, 0}, {
       30.5, 27, 2}}, {{29, 26.5, 0}, {30.5, 26, 2}}, {{29, 26.5, 0}, {
       30.5, 25, 2}}, {{30, 26.5, 0}, {30.5, 28, 2}}, {{30, 26.5, 0}, {
       30.5, 27, 2}}, {{30, 26.5, 0}, {30.5, 26, 2}}, {{30, 26.5, 0}, {
       30.5, 25, 2}}, {{31, 26.5, 0}, {30.5, 28, 2}}, {{31, 26.5, 0}, {
       30.5, 27, 2}}, {{31, 26.5, 0}, {30.5, 26, 2}}, {{31, 26.5, 0}, {
       30.5, 25, 2}}, {{32, 26.5, 0}, {30.5, 28, 2}}, {{32, 26.5, 0}, {
       30.5, 27, 2}}, {{32, 26.5, 0}, {30.5, 26, 2}}, {{32, 26.5, 0}, {
       30.5, 25, 2}}, {{33, 26.5, 0}, {34.5, 28, 2}}, {{33, 26.5, 0}, {
       34.5, 27, 2}}, {{33, 26.5, 0}, {34.5, 26, 2}}, {{33, 26.5, 0}, {
       34.5, 25, 2}}, {{34, 26.5, 0}, {34.5, 28, 2}}, {{34, 26.5, 0}, {
       34.5, 27, 2}}, {{34, 26.5, 0}, {34.5, 26, 2}}, {{34, 26.5, 0}, {
       34.5, 25, 2}}, {{35, 26.5, 0}, {34.5, 28, 2}}, {{35, 26.5, 0}, {
       34.5, 27, 2}}, {{35, 26.5, 0}, {34.5, 26, 2}}, {{35, 26.5, 0}, {
       34.5, 25, 2}}, {{36, 26.5, 0}, {34.5, 28, 2}}, {{36, 26.5, 0}, {
       34.5, 27, 2}}, {{36, 26.5, 0}, {34.5, 26, 2}}, {{36, 26.5, 0}, {
       34.5, 25, 2}}, {{37, 26.5, 0}, {38.5, 28, 2}}, {{37, 26.5, 0}, {
       38.5, 27, 2}}, {{37, 26.5, 0}, {38.5, 26, 2}}, {{37, 26.5, 0}, {
       38.5, 25, 2}}, {{38, 26.5, 0}, {38.5, 28, 2}}, {{38, 26.5, 0}, {
       38.5, 27, 2}}, {{38, 26.5, 0}, {38.5, 26, 2}}, {{38, 26.5, 0}, {
       38.5, 25, 2}}, {{39, 26.5, 0}, {38.5, 28, 2}}, {{39, 26.5, 0}, {
       38.5, 27, 2}}, {{39, 26.5, 0}, {38.5, 26, 2}}, {{39, 26.5, 0}, {
       38.5, 25, 2}}, {{40, 26.5, 0}, {38.5, 28, 2}}, {{40, 26.5, 0}, {
       38.5, 27, 2}}, {{40, 26.5, 0}, {38.5, 26, 2}}, {{40, 26.5, 0}, {
       38.5, 25, 2}}, {{41, 26.5, 0}, {42.5, 28, 2}}, {{41, 26.5, 0}, {
       42.5, 27, 2}}, {{41, 26.5, 0}, {42.5, 26, 2}}, {{41, 26.5, 0}, {
       42.5, 25, 2}}, {{42, 26.5, 0}, {42.5, 28, 2}}, {{42, 26.5, 0}, {
       42.5, 27, 2}}, {{42, 26.5, 0}, {42.5, 26, 2}}, {{42, 26.5, 0}, {
       42.5, 25, 2}}, {{43, 26.5, 0}, {42.5, 28, 2}}, {{43, 26.5, 0}, {
       42.5, 27, 2}}, {{43, 26.5, 0}, {42.5, 26, 2}}, {{43, 26.5, 0}, {
       42.5, 25, 2}}, {{44, 26.5, 0}, {42.5, 28, 2}}, {{44, 26.5, 0}, {
       42.5, 27, 2}}, {{44, 26.5, 0}, {42.5, 26, 2}}, {{44, 26.5, 0}, {
       42.5, 25, 2}}, {{45, 26.5, 0}, {46.5, 28, 2}}, {{45, 26.5, 0}, {
       46.5, 27, 2}}, {{45, 26.5, 0}, {46.5, 26, 2}}, {{45, 26.5, 0}, {
       46.5, 25, 2}}, {{46, 26.5, 0}, {46.5, 28, 2}}, {{46, 26.5, 0}, {
       46.5, 27, 2}}, {{46, 26.5, 0}, {46.5, 26, 2}}, {{46, 26.5, 0}, {
       46.5, 25, 2}}, {{47, 26.5, 0}, {46.5, 28, 2}}, {{47, 26.5, 0}, {
       46.5, 27, 2}}, {{47, 26.5, 0}, {46.5, 26, 2}}, {{47, 26.5, 0}, {
       46.5, 25, 2}}, {{48, 26.5, 0}, {46.5, 28, 2}}, {{48, 26.5, 0}, {
       46.5, 27, 2}}, {{48, 26.5, 0}, {46.5, 26, 2}}, {{48, 26.5, 0}, {
       46.5, 25, 2}}, {{49, 26.5, 0}, {50.5, 28, 2}}, {{49, 26.5, 0}, {
       50.5, 27, 2}}, {{49, 26.5, 0}, {50.5, 26, 2}}, {{49, 26.5, 0}, {
       50.5, 25, 2}}, {{50, 26.5, 0}, {50.5, 28, 2}}, {{50, 26.5, 0}, {
       50.5, 27, 2}}, {{50, 26.5, 0}, {50.5, 26, 2}}, {{50, 26.5, 0}, {
       50.5, 25, 2}}, {{51, 26.5, 0}, {50.5, 28, 2}}, {{51, 26.5, 0}, {
       50.5, 27, 2}}, {{51, 26.5, 0}, {50.5, 26, 2}}, {{51, 26.5, 0}, {
       50.5, 25, 2}}, {{52, 26.5, 0}, {50.5, 28, 2}}, {{52, 26.5, 0}, {
       50.5, 27, 2}}, {{52, 26.5, 0}, {50.5, 26, 2}}, {{52, 26.5, 0}, {
       50.5, 25, 2}}, {{53, 26.5, 0}, {54.5, 28, 2}}, {{53, 26.5, 0}, {
       54.5, 27, 2}}, {{53, 26.5, 0}, {54.5, 26, 2}}, {{53, 26.5, 0}, {
       54.5, 25, 2}}, {{54, 26.5, 0}, {54.5, 28, 2}}, {{54, 26.5, 0}, {
       54.5, 27, 2}}, {{54, 26.5, 0}, {54.5, 26, 2}}, {{54, 26.5, 0}, {
       54.5, 25, 2}}, {{55, 26.5, 0}, {54.5, 28, 2}}, {{55, 26.5, 0}, {
       54.5, 27, 2}}, {{55, 26.5, 0}, {54.5, 26, 2}}, {{55, 26.5, 0}, {
       54.5, 25, 2}}, {{56, 26.5, 0}, {54.5, 28, 2}}, {{56, 26.5, 0}, {
       54.5, 27, 2}}, {{56, 26.5, 0}, {54.5, 26, 2}}, {{56, 26.5, 0}, {
       54.5, 25, 2}}, {{57, 26.5, 0}, {58.5, 28, 2}}, {{57, 26.5, 0}, {
       58.5, 27, 2}}, {{57, 26.5, 0}, {58.5, 26, 2}}, {{57, 26.5, 0}, {
       58.5, 25, 2}}, {{58, 26.5, 0}, {58.5, 28, 2}}, {{58, 26.5, 0}, {
       58.5, 27, 2}}, {{58, 26.5, 0}, {58.5, 26, 2}}, {{58, 26.5, 0}, {
       58.5, 25, 2}}, {{59, 26.5, 0}, {58.5, 28, 2}}, {{59, 26.5, 0}, {
       58.5, 27, 2}}, {{59, 26.5, 0}, {58.5, 26, 2}}, {{59, 26.5, 0}, {
       58.5, 25, 2}}, {{60, 26.5, 0}, {58.5, 28, 2}}, {{60, 26.5, 0}, {
       58.5, 27, 2}}, {{60, 26.5, 0}, {58.5, 26, 2}}, {{60, 26.5, 0}, {
       58.5, 25, 2}}, {{61, 26.5, 0}, {62.5, 28, 2}}, {{61, 26.5, 0}, {
       62.5, 27, 2}}, {{61, 26.5, 0}, {62.5, 26, 2}}, {{61, 26.5, 0}, {
       62.5, 25, 2}}, {{62, 26.5, 0}, {62.5, 28, 2}}, {{62, 26.5, 0}, {
       62.5, 27, 2}}, {{62, 26.5, 0}, {62.5, 26, 2}}, {{62, 26.5, 0}, {
       62.5, 25, 2}}, {{63, 26.5, 0}, {62.5, 28, 2}}, {{63, 26.5, 0}, {
       62.5, 27, 2}}, {{63, 26.5, 0}, {62.5, 26, 2}}, {{63, 26.5, 0}, {
       62.5, 25, 2}}, {{64, 26.5, 0}, {62.5, 28, 2}}, {{64, 26.5, 0}, {
       62.5, 27, 2}}, {{64, 26.5, 0}, {62.5, 26, 2}}, {{64, 26.5, 0}, {
       62.5, 25, 2}}, {{1, 22.5, 0}, {2.5, 24, 2}}, {{1, 22.5, 0}, {
       2.5, 23, 2}}, {{1, 22.5, 0}, {2.5, 22, 2}}, {{1, 22.5, 0}, {
       2.5, 21, 2}}, {{2, 22.5, 0}, {2.5, 24, 2}}, {{2, 22.5, 0}, {
       2.5, 23, 2}}, {{2, 22.5, 0}, {2.5, 22, 2}}, {{2, 22.5, 0}, {
       2.5, 21, 2}}, {{3, 22.5, 0}, {2.5, 24, 2}}, {{3, 22.5, 0}, {
       2.5, 23, 2}}, {{3, 22.5, 0}, {2.5, 22, 2}}, {{3, 22.5, 0}, {
       2.5, 21, 2}}, {{4, 22.5, 0}, {2.5, 24, 2}}, {{4, 22.5, 0}, {
       2.5, 23, 2}}, {{4, 22.5, 0}, {2.5, 22, 2}}, {{4, 22.5, 0}, {
       2.5, 21, 2}}, {{5, 22.5, 0}, {6.5, 24, 2}}, {{5, 22.5, 0}, {
       6.5, 23, 2}}, {{5, 22.5, 0}, {6.5, 22, 2}}, {{5, 22.5, 0}, {
       6.5, 21, 2}}, {{6, 22.5, 0}, {6.5, 24, 2}}, {{6, 22.5, 0}, {
       6.5, 23, 2}}, {{6, 22.5, 0}, {6.5, 22, 2}}, {{6, 22.5, 0}, {
       6.5, 21, 2}}, {{7, 22.5, 0}, {6.5, 24, 2}}, {{7, 22.5, 0}, {
       6.5, 23, 2}}, {{7, 22.5, 0}, {6.5, 22, 2}}, {{7, 22.5, 0}, {
       6.5, 21, 2}}, {{8, 22.5, 0}, {6.5, 24, 2}}, {{8, 22.5, 0}, {
       6.5, 23, 2}}, {{8, 22.5, 0}, {6.5, 22, 2}}, {{8, 22.5, 0}, {
       6.5, 21, 2}}, {{9, 22.5, 0}, {10.5, 24, 2}}, {{9, 22.5, 0}, {
       10.5, 23, 2}}, {{9, 22.5, 0}, {10.5, 22, 2}}, {{9, 22.5, 0}, {
       10.5, 21, 2}}, {{10, 22.5, 0}, {10.5, 24, 2}}, {{10, 22.5, 0}, {
       10.5, 23, 2}}, {{10, 22.5, 0}, {10.5, 22, 2}}, {{10, 22.5, 0}, {
       10.5, 21, 2}}, {{11, 22.5, 0}, {10.5, 24, 2}}, {{11, 22.5, 0}, {
       10.5, 23, 2}}, {{11, 22.5, 0}, {10.5, 22, 2}}, {{11, 22.5, 0}, {
       10.5, 21, 2}}, {{12, 22.5, 0}, {10.5, 24, 2}}, {{12, 22.5, 0}, {
       10.5, 23, 2}}, {{12, 22.5, 0}, {10.5, 22, 2}}, {{12, 22.5, 0}, {
       10.5, 21, 2}}, {{13, 22.5, 0}, {14.5, 24, 2}}, {{13, 22.5, 0}, {
       14.5, 23, 2}}, {{13, 22.5, 0}, {14.5, 22, 2}}, {{13, 22.5, 0}, {
       14.5, 21, 2}}, {{14, 22.5, 0}, {14.5, 24, 2}}, {{14, 22.5, 0}, {
       14.5, 23, 2}}, {{14, 22.5, 0}, {14.5, 22, 2}}, {{14, 22.5, 0}, {
       14.5, 21, 2}}, {{15, 22.5, 0}, {14.5, 24, 2}}, {{15, 22.5, 0}, {
       14.5, 23, 2}}, {{15, 22.5, 0}, {14.5, 22, 2}}, {{15, 22.5, 0}, {
       14.5, 21, 2}}, {{16, 22.5, 0}, {14.5, 24, 2}}, {{16, 22.5, 0}, {
       14.5, 23, 2}}, {{16, 22.5, 0}, {14.5, 22, 2}}, {{16, 22.5, 0}, {
       14.5, 21, 2}}, {{17, 22.5, 0}, {18.5, 24, 2}}, {{17, 22.5, 0}, {
       18.5, 23, 2}}, {{17, 22.5, 0}, {18.5, 22, 2}}, {{17, 22.5, 0}, {
       18.5, 21, 2}}, {{18, 22.5, 0}, {18.5, 24, 2}}, {{18, 22.5, 0}, {
       18.5, 23, 2}}, {{18, 22.5, 0}, {18.5, 22, 2}}, {{18, 22.5, 0}, {
       18.5, 21, 2}}, {{19, 22.5, 0}, {18.5, 24, 2}}, {{19, 22.5, 0}, {
       18.5, 23, 2}}, {{19, 22.5, 0}, {18.5, 22, 2}}, {{19, 22.5, 0}, {
       18.5, 21, 2}}, {{20, 22.5, 0}, {18.5, 24, 2}}, {{20, 22.5, 0}, {
       18.5, 23, 2}}, {{20, 22.5, 0}, {18.5, 22, 2}}, {{20, 22.5, 0}, {
       18.5, 21, 2}}, {{21, 22.5, 0}, {22.5, 24, 2}}, {{21, 22.5, 0}, {
       22.5, 23, 2}}, {{21, 22.5, 0}, {22.5, 22, 2}}, {{21, 22.5, 0}, {
       22.5, 21, 2}}, {{22, 22.5, 0}, {22.5, 24, 2}}, {{22, 22.5, 0}, {
       22.5, 23, 2}}, {{22, 22.5, 0}, {22.5, 22, 2}}, {{22, 22.5, 0}, {
       22.5, 21, 2}}, {{23, 22.5, 0}, {22.5, 24, 2}}, {{23, 22.5, 0}, {
       22.5, 23, 2}}, {{23, 22.5, 0}, {22.5, 22, 2}}, {{23, 22.5, 0}, {
       22.5, 21, 2}}, {{24, 22.5, 0}, {22.5, 24, 2}}, {{24, 22.5, 0}, {
       22.5, 23, 2}}, {{24, 22.5, 0}, {22.5, 22, 2}}, {{24, 22.5, 0}, {
       22.5, 21, 2}}, {{25, 22.5, 0}, {26.5, 24, 2}}, {{25, 22.5, 0}, {
       26.5, 23, 2}}, {{25, 22.5, 0}, {26.5, 22, 2}}, {{25, 22.5, 0}, {
       26.5, 21, 2}}, {{26, 22.5, 0}, {26.5, 24, 2}}, {{26, 22.5, 0}, {
       26.5, 23, 2}}, {{26, 22.5, 0}, {26.5, 22, 2}}, {{26, 22.5, 0}, {
       26.5, 21, 2}}, {{27, 22.5, 0}, {26.5, 24, 2}}, {{27, 22.5, 0}, {
       26.5, 23, 2}}, {{27, 22.5, 0}, {26.5, 22, 2}}, {{27, 22.5, 0}, {
       26.5, 21, 2}}, {{28, 22.5, 0}, {26.5, 24, 2}}, {{28, 22.5, 0}, {
       26.5, 23, 2}}, {{28, 22.5, 0}, {26.5, 22, 2}}, {{28, 22.5, 0}, {
       26.5, 21, 2}}, {{29, 22.5, 0}, {30.5, 24, 2}}, {{29, 22.5, 0}, {
       30.5, 23, 2}}, {{29, 22.5, 0}, {30.5, 22, 2}}, {{29, 22.5, 0}, {
       30.5, 21, 2}}, {{30, 22.5, 0}, {30.5, 24, 2}}, {{30, 22.5, 0}, {
       30.5, 23, 2}}, {{30, 22.5, 0}, {30.5, 22, 2}}, {{30, 22.5, 0}, {
       30.5, 21, 2}}, {{31, 22.5, 0}, {30.5, 24, 2}}, {{31, 22.5, 0}, {
       30.5, 23, 2}}, {{31, 22.5, 0}, {30.5, 22, 2}}, {{31, 22.5, 0}, {
       30.5, 21, 2}}, {{32, 22.5, 0}, {30.5, 24, 2}}, {{32, 22.5, 0}, {
       30.5, 23, 2}}, {{32, 22.5, 0}, {30.5, 22, 2}}, {{32, 22.5, 0}, {
       30.5, 21, 2}}, {{33, 22.5, 0}, {34.5, 24, 2}}, {{33, 22.5, 0}, {
       34.5, 23, 2}}, {{33, 22.5, 0}, {34.5, 22, 2}}, {{33, 22.5, 0}, {
       34.5, 21, 2}}, {{34, 22.5, 0}, {34.5, 24, 2}}, {{34, 22.5, 0}, {
       34.5, 23, 2}}, {{34, 22.5, 0}, {34.5, 22, 2}}, {{34, 22.5, 0}, {
       34.5, 21, 2}}, {{35, 22.5, 0}, {34.5, 24, 2}}, {{35, 22.5, 0}, {
       34.5, 23, 2}}, {{35, 22.5, 0}, {34.5, 22, 2}}, {{35, 22.5, 0}, {
       34.5, 21, 2}}, {{36, 22.5, 0}, {34.5, 24, 2}}, {{36, 22.5, 0}, {
       34.5, 23, 2}}, {{36, 22.5, 0}, {34.5, 22, 2}}, {{36, 22.5, 0}, {
       34.5, 21, 2}}, {{37, 22.5, 0}, {38.5, 24, 2}}, {{37, 22.5, 0}, {
       38.5, 23, 2}}, {{37, 22.5, 0}, {38.5, 22, 2}}, {{37, 22.5, 0}, {
       38.5, 21, 2}}, {{38, 22.5, 0}, {38.5, 24, 2}}, {{38, 22.5, 0}, {
       38.5, 23, 2}}, {{38, 22.5, 0}, {38.5, 22, 2}}, {{38, 22.5, 0}, {
       38.5, 21, 2}}, {{39, 22.5, 0}, {38.5, 24, 2}}, {{39, 22.5, 0}, {
       38.5, 23, 2}}, {{39, 22.5, 0}, {38.5, 22, 2}}, {{39, 22.5, 0}, {
       38.5, 21, 2}}, {{40, 22.5, 0}, {38.5, 24, 2}}, {{40, 22.5, 0}, {
       38.5, 23, 2}}, {{40, 22.5, 0}, {38.5, 22, 2}}, {{40, 22.5, 0}, {
       38.5, 21, 2}}, {{41, 22.5, 0}, {42.5, 24, 2}}, {{41, 22.5, 0}, {
       42.5, 23, 2}}, {{41, 22.5, 0}, {42.5, 22, 2}}, {{41, 22.5, 0}, {
       42.5, 21, 2}}, {{42, 22.5, 0}, {42.5, 24, 2}}, {{42, 22.5, 0}, {
       42.5, 23, 2}}, {{42, 22.5, 0}, {42.5, 22, 2}}, {{42, 22.5, 0}, {
       42.5, 21, 2}}, {{43, 22.5, 0}, {42.5, 24, 2}}, {{43, 22.5, 0}, {
       42.5, 23, 2}}, {{43, 22.5, 0}, {42.5, 22, 2}}, {{43, 22.5, 0}, {
       42.5, 21, 2}}, {{44, 22.5, 0}, {42.5, 24, 2}}, {{44, 22.5, 0}, {
       42.5, 23, 2}}, {{44, 22.5, 0}, {42.5, 22, 2}}, {{44, 22.5, 0}, {
       42.5, 21, 2}}, {{45, 22.5, 0}, {46.5, 24, 2}}, {{45, 22.5, 0}, {
       46.5, 23, 2}}, {{45, 22.5, 0}, {46.5, 22, 2}}, {{45, 22.5, 0}, {
       46.5, 21, 2}}, {{46, 22.5, 0}, {46.5, 24, 2}}, {{46, 22.5, 0}, {
       46.5, 23, 2}}, {{46, 22.5, 0}, {46.5, 22, 2}}, {{46, 22.5, 0}, {
       46.5, 21, 2}}, {{47, 22.5, 0}, {46.5, 24, 2}}, {{47, 22.5, 0}, {
       46.5, 23, 2}}, {{47, 22.5, 0}, {46.5, 22, 2}}, {{47, 22.5, 0}, {
       46.5, 21, 2}}, {{48, 22.5, 0}, {46.5, 24, 2}}, {{48, 22.5, 0}, {
       46.5, 23, 2}}, {{48, 22.5, 0}, {46.5, 22, 2}}, {{48, 22.5, 0}, {
       46.5, 21, 2}}, {{49, 22.5, 0}, {50.5, 24, 2}}, {{49, 22.5, 0}, {
       50.5, 23, 2}}, {{49, 22.5, 0}, {50.5, 22, 2}}, {{49, 22.5, 0}, {
       50.5, 21, 2}}, {{50, 22.5, 0}, {50.5, 24, 2}}, {{50, 22.5, 0}, {
       50.5, 23, 2}}, {{50, 22.5, 0}, {50.5, 22, 2}}, {{50, 22.5, 0}, {
       50.5, 21, 2}}, {{51, 22.5, 0}, {50.5, 24, 2}}, {{51, 22.5, 0}, {
       50.5, 23, 2}}, {{51, 22.5, 0}, {50.5, 22, 2}}, {{51, 22.5, 0}, {
       50.5, 21, 2}}, {{52, 22.5, 0}, {50.5, 24, 2}}, {{52, 22.5, 0}, {
       50.5, 23, 2}}, {{52, 22.5, 0}, {50.5, 22, 2}}, {{52, 22.5, 0}, {
       50.5, 21, 2}}, {{53, 22.5, 0}, {54.5, 24, 2}}, {{53, 22.5, 0}, {
       54.5, 23, 2}}, {{53, 22.5, 0}, {54.5, 22, 2}}, {{53, 22.5, 0}, {
       54.5, 21, 2}}, {{54, 22.5, 0}, {54.5, 24, 2}}, {{54, 22.5, 0}, {
       54.5, 23, 2}}, {{54, 22.5, 0}, {54.5, 22, 2}}, {{54, 22.5, 0}, {
       54.5, 21, 2}}, {{55, 22.5, 0}, {54.5, 24, 2}}, {{55, 22.5, 0}, {
       54.5, 23, 2}}, {{55, 22.5, 0}, {54.5, 22, 2}}, {{55, 22.5, 0}, {
       54.5, 21, 2}}, {{56, 22.5, 0}, {54.5, 24, 2}}, {{56, 22.5, 0}, {
       54.5, 23, 2}}, {{56, 22.5, 0}, {54.5, 22, 2}}, {{56, 22.5, 0}, {
       54.5, 21, 2}}, {{57, 22.5, 0}, {58.5, 24, 2}}, {{57, 22.5, 0}, {
       58.5, 23, 2}}, {{57, 22.5, 0}, {58.5, 22, 2}}, {{57, 22.5, 0}, {
       58.5, 21, 2}}, {{58, 22.5, 0}, {58.5, 24, 2}}, {{58, 22.5, 0}, {
       58.5, 23, 2}}, {{58, 22.5, 0}, {58.5, 22, 2}}, {{58, 22.5, 0}, {
       58.5, 21, 2}}, {{59, 22.5, 0}, {58.5, 24, 2}}, {{59, 22.5, 0}, {
       58.5, 23, 2}}, {{59, 22.5, 0}, {58.5, 22, 2}}, {{59, 22.5, 0}, {
       58.5, 21, 2}}, {{60, 22.5, 0}, {58.5, 24, 2}}, {{60, 22.5, 0}, {
       58.5, 23, 2}}, {{60, 22.5, 0}, {58.5, 22, 2}}, {{60, 22.5, 0}, {
       58.5, 21, 2}}, {{61, 22.5, 0}, {62.5, 24, 2}}, {{61, 22.5, 0}, {
       62.5, 23, 2}}, {{61, 22.5, 0}, {62.5, 22, 2}}, {{61, 22.5, 0}, {
       62.5, 21, 2}}, {{62, 22.5, 0}, {62.5, 24, 2}}, {{62, 22.5, 0}, {
       62.5, 23, 2}}, {{62, 22.5, 0}, {62.5, 22, 2}}, {{62, 22.5, 0}, {
       62.5, 21, 2}}, {{63, 22.5, 0}, {62.5, 24, 2}}, {{63, 22.5, 0}, {
       62.5, 23, 2}}, {{63, 22.5, 0}, {62.5, 22, 2}}, {{63, 22.5, 0}, {
       62.5, 21, 2}}, {{64, 22.5, 0}, {62.5, 24, 2}}, {{64, 22.5, 0}, {
       62.5, 23, 2}}, {{64, 22.5, 0}, {62.5, 22, 2}}, {{64, 22.5, 0}, {
       62.5, 21, 2}}, {{1, 18.5, 0}, {2.5, 20, 2}}, {{1, 18.5, 0}, {
       2.5, 19, 2}}, {{1, 18.5, 0}, {2.5, 18, 2}}, {{1, 18.5, 0}, {
       2.5, 17, 2}}, {{2, 18.5, 0}, {2.5, 20, 2}}, {{2, 18.5, 0}, {
       2.5, 19, 2}}, {{2, 18.5, 0}, {2.5, 18, 2}}, {{2, 18.5, 0}, {
       2.5, 17, 2}}, {{3, 18.5, 0}, {2.5, 20, 2}}, {{3, 18.5, 0}, {
       2.5, 19, 2}}, {{3, 18.5, 0}, {2.5, 18, 2}}, {{3, 18.5, 0}, {
       2.5, 17, 2}}, {{4, 18.5, 0}, {2.5, 20, 2}}, {{4, 18.5, 0}, {
       2.5, 19, 2}}, {{4, 18.5, 0}, {2.5, 18, 2}}, {{4, 18.5, 0}, {
       2.5, 17, 2}}, {{5, 18.5, 0}, {6.5, 20, 2}}, {{5, 18.5, 0}, {
       6.5, 19, 2}}, {{5, 18.5, 0}, {6.5, 18, 2}}, {{5, 18.5, 0}, {
       6.5, 17, 2}}, {{6, 18.5, 0}, {6.5, 20, 2}}, {{6, 18.5, 0}, {
       6.5, 19, 2}}, {{6, 18.5, 0}, {6.5, 18, 2}}, {{6, 18.5, 0}, {
       6.5, 17, 2}}, {{7, 18.5, 0}, {6.5, 20, 2}}, {{7, 18.5, 0}, {
       6.5, 19, 2}}, {{7, 18.5, 0}, {6.5, 18, 2}}, {{7, 18.5, 0}, {
       6.5, 17, 2}}, {{8, 18.5, 0}, {6.5, 20, 2}}, {{8, 18.5, 0}, {
       6.5, 19, 2}}, {{8, 18.5, 0}, {6.5, 18, 2}}, {{8, 18.5, 0}, {
       6.5, 17, 2}}, {{9, 18.5, 0}, {10.5, 20, 2}}, {{9, 18.5, 0}, {
       10.5, 19, 2}}, {{9, 18.5, 0}, {10.5, 18, 2}}, {{9, 18.5, 0}, {
       10.5, 17, 2}}, {{10, 18.5, 0}, {10.5, 20, 2}}, {{10, 18.5, 0}, {
       10.5, 19, 2}}, {{10, 18.5, 0}, {10.5, 18, 2}}, {{10, 18.5, 0}, {
       10.5, 17, 2}}, {{11, 18.5, 0}, {10.5, 20, 2}}, {{11, 18.5, 0}, {
       10.5, 19, 2}}, {{11, 18.5, 0}, {10.5, 18, 2}}, {{11, 18.5, 0}, {
       10.5, 17, 2}}, {{12, 18.5, 0}, {10.5, 20, 2}}, {{12, 18.5, 0}, {
       10.5, 19, 2}}, {{12, 18.5, 0}, {10.5, 18, 2}}, {{12, 18.5, 0}, {
       10.5, 17, 2}}, {{13, 18.5, 0}, {14.5, 20, 2}}, {{13, 18.5, 0}, {
       14.5, 19, 2}}, {{13, 18.5, 0}, {14.5, 18, 2}}, {{13, 18.5, 0}, {
       14.5, 17, 2}}, {{14, 18.5, 0}, {14.5, 20, 2}}, {{14, 18.5, 0}, {
       14.5, 19, 2}}, {{14, 18.5, 0}, {14.5, 18, 2}}, {{14, 18.5, 0}, {
       14.5, 17, 2}}, {{15, 18.5, 0}, {14.5, 20, 2}}, {{15, 18.5, 0}, {
       14.5, 19, 2}}, {{15, 18.5, 0}, {14.5, 18, 2}}, {{15, 18.5, 0}, {
       14.5, 17, 2}}, {{16, 18.5, 0}, {14.5, 20, 2}}, {{16, 18.5, 0}, {
       14.5, 19, 2}}, {{16, 18.5, 0}, {14.5, 18, 2}}, {{16, 18.5, 0}, {
       14.5, 17, 2}}, {{17, 18.5, 0}, {18.5, 20, 2}}, {{17, 18.5, 0}, {
       18.5, 19, 2}}, {{17, 18.5, 0}, {18.5, 18, 2}}, {{17, 18.5, 0}, {
       18.5, 17, 2}}, {{18, 18.5, 0}, {18.5, 20, 2}}, {{18, 18.5, 0}, {
       18.5, 19, 2}}, {{18, 18.5, 0}, {18.5, 18, 2}}, {{18, 18.5, 0}, {
       18.5, 17, 2}}, {{19, 18.5, 0}, {18.5, 20, 2}}, {{19, 18.5, 0}, {
       18.5, 19, 2}}, {{19, 18.5, 0}, {18.5, 18, 2}}, {{19, 18.5, 0}, {
       18.5, 17, 2}}, {{20, 18.5, 0}, {18.5, 20, 2}}, {{20, 18.5, 0}, {
       18.5, 19, 2}}, {{20, 18.5, 0}, {18.5, 18, 2}}, {{20, 18.5, 0}, {
       18.5, 17, 2}}, {{21, 18.5, 0}, {22.5, 20, 2}}, {{21, 18.5, 0}, {
       22.5, 19, 2}}, {{21, 18.5, 0}, {22.5, 18, 2}}, {{21, 18.5, 0}, {
       22.5, 17, 2}}, {{22, 18.5, 0}, {22.5, 20, 2}}, {{22, 18.5, 0}, {
       22.5, 19, 2}}, {{22, 18.5, 0}, {22.5, 18, 2}}, {{22, 18.5, 0}, {
       22.5, 17, 2}}, {{23, 18.5, 0}, {22.5, 20, 2}}, {{23, 18.5, 0}, {
       22.5, 19, 2}}, {{23, 18.5, 0}, {22.5, 18, 2}}, {{23, 18.5, 0}, {
       22.5, 17, 2}}, {{24, 18.5, 0}, {22.5, 20, 2}}, {{24, 18.5, 0}, {
       22.5, 19, 2}}, {{24, 18.5, 0}, {22.5, 18, 2}}, {{24, 18.5, 0}, {
       22.5, 17, 2}}, {{25, 18.5, 0}, {26.5, 20, 2}}, {{25, 18.5, 0}, {
       26.5, 19, 2}}, {{25, 18.5, 0}, {26.5, 18, 2}}, {{25, 18.5, 0}, {
       26.5, 17, 2}}, {{26, 18.5, 0}, {26.5, 20, 2}}, {{26, 18.5, 0}, {
       26.5, 19, 2}}, {{26, 18.5, 0}, {26.5, 18, 2}}, {{26, 18.5, 0}, {
       26.5, 17, 2}}, {{27, 18.5, 0}, {26.5, 20, 2}}, {{27, 18.5, 0}, {
       26.5, 19, 2}}, {{27, 18.5, 0}, {26.5, 18, 2}}, {{27, 18.5, 0}, {
       26.5, 17, 2}}, {{28, 18.5, 0}, {26.5, 20, 2}}, {{28, 18.5, 0}, {
       26.5, 19, 2}}, {{28, 18.5, 0}, {26.5, 18, 2}}, {{28, 18.5, 0}, {
       26.5, 17, 2}}, {{29, 18.5, 0}, {30.5, 20, 2}}, {{29, 18.5, 0}, {
       30.5, 19, 2}}, {{29, 18.5, 0}, {30.5, 18, 2}}, {{29, 18.5, 0}, {
       30.5, 17, 2}}, {{30, 18.5, 0}, {30.5, 20, 2}}, {{30, 18.5, 0}, {
       30.5, 19, 2}}, {{30, 18.5, 0}, {30.5, 18, 2}}, {{30, 18.5, 0}, {
       30.5, 17, 2}}, {{31, 18.5, 0}, {30.5, 20, 2}}, {{31, 18.5, 0}, {
       30.5, 19, 2}}, {{31, 18.5, 0}, {30.5, 18, 2}}, {{31, 18.5, 0}, {
       30.5, 17, 2}}, {{32, 18.5, 0}, {30.5, 20, 2}}, {{32, 18.5, 0}, {
       30.5, 19, 2}}, {{32, 18.5, 0}, {30.5, 18, 2}}, {{32, 18.5, 0}, {
       30.5, 17, 2}}, {{33, 18.5, 0}, {34.5, 20, 2}}, {{33, 18.5, 0}, {
       34.5, 19, 2}}, {{33, 18.5, 0}, {34.5, 18, 2}}, {{33, 18.5, 0}, {
       34.5, 17, 2}}, {{34, 18.5, 0}, {34.5, 20, 2}}, {{34, 18.5, 0}, {
       34.5, 19, 2}}, {{34, 18.5, 0}, {34.5, 18, 2}}, {{34, 18.5, 0}, {
       34.5, 17, 2}}, {{35, 18.5, 0}, {34.5, 20, 2}}, {{35, 18.5, 0}, {
       34.5, 19, 2}}, {{35, 18.5, 0}, {34.5, 18, 2}}, {{35, 18.5, 0}, {
       34.5, 17, 2}}, {{36, 18.5, 0}, {34.5, 20, 2}}, {{36, 18.5, 0}, {
       34.5, 19, 2}}, {{36, 18.5, 0}, {34.5, 18, 2}}, {{36, 18.5, 0}, {
       34.5, 17, 2}}, {{37, 18.5, 0}, {38.5, 20, 2}}, {{37, 18.5, 0}, {
       38.5, 19, 2}}, {{37, 18.5, 0}, {38.5, 18, 2}}, {{37, 18.5, 0}, {
       38.5, 17, 2}}, {{38, 18.5, 0}, {38.5, 20, 2}}, {{38, 18.5, 0}, {
       38.5, 19, 2}}, {{38, 18.5, 0}, {38.5, 18, 2}}, {{38, 18.5, 0}, {
       38.5, 17, 2}}, {{39, 18.5, 0}, {38.5, 20, 2}}, {{39, 18.5, 0}, {
       38.5, 19, 2}}, {{39, 18.5, 0}, {38.5, 18, 2}}, {{39, 18.5, 0}, {
       38.5, 17, 2}}, {{40, 18.5, 0}, {38.5, 20, 2}}, {{40, 18.5, 0}, {
       38.5, 19, 2}}, {{40, 18.5, 0}, {38.5, 18, 2}}, {{40, 18.5, 0}, {
       38.5, 17, 2}}, {{41, 18.5, 0}, {42.5, 20, 2}}, {{41, 18.5, 0}, {
       42.5, 19, 2}}, {{41, 18.5, 0}, {42.5, 18, 2}}, {{41, 18.5, 0}, {
       42.5, 17, 2}}, {{42, 18.5, 0}, {42.5, 20, 2}}, {{42, 18.5, 0}, {
       42.5, 19, 2}}, {{42, 18.5, 0}, {42.5, 18, 2}}, {{42, 18.5, 0}, {
       42.5, 17, 2}}, {{43, 18.5, 0}, {42.5, 20, 2}}, {{43, 18.5, 0}, {
       42.5, 19, 2}}, {{43, 18.5, 0}, {42.5, 18, 2}}, {{43, 18.5, 0}, {
       42.5, 17, 2}}, {{44, 18.5, 0}, {42.5, 20, 2}}, {{44, 18.5, 0}, {
       42.5, 19, 2}}, {{44, 18.5, 0}, {42.5, 18, 2}}, {{44, 18.5, 0}, {
       42.5, 17, 2}}, {{45, 18.5, 0}, {46.5, 20, 2}}, {{45, 18.5, 0}, {
       46.5, 19, 2}}, {{45, 18.5, 0}, {46.5, 18, 2}}, {{45, 18.5, 0}, {
       46.5, 17, 2}}, {{46, 18.5, 0}, {46.5, 20, 2}}, {{46, 18.5, 0}, {
       46.5, 19, 2}}, {{46, 18.5, 0}, {46.5, 18, 2}}, {{46, 18.5, 0}, {
       46.5, 17, 2}}, {{47, 18.5, 0}, {46.5, 20, 2}}, {{47, 18.5, 0}, {
       46.5, 19, 2}}, {{47, 18.5, 0}, {46.5, 18, 2}}, {{47, 18.5, 0}, {
       46.5, 17, 2}}, {{48, 18.5, 0}, {46.5, 20, 2}}, {{48, 18.5, 0}, {
       46.5, 19, 2}}, {{48, 18.5, 0}, {46.5, 18, 2}}, {{48, 18.5, 0}, {
       46.5, 17, 2}}, {{49, 18.5, 0}, {50.5, 20, 2}}, {{49, 18.5, 0}, {
       50.5, 19, 2}}, {{49, 18.5, 0}, {50.5, 18, 2}}, {{49, 18.5, 0}, {
       50.5, 17, 2}}, {{50, 18.5, 0}, {50.5, 20, 2}}, {{50, 18.5, 0}, {
       50.5, 19, 2}}, {{50, 18.5, 0}, {50.5, 18, 2}}, {{50, 18.5, 0}, {
       50.5, 17, 2}}, {{51, 18.5, 0}, {50.5, 20, 2}}, {{51, 18.5, 0}, {
       50.5, 19, 2}}, {{51, 18.5, 0}, {50.5, 18, 2}}, {{51, 18.5, 0}, {
       50.5, 17, 2}}, {{52, 18.5, 0}, {50.5, 20, 2}}, {{52, 18.5, 0}, {
       50.5, 19, 2}}, {{52, 18.5, 0}, {50.5, 18, 2}}, {{52, 18.5, 0}, {
       50.5, 17, 2}}, {{53, 18.5, 0}, {54.5, 20, 2}}, {{53, 18.5, 0}, {
       54.5, 19, 2}}, {{53, 18.5, 0}, {54.5, 18, 2}}, {{53, 18.5, 0}, {
       54.5, 17, 2}}, {{54, 18.5, 0}, {54.5, 20, 2}}, {{54, 18.5, 0}, {
       54.5, 19, 2}}, {{54, 18.5, 0}, {54.5, 18, 2}}, {{54, 18.5, 0}, {
       54.5, 17, 2}}, {{55, 18.5, 0}, {54.5, 20, 2}}, {{55, 18.5, 0}, {
       54.5, 19, 2}}, {{55, 18.5, 0}, {54.5, 18, 2}}, {{55, 18.5, 0}, {
       54.5, 17, 2}}, {{56, 18.5, 0}, {54.5, 20, 2}}, {{56, 18.5, 0}, {
       54.5, 19, 2}}, {{56, 18.5, 0}, {54.5, 18, 2}}, {{56, 18.5, 0}, {
       54.5, 17, 2}}, {{57, 18.5, 0}, {58.5, 20, 2}}, {{57, 18.5, 0}, {
       58.5, 19, 2}}, {{57, 18.5, 0}, {58.5, 18, 2}}, {{57, 18.5, 0}, {
       58.5, 17, 2}}, {{58, 18.5, 0}, {58.5, 20, 2}}, {{58, 18.5, 0}, {
       58.5, 19, 2}}, {{58, 18.5, 0}, {58.5, 18, 2}}, {{58, 18.5, 0}, {
       58.5, 17, 2}}, {{59, 18.5, 0}, {58.5, 20, 2}}, {{59, 18.5, 0}, {
       58.5, 19, 2}}, {{59, 18.5, 0}, {58.5, 18, 2}}, {{59, 18.5, 0}, {
       58.5, 17, 2}}, {{60, 18.5, 0}, {58.5, 20, 2}}, {{60, 18.5, 0}, {
       58.5, 19, 2}}, {{60, 18.5, 0}, {58.5, 18, 2}}, {{60, 18.5, 0}, {
       58.5, 17, 2}}, {{61, 18.5, 0}, {62.5, 20, 2}}, {{61, 18.5, 0}, {
       62.5, 19, 2}}, {{61, 18.5, 0}, {62.5, 18, 2}}, {{61, 18.5, 0}, {
       62.5, 17, 2}}, {{62, 18.5, 0}, {62.5, 20, 2}}, {{62, 18.5, 0}, {
       62.5, 19, 2}}, {{62, 18.5, 0}, {62.5, 18, 2}}, {{62, 18.5, 0}, {
       62.5, 17, 2}}, {{63, 18.5, 0}, {62.5, 20, 2}}, {{63, 18.5, 0}, {
       62.5, 19, 2}}, {{63, 18.5, 0}, {62.5, 18, 2}}, {{63, 18.5, 0}, {
       62.5, 17, 2}}, {{64, 18.5, 0}, {62.5, 20, 2}}, {{64, 18.5, 0}, {
       62.5, 19, 2}}, {{64, 18.5, 0}, {62.5, 18, 2}}, {{64, 18.5, 0}, {
       62.5, 17, 2}}, {{1, 14.5, 0}, {2.5, 16, 2}}, {{1, 14.5, 0}, {
       2.5, 15, 2}}, {{1, 14.5, 0}, {2.5, 14, 2}}, {{1, 14.5, 0}, {
       2.5, 13, 2}}, {{2, 14.5, 0}, {2.5, 16, 2}}, {{2, 14.5, 0}, {
       2.5, 15, 2}}, {{2, 14.5, 0}, {2.5, 14, 2}}, {{2, 14.5, 0}, {
       2.5, 13, 2}}, {{3, 14.5, 0}, {2.5, 16, 2}}, {{3, 14.5, 0}, {
       2.5, 15, 2}}, {{3, 14.5, 0}, {2.5, 14, 2}}, {{3, 14.5, 0}, {
       2.5, 13, 2}}, {{4, 14.5, 0}, {2.5, 16, 2}}, {{4, 14.5, 0}, {
       2.5, 15, 2}}, {{4, 14.5, 0}, {2.5, 14, 2}}, {{4, 14.5, 0}, {
       2.5, 13, 2}}, {{5, 14.5, 0}, {6.5, 16, 2}}, {{5, 14.5, 0}, {
       6.5, 15, 2}}, {{5, 14.5, 0}, {6.5, 14, 2}}, {{5, 14.5, 0}, {
       6.5, 13, 2}}, {{6, 14.5, 0}, {6.5, 16, 2}}, {{6, 14.5, 0}, {
       6.5, 15, 2}}, {{6, 14.5, 0}, {6.5, 14, 2}}, {{6, 14.5, 0}, {
       6.5, 13, 2}}, {{7, 14.5, 0}, {6.5, 16, 2}}, {{7, 14.5, 0}, {
       6.5, 15, 2}}, {{7, 14.5, 0}, {6.5, 14, 2}}, {{7, 14.5, 0}, {
       6.5, 13, 2}}, {{8, 14.5, 0}, {6.5, 16, 2}}, {{8, 14.5, 0}, {
       6.5, 15, 2}}, {{8, 14.5, 0}, {6.5, 14, 2}}, {{8, 14.5, 0}, {
       6.5, 13, 2}}, {{9, 14.5, 0}, {10.5, 16, 2}}, {{9, 14.5, 0}, {
       10.5, 15, 2}}, {{9, 14.5, 0}, {10.5, 14, 2}}, {{9, 14.5, 0}, {
       10.5, 13, 2}}, {{10, 14.5, 0}, {10.5, 16, 2}}, {{10, 14.5, 0}, {
       10.5, 15, 2}}, {{10, 14.5, 0}, {10.5, 14, 2}}, {{10, 14.5, 0}, {
       10.5, 13, 2}}, {{11, 14.5, 0}, {10.5, 16, 2}}, {{11, 14.5, 0}, {
       10.5, 15, 2}}, {{11, 14.5, 0}, {10.5, 14, 2}}, {{11, 14.5, 0}, {
       10.5, 13, 2}}, {{12, 14.5, 0}, {10.5, 16, 2}}, {{12, 14.5, 0}, {
       10.5, 15, 2}}, {{12, 14.5, 0}, {10.5, 14, 2}}, {{12, 14.5, 0}, {
       10.5, 13, 2}}, {{13, 14.5, 0}, {14.5, 16, 2}}, {{13, 14.5, 0}, {
       14.5, 15, 2}}, {{13, 14.5, 0}, {14.5, 14, 2}}, {{13, 14.5, 0}, {
       14.5, 13, 2}}, {{14, 14.5, 0}, {14.5, 16, 2}}, {{14, 14.5, 0}, {
       14.5, 15, 2}}, {{14, 14.5, 0}, {14.5, 14, 2}}, {{14, 14.5, 0}, {
       14.5, 13, 2}}, {{15, 14.5, 0}, {14.5, 16, 2}}, {{15, 14.5, 0}, {
       14.5, 15, 2}}, {{15, 14.5, 0}, {14.5, 14, 2}}, {{15, 14.5, 0}, {
       14.5, 13, 2}}, {{16, 14.5, 0}, {14.5, 16, 2}}, {{16, 14.5, 0}, {
       14.5, 15, 2}}, {{16, 14.5, 0}, {14.5, 14, 2}}, {{16, 14.5, 0}, {
       14.5, 13, 2}}, {{17, 14.5, 0}, {18.5, 16, 2}}, {{17, 14.5, 0}, {
       18.5, 15, 2}}, {{17, 14.5, 0}, {18.5, 14, 2}}, {{17, 14.5, 0}, {
       18.5, 13, 2}}, {{18, 14.5, 0}, {18.5, 16, 2}}, {{18, 14.5, 0}, {
       18.5, 15, 2}}, {{18, 14.5, 0}, {18.5, 14, 2}}, {{18, 14.5, 0}, {
       18.5, 13, 2}}, {{19, 14.5, 0}, {18.5, 16, 2}}, {{19, 14.5, 0}, {
       18.5, 15, 2}}, {{19, 14.5, 0}, {18.5, 14, 2}}, {{19, 14.5, 0}, {
       18.5, 13, 2}}, {{20, 14.5, 0}, {18.5, 16, 2}}, {{20, 14.5, 0}, {
       18.5, 15, 2}}, {{20, 14.5, 0}, {18.5, 14, 2}}, {{20, 14.5, 0}, {
       18.5, 13, 2}}, {{21, 14.5, 0}, {22.5, 16, 2}}, {{21, 14.5, 0}, {
       22.5, 15, 2}}, {{21, 14.5, 0}, {22.5, 14, 2}}, {{21, 14.5, 0}, {
       22.5, 13, 2}}, {{22, 14.5, 0}, {22.5, 16, 2}}, {{22, 14.5, 0}, {
       22.5, 15, 2}}, {{22, 14.5, 0}, {22.5, 14, 2}}, {{22, 14.5, 0}, {
       22.5, 13, 2}}, {{23, 14.5, 0}, {22.5, 16, 2}}, {{23, 14.5, 0}, {
       22.5, 15, 2}}, {{23, 14.5, 0}, {22.5, 14, 2}}, {{23, 14.5, 0}, {
       22.5, 13, 2}}, {{24, 14.5, 0}, {22.5, 16, 2}}, {{24, 14.5, 0}, {
       22.5, 15, 2}}, {{24, 14.5, 0}, {22.5, 14, 2}}, {{24, 14.5, 0}, {
       22.5, 13, 2}}, {{25, 14.5, 0}, {26.5, 16, 2}}, {{25, 14.5, 0}, {
       26.5, 15, 2}}, {{25, 14.5, 0}, {26.5, 14, 2}}, {{25, 14.5, 0}, {
       26.5, 13, 2}}, {{26, 14.5, 0}, {26.5, 16, 2}}, {{26, 14.5, 0}, {
       26.5, 15, 2}}, {{26, 14.5, 0}, {26.5, 14, 2}}, {{26, 14.5, 0}, {
       26.5, 13, 2}}, {{27, 14.5, 0}, {26.5, 16, 2}}, {{27, 14.5, 0}, {
       26.5, 15, 2}}, {{27, 14.5, 0}, {26.5, 14, 2}}, {{27, 14.5, 0}, {
       26.5, 13, 2}}, {{28, 14.5, 0}, {26.5, 16, 2}}, {{28, 14.5, 0}, {
       26.5, 15, 2}}, {{28, 14.5, 0}, {26.5, 14, 2}}, {{28, 14.5, 0}, {
       26.5, 13, 2}}, {{29, 14.5, 0}, {30.5, 16, 2}}, {{29, 14.5, 0}, {
       30.5, 15, 2}}, {{29, 14.5, 0}, {30.5, 14, 2}}, {{29, 14.5, 0}, {
       30.5, 13, 2}}, {{30, 14.5, 0}, {30.5, 16, 2}}, {{30, 14.5, 0}, {
       30.5, 15, 2}}, {{30, 14.5, 0}, {30.5, 14, 2}}, {{30, 14.5, 0}, {
       30.5, 13, 2}}, {{31, 14.5, 0}, {30.5, 16, 2}}, {{31, 14.5, 0}, {
       30.5, 15, 2}}, {{31, 14.5, 0}, {30.5, 14, 2}}, {{31, 14.5, 0}, {
       30.5, 13, 2}}, {{32, 14.5, 0}, {30.5, 16, 2}}, {{32, 14.5, 0}, {
       30.5, 15, 2}}, {{32, 14.5, 0}, {30.5, 14, 2}}, {{32, 14.5, 0}, {
       30.5, 13, 2}}, {{33, 14.5, 0}, {34.5, 16, 2}}, {{33, 14.5, 0}, {
       34.5, 15, 2}}, {{33, 14.5, 0}, {34.5, 14, 2}}, {{33, 14.5, 0}, {
       34.5, 13, 2}}, {{34, 14.5, 0}, {34.5, 16, 2}}, {{34, 14.5, 0}, {
       34.5, 15, 2}}, {{34, 14.5, 0}, {34.5, 14, 2}}, {{34, 14.5, 0}, {
       34.5, 13, 2}}, {{35, 14.5, 0}, {34.5, 16, 2}}, {{35, 14.5, 0}, {
       34.5, 15, 2}}, {{35, 14.5, 0}, {34.5, 14, 2}}, {{35, 14.5, 0}, {
       34.5, 13, 2}}, {{36, 14.5, 0}, {34.5, 16, 2}}, {{36, 14.5, 0}, {
       34.5, 15, 2}}, {{36, 14.5, 0}, {34.5, 14, 2}}, {{36, 14.5, 0}, {
       34.5, 13, 2}}, {{37, 14.5, 0}, {38.5, 16, 2}}, {{37, 14.5, 0}, {
       38.5, 15, 2}}, {{37, 14.5, 0}, {38.5, 14, 2}}, {{37, 14.5, 0}, {
       38.5, 13, 2}}, {{38, 14.5, 0}, {38.5, 16, 2}}, {{38, 14.5, 0}, {
       38.5, 15, 2}}, {{38, 14.5, 0}, {38.5, 14, 2}}, {{38, 14.5, 0}, {
       38.5, 13, 2}}, {{39, 14.5, 0}, {38.5, 16, 2}}, {{39, 14.5, 0}, {
       38.5, 15, 2}}, {{39, 14.5, 0}, {38.5, 14, 2}}, {{39, 14.5, 0}, {
       38.5, 13, 2}}, {{40, 14.5, 0}, {38.5, 16, 2}}, {{40, 14.5, 0}, {
       38.5, 15, 2}}, {{40, 14.5, 0}, {38.5, 14, 2}}, {{40, 14.5, 0}, {
       38.5, 13, 2}}, {{41, 14.5, 0}, {42.5, 16, 2}}, {{41, 14.5, 0}, {
       42.5, 15, 2}}, {{41, 14.5, 0}, {42.5, 14, 2}}, {{41, 14.5, 0}, {
       42.5, 13, 2}}, {{42, 14.5, 0}, {42.5, 16, 2}}, {{42, 14.5, 0}, {
       42.5, 15, 2}}, {{42, 14.5, 0}, {42.5, 14, 2}}, {{42, 14.5, 0}, {
       42.5, 13, 2}}, {{43, 14.5, 0}, {42.5, 16, 2}}, {{43, 14.5, 0}, {
       42.5, 15, 2}}, {{43, 14.5, 0}, {42.5, 14, 2}}, {{43, 14.5, 0}, {
       42.5, 13, 2}}, {{44, 14.5, 0}, {42.5, 16, 2}}, {{44, 14.5, 0}, {
       42.5, 15, 2}}, {{44, 14.5, 0}, {42.5, 14, 2}}, {{44, 14.5, 0}, {
       42.5, 13, 2}}, {{45, 14.5, 0}, {46.5, 16, 2}}, {{45, 14.5, 0}, {
       46.5, 15, 2}}, {{45, 14.5, 0}, {46.5, 14, 2}}, {{45, 14.5, 0}, {
       46.5, 13, 2}}, {{46, 14.5, 0}, {46.5, 16, 2}}, {{46, 14.5, 0}, {
       46.5, 15, 2}}, {{46, 14.5, 0}, {46.5, 14, 2}}, {{46, 14.5, 0}, {
       46.5, 13, 2}}, {{47, 14.5, 0}, {46.5, 16, 2}}, {{47, 14.5, 0}, {
       46.5, 15, 2}}, {{47, 14.5, 0}, {46.5, 14, 2}}, {{47, 14.5, 0}, {
       46.5, 13, 2}}, {{48, 14.5, 0}, {46.5, 16, 2}}, {{48, 14.5, 0}, {
       46.5, 15, 2}}, {{48, 14.5, 0}, {46.5, 14, 2}}, {{48, 14.5, 0}, {
       46.5, 13, 2}}, {{49, 14.5, 0}, {50.5, 16, 2}}, {{49, 14.5, 0}, {
       50.5, 15, 2}}, {{49, 14.5, 0}, {50.5, 14, 2}}, {{49, 14.5, 0}, {
       50.5, 13, 2}}, {{50, 14.5, 0}, {50.5, 16, 2}}, {{50, 14.5, 0}, {
       50.5, 15, 2}}, {{50, 14.5, 0}, {50.5, 14, 2}}, {{50, 14.5, 0}, {
       50.5, 13, 2}}, {{51, 14.5, 0}, {50.5, 16, 2}}, {{51, 14.5, 0}, {
       50.5, 15, 2}}, {{51, 14.5, 0}, {50.5, 14, 2}}, {{51, 14.5, 0}, {
       50.5, 13, 2}}, {{52, 14.5, 0}, {50.5, 16, 2}}, {{52, 14.5, 0}, {
       50.5, 15, 2}}, {{52, 14.5, 0}, {50.5, 14, 2}}, {{52, 14.5, 0}, {
       50.5, 13, 2}}, {{53, 14.5, 0}, {54.5, 16, 2}}, {{53, 14.5, 0}, {
       54.5, 15, 2}}, {{53, 14.5, 0}, {54.5, 14, 2}}, {{53, 14.5, 0}, {
       54.5, 13, 2}}, {{54, 14.5, 0}, {54.5, 16, 2}}, {{54, 14.5, 0}, {
       54.5, 15, 2}}, {{54, 14.5, 0}, {54.5, 14, 2}}, {{54, 14.5, 0}, {
       54.5, 13, 2}}, {{55, 14.5, 0}, {54.5, 16, 2}}, {{55, 14.5, 0}, {
       54.5, 15, 2}}, {{55, 14.5, 0}, {54.5, 14, 2}}, {{55, 14.5, 0}, {
       54.5, 13, 2}}, {{56, 14.5, 0}, {54.5, 16, 2}}, {{56, 14.5, 0}, {
       54.5, 15, 2}}, {{56, 14.5, 0}, {54.5, 14, 2}}, {{56, 14.5, 0}, {
       54.5, 13, 2}}, {{57, 14.5, 0}, {58.5, 16, 2}}, {{57, 14.5, 0}, {
       58.5, 15, 2}}, {{57, 14.5, 0}, {58.5, 14, 2}}, {{57, 14.5, 0}, {
       58.5, 13, 2}}, {{58, 14.5, 0}, {58.5, 16, 2}}, {{58, 14.5, 0}, {
       58.5, 15, 2}}, {{58, 14.5, 0}, {58.5, 14, 2}}, {{58, 14.5, 0}, {
       58.5, 13, 2}}, {{59, 14.5, 0}, {58.5, 16, 2}}, {{59, 14.5, 0}, {
       58.5, 15, 2}}, {{59, 14.5, 0}, {58.5, 14, 2}}, {{59, 14.5, 0}, {
       58.5, 13, 2}}, {{60, 14.5, 0}, {58.5, 16, 2}}, {{60, 14.5, 0}, {
       58.5, 15, 2}}, {{60, 14.5, 0}, {58.5, 14, 2}}, {{60, 14.5, 0}, {
       58.5, 13, 2}}, {{61, 14.5, 0}, {62.5, 16, 2}}, {{61, 14.5, 0}, {
       62.5, 15, 2}}, {{61, 14.5, 0}, {62.5, 14, 2}}, {{61, 14.5, 0}, {
       62.5, 13, 2}}, {{62, 14.5, 0}, {62.5, 16, 2}}, {{62, 14.5, 0}, {
       62.5, 15, 2}}, {{62, 14.5, 0}, {62.5, 14, 2}}, {{62, 14.5, 0}, {
       62.5, 13, 2}}, {{63, 14.5, 0}, {62.5, 16, 2}}, {{63, 14.5, 0}, {
       62.5, 15, 2}}, {{63, 14.5, 0}, {62.5, 14, 2}}, {{63, 14.5, 0}, {
       62.5, 13, 2}}, {{64, 14.5, 0}, {62.5, 16, 2}}, {{64, 14.5, 0}, {
       62.5, 15, 2}}, {{64, 14.5, 0}, {62.5, 14, 2}}, {{64, 14.5, 0}, {
       62.5, 13, 2}}, {{1, 10.5, 0}, {2.5, 12, 2}}, {{1, 10.5, 0}, {
       2.5, 11, 2}}, {{1, 10.5, 0}, {2.5, 10, 2}}, {{1, 10.5, 0}, {
       2.5, 9, 2}}, {{2, 10.5, 0}, {2.5, 12, 2}}, {{2, 10.5, 0}, {
       2.5, 11, 2}}, {{2, 10.5, 0}, {2.5, 10, 2}}, {{2, 10.5, 0}, {
       2.5, 9, 2}}, {{3, 10.5, 0}, {2.5, 12, 2}}, {{3, 10.5, 0}, {
       2.5, 11, 2}}, {{3, 10.5, 0}, {2.5, 10, 2}}, {{3, 10.5, 0}, {
       2.5, 9, 2}}, {{4, 10.5, 0}, {2.5, 12, 2}}, {{4, 10.5, 0}, {
       2.5, 11, 2}}, {{4, 10.5, 0}, {2.5, 10, 2}}, {{4, 10.5, 0}, {
       2.5, 9, 2}}, {{5, 10.5, 0}, {6.5, 12, 2}}, {{5, 10.5, 0}, {
       6.5, 11, 2}}, {{5, 10.5, 0}, {6.5, 10, 2}}, {{5, 10.5, 0}, {
       6.5, 9, 2}}, {{6, 10.5, 0}, {6.5, 12, 2}}, {{6, 10.5, 0}, {
       6.5, 11, 2}}, {{6, 10.5, 0}, {6.5, 10, 2}}, {{6, 10.5, 0}, {
       6.5, 9, 2}}, {{7, 10.5, 0}, {6.5, 12, 2}}, {{7, 10.5, 0}, {
       6.5, 11, 2}}, {{7, 10.5, 0}, {6.5, 10, 2}}, {{7, 10.5, 0}, {
       6.5, 9, 2}}, {{8, 10.5, 0}, {6.5, 12, 2}}, {{8, 10.5, 0}, {
       6.5, 11, 2}}, {{8, 10.5, 0}, {6.5, 10, 2}}, {{8, 10.5, 0}, {
       6.5, 9, 2}}, {{9, 10.5, 0}, {10.5, 12, 2}}, {{9, 10.5, 0}, {
       10.5, 11, 2}}, {{9, 10.5, 0}, {10.5, 10, 2}}, {{9, 10.5, 0}, {
       10.5, 9, 2}}, {{10, 10.5, 0}, {10.5, 12, 2}}, {{10, 10.5, 0}, {
       10.5, 11, 2}}, {{10, 10.5, 0}, {10.5, 10, 2}}, {{10, 10.5, 0}, {
       10.5, 9, 2}}, {{11, 10.5, 0}, {10.5, 12, 2}}, {{11, 10.5, 0}, {
       10.5, 11, 2}}, {{11, 10.5, 0}, {10.5, 10, 2}}, {{11, 10.5, 0}, {
       10.5, 9, 2}}, {{12, 10.5, 0}, {10.5, 12, 2}}, {{12, 10.5, 0}, {
       10.5, 11, 2}}, {{12, 10.5, 0}, {10.5, 10, 2}}, {{12, 10.5, 0}, {
       10.5, 9, 2}}, {{13, 10.5, 0}, {14.5, 12, 2}}, {{13, 10.5, 0}, {
       14.5, 11, 2}}, {{13, 10.5, 0}, {14.5, 10, 2}}, {{13, 10.5, 0}, {
       14.5, 9, 2}}, {{14, 10.5, 0}, {14.5, 12, 2}}, {{14, 10.5, 0}, {
       14.5, 11, 2}}, {{14, 10.5, 0}, {14.5, 10, 2}}, {{14, 10.5, 0}, {
       14.5, 9, 2}}, {{15, 10.5, 0}, {14.5, 12, 2}}, {{15, 10.5, 0}, {
       14.5, 11, 2}}, {{15, 10.5, 0}, {14.5, 10, 2}}, {{15, 10.5, 0}, {
       14.5, 9, 2}}, {{16, 10.5, 0}, {14.5, 12, 2}}, {{16, 10.5, 0}, {
       14.5, 11, 2}}, {{16, 10.5, 0}, {14.5, 10, 2}}, {{16, 10.5, 0}, {
       14.5, 9, 2}}, {{17, 10.5, 0}, {18.5, 12, 2}}, {{17, 10.5, 0}, {
       18.5, 11, 2}}, {{17, 10.5, 0}, {18.5, 10, 2}}, {{17, 10.5, 0}, {
       18.5, 9, 2}}, {{18, 10.5, 0}, {18.5, 12, 2}}, {{18, 10.5, 0}, {
       18.5, 11, 2}}, {{18, 10.5, 0}, {18.5, 10, 2}}, {{18, 10.5, 0}, {
       18.5, 9, 2}}, {{19, 10.5, 0}, {18.5, 12, 2}}, {{19, 10.5, 0}, {
       18.5, 11, 2}}, {{19, 10.5, 0}, {18.5, 10, 2}}, {{19, 10.5, 0}, {
       18.5, 9, 2}}, {{20, 10.5, 0}, {18.5, 12, 2}}, {{20, 10.5, 0}, {
       18.5, 11, 2}}, {{20, 10.5, 0}, {18.5, 10, 2}}, {{20, 10.5, 0}, {
       18.5, 9, 2}}, {{21, 10.5, 0}, {22.5, 12, 2}}, {{21, 10.5, 0}, {
       22.5, 11, 2}}, {{21, 10.5, 0}, {22.5, 10, 2}}, {{21, 10.5, 0}, {
       22.5, 9, 2}}, {{22, 10.5, 0}, {22.5, 12, 2}}, {{22, 10.5, 0}, {
       22.5, 11, 2}}, {{22, 10.5, 0}, {22.5, 10, 2}}, {{22, 10.5, 0}, {
       22.5, 9, 2}}, {{23, 10.5, 0}, {22.5, 12, 2}}, {{23, 10.5, 0}, {
       22.5, 11, 2}}, {{23, 10.5, 0}, {22.5, 10, 2}}, {{23, 10.5, 0}, {
       22.5, 9, 2}}, {{24, 10.5, 0}, {22.5, 12, 2}}, {{24, 10.5, 0}, {
       22.5, 11, 2}}, {{24, 10.5, 0}, {22.5, 10, 2}}, {{24, 10.5, 0}, {
       22.5, 9, 2}}, {{25, 10.5, 0}, {26.5, 12, 2}}, {{25, 10.5, 0}, {
       26.5, 11, 2}}, {{25, 10.5, 0}, {26.5, 10, 2}}, {{25, 10.5, 0}, {
       26.5, 9, 2}}, {{26, 10.5, 0}, {26.5, 12, 2}}, {{26, 10.5, 0}, {
       26.5, 11, 2}}, {{26, 10.5, 0}, {26.5, 10, 2}}, {{26, 10.5, 0}, {
       26.5, 9, 2}}, {{27, 10.5, 0}, {26.5, 12, 2}}, {{27, 10.5, 0}, {
       26.5, 11, 2}}, {{27, 10.5, 0}, {26.5, 10, 2}}, {{27, 10.5, 0}, {
       26.5, 9, 2}}, {{28, 10.5, 0}, {26.5, 12, 2}}, {{28, 10.5, 0}, {
       26.5, 11, 2}}, {{28, 10.5, 0}, {26.5, 10, 2}}, {{28, 10.5, 0}, {
       26.5, 9, 2}}, {{29, 10.5, 0}, {30.5, 12, 2}}, {{29, 10.5, 0}, {
       30.5, 11, 2}}, {{29, 10.5, 0}, {30.5, 10, 2}}, {{29, 10.5, 0}, {
       30.5, 9, 2}}, {{30, 10.5, 0}, {30.5, 12, 2}}, {{30, 10.5, 0}, {
       30.5, 11, 2}}, {{30, 10.5, 0}, {30.5, 10, 2}}, {{30, 10.5, 0}, {
       30.5, 9, 2}}, {{31, 10.5, 0}, {30.5, 12, 2}}, {{31, 10.5, 0}, {
       30.5, 11, 2}}, {{31, 10.5, 0}, {30.5, 10, 2}}, {{31, 10.5, 0}, {
       30.5, 9, 2}}, {{32, 10.5, 0}, {30.5, 12, 2}}, {{32, 10.5, 0}, {
       30.5, 11, 2}}, {{32, 10.5, 0}, {30.5, 10, 2}}, {{32, 10.5, 0}, {
       30.5, 9, 2}}, {{33, 10.5, 0}, {34.5, 12, 2}}, {{33, 10.5, 0}, {
       34.5, 11, 2}}, {{33, 10.5, 0}, {34.5, 10, 2}}, {{33, 10.5, 0}, {
       34.5, 9, 2}}, {{34, 10.5, 0}, {34.5, 12, 2}}, {{34, 10.5, 0}, {
       34.5, 11, 2}}, {{34, 10.5, 0}, {34.5, 10, 2}}, {{34, 10.5, 0}, {
       34.5, 9, 2}}, {{35, 10.5, 0}, {34.5, 12, 2}}, {{35, 10.5, 0}, {
       34.5, 11, 2}}, {{35, 10.5, 0}, {34.5, 10, 2}}, {{35, 10.5, 0}, {
       34.5, 9, 2}}, {{36, 10.5, 0}, {34.5, 12, 2}}, {{36, 10.5, 0}, {
       34.5, 11, 2}}, {{36, 10.5, 0}, {34.5, 10, 2}}, {{36, 10.5, 0}, {
       34.5, 9, 2}}, {{37, 10.5, 0}, {38.5, 12, 2}}, {{37, 10.5, 0}, {
       38.5, 11, 2}}, {{37, 10.5, 0}, {38.5, 10, 2}}, {{37, 10.5, 0}, {
       38.5, 9, 2}}, {{38, 10.5, 0}, {38.5, 12, 2}}, {{38, 10.5, 0}, {
       38.5, 11, 2}}, {{38, 10.5, 0}, {38.5, 10, 2}}, {{38, 10.5, 0}, {
       38.5, 9, 2}}, {{39, 10.5, 0}, {38.5, 12, 2}}, {{39, 10.5, 0}, {
       38.5, 11, 2}}, {{39, 10.5, 0}, {38.5, 10, 2}}, {{39, 10.5, 0}, {
       38.5, 9, 2}}, {{40, 10.5, 0}, {38.5, 12, 2}}, {{40, 10.5, 0}, {
       38.5, 11, 2}}, {{40, 10.5, 0}, {38.5, 10, 2}}, {{40, 10.5, 0}, {
       38.5, 9, 2}}, {{41, 10.5, 0}, {42.5, 12, 2}}, {{41, 10.5, 0}, {
       42.5, 11, 2}}, {{41, 10.5, 0}, {42.5, 10, 2}}, {{41, 10.5, 0}, {
       42.5, 9, 2}}, {{42, 10.5, 0}, {42.5, 12, 2}}, {{42, 10.5, 0}, {
       42.5, 11, 2}}, {{42, 10.5, 0}, {42.5, 10, 2}}, {{42, 10.5, 0}, {
       42.5, 9, 2}}, {{43, 10.5, 0}, {42.5, 12, 2}}, {{43, 10.5, 0}, {
       42.5, 11, 2}}, {{43, 10.5, 0}, {42.5, 10, 2}}, {{43, 10.5, 0}, {
       42.5, 9, 2}}, {{44, 10.5, 0}, {42.5, 12, 2}}, {{44, 10.5, 0}, {
       42.5, 11, 2}}, {{44, 10.5, 0}, {42.5, 10, 2}}, {{44, 10.5, 0}, {
       42.5, 9, 2}}, {{45, 10.5, 0}, {46.5, 12, 2}}, {{45, 10.5, 0}, {
       46.5, 11, 2}}, {{45, 10.5, 0}, {46.5, 10, 2}}, {{45, 10.5, 0}, {
       46.5, 9, 2}}, {{46, 10.5, 0}, {46.5, 12, 2}}, {{46, 10.5, 0}, {
       46.5, 11, 2}}, {{46, 10.5, 0}, {46.5, 10, 2}}, {{46, 10.5, 0}, {
       46.5, 9, 2}}, {{47, 10.5, 0}, {46.5, 12, 2}}, {{47, 10.5, 0}, {
       46.5, 11, 2}}, {{47, 10.5, 0}, {46.5, 10, 2}}, {{47, 10.5, 0}, {
       46.5, 9, 2}}, {{48, 10.5, 0}, {46.5, 12, 2}}, {{48, 10.5, 0}, {
       46.5, 11, 2}}, {{48, 10.5, 0}, {46.5, 10, 2}}, {{48, 10.5, 0}, {
       46.5, 9, 2}}, {{49, 10.5, 0}, {50.5, 12, 2}}, {{49, 10.5, 0}, {
       50.5, 11, 2}}, {{49, 10.5, 0}, {50.5, 10, 2}}, {{49, 10.5, 0}, {
       50.5, 9, 2}}, {{50, 10.5, 0}, {50.5, 12, 2}}, {{50, 10.5, 0}, {
       50.5, 11, 2}}, {{50, 10.5, 0}, {50.5, 10, 2}}, {{50, 10.5, 0}, {
       50.5, 9, 2}}, {{51, 10.5, 0}, {50.5, 12, 2}}, {{51, 10.5, 0}, {
       50.5, 11, 2}}, {{51, 10.5, 0}, {50.5, 10, 2}}, {{51, 10.5, 0}, {
       50.5, 9, 2}}, {{52, 10.5, 0}, {50.5, 12, 2}}, {{52, 10.5, 0}, {
       50.5, 11, 2}}, {{52, 10.5, 0}, {50.5, 10, 2}}, {{52, 10.5, 0}, {
       50.5, 9, 2}}, {{53, 10.5, 0}, {54.5, 12, 2}}, {{53, 10.5, 0}, {
       54.5, 11, 2}}, {{53, 10.5, 0}, {54.5, 10, 2}}, {{53, 10.5, 0}, {
       54.5, 9, 2}}, {{54, 10.5, 0}, {54.5, 12, 2}}, {{54, 10.5, 0}, {
       54.5, 11, 2}}, {{54, 10.5, 0}, {54.5, 10, 2}}, {{54, 10.5, 0}, {
       54.5, 9, 2}}, {{55, 10.5, 0}, {54.5, 12, 2}}, {{55, 10.5, 0}, {
       54.5, 11, 2}}, {{55, 10.5, 0}, {54.5, 10, 2}}, {{55, 10.5, 0}, {
       54.5, 9, 2}}, {{56, 10.5, 0}, {54.5, 12, 2}}, {{56, 10.5, 0}, {
       54.5, 11, 2}}, {{56, 10.5, 0}, {54.5, 10, 2}}, {{56, 10.5, 0}, {
       54.5, 9, 2}}, {{57, 10.5, 0}, {58.5, 12, 2}}, {{57, 10.5, 0}, {
       58.5, 11, 2}}, {{57, 10.5, 0}, {58.5, 10, 2}}, {{57, 10.5, 0}, {
       58.5, 9, 2}}, {{58, 10.5, 0}, {58.5, 12, 2}}, {{58, 10.5, 0}, {
       58.5, 11, 2}}, {{58, 10.5, 0}, {58.5, 10, 2}}, {{58, 10.5, 0}, {
       58.5, 9, 2}}, {{59, 10.5, 0}, {58.5, 12, 2}}, {{59, 10.5, 0}, {
       58.5, 11, 2}}, {{59, 10.5, 0}, {58.5, 10, 2}}, {{59, 10.5, 0}, {
       58.5, 9, 2}}, {{60, 10.5, 0}, {58.5, 12, 2}}, {{60, 10.5, 0}, {
       58.5, 11, 2}}, {{60, 10.5, 0}, {58.5, 10, 2}}, {{60, 10.5, 0}, {
       58.5, 9, 2}}, {{61, 10.5, 0}, {62.5, 12, 2}}, {{61, 10.5, 0}, {
       62.5, 11, 2}}, {{61, 10.5, 0}, {62.5, 10, 2}}, {{61, 10.5, 0}, {
       62.5, 9, 2}}, {{62, 10.5, 0}, {62.5, 12, 2}}, {{62, 10.5, 0}, {
       62.5, 11, 2}}, {{62, 10.5, 0}, {62.5, 10, 2}}, {{62, 10.5, 0}, {
       62.5, 9, 2}}, {{63, 10.5, 0}, {62.5, 12, 2}}, {{63, 10.5, 0}, {
       62.5, 11, 2}}, {{63, 10.5, 0}, {62.5, 10, 2}}, {{63, 10.5, 0}, {
       62.5, 9, 2}}, {{64, 10.5, 0}, {62.5, 12, 2}}, {{64, 10.5, 0}, {
       62.5, 11, 2}}, {{64, 10.5, 0}, {62.5, 10, 2}}, {{64, 10.5, 0}, {
       62.5, 9, 2}}, {{1, 6.5, 0}, {2.5, 8, 2}}, {{1, 6.5, 0}, {
       2.5, 7, 2}}, {{1, 6.5, 0}, {2.5, 6, 2}}, {{1, 6.5, 0}, {2.5, 5, 2}}, {{
       2, 6.5, 0}, {2.5, 8, 2}}, {{2, 6.5, 0}, {2.5, 7, 2}}, {{2, 6.5, 0}, {
       2.5, 6, 2}}, {{2, 6.5, 0}, {2.5, 5, 2}}, {{3, 6.5, 0}, {2.5, 8, 2}}, {{
       3, 6.5, 0}, {2.5, 7, 2}}, {{3, 6.5, 0}, {2.5, 6, 2}}, {{3, 6.5, 0}, {
       2.5, 5, 2}}, {{4, 6.5, 0}, {2.5, 8, 2}}, {{4, 6.5, 0}, {2.5, 7, 2}}, {{
       4, 6.5, 0}, {2.5, 6, 2}}, {{4, 6.5, 0}, {2.5, 5, 2}}, {{5, 6.5, 0}, {
       6.5, 8, 2}}, {{5, 6.5, 0}, {6.5, 7, 2}}, {{5, 6.5, 0}, {6.5, 6, 2}}, {{
       5, 6.5, 0}, {6.5, 5, 2}}, {{6, 6.5, 0}, {6.5, 8, 2}}, {{6, 6.5, 0}, {
       6.5, 7, 2}}, {{6, 6.5, 0}, {6.5, 6, 2}}, {{6, 6.5, 0}, {6.5, 5, 2}}, {{
       7, 6.5, 0}, {6.5, 8, 2}}, {{7, 6.5, 0}, {6.5, 7, 2}}, {{7, 6.5, 0}, {
       6.5, 6, 2}}, {{7, 6.5, 0}, {6.5, 5, 2}}, {{8, 6.5, 0}, {6.5, 8, 2}}, {{
       8, 6.5, 0}, {6.5, 7, 2}}, {{8, 6.5, 0}, {6.5, 6, 2}}, {{8, 6.5, 0}, {
       6.5, 5, 2}}, {{9, 6.5, 0}, {10.5, 8, 2}}, {{9, 6.5, 0}, {
       10.5, 7, 2}}, {{9, 6.5, 0}, {10.5, 6, 2}}, {{9, 6.5, 0}, {
       10.5, 5, 2}}, {{10, 6.5, 0}, {10.5, 8, 2}}, {{10, 6.5, 0}, {
       10.5, 7, 2}}, {{10, 6.5, 0}, {10.5, 6, 2}}, {{10, 6.5, 0}, {
       10.5, 5, 2}}, {{11, 6.5, 0}, {10.5, 8, 2}}, {{11, 6.5, 0}, {
       10.5, 7, 2}}, {{11, 6.5, 0}, {10.5, 6, 2}}, {{11, 6.5, 0}, {
       10.5, 5, 2}}, {{12, 6.5, 0}, {10.5, 8, 2}}, {{12, 6.5, 0}, {
       10.5, 7, 2}}, {{12, 6.5, 0}, {10.5, 6, 2}}, {{12, 6.5, 0}, {
       10.5, 5, 2}}, {{13, 6.5, 0}, {14.5, 8, 2}}, {{13, 6.5, 0}, {
       14.5, 7, 2}}, {{13, 6.5, 0}, {14.5, 6, 2}}, {{13, 6.5, 0}, {
       14.5, 5, 2}}, {{14, 6.5, 0}, {14.5, 8, 2}}, {{14, 6.5, 0}, {
       14.5, 7, 2}}, {{14, 6.5, 0}, {14.5, 6, 2}}, {{14, 6.5, 0}, {
       14.5, 5, 2}}, {{15, 6.5, 0}, {14.5, 8, 2}}, {{15, 6.5, 0}, {
       14.5, 7, 2}}, {{15, 6.5, 0}, {14.5, 6, 2}}, {{15, 6.5, 0}, {
       14.5, 5, 2}}, {{16, 6.5, 0}, {14.5, 8, 2}}, {{16, 6.5, 0}, {
       14.5, 7, 2}}, {{16, 6.5, 0}, {14.5, 6, 2}}, {{16, 6.5, 0}, {
       14.5, 5, 2}}, {{17, 6.5, 0}, {18.5, 8, 2}}, {{17, 6.5, 0}, {
       18.5, 7, 2}}, {{17, 6.5, 0}, {18.5, 6, 2}}, {{17, 6.5, 0}, {
       18.5, 5, 2}}, {{18, 6.5, 0}, {18.5, 8, 2}}, {{18, 6.5, 0}, {
       18.5, 7, 2}}, {{18, 6.5, 0}, {18.5, 6, 2}}, {{18, 6.5, 0}, {
       18.5, 5, 2}}, {{19, 6.5, 0}, {18.5, 8, 2}}, {{19, 6.5, 0}, {
       18.5, 7, 2}}, {{19, 6.5, 0}, {18.5, 6, 2}}, {{19, 6.5, 0}, {
       18.5, 5, 2}}, {{20, 6.5, 0}, {18.5, 8, 2}}, {{20, 6.5, 0}, {
       18.5, 7, 2}}, {{20, 6.5, 0}, {18.5, 6, 2}}, {{20, 6.5, 0}, {
       18.5, 5, 2}}, {{21, 6.5, 0}, {22.5, 8, 2}}, {{21, 6.5, 0}, {
       22.5, 7, 2}}, {{21, 6.5, 0}, {22.5, 6, 2}}, {{21, 6.5, 0}, {
       22.5, 5, 2}}, {{22, 6.5, 0}, {22.5, 8, 2}}, {{22, 6.5, 0}, {
       22.5, 7, 2}}, {{22, 6.5, 0}, {22.5, 6, 2}}, {{22, 6.5, 0}, {
       22.5, 5, 2}}, {{23, 6.5, 0}, {22.5, 8, 2}}, {{23, 6.5, 0}, {
       22.5, 7, 2}}, {{23, 6.5, 0}, {22.5, 6, 2}}, {{23, 6.5, 0}, {
       22.5, 5, 2}}, {{24, 6.5, 0}, {22.5, 8, 2}}, {{24, 6.5, 0}, {
       22.5, 7, 2}}, {{24, 6.5, 0}, {22.5, 6, 2}}, {{24, 6.5, 0}, {
       22.5, 5, 2}}, {{25, 6.5, 0}, {26.5, 8, 2}}, {{25, 6.5, 0}, {
       26.5, 7, 2}}, {{25, 6.5, 0}, {26.5, 6, 2}}, {{25, 6.5, 0}, {
       26.5, 5, 2}}, {{26, 6.5, 0}, {26.5, 8, 2}}, {{26, 6.5, 0}, {
       26.5, 7, 2}}, {{26, 6.5, 0}, {26.5, 6, 2}}, {{26, 6.5, 0}, {
       26.5, 5, 2}}, {{27, 6.5, 0}, {26.5, 8, 2}}, {{27, 6.5, 0}, {
       26.5, 7, 2}}, {{27, 6.5, 0}, {26.5, 6, 2}}, {{27, 6.5, 0}, {
       26.5, 5, 2}}, {{28, 6.5, 0}, {26.5, 8, 2}}, {{28, 6.5, 0}, {
       26.5, 7, 2}}, {{28, 6.5, 0}, {26.5, 6, 2}}, {{28, 6.5, 0}, {
       26.5, 5, 2}}, {{29, 6.5, 0}, {30.5, 8, 2}}, {{29, 6.5, 0}, {
       30.5, 7, 2}}, {{29, 6.5, 0}, {30.5, 6, 2}}, {{29, 6.5, 0}, {
       30.5, 5, 2}}, {{30, 6.5, 0}, {30.5, 8, 2}}, {{30, 6.5, 0}, {
       30.5, 7, 2}}, {{30, 6.5, 0}, {30.5, 6, 2}}, {{30, 6.5, 0}, {
       30.5, 5, 2}}, {{31, 6.5, 0}, {30.5, 8, 2}}, {{31, 6.5, 0}, {
       30.5, 7, 2}}, {{31, 6.5, 0}, {30.5, 6, 2}}, {{31, 6.5, 0}, {
       30.5, 5, 2}}, {{32, 6.5, 0}, {30.5, 8, 2}}, {{32, 6.5, 0}, {
       30.5, 7, 2}}, {{32, 6.5, 0}, {30.5, 6, 2}}, {{32, 6.5, 0}, {
       30.5, 5, 2}}, {{33, 6.5, 0}, {34.5, 8, 2}}, {{33, 6.5, 0}, {
       34.5, 7, 2}}, {{33, 6.5, 0}, {34.5, 6, 2}}, {{33, 6.5, 0}, {
       34.5, 5, 2}}, {{34, 6.5, 0}, {34.5, 8, 2}}, {{34, 6.5, 0}, {
       34.5, 7, 2}}, {{34, 6.5, 0}, {34.5, 6, 2}}, {{34, 6.5, 0}, {
       34.5, 5, 2}}, {{35, 6.5, 0}, {34.5, 8, 2}}, {{35, 6.5, 0}, {
       34.5, 7, 2}}, {{35, 6.5, 0}, {34.5, 6, 2}}, {{35, 6.5, 0}, {
       34.5, 5, 2}}, {{36, 6.5, 0}, {34.5, 8, 2}}, {{36, 6.5, 0}, {
       34.5, 7, 2}}, {{36, 6.5, 0}, {34.5, 6, 2}}, {{36, 6.5, 0}, {
       34.5, 5, 2}}, {{37, 6.5, 0}, {38.5, 8, 2}}, {{37, 6.5, 0}, {
       38.5, 7, 2}}, {{37, 6.5, 0}, {38.5, 6, 2}}, {{37, 6.5, 0}, {
       38.5, 5, 2}}, {{38, 6.5, 0}, {38.5, 8, 2}}, {{38, 6.5, 0}, {
       38.5, 7, 2}}, {{38, 6.5, 0}, {38.5, 6, 2}}, {{38, 6.5, 0}, {
       38.5, 5, 2}}, {{39, 6.5, 0}, {38.5, 8, 2}}, {{39, 6.5, 0}, {
       38.5, 7, 2}}, {{39, 6.5, 0}, {38.5, 6, 2}}, {{39, 6.5, 0}, {
       38.5, 5, 2}}, {{40, 6.5, 0}, {38.5, 8, 2}}, {{40, 6.5, 0}, {
       38.5, 7, 2}}, {{40, 6.5, 0}, {38.5, 6, 2}}, {{40, 6.5, 0}, {
       38.5, 5, 2}}, {{41, 6.5, 0}, {42.5, 8, 2}}, {{41, 6.5, 0}, {
       42.5, 7, 2}}, {{41, 6.5, 0}, {42.5, 6, 2}}, {{41, 6.5, 0}, {
       42.5, 5, 2}}, {{42, 6.5, 0}, {42.5, 8, 2}}, {{42, 6.5, 0}, {
       42.5, 7, 2}}, {{42, 6.5, 0}, {42.5, 6, 2}}, {{42, 6.5, 0}, {
       42.5, 5, 2}}, {{43, 6.5, 0}, {42.5, 8, 2}}, {{43, 6.5, 0}, {
       42.5, 7, 2}}, {{43, 6.5, 0}, {42.5, 6, 2}}, {{43, 6.5, 0}, {
       42.5, 5, 2}}, {{44, 6.5, 0}, {42.5, 8, 2}}, {{44, 6.5, 0}, {
       42.5, 7, 2}}, {{44, 6.5, 0}, {42.5, 6, 2}}, {{44, 6.5, 0}, {
       42.5, 5, 2}}, {{45, 6.5, 0}, {46.5, 8, 2}}, {{45, 6.5, 0}, {
       46.5, 7, 2}}, {{45, 6.5, 0}, {46.5, 6, 2}}, {{45, 6.5, 0}, {
       46.5, 5, 2}}, {{46, 6.5, 0}, {46.5, 8, 2}}, {{46, 6.5, 0}, {
       46.5, 7, 2}}, {{46, 6.5, 0}, {46.5, 6, 2}}, {{46, 6.5, 0}, {
       46.5, 5, 2}}, {{47, 6.5, 0}, {46.5, 8, 2}}, {{47, 6.5, 0}, {
       46.5, 7, 2}}, {{47, 6.5, 0}, {46.5, 6, 2}}, {{47, 6.5, 0}, {
       46.5, 5, 2}}, {{48, 6.5, 0}, {46.5, 8, 2}}, {{48, 6.5, 0}, {
       46.5, 7, 2}}, {{48, 6.5, 0}, {46.5, 6, 2}}, {{48, 6.5, 0}, {
       46.5, 5, 2}}, {{49, 6.5, 0}, {50.5, 8, 2}}, {{49, 6.5, 0}, {
       50.5, 7, 2}}, {{49, 6.5, 0}, {50.5, 6, 2}}, {{49, 6.5, 0}, {
       50.5, 5, 2}}, {{50, 6.5, 0}, {50.5, 8, 2}}, {{50, 6.5, 0}, {
       50.5, 7, 2}}, {{50, 6.5, 0}, {50.5, 6, 2}}, {{50, 6.5, 0}, {
       50.5, 5, 2}}, {{51, 6.5, 0}, {50.5, 8, 2}}, {{51, 6.5, 0}, {
       50.5, 7, 2}}, {{51, 6.5, 0}, {50.5, 6, 2}}, {{51, 6.5, 0}, {
       50.5, 5, 2}}, {{52, 6.5, 0}, {50.5, 8, 2}}, {{52, 6.5, 0}, {
       50.5, 7, 2}}, {{52, 6.5, 0}, {50.5, 6, 2}}, {{52, 6.5, 0}, {
       50.5, 5, 2}}, {{53, 6.5, 0}, {54.5, 8, 2}}, {{53, 6.5, 0}, {
       54.5, 7, 2}}, {{53, 6.5, 0}, {54.5, 6, 2}}, {{53, 6.5, 0}, {
       54.5, 5, 2}}, {{54, 6.5, 0}, {54.5, 8, 2}}, {{54, 6.5, 0}, {
       54.5, 7, 2}}, {{54, 6.5, 0}, {54.5, 6, 2}}, {{54, 6.5, 0}, {
       54.5, 5, 2}}, {{55, 6.5, 0}, {54.5, 8, 2}}, {{55, 6.5, 0}, {
       54.5, 7, 2}}, {{55, 6.5, 0}, {54.5, 6, 2}}, {{55, 6.5, 0}, {
       54.5, 5, 2}}, {{56, 6.5, 0}, {54.5, 8, 2}}, {{56, 6.5, 0}, {
       54.5, 7, 2}}, {{56, 6.5, 0}, {54.5, 6, 2}}, {{56, 6.5, 0}, {
       54.5, 5, 2}}, {{57, 6.5, 0}, {58.5, 8, 2}}, {{57, 6.5, 0}, {
       58.5, 7, 2}}, {{57, 6.5, 0}, {58.5, 6, 2}}, {{57, 6.5, 0}, {
       58.5, 5, 2}}, {{58, 6.5, 0}, {58.5, 8, 2}}, {{58, 6.5, 0}, {
       58.5, 7, 2}}, {{58, 6.5, 0}, {58.5, 6, 2}}, {{58, 6.5, 0}, {
       58.5, 5, 2}}, {{59, 6.5, 0}, {58.5, 8, 2}}, {{59, 6.5, 0}, {
       58.5, 7, 2}}, {{59, 6.5, 0}, {58.5, 6, 2}}, {{59, 6.5, 0}, {
       58.5, 5, 2}}, {{60, 6.5, 0}, {58.5, 8, 2}}, {{60, 6.5, 0}, {
       58.5, 7, 2}}, {{60, 6.5, 0}, {58.5, 6, 2}}, {{60, 6.5, 0}, {
       58.5, 5, 2}}, {{61, 6.5, 0}, {62.5, 8, 2}}, {{61, 6.5, 0}, {
       62.5, 7, 2}}, {{61, 6.5, 0}, {62.5, 6, 2}}, {{61, 6.5, 0}, {
       62.5, 5, 2}}, {{62, 6.5, 0}, {62.5, 8, 2}}, {{62, 6.5, 0}, {
       62.5, 7, 2}}, {{62, 6.5, 0}, {62.5, 6, 2}}, {{62, 6.5, 0}, {
       62.5, 5, 2}}, {{63, 6.5, 0}, {62.5, 8, 2}}, {{63, 6.5, 0}, {
       62.5, 7, 2}}, {{63, 6.5, 0}, {62.5, 6, 2}}, {{63, 6.5, 0}, {
       62.5, 5, 2}}, {{64, 6.5, 0}, {62.5, 8, 2}}, {{64, 6.5, 0}, {
       62.5, 7, 2}}, {{64, 6.5, 0}, {62.5, 6, 2}}, {{64, 6.5, 0}, {
       62.5, 5, 2}}, {{1, 2.5, 0}, {2.5, 4, 2}}, {{1, 2.5, 0}, {
       2.5, 3, 2}}, {{1, 2.5, 0}, {2.5, 2, 2}}, {{1, 2.5, 0}, {2.5, 1, 2}}, {{
       2, 2.5, 0}, {2.5, 4, 2}}, {{2, 2.5, 0}, {2.5, 3, 2}}, {{2, 2.5, 0}, {
       2.5, 2, 2}}, {{2, 2.5, 0}, {2.5, 1, 2}}, {{3, 2.5, 0}, {2.5, 4, 2}}, {{
       3, 2.5, 0}, {2.5, 3, 2}}, {{3, 2.5, 0}, {2.5, 2, 2}}, {{3, 2.5, 0}, {
       2.5, 1, 2}}, {{4, 2.5, 0}, {2.5, 4, 2}}, {{4, 2.5, 0}, {2.5, 3, 2}}, {{
       4, 2.5, 0}, {2.5, 2, 2}}, {{4, 2.5, 0}, {2.5, 1, 2}}, {{5, 2.5, 0}, {
       6.5, 4, 2}}, {{5, 2.5, 0}, {6.5, 3, 2}}, {{5, 2.5, 0}, {6.5, 2, 2}}, {{
       5, 2.5, 0}, {6.5, 1, 2}}, {{6, 2.5, 0}, {6.5, 4, 2}}, {{6, 2.5, 0}, {
       6.5, 3, 2}}, {{6, 2.5, 0}, {6.5, 2, 2}}, {{6, 2.5, 0}, {6.5, 1, 2}}, {{
       7, 2.5, 0}, {6.5, 4, 2}}, {{7, 2.5, 0}, {6.5, 3, 2}}, {{7, 2.5, 0}, {
       6.5, 2, 2}}, {{7, 2.5, 0}, {6.5, 1, 2}}, {{8, 2.5, 0}, {6.5, 4, 2}}, {{
       8, 2.5, 0}, {6.5, 3, 2}}, {{8, 2.5, 0}, {6.5, 2, 2}}, {{8, 2.5, 0}, {
       6.5, 1, 2}}, {{9, 2.5, 0}, {10.5, 4, 2}}, {{9, 2.5, 0}, {
       10.5, 3, 2}}, {{9, 2.5, 0}, {10.5, 2, 2}}, {{9, 2.5, 0}, {
       10.5, 1, 2}}, {{10, 2.5, 0}, {10.5, 4, 2}}, {{10, 2.5, 0}, {
       10.5, 3, 2}}, {{10, 2.5, 0}, {10.5, 2, 2}}, {{10, 2.5, 0}, {
       10.5, 1, 2}}, {{11, 2.5, 0}, {10.5, 4, 2}}, {{11, 2.5, 0}, {
       10.5, 3, 2}}, {{11, 2.5, 0}, {10.5, 2, 2}}, {{11, 2.5, 0}, {
       10.5, 1, 2}}, {{12, 2.5, 0}, {10.5, 4, 2}}, {{12, 2.5, 0}, {
       10.5, 3, 2}}, {{12, 2.5, 0}, {10.5, 2, 2}}, {{12, 2.5, 0}, {
       10.5, 1, 2}}, {{13, 2.5, 0}, {14.5, 4, 2}}, {{13, 2.5, 0}, {
       14.5, 3, 2}}, {{13, 2.5, 0}, {14.5, 2, 2}}, {{13, 2.5, 0}, {
       14.5, 1, 2}}, {{14, 2.5, 0}, {14.5, 4, 2}}, {{14, 2.5, 0}, {
       14.5, 3, 2}}, {{14, 2.5, 0}, {14.5, 2, 2}}, {{14, 2.5, 0}, {
       14.5, 1, 2}}, {{15, 2.5, 0}, {14.5, 4, 2}}, {{15, 2.5, 0}, {
       14.5, 3, 2}}, {{15, 2.5, 0}, {14.5, 2, 2}}, {{15, 2.5, 0}, {
       14.5, 1, 2}}, {{16, 2.5, 0}, {14.5, 4, 2}}, {{16, 2.5, 0}, {
       14.5, 3, 2}}, {{16, 2.5, 0}, {14.5, 2, 2}}, {{16, 2.5, 0}, {
       14.5, 1, 2}}, {{17, 2.5, 0}, {18.5, 4, 2}}, {{17, 2.5, 0}, {
       18.5, 3, 2}}, {{17, 2.5, 0}, {18.5, 2, 2}}, {{17, 2.5, 0}, {
       18.5, 1, 2}}, {{18, 2.5, 0}, {18.5, 4, 2}}, {{18, 2.5, 0}, {
       18.5, 3, 2}}, {{18, 2.5, 0}, {18.5, 2, 2}}, {{18, 2.5, 0}, {
       18.5, 1, 2}}, {{19, 2.5, 0}, {18.5, 4, 2}}, {{19, 2.5, 0}, {
       18.5, 3, 2}}, {{19, 2.5, 0}, {18.5, 2, 2}}, {{19, 2.5, 0}, {
       18.5, 1, 2}}, {{20, 2.5, 0}, {18.5, 4, 2}}, {{20, 2.5, 0}, {
       18.5, 3, 2}}, {{20, 2.5, 0}, {18.5, 2, 2}}, {{20, 2.5, 0}, {
       18.5, 1, 2}}, {{21, 2.5, 0}, {22.5, 4, 2}}, {{21, 2.5, 0}, {
       22.5, 3, 2}}, {{21, 2.5, 0}, {22.5, 2, 2}}, {{21, 2.5, 0}, {
       22.5, 1, 2}}, {{22, 2.5, 0}, {22.5, 4, 2}}, {{22, 2.5, 0}, {
       22.5, 3, 2}}, {{22, 2.5, 0}, {22.5, 2, 2}}, {{22, 2.5, 0}, {
       22.5, 1, 2}}, {{23, 2.5, 0}, {22.5, 4, 2}}, {{23, 2.5, 0}, {
       22.5, 3, 2}}, {{23, 2.5, 0}, {22.5, 2, 2}}, {{23, 2.5, 0}, {
       22.5, 1, 2}}, {{24, 2.5, 0}, {22.5, 4, 2}}, {{24, 2.5, 0}, {
       22.5, 3, 2}}, {{24, 2.5, 0}, {22.5, 2, 2}}, {{24, 2.5, 0}, {
       22.5, 1, 2}}, {{25, 2.5, 0}, {26.5, 4, 2}}, {{25, 2.5, 0}, {
       26.5, 3, 2}}, {{25, 2.5, 0}, {26.5, 2, 2}}, {{25, 2.5, 0}, {
       26.5, 1, 2}}, {{26, 2.5, 0}, {26.5, 4, 2}}, {{26, 2.5, 0}, {
       26.5, 3, 2}}, {{26, 2.5, 0}, {26.5, 2, 2}}, {{26, 2.5, 0}, {
       26.5, 1, 2}}, {{27, 2.5, 0}, {26.5, 4, 2}}, {{27, 2.5, 0}, {
       26.5, 3, 2}}, {{27, 2.5, 0}, {26.5, 2, 2}}, {{27, 2.5, 0}, {
       26.5, 1, 2}}, {{28, 2.5, 0}, {26.5, 4, 2}}, {{28, 2.5, 0}, {
       26.5, 3, 2}}, {{28, 2.5, 0}, {26.5, 2, 2}}, {{28, 2.5, 0}, {
       26.5, 1, 2}}, {{29, 2.5, 0}, {30.5, 4, 2}}, {{29, 2.5, 0}, {
       30.5, 3, 2}}, {{29, 2.5, 0}, {30.5, 2, 2}}, {{29, 2.5, 0}, {
       30.5, 1, 2}}, {{30, 2.5, 0}, {30.5, 4, 2}}, {{30, 2.5, 0}, {
       30.5, 3, 2}}, {{30, 2.5, 0}, {30.5, 2, 2}}, {{30, 2.5, 0}, {
       30.5, 1, 2}}, {{31, 2.5, 0}, {30.5, 4, 2}}, {{31, 2.5, 0}, {
       30.5, 3, 2}}, {{31, 2.5, 0}, {30.5, 2, 2}}, {{31, 2.5, 0}, {
       30.5, 1, 2}}, {{32, 2.5, 0}, {30.5, 4, 2}}, {{32, 2.5, 0}, {
       30.5, 3, 2}}, {{32, 2.5, 0}, {30.5, 2, 2}}, {{32, 2.5, 0}, {
       30.5, 1, 2}}, {{33, 2.5, 0}, {34.5, 4, 2}}, {{33, 2.5, 0}, {
       34.5, 3, 2}}, {{33, 2.5, 0}, {34.5, 2, 2}}, {{33, 2.5, 0}, {
       34.5, 1, 2}}, {{34, 2.5, 0}, {34.5, 4, 2}}, {{34, 2.5, 0}, {
       34.5, 3, 2}}, {{34, 2.5, 0}, {34.5, 2, 2}}, {{34, 2.5, 0}, {
       34.5, 1, 2}}, {{35, 2.5, 0}, {34.5, 4, 2}}, {{35, 2.5, 0}, {
       34.5, 3, 2}}, {{35, 2.5, 0}, {34.5, 2, 2}}, {{35, 2.5, 0}, {
       34.5, 1, 2}}, {{36, 2.5, 0}, {34.5, 4, 2}}, {{36, 2.5, 0}, {
       34.5, 3, 2}}, {{36, 2.5, 0}, {34.5, 2, 2}}, {{36, 2.5, 0}, {
       34.5, 1, 2}}, {{37, 2.5, 0}, {38.5, 4, 2}}, {{37, 2.5, 0}, {
       38.5, 3, 2}}, {{37, 2.5, 0}, {38.5, 2, 2}}, {{37, 2.5, 0}, {
       38.5, 1, 2}}, {{38, 2.5, 0}, {38.5, 4, 2}}, {{38, 2.5, 0}, {
       38.5, 3, 2}}, {{38, 2.5, 0}, {38.5, 2, 2}}, {{38, 2.5, 0}, {
       38.5, 1, 2}}, {{39, 2.5, 0}, {38.5, 4, 2}}, {{39, 2.5, 0}, {
       38.5, 3, 2}}, {{39, 2.5, 0}, {38.5, 2, 2}}, {{39, 2.5, 0}, {
       38.5, 1, 2}}, {{40, 2.5, 0}, {38.5, 4, 2}}, {{40, 2.5, 0}, {
       38.5, 3, 2}}, {{40, 2.5, 0}, {38.5, 2, 2}}, {{40, 2.5, 0}, {
       38.5, 1, 2}}, {{41, 2.5, 0}, {42.5, 4, 2}}, {{41, 2.5, 0}, {
       42.5, 3, 2}}, {{41, 2.5, 0}, {42.5, 2, 2}}, {{41, 2.5, 0}, {
       42.5, 1, 2}}, {{42, 2.5, 0}, {42.5, 4, 2}}, {{42, 2.5, 0}, {
       42.5, 3, 2}}, {{42, 2.5, 0}, {42.5, 2, 2}}, {{42, 2.5, 0}, {
       42.5, 1, 2}}, {{43, 2.5, 0}, {42.5, 4, 2}}, {{43, 2.5, 0}, {
       42.5, 3, 2}}, {{43, 2.5, 0}, {42.5, 2, 2}}, {{43, 2.5, 0}, {
       42.5, 1, 2}}, {{44, 2.5, 0}, {42.5, 4, 2}}, {{44, 2.5, 0}, {
       42.5, 3, 2}}, {{44, 2.5, 0}, {42.5, 2, 2}}, {{44, 2.5, 0}, {
       42.5, 1, 2}}, {{45, 2.5, 0}, {46.5, 4, 2}}, {{45, 2.5, 0}, {
       46.5, 3, 2}}, {{45, 2.5, 0}, {46.5, 2, 2}}, {{45, 2.5, 0}, {
       46.5, 1, 2}}, {{46, 2.5, 0}, {46.5, 4, 2}}, {{46, 2.5, 0}, {
       46.5, 3, 2}}, {{46, 2.5, 0}, {46.5, 2, 2}}, {{46, 2.5, 0}, {
       46.5, 1, 2}}, {{47, 2.5, 0}, {46.5, 4, 2}}, {{47, 2.5, 0}, {
       46.5, 3, 2}}, {{47, 2.5, 0}, {46.5, 2, 2}}, {{47, 2.5, 0}, {
       46.5, 1, 2}}, {{48, 2.5, 0}, {46.5, 4, 2}}, {{48, 2.5, 0}, {
       46.5, 3, 2}}, {{48, 2.5, 0}, {46.5, 2, 2}}, {{48, 2.5, 0}, {
       46.5, 1, 2}}, {{49, 2.5, 0}, {50.5, 4, 2}}, {{49, 2.5, 0}, {
       50.5, 3, 2}}, {{49, 2.5, 0}, {50.5, 2, 2}}, {{49, 2.5, 0}, {
       50.5, 1, 2}}, {{50, 2.5, 0}, {50.5, 4, 2}}, {{50, 2.5, 0}, {
       50.5, 3, 2}}, {{50, 2.5, 0}, {50.5, 2, 2}}, {{50, 2.5, 0}, {
       50.5, 1, 2}}, {{51, 2.5, 0}, {50.5, 4, 2}}, {{51, 2.5, 0}, {
       50.5, 3, 2}}, {{51, 2.5, 0}, {50.5, 2, 2}}, {{51, 2.5, 0}, {
       50.5, 1, 2}}, {{52, 2.5, 0}, {50.5, 4, 2}}, {{52, 2.5, 0}, {
       50.5, 3, 2}}, {{52, 2.5, 0}, {50.5, 2, 2}}, {{52, 2.5, 0}, {
       50.5, 1, 2}}, {{53, 2.5, 0}, {54.5, 4, 2}}, {{53, 2.5, 0}, {
       54.5, 3, 2}}, {{53, 2.5, 0}, {54.5, 2, 2}}, {{53, 2.5, 0}, {
       54.5, 1, 2}}, {{54, 2.5, 0}, {54.5, 4, 2}}, {{54, 2.5, 0}, {
       54.5, 3, 2}}, {{54, 2.5, 0}, {54.5, 2, 2}}, {{54, 2.5, 0}, {
       54.5, 1, 2}}, {{55, 2.5, 0}, {54.5, 4, 2}}, {{55, 2.5, 0}, {
       54.5, 3, 2}}, {{55, 2.5, 0}, {54.5, 2, 2}}, {{55, 2.5, 0}, {
       54.5, 1, 2}}, {{56, 2.5, 0}, {54.5, 4, 2}}, {{56, 2.5, 0}, {
       54.5, 3, 2}}, {{56, 2.5, 0}, {54.5, 2, 2}}, {{56, 2.5, 0}, {
       54.5, 1, 2}}, {{57, 2.5, 0}, {58.5, 4, 2}}, {{57, 2.5, 0}, {
       58.5, 3, 2}}, {{57, 2.5, 0}, {58.5, 2, 2}}, {{57, 2.5, 0}, {
       58.5, 1, 2}}, {{58, 2.5, 0}, {58.5, 4, 2}}, {{58, 2.5, 0}, {
       58.5, 3, 2}}, {{58, 2.5, 0}, {58.5, 2, 2}}, {{58, 2.5, 0}, {
       58.5, 1, 2}}, {{59, 2.5, 0}, {58.5, 4, 2}}, {{59, 2.5, 0}, {
       58.5, 3, 2}}, {{59, 2.5, 0}, {58.5, 2, 2}}, {{59, 2.5, 0}, {
       58.5, 1, 2}}, {{60, 2.5, 0}, {58.5, 4, 2}}, {{60, 2.5, 0}, {
       58.5, 3, 2}}, {{60, 2.5, 0}, {58.5, 2, 2}}, {{60, 2.5, 0}, {
       58.5, 1, 2}}, {{61, 2.5, 0}, {62.5, 4, 2}}, {{61, 2.5, 0}, {
       62.5, 3, 2}}, {{61, 2.5, 0}, {62.5, 2, 2}}, {{61, 2.5, 0}, {
       62.5, 1, 2}}, {{62, 2.5, 0}, {62.5, 4, 2}}, {{62, 2.5, 0}, {
       62.5, 3, 2}}, {{62, 2.5, 0}, {62.5, 2, 2}}, {{62, 2.5, 0}, {
       62.5, 1, 2}}, {{63, 2.5, 0}, {62.5, 4, 2}}, {{63, 2.5, 0}, {
       62.5, 3, 2}}, {{63, 2.5, 0}, {62.5, 2, 2}}, {{63, 2.5, 0}, {
       62.5, 1, 2}}, {{64, 2.5, 0}, {62.5, 4, 2}}, {{64, 2.5, 0}, {
       62.5, 3, 2}}, {{64, 2.5, 0}, {62.5, 2, 2}}, {{64, 2.5, 0}, {
       62.5, 1, 2}}}, 0.08]}, 
   {RGBColor[1, 0, 0], 
    CylinderBox[{{{10.5, 9, 3.6}, {42.5, 41, 3.6}}, {{58.5, 60, 3.6}, {
       26.5, 28, 3.6}}, {{14.5, 31, 3.6}, {46.5, 63, 3.6}}, {{
       10.5, 19, 3.6}, {54.5, 63, 3.6}}, {{14.5, 41, 3.6}, {6.5, 33, 3.6}}, {{
       50.5, 14, 3.6}, {54.5, 18, 3.6}}, {{42.5, 48, 3.6}, {6.5, 12, 3.6}}, {{
       18.5, 57, 3.6}, {22.5, 61, 3.6}}, {{46.5, 38, 3.6}, {10.5, 2, 3.6}}, {{
       18.5, 28, 3.6}, {22.5, 32, 3.6}}, {{6.5, 3, 3.6}, {46.5, 43, 3.6}}, {{
       50.5, 5, 3.6}, {46.5, 1, 3.6}}, {{18.5, 32, 3.6}, {46.5, 60, 3.6}}, {{
       18.5, 18, 3.6}, {2.5, 2, 3.6}}, {{34.5, 14, 3.6}, {22.5, 2, 3.6}}, {{
       18.5, 56, 3.6}, {22.5, 60, 3.6}}, {{38.5, 16, 3.6}, {
       42.5, 20, 3.6}}, {{30.5, 4, 3.6}, {38.5, 12, 3.6}}, {{26.5, 39, 3.6}, {
       38.5, 51, 3.6}}, {{22.5, 26, 3.6}, {2.5, 6, 3.6}}, {{14.5, 26, 3.6}, {
       42.5, 54, 3.6}}, {{34.5, 24, 3.6}, {46.5, 36, 3.6}}, {{
       62.5, 19, 3.6}, {58.5, 15, 3.6}}, {{18.5, 14, 3.6}, {
       30.5, 26, 3.6}}, {{18.5, 61, 3.6}, {6.5, 49, 3.6}}, {{58.5, 62, 3.6}, {
       10.5, 14, 3.6}}, {{14.5, 60, 3.6}, {18.5, 64, 3.6}}, {{
       30.5, 29, 3.6}, {6.5, 5, 3.6}}, {{34.5, 42, 3.6}, {6.5, 14, 3.6}}, {{
       14.5, 39, 3.6}, {22.5, 47, 3.6}}, {{22.5, 53, 3.6}, {6.5, 37, 3.6}}, {{
       14.5, 12, 3.6}, {34.5, 32, 3.6}}, {{6.5, 46, 3.6}, {18.5, 58, 3.6}}, {{
       62.5, 54, 3.6}, {50.5, 42, 3.6}}, {{58.5, 21, 3.6}, {
       62.5, 25, 3.6}}, {{10.5, 44, 3.6}, {22.5, 56, 3.6}}, {{34.5, 4, 3.6}, {
       38.5, 8, 3.6}}, {{26.5, 38, 3.6}, {50.5, 62, 3.6}}, {{58.5, 43, 3.6}, {
       22.5, 7, 3.6}}, {{58.5, 20, 3.6}, {62.5, 24, 3.6}}, {{34.5, 48, 3.6}, {
       22.5, 36, 3.6}}, {{6.5, 22, 3.6}, {22.5, 38, 3.6}}, {{34.5, 23, 3.6}, {
       30.5, 19, 3.6}}, {{2.5, 38, 3.6}, {6.5, 42, 3.6}}, {{58.5, 45, 3.6}, {
       46.5, 33, 3.6}}, {{26.5, 22, 3.6}, {10.5, 6, 3.6}}, {{22.5, 43, 3.6}, {
       26.5, 47, 3.6}}, {{46.5, 46, 3.6}, {42.5, 42, 3.6}}, {{
       42.5, 23, 3.6}, {62.5, 43, 3.6}}, {{18.5, 8, 3.6}, {26.5, 16, 3.6}}, {{
       50.5, 55, 3.6}, {26.5, 31, 3.6}}, {{62.5, 64, 3.6}, {
       54.5, 56, 3.6}}, {{30.5, 35, 3.6}, {14.5, 19, 3.6}}, {{
       58.5, 19, 3.6}, {62.5, 23, 3.6}}, {{2.5, 31, 3.6}, {10.5, 39, 3.6}}, {{
       2.5, 24, 3.6}, {14.5, 36, 3.6}}, {{50.5, 57, 3.6}, {46.5, 53, 3.6}}, {{
       14.5, 34, 3.6}, {38.5, 58, 3.6}}, {{50.5, 33, 3.6}, {
       58.5, 41, 3.6}}, {{46.5, 3, 3.6}, {50.5, 7, 3.6}}, {{38.5, 37, 3.6}, {
       22.5, 21, 3.6}}, {{34.5, 7, 3.6}, {58.5, 31, 3.6}}, {{34.5, 5, 3.6}, {
       58.5, 29, 3.6}}, {{38.5, 23, 3.6}, {54.5, 39, 3.6}}, {{
       18.5, 62, 3.6}, {10.5, 54, 3.6}}, {{34.5, 31, 3.6}, {
       42.5, 39, 3.6}}, {{62.5, 53, 3.6}, {10.5, 1, 3.6}}, {{30.5, 12, 3.6}, {
       42.5, 24, 3.6}}, {{6.5, 17, 3.6}, {2.5, 13, 3.6}}, {{50.5, 26, 3.6}, {
       54.5, 30, 3.6}}, {{34.5, 52, 3.6}, {42.5, 60, 3.6}}, {{
       26.5, 25, 3.6}, {46.5, 45, 3.6}}, {{22.5, 30, 3.6}, {
       14.5, 22, 3.6}}, {{18.5, 6, 3.6}, {14.5, 2, 3.6}}, {{18.5, 1, 3.6}, {
       34.5, 17, 3.6}}, {{26.5, 54, 3.6}, {10.5, 38, 3.6}}, {{2.5, 3, 3.6}, {
       50.5, 51, 3.6}}, {{34.5, 62, 3.6}, {22.5, 50, 3.6}}, {{6.5, 13, 3.6}, {
       54.5, 61, 3.6}}, {{30.5, 1, 3.6}, {62.5, 33, 3.6}}, {{2.5, 36, 3.6}, {
       14.5, 48, 3.6}}, {{22.5, 8, 3.6}, {34.5, 20, 3.6}}, {{42.5, 50, 3.6}, {
       38.5, 46, 3.6}}, {{30.5, 31, 3.6}, {18.5, 19, 3.6}}, {{
       42.5, 26, 3.6}, {46.5, 30, 3.6}}, {{46.5, 34, 3.6}, {
       22.5, 10, 3.6}}, {{22.5, 37, 3.6}, {18.5, 33, 3.6}}, {{
       34.5, 58, 3.6}, {30.5, 54, 3.6}}, {{50.5, 64, 3.6}, {
       42.5, 56, 3.6}}, {{6.5, 10, 3.6}, {26.5, 30, 3.6}}, {{50.5, 56, 3.6}, {
       2.5, 8, 3.6}}, {{18.5, 9, 3.6}, {54.5, 45, 3.6}}, {{38.5, 57, 3.6}, {
       42.5, 61, 3.6}}, {{22.5, 25, 3.6}, {34.5, 37, 3.6}}, {{
       26.5, 61, 3.6}, {6.5, 41, 3.6}}, {{2.5, 22, 3.6}, {34.5, 54, 3.6}}, {{
       42.5, 2, 3.6}, {62.5, 22, 3.6}}, {{26.5, 23, 3.6}, {50.5, 47, 3.6}}, {{
       58.5, 49, 3.6}, {14.5, 5, 3.6}}, {{38.5, 1, 3.6}, {46.5, 9, 3.6}}, {{
       14.5, 18, 3.6}, {38.5, 42, 3.6}}, {{6.5, 4, 3.6}, {26.5, 24, 3.6}}, {{
       58.5, 24, 3.6}, {50.5, 16, 3.6}}, {{26.5, 62, 3.6}, {
       22.5, 58, 3.6}}, {{54.5, 64, 3.6}, {46.5, 56, 3.6}}, {{2.5, 28, 3.6}, {
       14.5, 40, 3.6}}, {{26.5, 4, 3.6}, {50.5, 28, 3.6}}, {{6.5, 26, 3.6}, {
       30.5, 50, 3.6}}, {{54.5, 48, 3.6}, {26.5, 20, 3.6}}, {{
       42.5, 36, 3.6}, {58.5, 52, 3.6}}, {{14.5, 49, 3.6}, {
       18.5, 53, 3.6}}, {{54.5, 47, 3.6}, {18.5, 11, 3.6}}, {{
       38.5, 54, 3.6}, {2.5, 18, 3.6}}, {{54.5, 37, 3.6}, {26.5, 9, 3.6}}, {{
       54.5, 23, 3.6}, {38.5, 7, 3.6}}, {{38.5, 4, 3.6}, {46.5, 12, 3.6}}, {{
       34.5, 35, 3.6}, {10.5, 11, 3.6}}, {{62.5, 61, 3.6}, {
       34.5, 33, 3.6}}, {{22.5, 41, 3.6}, {26.5, 45, 3.6}}, {{
       54.5, 31, 3.6}, {62.5, 39, 3.6}}, {{22.5, 23, 3.6}, {
       14.5, 15, 3.6}}, {{54.5, 6, 3.6}, {62.5, 14, 3.6}}, {{46.5, 35, 3.6}, {
       26.5, 15, 3.6}}, {{58.5, 36, 3.6}, {54.5, 32, 3.6}}, {{26.5, 3, 3.6}, {
       46.5, 23, 3.6}}, {{58.5, 39, 3.6}, {38.5, 19, 3.6}}, {{
       10.5, 23, 3.6}, {50.5, 63, 3.6}}, {{2.5, 1, 3.6}, {14.5, 13, 3.6}}, {{
       22.5, 18, 3.6}, {34.5, 30, 3.6}}, {{62.5, 59, 3.6}, {
       38.5, 35, 3.6}}, {{30.5, 7, 3.6}, {50.5, 27, 3.6}}, {{30.5, 17, 3.6}, {
       38.5, 25, 3.6}}, {{26.5, 50, 3.6}, {38.5, 62, 3.6}}, {{
       50.5, 40, 3.6}, {14.5, 4, 3.6}}, {{50.5, 22, 3.6}, {54.5, 26, 3.6}}, {{
       58.5, 33, 3.6}, {30.5, 5, 3.6}}, {{50.5, 61, 3.6}, {26.5, 37, 3.6}}, {{
       26.5, 58, 3.6}, {6.5, 38, 3.6}}, {{46.5, 57, 3.6}, {34.5, 45, 3.6}}, {{
       2.5, 12, 3.6}, {38.5, 48, 3.6}}, {{46.5, 5, 3.6}, {54.5, 13, 3.6}}, {{
       22.5, 9, 3.6}, {42.5, 29, 3.6}}, {{34.5, 57, 3.6}, {2.5, 25, 3.6}}, {{
       42.5, 10, 3.6}, {54.5, 22, 3.6}}, {{58.5, 44, 3.6}, {
       46.5, 32, 3.6}}, {{14.5, 21, 3.6}, {38.5, 45, 3.6}}, {{
       30.5, 36, 3.6}, {58.5, 64, 3.6}}, {{18.5, 12, 3.6}, {
       22.5, 16, 3.6}}, {{18.5, 27, 3.6}, {14.5, 23, 3.6}}, {{18.5, 3, 3.6}, {
       26.5, 11, 3.6}}, {{14.5, 33, 3.6}, {18.5, 37, 3.6}}, {{2.5, 10, 3.6}, {
       10.5, 18, 3.6}}, {{34.5, 18, 3.6}, {62.5, 46, 3.6}}, {{
       34.5, 64, 3.6}, {6.5, 36, 3.6}}, {{22.5, 14, 3.6}, {42.5, 34, 3.6}}, {{
       10.5, 22, 3.6}, {22.5, 34, 3.6}}, {{22.5, 17, 3.6}, {
       34.5, 29, 3.6}}, {{18.5, 60, 3.6}, {22.5, 64, 3.6}}, {{
       34.5, 39, 3.6}, {10.5, 15, 3.6}}, {{62.5, 40, 3.6}, {
       46.5, 24, 3.6}}, {{62.5, 47, 3.6}, {50.5, 35, 3.6}}, {{
       14.5, 14, 3.6}, {30.5, 30, 3.6}}, {{6.5, 29, 3.6}, {38.5, 61, 3.6}}, {{
       62.5, 26, 3.6}, {42.5, 6, 3.6}}, {{38.5, 56, 3.6}, {2.5, 20, 3.6}}, {{
       38.5, 36, 3.6}, {30.5, 28, 3.6}}, {{22.5, 3, 3.6}, {46.5, 27, 3.6}}, {{
       10.5, 60, 3.6}, {14.5, 64, 3.6}}, {{38.5, 44, 3.6}, {
       10.5, 16, 3.6}}, {{6.5, 28, 3.6}, {34.5, 56, 3.6}}, {{62.5, 13, 3.6}, {
       50.5, 1, 3.6}}, {{30.5, 13, 3.6}, {46.5, 29, 3.6}}, {{18.5, 45, 3.6}, {
       2.5, 29, 3.6}}, {{30.5, 22, 3.6}, {38.5, 30, 3.6}}, {{58.5, 8, 3.6}, {
       54.5, 4, 3.6}}, {{2.5, 19, 3.6}, {30.5, 47, 3.6}}, {{6.5, 45, 3.6}, {
       10.5, 49, 3.6}}, {{62.5, 35, 3.6}, {38.5, 11, 3.6}}, {{2.5, 15, 3.6}, {
       42.5, 55, 3.6}}, {{34.5, 13, 3.6}, {54.5, 33, 3.6}}, {{
       38.5, 43, 3.6}, {2.5, 7, 3.6}}, {{46.5, 19, 3.6}, {50.5, 23, 3.6}}, {{
       2.5, 5, 3.6}, {42.5, 45, 3.6}}, {{6.5, 34, 3.6}, {14.5, 42, 3.6}}, {{
       62.5, 52, 3.6}, {42.5, 32, 3.6}}, {{62.5, 49, 3.6}, {14.5, 1, 3.6}}, {{
       30.5, 8, 3.6}, {34.5, 12, 3.6}}, {{2.5, 9, 3.6}, {18.5, 25, 3.6}}, {{
       22.5, 59, 3.6}, {6.5, 43, 3.6}}, {{58.5, 59, 3.6}, {54.5, 55, 3.6}}, {{
       50.5, 18, 3.6}, {62.5, 30, 3.6}}, {{22.5, 13, 3.6}, {
       34.5, 25, 3.6}}, {{14.5, 45, 3.6}, {2.5, 33, 3.6}}, {{30.5, 10, 3.6}, {
       54.5, 34, 3.6}}, {{62.5, 55, 3.6}, {58.5, 51, 3.6}}, {{
       42.5, 62, 3.6}, {18.5, 38, 3.6}}, {{2.5, 27, 3.6}, {34.5, 59, 3.6}}, {{
       54.5, 57, 3.6}, {18.5, 21, 3.6}}, {{42.5, 30, 3.6}, {
       34.5, 22, 3.6}}, {{18.5, 4, 3.6}, {30.5, 16, 3.6}}, {{30.5, 43, 3.6}, {
       6.5, 19, 3.6}}, {{62.5, 36, 3.6}, {58.5, 32, 3.6}}, {{14.5, 32, 3.6}, {
       18.5, 36, 3.6}}, {{10.5, 35, 3.6}, {26.5, 51, 3.6}}, {{
       34.5, 46, 3.6}, {18.5, 30, 3.6}}, {{42.5, 51, 3.6}, {
       38.5, 47, 3.6}}, {{10.5, 20, 3.6}, {34.5, 44, 3.6}}, {{
       50.5, 17, 3.6}, {42.5, 9, 3.6}}, {{22.5, 1, 3.6}, {62.5, 41, 3.6}}, {{
       58.5, 47, 3.6}, {18.5, 7, 3.6}}, {{46.5, 55, 3.6}, {6.5, 15, 3.6}}, {{
       26.5, 41, 3.6}, {2.5, 17, 3.6}}, {{58.5, 34, 3.6}, {46.5, 22, 3.6}}, {{
       26.5, 55, 3.6}, {18.5, 47, 3.6}}, {{34.5, 60, 3.6}, {
       26.5, 52, 3.6}}, {{58.5, 5, 3.6}, {62.5, 9, 3.6}}, {{10.5, 10, 3.6}, {
       54.5, 54, 3.6}}, {{30.5, 60, 3.6}, {10.5, 40, 3.6}}, {{2.5, 47, 3.6}, {
       6.5, 51, 3.6}}, {{54.5, 43, 3.6}, {50.5, 39, 3.6}}, {{2.5, 60, 3.6}, {
       6.5, 64, 3.6}}, {{10.5, 32, 3.6}, {30.5, 52, 3.6}}, {{58.5, 40, 3.6}, {
       34.5, 16, 3.6}}, {{62.5, 42, 3.6}, {58.5, 38, 3.6}}, {{
       50.5, 41, 3.6}, {26.5, 17, 3.6}}, {{58.5, 30, 3.6}, {30.5, 2, 3.6}}, {{
       50.5, 8, 3.6}, {46.5, 4, 3.6}}, {{30.5, 63, 3.6}, {18.5, 51, 3.6}}, {{
       10.5, 3, 3.6}, {30.5, 23, 3.6}}, {{34.5, 50, 3.6}, {30.5, 46, 3.6}}, {{
       18.5, 43, 3.6}, {6.5, 31, 3.6}}, {{10.5, 17, 3.6}, {34.5, 41, 3.6}}, {{
       62.5, 34, 3.6}, {38.5, 10, 3.6}}, {{18.5, 22, 3.6}, {
       54.5, 58, 3.6}}, {{2.5, 14, 3.6}, {30.5, 42, 3.6}}, {{42.5, 11, 3.6}, {
       62.5, 31, 3.6}}, {{46.5, 64, 3.6}, {22.5, 40, 3.6}}, {{
       46.5, 15, 3.6}, {34.5, 3, 3.6}}, {{2.5, 4, 3.6}, {46.5, 48, 3.6}}, {{
       62.5, 17, 3.6}, {58.5, 13, 3.6}}, {{14.5, 7, 3.6}, {22.5, 15, 3.6}}, {{
       50.5, 48, 3.6}, {42.5, 40, 3.6}}, {{54.5, 53, 3.6}, {
       18.5, 17, 3.6}}, {{54.5, 35, 3.6}, {30.5, 11, 3.6}}, {{6.5, 1, 3.6}, {
       58.5, 53, 3.6}}, {{2.5, 26, 3.6}, {10.5, 34, 3.6}}, {{22.5, 63, 3.6}, {
       10.5, 51, 3.6}}, {{10.5, 24, 3.6}, {26.5, 40, 3.6}}, {{
       14.5, 61, 3.6}, {10.5, 57, 3.6}}, {{38.5, 17, 3.6}, {30.5, 9, 3.6}}, {{
       22.5, 12, 3.6}, {54.5, 44, 3.6}}, {{14.5, 20, 3.6}, {
       46.5, 52, 3.6}}, {{38.5, 49, 3.6}, {18.5, 29, 3.6}}, {{38.5, 2, 3.6}, {
       46.5, 10, 3.6}}, {{54.5, 29, 3.6}, {42.5, 17, 3.6}}}, 0.26], 
    CylinderBox[{{{10.5, 9, 2}, {10.5, 9, 3.6}}, {{42.5, 41, 2}, {
       42.5, 41, 3.6}}, {{58.5, 60, 2}, {58.5, 60, 3.6}}, {{26.5, 28, 2}, {
       26.5, 28, 3.6}}, {{14.5, 31, 2}, {14.5, 31, 3.6}}, {{46.5, 63, 2}, {
       46.5, 63, 3.6}}, {{10.5, 19, 2}, {10.5, 19, 3.6}}, {{54.5, 63, 2}, {
       54.5, 63, 3.6}}, {{14.5, 41, 2}, {14.5, 41, 3.6}}, {{6.5, 33, 2}, {
       6.5, 33, 3.6}}, {{50.5, 14, 2}, {50.5, 14, 3.6}}, {{54.5, 18, 2}, {
       54.5, 18, 3.6}}, {{42.5, 48, 2}, {42.5, 48, 3.6}}, {{6.5, 12, 2}, {
       6.5, 12, 3.6}}, {{18.5, 57, 2}, {18.5, 57, 3.6}}, {{22.5, 61, 2}, {
       22.5, 61, 3.6}}, {{46.5, 38, 2}, {46.5, 38, 3.6}}, {{10.5, 2, 2}, {
       10.5, 2, 3.6}}, {{18.5, 28, 2}, {18.5, 28, 3.6}}, {{22.5, 32, 2}, {
       22.5, 32, 3.6}}, {{6.5, 3, 2}, {6.5, 3, 3.6}}, {{46.5, 43, 2}, {
       46.5, 43, 3.6}}, {{50.5, 5, 2}, {50.5, 5, 3.6}}, {{46.5, 1, 2}, {
       46.5, 1, 3.6}}, {{18.5, 32, 2}, {18.5, 32, 3.6}}, {{46.5, 60, 2}, {
       46.5, 60, 3.6}}, {{18.5, 18, 2}, {18.5, 18, 3.6}}, {{2.5, 2, 2}, {
       2.5, 2, 3.6}}, {{34.5, 14, 2}, {34.5, 14, 3.6}}, {{22.5, 2, 2}, {
       22.5, 2, 3.6}}, {{18.5, 56, 2}, {18.5, 56, 3.6}}, {{22.5, 60, 2}, {
       22.5, 60, 3.6}}, {{38.5, 16, 2}, {38.5, 16, 3.6}}, {{42.5, 20, 2}, {
       42.5, 20, 3.6}}, {{30.5, 4, 2}, {30.5, 4, 3.6}}, {{38.5, 12, 2}, {
       38.5, 12, 3.6}}, {{26.5, 39, 2}, {26.5, 39, 3.6}}, {{38.5, 51, 2}, {
       38.5, 51, 3.6}}, {{22.5, 26, 2}, {22.5, 26, 3.6}}, {{2.5, 6, 2}, {
       2.5, 6, 3.6}}, {{14.5, 26, 2}, {14.5, 26, 3.6}}, {{42.5, 54, 2}, {
       42.5, 54, 3.6}}, {{34.5, 24, 2}, {34.5, 24, 3.6}}, {{46.5, 36, 2}, {
       46.5, 36, 3.6}}, {{62.5, 19, 2}, {62.5, 19, 3.6}}, {{58.5, 15, 2}, {
       58.5, 15, 3.6}}, {{18.5, 14, 2}, {18.5, 14, 3.6}}, {{30.5, 26, 2}, {
       30.5, 26, 3.6}}, {{18.5, 61, 2}, {18.5, 61, 3.6}}, {{6.5, 49, 2}, {
       6.5, 49, 3.6}}, {{58.5, 62, 2}, {58.5, 62, 3.6}}, {{10.5, 14, 2}, {
       10.5, 14, 3.6}}, {{14.5, 60, 2}, {14.5, 60, 3.6}}, {{18.5, 64, 2}, {
       18.5, 64, 3.6}}, {{30.5, 29, 2}, {30.5, 29, 3.6}}, {{6.5, 5, 2}, {
       6.5, 5, 3.6}}, {{34.5, 42, 2}, {34.5, 42, 3.6}}, {{6.5, 14, 2}, {
       6.5, 14, 3.6}}, {{14.5, 39, 2}, {14.5, 39, 3.6}}, {{22.5, 47, 2}, {
       22.5, 47, 3.6}}, {{22.5, 53, 2}, {22.5, 53, 3.6}}, {{6.5, 37, 2}, {
       6.5, 37, 3.6}}, {{14.5, 12, 2}, {14.5, 12, 3.6}}, {{34.5, 32, 2}, {
       34.5, 32, 3.6}}, {{6.5, 46, 2}, {6.5, 46, 3.6}}, {{18.5, 58, 2}, {
       18.5, 58, 3.6}}, {{62.5, 54, 2}, {62.5, 54, 3.6}}, {{50.5, 42, 2}, {
       50.5, 42, 3.6}}, {{58.5, 21, 2}, {58.5, 21, 3.6}}, {{62.5, 25, 2}, {
       62.5, 25, 3.6}}, {{10.5, 44, 2}, {10.5, 44, 3.6}}, {{22.5, 56, 2}, {
       22.5, 56, 3.6}}, {{34.5, 4, 2}, {34.5, 4, 3.6}}, {{38.5, 8, 2}, {
       38.5, 8, 3.6}}, {{26.5, 38, 2}, {26.5, 38, 3.6}}, {{50.5, 62, 2}, {
       50.5, 62, 3.6}}, {{58.5, 43, 2}, {58.5, 43, 3.6}}, {{22.5, 7, 2}, {
       22.5, 7, 3.6}}, {{58.5, 20, 2}, {58.5, 20, 3.6}}, {{62.5, 24, 2}, {
       62.5, 24, 3.6}}, {{34.5, 48, 2}, {34.5, 48, 3.6}}, {{22.5, 36, 2}, {
       22.5, 36, 3.6}}, {{6.5, 22, 2}, {6.5, 22, 3.6}}, {{22.5, 38, 2}, {
       22.5, 38, 3.6}}, {{34.5, 23, 2}, {34.5, 23, 3.6}}, {{30.5, 19, 2}, {
       30.5, 19, 3.6}}, {{2.5, 38, 2}, {2.5, 38, 3.6}}, {{6.5, 42, 2}, {
       6.5, 42, 3.6}}, {{58.5, 45, 2}, {58.5, 45, 3.6}}, {{46.5, 33, 2}, {
       46.5, 33, 3.6}}, {{26.5, 22, 2}, {26.5, 22, 3.6}}, {{10.5, 6, 2}, {
       10.5, 6, 3.6}}, {{22.5, 43, 2}, {22.5, 43, 3.6}}, {{26.5, 47, 2}, {
       26.5, 47, 3.6}}, {{46.5, 46, 2}, {46.5, 46, 3.6}}, {{42.5, 42, 2}, {
       42.5, 42, 3.6}}, {{42.5, 23, 2}, {42.5, 23, 3.6}}, {{62.5, 43, 2}, {
       62.5, 43, 3.6}}, {{18.5, 8, 2}, {18.5, 8, 3.6}}, {{26.5, 16, 2}, {
       26.5, 16, 3.6}}, {{50.5, 55, 2}, {50.5, 55, 3.6}}, {{26.5, 31, 2}, {
       26.5, 31, 3.6}}, {{62.5, 64, 2}, {62.5, 64, 3.6}}, {{54.5, 56, 2}, {
       54.5, 56, 3.6}}, {{30.5, 35, 2}, {30.5, 35, 3.6}}, {{14.5, 19, 2}, {
       14.5, 19, 3.6}}, {{58.5, 19, 2}, {58.5, 19, 3.6}}, {{62.5, 23, 2}, {
       62.5, 23, 3.6}}, {{2.5, 31, 2}, {2.5, 31, 3.6}}, {{10.5, 39, 2}, {
       10.5, 39, 3.6}}, {{2.5, 24, 2}, {2.5, 24, 3.6}}, {{14.5, 36, 2}, {
       14.5, 36, 3.6}}, {{50.5, 57, 2}, {50.5, 57, 3.6}}, {{46.5, 53, 2}, {
       46.5, 53, 3.6}}, {{14.5, 34, 2}, {14.5, 34, 3.6}}, {{38.5, 58, 2}, {
       38.5, 58, 3.6}}, {{50.5, 33, 2}, {50.5, 33, 3.6}}, {{58.5, 41, 2}, {
       58.5, 41, 3.6}}, {{46.5, 3, 2}, {46.5, 3, 3.6}}, {{50.5, 7, 2}, {
       50.5, 7, 3.6}}, {{38.5, 37, 2}, {38.5, 37, 3.6}}, {{22.5, 21, 2}, {
       22.5, 21, 3.6}}, {{34.5, 7, 2}, {34.5, 7, 3.6}}, {{58.5, 31, 2}, {
       58.5, 31, 3.6}}, {{34.5, 5, 2}, {34.5, 5, 3.6}}, {{58.5, 29, 2}, {
       58.5, 29, 3.6}}, {{38.5, 23, 2}, {38.5, 23, 3.6}}, {{54.5, 39, 2}, {
       54.5, 39, 3.6}}, {{18.5, 62, 2}, {18.5, 62, 3.6}}, {{10.5, 54, 2}, {
       10.5, 54, 3.6}}, {{34.5, 31, 2}, {34.5, 31, 3.6}}, {{42.5, 39, 2}, {
       42.5, 39, 3.6}}, {{62.5, 53, 2}, {62.5, 53, 3.6}}, {{10.5, 1, 2}, {
       10.5, 1, 3.6}}, {{30.5, 12, 2}, {30.5, 12, 3.6}}, {{42.5, 24, 2}, {
       42.5, 24, 3.6}}, {{6.5, 17, 2}, {6.5, 17, 3.6}}, {{2.5, 13, 2}, {
       2.5, 13, 3.6}}, {{50.5, 26, 2}, {50.5, 26, 3.6}}, {{54.5, 30, 2}, {
       54.5, 30, 3.6}}, {{34.5, 52, 2}, {34.5, 52, 3.6}}, {{42.5, 60, 2}, {
       42.5, 60, 3.6}}, {{26.5, 25, 2}, {26.5, 25, 3.6}}, {{46.5, 45, 2}, {
       46.5, 45, 3.6}}, {{22.5, 30, 2}, {22.5, 30, 3.6}}, {{14.5, 22, 2}, {
       14.5, 22, 3.6}}, {{18.5, 6, 2}, {18.5, 6, 3.6}}, {{14.5, 2, 2}, {
       14.5, 2, 3.6}}, {{18.5, 1, 2}, {18.5, 1, 3.6}}, {{34.5, 17, 2}, {
       34.5, 17, 3.6}}, {{26.5, 54, 2}, {26.5, 54, 3.6}}, {{10.5, 38, 2}, {
       10.5, 38, 3.6}}, {{2.5, 3, 2}, {2.5, 3, 3.6}}, {{50.5, 51, 2}, {
       50.5, 51, 3.6}}, {{34.5, 62, 2}, {34.5, 62, 3.6}}, {{22.5, 50, 2}, {
       22.5, 50, 3.6}}, {{6.5, 13, 2}, {6.5, 13, 3.6}}, {{54.5, 61, 2}, {
       54.5, 61, 3.6}}, {{30.5, 1, 2}, {30.5, 1, 3.6}}, {{62.5, 33, 2}, {
       62.5, 33, 3.6}}, {{2.5, 36, 2}, {2.5, 36, 3.6}}, {{14.5, 48, 2}, {
       14.5, 48, 3.6}}, {{22.5, 8, 2}, {22.5, 8, 3.6}}, {{34.5, 20, 2}, {
       34.5, 20, 3.6}}, {{42.5, 50, 2}, {42.5, 50, 3.6}}, {{38.5, 46, 2}, {
       38.5, 46, 3.6}}, {{30.5, 31, 2}, {30.5, 31, 3.6}}, {{18.5, 19, 2}, {
       18.5, 19, 3.6}}, {{42.5, 26, 2}, {42.5, 26, 3.6}}, {{46.5, 30, 2}, {
       46.5, 30, 3.6}}, {{46.5, 34, 2}, {46.5, 34, 3.6}}, {{22.5, 10, 2}, {
       22.5, 10, 3.6}}, {{22.5, 37, 2}, {22.5, 37, 3.6}}, {{18.5, 33, 2}, {
       18.5, 33, 3.6}}, {{34.5, 58, 2}, {34.5, 58, 3.6}}, {{30.5, 54, 2}, {
       30.5, 54, 3.6}}, {{50.5, 64, 2}, {50.5, 64, 3.6}}, {{42.5, 56, 2}, {
       42.5, 56, 3.6}}, {{6.5, 10, 2}, {6.5, 10, 3.6}}, {{26.5, 30, 2}, {
       26.5, 30, 3.6}}, {{50.5, 56, 2}, {50.5, 56, 3.6}}, {{2.5, 8, 2}, {
       2.5, 8, 3.6}}, {{18.5, 9, 2}, {18.5, 9, 3.6}}, {{54.5, 45, 2}, {
       54.5, 45, 3.6}}, {{38.5, 57, 2}, {38.5, 57, 3.6}}, {{42.5, 61, 2}, {
       42.5, 61, 3.6}}, {{22.5, 25, 2}, {22.5, 25, 3.6}}, {{34.5, 37, 2}, {
       34.5, 37, 3.6}}, {{26.5, 61, 2}, {26.5, 61, 3.6}}, {{6.5, 41, 2}, {
       6.5, 41, 3.6}}, {{2.5, 22, 2}, {2.5, 22, 3.6}}, {{34.5, 54, 2}, {
       34.5, 54, 3.6}}, {{42.5, 2, 2}, {42.5, 2, 3.6}}, {{62.5, 22, 2}, {
       62.5, 22, 3.6}}, {{26.5, 23, 2}, {26.5, 23, 3.6}}, {{50.5, 47, 2}, {
       50.5, 47, 3.6}}, {{58.5, 49, 2}, {58.5, 49, 3.6}}, {{14.5, 5, 2}, {
       14.5, 5, 3.6}}, {{38.5, 1, 2}, {38.5, 1, 3.6}}, {{46.5, 9, 2}, {
       46.5, 9, 3.6}}, {{14.5, 18, 2}, {14.5, 18, 3.6}}, {{38.5, 42, 2}, {
       38.5, 42, 3.6}}, {{6.5, 4, 2}, {6.5, 4, 3.6}}, {{26.5, 24, 2}, {
       26.5, 24, 3.6}}, {{58.5, 24, 2}, {58.5, 24, 3.6}}, {{50.5, 16, 2}, {
       50.5, 16, 3.6}}, {{26.5, 62, 2}, {26.5, 62, 3.6}}, {{22.5, 58, 2}, {
       22.5, 58, 3.6}}, {{54.5, 64, 2}, {54.5, 64, 3.6}}, {{46.5, 56, 2}, {
       46.5, 56, 3.6}}, {{2.5, 28, 2}, {2.5, 28, 3.6}}, {{14.5, 40, 2}, {
       14.5, 40, 3.6}}, {{26.5, 4, 2}, {26.5, 4, 3.6}}, {{50.5, 28, 2}, {
       50.5, 28, 3.6}}, {{6.5, 26, 2}, {6.5, 26, 3.6}}, {{30.5, 50, 2}, {
       30.5, 50, 3.6}}, {{54.5, 48, 2}, {54.5, 48, 3.6}}, {{26.5, 20, 2}, {
       26.5, 20, 3.6}}, {{42.5, 36, 2}, {42.5, 36, 3.6}}, {{58.5, 52, 2}, {
       58.5, 52, 3.6}}, {{14.5, 49, 2}, {14.5, 49, 3.6}}, {{18.5, 53, 2}, {
       18.5, 53, 3.6}}, {{54.5, 47, 2}, {54.5, 47, 3.6}}, {{18.5, 11, 2}, {
       18.5, 11, 3.6}}, {{38.5, 54, 2}, {38.5, 54, 3.6}}, {{2.5, 18, 2}, {
       2.5, 18, 3.6}}, {{54.5, 37, 2}, {54.5, 37, 3.6}}, {{26.5, 9, 2}, {
       26.5, 9, 3.6}}, {{54.5, 23, 2}, {54.5, 23, 3.6}}, {{38.5, 7, 2}, {
       38.5, 7, 3.6}}, {{38.5, 4, 2}, {38.5, 4, 3.6}}, {{46.5, 12, 2}, {
       46.5, 12, 3.6}}, {{34.5, 35, 2}, {34.5, 35, 3.6}}, {{10.5, 11, 2}, {
       10.5, 11, 3.6}}, {{62.5, 61, 2}, {62.5, 61, 3.6}}, {{34.5, 33, 2}, {
       34.5, 33, 3.6}}, {{22.5, 41, 2}, {22.5, 41, 3.6}}, {{26.5, 45, 2}, {
       26.5, 45, 3.6}}, {{54.5, 31, 2}, {54.5, 31, 3.6}}, {{62.5, 39, 2}, {
       62.5, 39, 3.6}}, {{22.5, 23, 2}, {22.5, 23, 3.6}}, {{14.5, 15, 2}, {
       14.5, 15, 3.6}}, {{54.5, 6, 2}, {54.5, 6, 3.6}}, {{62.5, 14, 2}, {
       62.5, 14, 3.6}}, {{46.5, 35, 2}, {46.5, 35, 3.6}}, {{26.5, 15, 2}, {
       26.5, 15, 3.6}}, {{58.5, 36, 2}, {58.5, 36, 3.6}}, {{54.5, 32, 2}, {
       54.5, 32, 3.6}}, {{26.5, 3, 2}, {26.5, 3, 3.6}}, {{46.5, 23, 2}, {
       46.5, 23, 3.6}}, {{58.5, 39, 2}, {58.5, 39, 3.6}}, {{38.5, 19, 2}, {
       38.5, 19, 3.6}}, {{10.5, 23, 2}, {10.5, 23, 3.6}}, {{50.5, 63, 2}, {
       50.5, 63, 3.6}}, {{2.5, 1, 2}, {2.5, 1, 3.6}}, {{14.5, 13, 2}, {
       14.5, 13, 3.6}}, {{22.5, 18, 2}, {22.5, 18, 3.6}}, {{34.5, 30, 2}, {
       34.5, 30, 3.6}}, {{62.5, 59, 2}, {62.5, 59, 3.6}}, {{38.5, 35, 2}, {
       38.5, 35, 3.6}}, {{30.5, 7, 2}, {30.5, 7, 3.6}}, {{50.5, 27, 2}, {
       50.5, 27, 3.6}}, {{30.5, 17, 2}, {30.5, 17, 3.6}}, {{38.5, 25, 2}, {
       38.5, 25, 3.6}}, {{26.5, 50, 2}, {26.5, 50, 3.6}}, {{38.5, 62, 2}, {
       38.5, 62, 3.6}}, {{50.5, 40, 2}, {50.5, 40, 3.6}}, {{14.5, 4, 2}, {
       14.5, 4, 3.6}}, {{50.5, 22, 2}, {50.5, 22, 3.6}}, {{54.5, 26, 2}, {
       54.5, 26, 3.6}}, {{58.5, 33, 2}, {58.5, 33, 3.6}}, {{30.5, 5, 2}, {
       30.5, 5, 3.6}}, {{50.5, 61, 2}, {50.5, 61, 3.6}}, {{26.5, 37, 2}, {
       26.5, 37, 3.6}}, {{26.5, 58, 2}, {26.5, 58, 3.6}}, {{6.5, 38, 2}, {
       6.5, 38, 3.6}}, {{46.5, 57, 2}, {46.5, 57, 3.6}}, {{34.5, 45, 2}, {
       34.5, 45, 3.6}}, {{2.5, 12, 2}, {2.5, 12, 3.6}}, {{38.5, 48, 2}, {
       38.5, 48, 3.6}}, {{46.5, 5, 2}, {46.5, 5, 3.6}}, {{54.5, 13, 2}, {
       54.5, 13, 3.6}}, {{22.5, 9, 2}, {22.5, 9, 3.6}}, {{42.5, 29, 2}, {
       42.5, 29, 3.6}}, {{34.5, 57, 2}, {34.5, 57, 3.6}}, {{2.5, 25, 2}, {
       2.5, 25, 3.6}}, {{42.5, 10, 2}, {42.5, 10, 3.6}}, {{54.5, 22, 2}, {
       54.5, 22, 3.6}}, {{58.5, 44, 2}, {58.5, 44, 3.6}}, {{46.5, 32, 2}, {
       46.5, 32, 3.6}}, {{14.5, 21, 2}, {14.5, 21, 3.6}}, {{38.5, 45, 2}, {
       38.5, 45, 3.6}}, {{30.5, 36, 2}, {30.5, 36, 3.6}}, {{58.5, 64, 2}, {
       58.5, 64, 3.6}}, {{18.5, 12, 2}, {18.5, 12, 3.6}}, {{22.5, 16, 2}, {
       22.5, 16, 3.6}}, {{18.5, 27, 2}, {18.5, 27, 3.6}}, {{14.5, 23, 2}, {
       14.5, 23, 3.6}}, {{18.5, 3, 2}, {18.5, 3, 3.6}}, {{26.5, 11, 2}, {
       26.5, 11, 3.6}}, {{14.5, 33, 2}, {14.5, 33, 3.6}}, {{18.5, 37, 2}, {
       18.5, 37, 3.6}}, {{2.5, 10, 2}, {2.5, 10, 3.6}}, {{10.5, 18, 2}, {
       10.5, 18, 3.6}}, {{34.5, 18, 2}, {34.5, 18, 3.6}}, {{62.5, 46, 2}, {
       62.5, 46, 3.6}}, {{34.5, 64, 2}, {34.5, 64, 3.6}}, {{6.5, 36, 2}, {
       6.5, 36, 3.6}}, {{22.5, 14, 2}, {22.5, 14, 3.6}}, {{42.5, 34, 2}, {
       42.5, 34, 3.6}}, {{10.5, 22, 2}, {10.5, 22, 3.6}}, {{22.5, 34, 2}, {
       22.5, 34, 3.6}}, {{22.5, 17, 2}, {22.5, 17, 3.6}}, {{34.5, 29, 2}, {
       34.5, 29, 3.6}}, {{18.5, 60, 2}, {18.5, 60, 3.6}}, {{22.5, 64, 2}, {
       22.5, 64, 3.6}}, {{34.5, 39, 2}, {34.5, 39, 3.6}}, {{10.5, 15, 2}, {
       10.5, 15, 3.6}}, {{62.5, 40, 2}, {62.5, 40, 3.6}}, {{46.5, 24, 2}, {
       46.5, 24, 3.6}}, {{62.5, 47, 2}, {62.5, 47, 3.6}}, {{50.5, 35, 2}, {
       50.5, 35, 3.6}}, {{14.5, 14, 2}, {14.5, 14, 3.6}}, {{30.5, 30, 2}, {
       30.5, 30, 3.6}}, {{6.5, 29, 2}, {6.5, 29, 3.6}}, {{38.5, 61, 2}, {
       38.5, 61, 3.6}}, {{62.5, 26, 2}, {62.5, 26, 3.6}}, {{42.5, 6, 2}, {
       42.5, 6, 3.6}}, {{38.5, 56, 2}, {38.5, 56, 3.6}}, {{2.5, 20, 2}, {
       2.5, 20, 3.6}}, {{38.5, 36, 2}, {38.5, 36, 3.6}}, {{30.5, 28, 2}, {
       30.5, 28, 3.6}}, {{22.5, 3, 2}, {22.5, 3, 3.6}}, {{46.5, 27, 2}, {
       46.5, 27, 3.6}}, {{10.5, 60, 2}, {10.5, 60, 3.6}}, {{14.5, 64, 2}, {
       14.5, 64, 3.6}}, {{38.5, 44, 2}, {38.5, 44, 3.6}}, {{10.5, 16, 2}, {
       10.5, 16, 3.6}}, {{6.5, 28, 2}, {6.5, 28, 3.6}}, {{34.5, 56, 2}, {
       34.5, 56, 3.6}}, {{62.5, 13, 2}, {62.5, 13, 3.6}}, {{50.5, 1, 2}, {
       50.5, 1, 3.6}}, {{30.5, 13, 2}, {30.5, 13, 3.6}}, {{46.5, 29, 2}, {
       46.5, 29, 3.6}}, {{18.5, 45, 2}, {18.5, 45, 3.6}}, {{2.5, 29, 2}, {
       2.5, 29, 3.6}}, {{30.5, 22, 2}, {30.5, 22, 3.6}}, {{38.5, 30, 2}, {
       38.5, 30, 3.6}}, {{58.5, 8, 2}, {58.5, 8, 3.6}}, {{54.5, 4, 2}, {
       54.5, 4, 3.6}}, {{2.5, 19, 2}, {2.5, 19, 3.6}}, {{30.5, 47, 2}, {
       30.5, 47, 3.6}}, {{6.5, 45, 2}, {6.5, 45, 3.6}}, {{10.5, 49, 2}, {
       10.5, 49, 3.6}}, {{62.5, 35, 2}, {62.5, 35, 3.6}}, {{38.5, 11, 2}, {
       38.5, 11, 3.6}}, {{2.5, 15, 2}, {2.5, 15, 3.6}}, {{42.5, 55, 2}, {
       42.5, 55, 3.6}}, {{34.5, 13, 2}, {34.5, 13, 3.6}}, {{54.5, 33, 2}, {
       54.5, 33, 3.6}}, {{38.5, 43, 2}, {38.5, 43, 3.6}}, {{2.5, 7, 2}, {
       2.5, 7, 3.6}}, {{46.5, 19, 2}, {46.5, 19, 3.6}}, {{50.5, 23, 2}, {
       50.5, 23, 3.6}}, {{2.5, 5, 2}, {2.5, 5, 3.6}}, {{42.5, 45, 2}, {
       42.5, 45, 3.6}}, {{6.5, 34, 2}, {6.5, 34, 3.6}}, {{14.5, 42, 2}, {
       14.5, 42, 3.6}}, {{62.5, 52, 2}, {62.5, 52, 3.6}}, {{42.5, 32, 2}, {
       42.5, 32, 3.6}}, {{62.5, 49, 2}, {62.5, 49, 3.6}}, {{14.5, 1, 2}, {
       14.5, 1, 3.6}}, {{30.5, 8, 2}, {30.5, 8, 3.6}}, {{34.5, 12, 2}, {
       34.5, 12, 3.6}}, {{2.5, 9, 2}, {2.5, 9, 3.6}}, {{18.5, 25, 2}, {
       18.5, 25, 3.6}}, {{22.5, 59, 2}, {22.5, 59, 3.6}}, {{6.5, 43, 2}, {
       6.5, 43, 3.6}}, {{58.5, 59, 2}, {58.5, 59, 3.6}}, {{54.5, 55, 2}, {
       54.5, 55, 3.6}}, {{50.5, 18, 2}, {50.5, 18, 3.6}}, {{62.5, 30, 2}, {
       62.5, 30, 3.6}}, {{22.5, 13, 2}, {22.5, 13, 3.6}}, {{34.5, 25, 2}, {
       34.5, 25, 3.6}}, {{14.5, 45, 2}, {14.5, 45, 3.6}}, {{2.5, 33, 2}, {
       2.5, 33, 3.6}}, {{30.5, 10, 2}, {30.5, 10, 3.6}}, {{54.5, 34, 2}, {
       54.5, 34, 3.6}}, {{62.5, 55, 2}, {62.5, 55, 3.6}}, {{58.5, 51, 2}, {
       58.5, 51, 3.6}}, {{42.5, 62, 2}, {42.5, 62, 3.6}}, {{18.5, 38, 2}, {
       18.5, 38, 3.6}}, {{2.5, 27, 2}, {2.5, 27, 3.6}}, {{34.5, 59, 2}, {
       34.5, 59, 3.6}}, {{54.5, 57, 2}, {54.5, 57, 3.6}}, {{18.5, 21, 2}, {
       18.5, 21, 3.6}}, {{42.5, 30, 2}, {42.5, 30, 3.6}}, {{34.5, 22, 2}, {
       34.5, 22, 3.6}}, {{18.5, 4, 2}, {18.5, 4, 3.6}}, {{30.5, 16, 2}, {
       30.5, 16, 3.6}}, {{30.5, 43, 2}, {30.5, 43, 3.6}}, {{6.5, 19, 2}, {
       6.5, 19, 3.6}}, {{62.5, 36, 2}, {62.5, 36, 3.6}}, {{58.5, 32, 2}, {
       58.5, 32, 3.6}}, {{14.5, 32, 2}, {14.5, 32, 3.6}}, {{18.5, 36, 2}, {
       18.5, 36, 3.6}}, {{10.5, 35, 2}, {10.5, 35, 3.6}}, {{26.5, 51, 2}, {
       26.5, 51, 3.6}}, {{34.5, 46, 2}, {34.5, 46, 3.6}}, {{18.5, 30, 2}, {
       18.5, 30, 3.6}}, {{42.5, 51, 2}, {42.5, 51, 3.6}}, {{38.5, 47, 2}, {
       38.5, 47, 3.6}}, {{10.5, 20, 2}, {10.5, 20, 3.6}}, {{34.5, 44, 2}, {
       34.5, 44, 3.6}}, {{50.5, 17, 2}, {50.5, 17, 3.6}}, {{42.5, 9, 2}, {
       42.5, 9, 3.6}}, {{22.5, 1, 2}, {22.5, 1, 3.6}}, {{62.5, 41, 2}, {
       62.5, 41, 3.6}}, {{58.5, 47, 2}, {58.5, 47, 3.6}}, {{18.5, 7, 2}, {
       18.5, 7, 3.6}}, {{46.5, 55, 2}, {46.5, 55, 3.6}}, {{6.5, 15, 2}, {
       6.5, 15, 3.6}}, {{26.5, 41, 2}, {26.5, 41, 3.6}}, {{2.5, 17, 2}, {
       2.5, 17, 3.6}}, {{58.5, 34, 2}, {58.5, 34, 3.6}}, {{46.5, 22, 2}, {
       46.5, 22, 3.6}}, {{26.5, 55, 2}, {26.5, 55, 3.6}}, {{18.5, 47, 2}, {
       18.5, 47, 3.6}}, {{34.5, 60, 2}, {34.5, 60, 3.6}}, {{26.5, 52, 2}, {
       26.5, 52, 3.6}}, {{58.5, 5, 2}, {58.5, 5, 3.6}}, {{62.5, 9, 2}, {
       62.5, 9, 3.6}}, {{10.5, 10, 2}, {10.5, 10, 3.6}}, {{54.5, 54, 2}, {
       54.5, 54, 3.6}}, {{30.5, 60, 2}, {30.5, 60, 3.6}}, {{10.5, 40, 2}, {
       10.5, 40, 3.6}}, {{2.5, 47, 2}, {2.5, 47, 3.6}}, {{6.5, 51, 2}, {
       6.5, 51, 3.6}}, {{54.5, 43, 2}, {54.5, 43, 3.6}}, {{50.5, 39, 2}, {
       50.5, 39, 3.6}}, {{2.5, 60, 2}, {2.5, 60, 3.6}}, {{6.5, 64, 2}, {
       6.5, 64, 3.6}}, {{10.5, 32, 2}, {10.5, 32, 3.6}}, {{30.5, 52, 2}, {
       30.5, 52, 3.6}}, {{58.5, 40, 2}, {58.5, 40, 3.6}}, {{34.5, 16, 2}, {
       34.5, 16, 3.6}}, {{62.5, 42, 2}, {62.5, 42, 3.6}}, {{58.5, 38, 2}, {
       58.5, 38, 3.6}}, {{50.5, 41, 2}, {50.5, 41, 3.6}}, {{26.5, 17, 2}, {
       26.5, 17, 3.6}}, {{58.5, 30, 2}, {58.5, 30, 3.6}}, {{30.5, 2, 2}, {
       30.5, 2, 3.6}}, {{50.5, 8, 2}, {50.5, 8, 3.6}}, {{46.5, 4, 2}, {
       46.5, 4, 3.6}}, {{30.5, 63, 2}, {30.5, 63, 3.6}}, {{18.5, 51, 2}, {
       18.5, 51, 3.6}}, {{10.5, 3, 2}, {10.5, 3, 3.6}}, {{30.5, 23, 2}, {
       30.5, 23, 3.6}}, {{34.5, 50, 2}, {34.5, 50, 3.6}}, {{30.5, 46, 2}, {
       30.5, 46, 3.6}}, {{18.5, 43, 2}, {18.5, 43, 3.6}}, {{6.5, 31, 2}, {
       6.5, 31, 3.6}}, {{10.5, 17, 2}, {10.5, 17, 3.6}}, {{34.5, 41, 2}, {
       34.5, 41, 3.6}}, {{62.5, 34, 2}, {62.5, 34, 3.6}}, {{38.5, 10, 2}, {
       38.5, 10, 3.6}}, {{18.5, 22, 2}, {18.5, 22, 3.6}}, {{54.5, 58, 2}, {
       54.5, 58, 3.6}}, {{2.5, 14, 2}, {2.5, 14, 3.6}}, {{30.5, 42, 2}, {
       30.5, 42, 3.6}}, {{42.5, 11, 2}, {42.5, 11, 3.6}}, {{62.5, 31, 2}, {
       62.5, 31, 3.6}}, {{46.5, 64, 2}, {46.5, 64, 3.6}}, {{22.5, 40, 2}, {
       22.5, 40, 3.6}}, {{46.5, 15, 2}, {46.5, 15, 3.6}}, {{34.5, 3, 2}, {
       34.5, 3, 3.6}}, {{2.5, 4, 2}, {2.5, 4, 3.6}}, {{46.5, 48, 2}, {
       46.5, 48, 3.6}}, {{62.5, 17, 2}, {62.5, 17, 3.6}}, {{58.5, 13, 2}, {
       58.5, 13, 3.6}}, {{14.5, 7, 2}, {14.5, 7, 3.6}}, {{22.5, 15, 2}, {
       22.5, 15, 3.6}}, {{50.5, 48, 2}, {50.5, 48, 3.6}}, {{42.5, 40, 2}, {
       42.5, 40, 3.6}}, {{54.5, 53, 2}, {54.5, 53, 3.6}}, {{18.5, 17, 2}, {
       18.5, 17, 3.6}}, {{54.5, 35, 2}, {54.5, 35, 3.6}}, {{30.5, 11, 2}, {
       30.5, 11, 3.6}}, {{6.5, 1, 2}, {6.5, 1, 3.6}}, {{58.5, 53, 2}, {
       58.5, 53, 3.6}}, {{2.5, 26, 2}, {2.5, 26, 3.6}}, {{10.5, 34, 2}, {
       10.5, 34, 3.6}}, {{22.5, 63, 2}, {22.5, 63, 3.6}}, {{10.5, 51, 2}, {
       10.5, 51, 3.6}}, {{10.5, 24, 2}, {10.5, 24, 3.6}}, {{26.5, 40, 2}, {
       26.5, 40, 3.6}}, {{14.5, 61, 2}, {14.5, 61, 3.6}}, {{10.5, 57, 2}, {
       10.5, 57, 3.6}}, {{38.5, 17, 2}, {38.5, 17, 3.6}}, {{30.5, 9, 2}, {
       30.5, 9, 3.6}}, {{22.5, 12, 2}, {22.5, 12, 3.6}}, {{54.5, 44, 2}, {
       54.5, 44, 3.6}}, {{14.5, 20, 2}, {14.5, 20, 3.6}}, {{46.5, 52, 2}, {
       46.5, 52, 3.6}}, {{38.5, 49, 2}, {38.5, 49, 3.6}}, {{18.5, 29, 2}, {
       18.5, 29, 3.6}}, {{38.5, 2, 2}, {38.5, 2, 3.6}}, {{46.5, 10, 2}, {
       46.5, 10, 3.6}}, {{54.5, 29, 2}, {54.5, 29, 3.6}}, {{42.5, 17, 2}, {
       42.5, 17, 3.6}}}, 0.06]}, 
   {RGBColor[0, 1, 1], 
    CylinderBox[{{{2, 50.5, -1.6}, {10, 58.5, -1.6}}, {{6, 2.5, -1.6}, {
       42, 38.5, -1.6}}, {{42, 62.5, -1.6}, {22, 42.5, -1.6}}, {{
       45, 62.5, -1.6}, {21, 38.5, -1.6}}, {{35, 18.5, -1.6}, {
       63, 46.5, -1.6}}, {{38, 10.5, -1.6}, {34, 6.5, -1.6}}, {{
       28, 26.5, -1.6}, {44, 42.5, -1.6}}, {{36, 30.5, -1.6}, {
       20, 14.5, -1.6}}, {{27, 26.5, -1.6}, {35, 34.5, -1.6}}, {{
       47, 6.5, -1.6}, {51, 10.5, -1.6}}, {{24, 26.5, -1.6}, {
       20, 22.5, -1.6}}, {{30, 10.5, -1.6}, {58, 38.5, -1.6}}, {{
       47, 50.5, -1.6}, {55, 58.5, -1.6}}, {{52, 42.5, -1.6}, {
       56, 46.5, -1.6}}, {{28, 2.5, -1.6}, {44, 18.5, -1.6}}, {{
       8, 58.5, -1.6}, {12, 62.5, -1.6}}, {{36, 42.5, -1.6}, {
       24, 30.5, -1.6}}, {{41, 26.5, -1.6}, {25, 10.5, -1.6}}, {{
       43, 62.5, -1.6}, {39, 58.5, -1.6}}, {{14, 14.5, -1.6}, {
       62, 62.5, -1.6}}, {{9, 14.5, -1.6}, {1, 6.5, -1.6}}, {{
       49, 26.5, -1.6}, {53, 30.5, -1.6}}, {{48, 2.5, -1.6}, {
       56, 10.5, -1.6}}, {{37, 54.5, -1.6}, {29, 46.5, -1.6}}, {{
       43, 46.5, -1.6}, {59, 62.5, -1.6}}, {{48, 34.5, -1.6}, {
       60, 46.5, -1.6}}, {{44, 6.5, -1.6}, {40, 2.5, -1.6}}, {{
       44, 10.5, -1.6}, {52, 18.5, -1.6}}, {{36, 38.5, -1.6}, {
       4, 6.5, -1.6}}, {{4, 18.5, -1.6}, {20, 34.5, -1.6}}, {{
       22, 10.5, -1.6}, {50, 38.5, -1.6}}, {{35, 42.5, -1.6}, {
       27, 34.5, -1.6}}, {{29, 50.5, -1.6}, {41, 62.5, -1.6}}, {{
       24, 14.5, -1.6}, {32, 22.5, -1.6}}, {{14, 6.5, -1.6}, {
       22, 14.5, -1.6}}, {{39, 62.5, -1.6}, {7, 30.5, -1.6}}, {{
       28, 10.5, -1.6}, {52, 34.5, -1.6}}, {{55, 50.5, -1.6}, {
       11, 6.5, -1.6}}, {{1, 14.5, -1.6}, {49, 62.5, -1.6}}, {{
       20, 6.5, -1.6}, {40, 26.5, -1.6}}, {{2, 2.5, -1.6}, {
       18, 18.5, -1.6}}, {{44, 50.5, -1.6}, {28, 34.5, -1.6}}, {{
       34, 18.5, -1.6}, {50, 34.5, -1.6}}, {{3, 2.5, -1.6}, {
       31, 30.5, -1.6}}, {{20, 10.5, -1.6}, {48, 38.5, -1.6}}, {{
       53, 14.5, -1.6}, {49, 10.5, -1.6}}, {{29, 30.5, -1.6}, {
       9, 10.5, -1.6}}, {{12, 2.5, -1.6}, {28, 18.5, -1.6}}, {{
       9, 38.5, -1.6}, {29, 58.5, -1.6}}, {{17, 10.5, -1.6}, {
       21, 14.5, -1.6}}, {{24, 18.5, -1.6}, {60, 54.5, -1.6}}, {{
       24, 2.5, -1.6}, {44, 22.5, -1.6}}, {{16, 14.5, -1.6}, {
       32, 30.5, -1.6}}, {{29, 38.5, -1.6}, {1, 10.5, -1.6}}, {{
       10, 10.5, -1.6}, {46, 46.5, -1.6}}, {{17, 2.5, -1.6}, {
       21, 6.5, -1.6}}, {{34, 38.5, -1.6}, {30, 34.5, -1.6}}, {{
       9, 26.5, -1.6}, {41, 58.5, -1.6}}, {{21, 46.5, -1.6}, {
       37, 62.5, -1.6}}, {{9, 2.5, -1.6}, {25, 18.5, -1.6}}, {{
       16, 34.5, -1.6}, {20, 38.5, -1.6}}, {{4, 42.5, -1.6}, {
       12, 50.5, -1.6}}, {{18, 10.5, -1.6}, {38, 30.5, -1.6}}, {{
       60, 22.5, -1.6}, {52, 14.5, -1.6}}, {{64, 46.5, -1.6}, {
       60, 42.5, -1.6}}, {{55, 34.5, -1.6}, {31, 10.5, -1.6}}, {{
       17, 6.5, -1.6}, {29, 18.5, -1.6}}, {{34, 42.5, -1.6}, {
       54, 62.5, -1.6}}, {{3, 50.5, -1.6}, {11, 58.5, -1.6}}, {{
       17, 50.5, -1.6}, {29, 62.5, -1.6}}, {{62, 46.5, -1.6}, {
       30, 14.5, -1.6}}, {{58, 50.5, -1.6}, {42, 34.5, -1.6}}, {{
       33, 38.5, -1.6}, {21, 26.5, -1.6}}, {{25, 54.5, -1.6}, {
       5, 34.5, -1.6}}, {{50, 50.5, -1.6}, {38, 38.5, -1.6}}, {{
       3, 26.5, -1.6}, {11, 34.5, -1.6}}, {{49, 18.5, -1.6}, {
       61, 30.5, -1.6}}, {{42, 54.5, -1.6}, {14, 26.5, -1.6}}, {{
       35, 46.5, -1.6}, {15, 26.5, -1.6}}, {{49, 38.5, -1.6}, {
       33, 22.5, -1.6}}, {{20, 18.5, -1.6}, {40, 38.5, -1.6}}, {{
       64, 50.5, -1.6}, {32, 18.5, -1.6}}, {{18, 42.5, -1.6}, {
       2, 26.5, -1.6}}, {{47, 38.5, -1.6}, {35, 26.5, -1.6}}, {{
       22, 62.5, -1.6}, {10, 50.5, -1.6}}, {{22, 38.5, -1.6}, {
       34, 50.5, -1.6}}, {{12, 26.5, -1.6}, {24, 38.5, -1.6}}, {{
       13, 2.5, -1.6}, {53, 42.5, -1.6}}, {{14, 30.5, -1.6}, {
       46, 62.5, -1.6}}, {{50, 58.5, -1.6}, {38, 46.5, -1.6}}, {{
       46, 22.5, -1.6}, {54, 30.5, -1.6}}, {{43, 58.5, -1.6}, {
       23, 38.5, -1.6}}, {{9, 22.5, -1.6}, {25, 38.5, -1.6}}, {{
       6, 26.5, -1.6}, {10, 30.5, -1.6}}, {{54, 22.5, -1.6}, {
       62, 30.5, -1.6}}, {{29, 2.5, -1.6}, {45, 18.5, -1.6}}, {{
       14, 42.5, -1.6}, {18, 46.5, -1.6}}, {{57, 26.5, -1.6}, {
       45, 14.5, -1.6}}, {{47, 18.5, -1.6}, {31, 2.5, -1.6}}, {{
       17, 62.5, -1.6}, {9, 54.5, -1.6}}, {{11, 14.5, -1.6}, {
       15, 18.5, -1.6}}, {{63, 26.5, -1.6}, {59, 22.5, -1.6}}, {{
       46, 54.5, -1.6}, {26, 34.5, -1.6}}, {{23, 18.5, -1.6}, {
       31, 26.5, -1.6}}, {{36, 22.5, -1.6}, {56, 42.5, -1.6}}, {{
       7, 18.5, -1.6}, {11, 22.5, -1.6}}, {{27, 46.5, -1.6}, {
       31, 50.5, -1.6}}, {{19, 46.5, -1.6}, {27, 54.5, -1.6}}, {{
       47, 54.5, -1.6}, {11, 18.5, -1.6}}, {{54, 50.5, -1.6}, {
       50, 46.5, -1.6}}, {{37, 42.5, -1.6}, {17, 22.5, -1.6}}, {{
       40, 50.5, -1.6}, {20, 30.5, -1.6}}, {{22, 6.5, -1.6}, {
       42, 26.5, -1.6}}, {{39, 2.5, -1.6}, {55, 18.5, -1.6}}, {{
       55, 38.5, -1.6}, {43, 26.5, -1.6}}, {{26, 10.5, -1.6}, {
       38, 22.5, -1.6}}, {{64, 30.5, -1.6}, {60, 26.5, -1.6}}, {{
       33, 46.5, -1.6}, {17, 30.5, -1.6}}, {{58, 10.5, -1.6}, {
       54, 6.5, -1.6}}, {{37, 38.5, -1.6}, {13, 14.5, -1.6}}, {{
       24, 6.5, -1.6}, {40, 22.5, -1.6}}, {{11, 50.5, -1.6}, {
       23, 62.5, -1.6}}, {{13, 22.5, -1.6}, {41, 50.5, -1.6}}, {{
       37, 34.5, -1.6}, {45, 42.5, -1.6}}, {{59, 14.5, -1.6}, {
       63, 18.5, -1.6}}, {{62, 26.5, -1.6}, {42, 6.5, -1.6}}, {{
       53, 62.5, -1.6}, {17, 26.5, -1.6}}, {{28, 54.5, -1.6}, {
       4, 30.5, -1.6}}, {{42, 50.5, -1.6}, {2, 10.5, -1.6}}, {{
       32, 38.5, -1.6}, {40, 46.5, -1.6}}, {{30, 46.5, -1.6}, {
       10, 26.5, -1.6}}, {{49, 6.5, -1.6}, {45, 2.5, -1.6}}, {{
       64, 58.5, -1.6}, {44, 38.5, -1.6}}, {{7, 62.5, -1.6}, {
       3, 58.5, -1.6}}, {{29, 26.5, -1.6}, {41, 38.5, -1.6}}, {{
       12, 6.5, -1.6}, {32, 26.5, -1.6}}, {{18, 30.5, -1.6}, {
       10, 22.5, -1.6}}, {{1, 38.5, -1.6}, {9, 46.5, -1.6}}, {{
       23, 14.5, -1.6}, {39, 30.5, -1.6}}, {{9, 6.5, -1.6}, {
       21, 18.5, -1.6}}, {{8, 42.5, -1.6}, {4, 38.5, -1.6}}, {{
       56, 58.5, -1.6}, {16, 18.5, -1.6}}, {{57, 58.5, -1.6}, {
       1, 2.5, -1.6}}, {{38, 26.5, -1.6}, {42, 30.5, -1.6}}, {{
       7, 10.5, -1.6}, {51, 54.5, -1.6}}, {{5, 30.5, -1.6}, {
       17, 42.5, -1.6}}, {{16, 10.5, -1.6}, {48, 42.5, -1.6}}, {{
       21, 42.5, -1.6}, {25, 46.5, -1.6}}, {{11, 2.5, -1.6}, {
       51, 42.5, -1.6}}, {{3, 10.5, -1.6}, {15, 22.5, -1.6}}, {{
       27, 14.5, -1.6}, {47, 34.5, -1.6}}, {{58, 42.5, -1.6}, {
       18, 2.5, -1.6}}, {{22, 34.5, -1.6}, {6, 18.5, -1.6}}, {{
       46, 26.5, -1.6}, {34, 14.5, -1.6}}, {{36, 50.5, -1.6}, {
       16, 30.5, -1.6}}, {{64, 38.5, -1.6}, {36, 10.5, -1.6}}, {{
       23, 46.5, -1.6}, {19, 42.5, -1.6}}, {{62, 38.5, -1.6}, {
       50, 26.5, -1.6}}, {{45, 22.5, -1.6}, {61, 38.5, -1.6}}, {{
       33, 6.5, -1.6}, {41, 14.5, -1.6}}, {{58, 58.5, -1.6}, {
       30, 30.5, -1.6}}, {{34, 10.5, -1.6}, {42, 18.5, -1.6}}, {{
       43, 18.5, -1.6}, {47, 22.5, -1.6}}, {{39, 50.5, -1.6}, {
       19, 30.5, -1.6}}, {{50, 62.5, -1.6}, {34, 46.5, -1.6}}, {{
       51, 18.5, -1.6}, {47, 14.5, -1.6}}, {{35, 30.5, -1.6}, {
       7, 2.5, -1.6}}, {{44, 2.5, -1.6}, {48, 6.5, -1.6}}, {{39, 6.5, -1.6}, {
       55, 22.5, -1.6}}, {{12, 22.5, -1.6}, {28, 38.5, -1.6}}, {{
       40, 10.5, -1.6}, {64, 34.5, -1.6}}, {{7, 42.5, -1.6}, {
       11, 46.5, -1.6}}, {{24, 34.5, -1.6}, {16, 26.5, -1.6}}, {{
       21, 10.5, -1.6}, {41, 30.5, -1.6}}, {{51, 2.5, -1.6}, {
       63, 14.5, -1.6}}, {{33, 14.5, -1.6}, {53, 34.5, -1.6}}, {{
       18, 62.5, -1.6}, {14, 58.5, -1.6}}, {{24, 54.5, -1.6}, {
       32, 62.5, -1.6}}, {{18, 14.5, -1.6}, {38, 34.5, -1.6}}, {{
       5, 58.5, -1.6}, {9, 62.5, -1.6}}, {{30, 62.5, -1.6}, {
       26, 58.5, -1.6}}, {{23, 54.5, -1.6}, {31, 62.5, -1.6}}, {{
       29, 22.5, -1.6}, {13, 6.5, -1.6}}, {{8, 34.5, -1.6}, {
       16, 42.5, -1.6}}, {{28, 6.5, -1.6}, {40, 18.5, -1.6}}, {{
       3, 18.5, -1.6}, {19, 34.5, -1.6}}, {{10, 6.5, -1.6}, {
       58, 54.5, -1.6}}, {{30, 18.5, -1.6}, {46, 34.5, -1.6}}, {{
       52, 62.5, -1.6}, {44, 54.5, -1.6}}, {{61, 22.5, -1.6}, {
       45, 6.5, -1.6}}, {{1, 50.5, -1.6}, {9, 58.5, -1.6}}, {{
       21, 54.5, -1.6}, {1, 34.5, -1.6}}, {{54, 14.5, -1.6}, {
       46, 6.5, -1.6}}, {{52, 2.5, -1.6}, {56, 6.5, -1.6}}, {{8, 6.5, -1.6}, {
       64, 62.5, -1.6}}, {{23, 6.5, -1.6}, {39, 22.5, -1.6}}, {{
       14, 10.5, -1.6}, {26, 22.5, -1.6}}, {{64, 54.5, -1.6}, {
       40, 30.5, -1.6}}, {{16, 58.5, -1.6}, {4, 46.5, -1.6}}, {{
       1, 46.5, -1.6}, {5, 50.5, -1.6}}, {{30, 6.5, -1.6}, {
       58, 34.5, -1.6}}, {{55, 62.5, -1.6}, {23, 30.5, -1.6}}, {{
       40, 62.5, -1.6}, {8, 30.5, -1.6}}, {{19, 58.5, -1.6}, {
       3, 42.5, -1.6}}, {{52, 54.5, -1.6}, {8, 10.5, -1.6}}, {{
       49, 30.5, -1.6}, {25, 6.5, -1.6}}, {{36, 34.5, -1.6}, {
       12, 10.5, -1.6}}, {{20, 2.5, -1.6}, {48, 30.5, -1.6}}, {{
       33, 54.5, -1.6}, {1, 22.5, -1.6}}, {{5, 38.5, -1.6}, {
       13, 46.5, -1.6}}, {{61, 54.5, -1.6}, {41, 34.5, -1.6}}, {{
       52, 30.5, -1.6}, {48, 26.5, -1.6}}, {{61, 34.5, -1.6}, {
       49, 22.5, -1.6}}, {{32, 10.5, -1.6}, {60, 38.5, -1.6}}, {{
       63, 58.5, -1.6}, {19, 14.5, -1.6}}, {{57, 6.5, -1.6}, {
       61, 10.5, -1.6}}, {{47, 58.5, -1.6}, {3, 14.5, -1.6}}, {{
       48, 54.5, -1.6}, {20, 26.5, -1.6}}, {{57, 54.5, -1.6}, {
       17, 14.5, -1.6}}, {{16, 38.5, -1.6}, {4, 26.5, -1.6}}, {{
       12, 34.5, -1.6}, {24, 46.5, -1.6}}, {{31, 22.5, -1.6}, {
       55, 46.5, -1.6}}, {{11, 26.5, -1.6}, {39, 54.5, -1.6}}, {{
       42, 22.5, -1.6}, {54, 34.5, -1.6}}, {{39, 26.5, -1.6}, {
       43, 30.5, -1.6}}, {{46, 50.5, -1.6}, {10, 14.5, -1.6}}, {{
       62, 58.5, -1.6}, {34, 30.5, -1.6}}, {{28, 46.5, -1.6}, {
       12, 30.5, -1.6}}, {{50, 14.5, -1.6}, {58, 22.5, -1.6}}, {{
       63, 42.5, -1.6}, {43, 22.5, -1.6}}, {{15, 14.5, -1.6}, {
       23, 22.5, -1.6}}, {{13, 38.5, -1.6}, {25, 50.5, -1.6}}, {{
       40, 14.5, -1.6}, {32, 6.5, -1.6}}, {{49, 54.5, -1.6}, {
       45, 50.5, -1.6}}, {{9, 30.5, -1.6}, {17, 38.5, -1.6}}, {{
       1, 42.5, -1.6}, {9, 50.5, -1.6}}, {{63, 50.5, -1.6}, {
       23, 10.5, -1.6}}, {{58, 62.5, -1.6}, {14, 18.5, -1.6}}, {{
       15, 30.5, -1.6}, {31, 46.5, -1.6}}, {{4, 50.5, -1.6}, {
       8, 54.5, -1.6}}, {{33, 62.5, -1.6}, {17, 46.5, -1.6}}, {{
       44, 46.5, -1.6}, {40, 42.5, -1.6}}, {{35, 14.5, -1.6}, {
       39, 18.5, -1.6}}, {{25, 34.5, -1.6}, {37, 46.5, -1.6}}, {{
       2, 34.5, -1.6}, {18, 50.5, -1.6}}, {{2, 22.5, -1.6}, {
       34, 54.5, -1.6}}, {{14, 50.5, -1.6}, {10, 46.5, -1.6}}, {{
       54, 58.5, -1.6}, {2, 6.5, -1.6}}, {{55, 54.5, -1.6}, {
       11, 10.5, -1.6}}, {{54, 46.5, -1.6}, {34, 26.5, -1.6}}, {{
       25, 42.5, -1.6}, {33, 50.5, -1.6}}, {{3, 22.5, -1.6}, {
       11, 30.5, -1.6}}, {{7, 38.5, -1.6}, {27, 58.5, -1.6}}, {{
       61, 46.5, -1.6}, {29, 14.5, -1.6}}, {{57, 34.5, -1.6}, {
       37, 14.5, -1.6}}}, 0.26], 
    CylinderBox[{{{2, 50.5, 0}, {2, 50.5, -1.6}}, {{10, 58.5, 0}, {
       10, 58.5, -1.6}}, {{6, 2.5, 0}, {6, 2.5, -1.6}}, {{42, 38.5, 0}, {
       42, 38.5, -1.6}}, {{42, 62.5, 0}, {42, 62.5, -1.6}}, {{22, 42.5, 0}, {
       22, 42.5, -1.6}}, {{45, 62.5, 0}, {45, 62.5, -1.6}}, {{21, 38.5, 0}, {
       21, 38.5, -1.6}}, {{35, 18.5, 0}, {35, 18.5, -1.6}}, {{63, 46.5, 0}, {
       63, 46.5, -1.6}}, {{38, 10.5, 0}, {38, 10.5, -1.6}}, {{34, 6.5, 0}, {
       34, 6.5, -1.6}}, {{28, 26.5, 0}, {28, 26.5, -1.6}}, {{44, 42.5, 0}, {
       44, 42.5, -1.6}}, {{36, 30.5, 0}, {36, 30.5, -1.6}}, {{20, 14.5, 0}, {
       20, 14.5, -1.6}}, {{27, 26.5, 0}, {27, 26.5, -1.6}}, {{35, 34.5, 0}, {
       35, 34.5, -1.6}}, {{47, 6.5, 0}, {47, 6.5, -1.6}}, {{51, 10.5, 0}, {
       51, 10.5, -1.6}}, {{24, 26.5, 0}, {24, 26.5, -1.6}}, {{20, 22.5, 0}, {
       20, 22.5, -1.6}}, {{30, 10.5, 0}, {30, 10.5, -1.6}}, {{58, 38.5, 0}, {
       58, 38.5, -1.6}}, {{47, 50.5, 0}, {47, 50.5, -1.6}}, {{55, 58.5, 0}, {
       55, 58.5, -1.6}}, {{52, 42.5, 0}, {52, 42.5, -1.6}}, {{56, 46.5, 0}, {
       56, 46.5, -1.6}}, {{28, 2.5, 0}, {28, 2.5, -1.6}}, {{44, 18.5, 0}, {
       44, 18.5, -1.6}}, {{8, 58.5, 0}, {8, 58.5, -1.6}}, {{12, 62.5, 0}, {
       12, 62.5, -1.6}}, {{36, 42.5, 0}, {36, 42.5, -1.6}}, {{24, 30.5, 0}, {
       24, 30.5, -1.6}}, {{41, 26.5, 0}, {41, 26.5, -1.6}}, {{25, 10.5, 0}, {
       25, 10.5, -1.6}}, {{43, 62.5, 0}, {43, 62.5, -1.6}}, {{39, 58.5, 0}, {
       39, 58.5, -1.6}}, {{14, 14.5, 0}, {14, 14.5, -1.6}}, {{62, 62.5, 0}, {
       62, 62.5, -1.6}}, {{9, 14.5, 0}, {9, 14.5, -1.6}}, {{1, 6.5, 0}, {
       1, 6.5, -1.6}}, {{49, 26.5, 0}, {49, 26.5, -1.6}}, {{53, 30.5, 0}, {
       53, 30.5, -1.6}}, {{48, 2.5, 0}, {48, 2.5, -1.6}}, {{56, 10.5, 0}, {
       56, 10.5, -1.6}}, {{37, 54.5, 0}, {37, 54.5, -1.6}}, {{29, 46.5, 0}, {
       29, 46.5, -1.6}}, {{43, 46.5, 0}, {43, 46.5, -1.6}}, {{59, 62.5, 0}, {
       59, 62.5, -1.6}}, {{48, 34.5, 0}, {48, 34.5, -1.6}}, {{60, 46.5, 0}, {
       60, 46.5, -1.6}}, {{44, 6.5, 0}, {44, 6.5, -1.6}}, {{40, 2.5, 0}, {
       40, 2.5, -1.6}}, {{44, 10.5, 0}, {44, 10.5, -1.6}}, {{52, 18.5, 0}, {
       52, 18.5, -1.6}}, {{36, 38.5, 0}, {36, 38.5, -1.6}}, {{4, 6.5, 0}, {
       4, 6.5, -1.6}}, {{4, 18.5, 0}, {4, 18.5, -1.6}}, {{20, 34.5, 0}, {
       20, 34.5, -1.6}}, {{22, 10.5, 0}, {22, 10.5, -1.6}}, {{50, 38.5, 0}, {
       50, 38.5, -1.6}}, {{35, 42.5, 0}, {35, 42.5, -1.6}}, {{27, 34.5, 0}, {
       27, 34.5, -1.6}}, {{29, 50.5, 0}, {29, 50.5, -1.6}}, {{41, 62.5, 0}, {
       41, 62.5, -1.6}}, {{24, 14.5, 0}, {24, 14.5, -1.6}}, {{32, 22.5, 0}, {
       32, 22.5, -1.6}}, {{14, 6.5, 0}, {14, 6.5, -1.6}}, {{22, 14.5, 0}, {
       22, 14.5, -1.6}}, {{39, 62.5, 0}, {39, 62.5, -1.6}}, {{7, 30.5, 0}, {
       7, 30.5, -1.6}}, {{28, 10.5, 0}, {28, 10.5, -1.6}}, {{52, 34.5, 0}, {
       52, 34.5, -1.6}}, {{55, 50.5, 0}, {55, 50.5, -1.6}}, {{11, 6.5, 0}, {
       11, 6.5, -1.6}}, {{1, 14.5, 0}, {1, 14.5, -1.6}}, {{49, 62.5, 0}, {
       49, 62.5, -1.6}}, {{20, 6.5, 0}, {20, 6.5, -1.6}}, {{40, 26.5, 0}, {
       40, 26.5, -1.6}}, {{2, 2.5, 0}, {2, 2.5, -1.6}}, {{18, 18.5, 0}, {
       18, 18.5, -1.6}}, {{44, 50.5, 0}, {44, 50.5, -1.6}}, {{28, 34.5, 0}, {
       28, 34.5, -1.6}}, {{34, 18.5, 0}, {34, 18.5, -1.6}}, {{50, 34.5, 0}, {
       50, 34.5, -1.6}}, {{3, 2.5, 0}, {3, 2.5, -1.6}}, {{31, 30.5, 0}, {
       31, 30.5, -1.6}}, {{20, 10.5, 0}, {20, 10.5, -1.6}}, {{48, 38.5, 0}, {
       48, 38.5, -1.6}}, {{53, 14.5, 0}, {53, 14.5, -1.6}}, {{49, 10.5, 0}, {
       49, 10.5, -1.6}}, {{29, 30.5, 0}, {29, 30.5, -1.6}}, {{9, 10.5, 0}, {
       9, 10.5, -1.6}}, {{12, 2.5, 0}, {12, 2.5, -1.6}}, {{28, 18.5, 0}, {
       28, 18.5, -1.6}}, {{9, 38.5, 0}, {9, 38.5, -1.6}}, {{29, 58.5, 0}, {
       29, 58.5, -1.6}}, {{17, 10.5, 0}, {17, 10.5, -1.6}}, {{21, 14.5, 0}, {
       21, 14.5, -1.6}}, {{24, 18.5, 0}, {24, 18.5, -1.6}}, {{60, 54.5, 0}, {
       60, 54.5, -1.6}}, {{24, 2.5, 0}, {24, 2.5, -1.6}}, {{44, 22.5, 0}, {
       44, 22.5, -1.6}}, {{16, 14.5, 0}, {16, 14.5, -1.6}}, {{32, 30.5, 0}, {
       32, 30.5, -1.6}}, {{29, 38.5, 0}, {29, 38.5, -1.6}}, {{1, 10.5, 0}, {
       1, 10.5, -1.6}}, {{10, 10.5, 0}, {10, 10.5, -1.6}}, {{46, 46.5, 0}, {
       46, 46.5, -1.6}}, {{17, 2.5, 0}, {17, 2.5, -1.6}}, {{21, 6.5, 0}, {
       21, 6.5, -1.6}}, {{34, 38.5, 0}, {34, 38.5, -1.6}}, {{30, 34.5, 0}, {
       30, 34.5, -1.6}}, {{9, 26.5, 0}, {9, 26.5, -1.6}}, {{41, 58.5, 0}, {
       41, 58.5, -1.6}}, {{21, 46.5, 0}, {21, 46.5, -1.6}}, {{37, 62.5, 0}, {
       37, 62.5, -1.6}}, {{9, 2.5, 0}, {9, 2.5, -1.6}}, {{25, 18.5, 0}, {
       25, 18.5, -1.6}}, {{16, 34.5, 0}, {16, 34.5, -1.6}}, {{20, 38.5, 0}, {
       20, 38.5, -1.6}}, {{4, 42.5, 0}, {4, 42.5, -1.6}}, {{12, 50.5, 0}, {
       12, 50.5, -1.6}}, {{18, 10.5, 0}, {18, 10.5, -1.6}}, {{38, 30.5, 0}, {
       38, 30.5, -1.6}}, {{60, 22.5, 0}, {60, 22.5, -1.6}}, {{52, 14.5, 0}, {
       52, 14.5, -1.6}}, {{64, 46.5, 0}, {64, 46.5, -1.6}}, {{60, 42.5, 0}, {
       60, 42.5, -1.6}}, {{55, 34.5, 0}, {55, 34.5, -1.6}}, {{31, 10.5, 0}, {
       31, 10.5, -1.6}}, {{17, 6.5, 0}, {17, 6.5, -1.6}}, {{29, 18.5, 0}, {
       29, 18.5, -1.6}}, {{34, 42.5, 0}, {34, 42.5, -1.6}}, {{54, 62.5, 0}, {
       54, 62.5, -1.6}}, {{3, 50.5, 0}, {3, 50.5, -1.6}}, {{11, 58.5, 0}, {
       11, 58.5, -1.6}}, {{17, 50.5, 0}, {17, 50.5, -1.6}}, {{29, 62.5, 0}, {
       29, 62.5, -1.6}}, {{62, 46.5, 0}, {62, 46.5, -1.6}}, {{30, 14.5, 0}, {
       30, 14.5, -1.6}}, {{58, 50.5, 0}, {58, 50.5, -1.6}}, {{42, 34.5, 0}, {
       42, 34.5, -1.6}}, {{33, 38.5, 0}, {33, 38.5, -1.6}}, {{21, 26.5, 0}, {
       21, 26.5, -1.6}}, {{25, 54.5, 0}, {25, 54.5, -1.6}}, {{5, 34.5, 0}, {
       5, 34.5, -1.6}}, {{50, 50.5, 0}, {50, 50.5, -1.6}}, {{38, 38.5, 0}, {
       38, 38.5, -1.6}}, {{3, 26.5, 0}, {3, 26.5, -1.6}}, {{11, 34.5, 0}, {
       11, 34.5, -1.6}}, {{49, 18.5, 0}, {49, 18.5, -1.6}}, {{61, 30.5, 0}, {
       61, 30.5, -1.6}}, {{42, 54.5, 0}, {42, 54.5, -1.6}}, {{14, 26.5, 0}, {
       14, 26.5, -1.6}}, {{35, 46.5, 0}, {35, 46.5, -1.6}}, {{15, 26.5, 0}, {
       15, 26.5, -1.6}}, {{49, 38.5, 0}, {49, 38.5, -1.6}}, {{33, 22.5, 0}, {
       33, 22.5, -1.6}}, {{20, 18.5, 0}, {20, 18.5, -1.6}}, {{40, 38.5, 0}, {
       40, 38.5, -1.6}}, {{64, 50.5, 0}, {64, 50.5, -1.6}}, {{32, 18.5, 0}, {
       32, 18.5, -1.6}}, {{18, 42.5, 0}, {18, 42.5, -1.6}}, {{2, 26.5, 0}, {
       2, 26.5, -1.6}}, {{47, 38.5, 0}, {47, 38.5, -1.6}}, {{35, 26.5, 0}, {
       35, 26.5, -1.6}}, {{22, 62.5, 0}, {22, 62.5, -1.6}}, {{10, 50.5, 0}, {
       10, 50.5, -1.6}}, {{22, 38.5, 0}, {22, 38.5, -1.6}}, {{34, 50.5, 0}, {
       34, 50.5, -1.6}}, {{12, 26.5, 0}, {12, 26.5, -1.6}}, {{24, 38.5, 0}, {
       24, 38.5, -1.6}}, {{13, 2.5, 0}, {13, 2.5, -1.6}}, {{53, 42.5, 0}, {
       53, 42.5, -1.6}}, {{14, 30.5, 0}, {14, 30.5, -1.6}}, {{46, 62.5, 0}, {
       46, 62.5, -1.6}}, {{50, 58.5, 0}, {50, 58.5, -1.6}}, {{38, 46.5, 0}, {
       38, 46.5, -1.6}}, {{46, 22.5, 0}, {46, 22.5, -1.6}}, {{54, 30.5, 0}, {
       54, 30.5, -1.6}}, {{43, 58.5, 0}, {43, 58.5, -1.6}}, {{23, 38.5, 0}, {
       23, 38.5, -1.6}}, {{9, 22.5, 0}, {9, 22.5, -1.6}}, {{25, 38.5, 0}, {
       25, 38.5, -1.6}}, {{6, 26.5, 0}, {6, 26.5, -1.6}}, {{10, 30.5, 0}, {
       10, 30.5, -1.6}}, {{54, 22.5, 0}, {54, 22.5, -1.6}}, {{62, 30.5, 0}, {
       62, 30.5, -1.6}}, {{29, 2.5, 0}, {29, 2.5, -1.6}}, {{45, 18.5, 0}, {
       45, 18.5, -1.6}}, {{14, 42.5, 0}, {14, 42.5, -1.6}}, {{18, 46.5, 0}, {
       18, 46.5, -1.6}}, {{57, 26.5, 0}, {57, 26.5, -1.6}}, {{45, 14.5, 0}, {
       45, 14.5, -1.6}}, {{47, 18.5, 0}, {47, 18.5, -1.6}}, {{31, 2.5, 0}, {
       31, 2.5, -1.6}}, {{17, 62.5, 0}, {17, 62.5, -1.6}}, {{9, 54.5, 0}, {
       9, 54.5, -1.6}}, {{11, 14.5, 0}, {11, 14.5, -1.6}}, {{15, 18.5, 0}, {
       15, 18.5, -1.6}}, {{63, 26.5, 0}, {63, 26.5, -1.6}}, {{59, 22.5, 0}, {
       59, 22.5, -1.6}}, {{46, 54.5, 0}, {46, 54.5, -1.6}}, {{26, 34.5, 0}, {
       26, 34.5, -1.6}}, {{23, 18.5, 0}, {23, 18.5, -1.6}}, {{31, 26.5, 0}, {
       31, 26.5, -1.6}}, {{36, 22.5, 0}, {36, 22.5, -1.6}}, {{56, 42.5, 0}, {
       56, 42.5, -1.6}}, {{7, 18.5, 0}, {7, 18.5, -1.6}}, {{11, 22.5, 0}, {
       11, 22.5, -1.6}}, {{27, 46.5, 0}, {27, 46.5, -1.6}}, {{31, 50.5, 0}, {
       31, 50.5, -1.6}}, {{19, 46.5, 0}, {19, 46.5, -1.6}}, {{27, 54.5, 0}, {
       27, 54.5, -1.6}}, {{47, 54.5, 0}, {47, 54.5, -1.6}}, {{11, 18.5, 0}, {
       11, 18.5, -1.6}}, {{54, 50.5, 0}, {54, 50.5, -1.6}}, {{50, 46.5, 0}, {
       50, 46.5, -1.6}}, {{37, 42.5, 0}, {37, 42.5, -1.6}}, {{17, 22.5, 0}, {
       17, 22.5, -1.6}}, {{40, 50.5, 0}, {40, 50.5, -1.6}}, {{20, 30.5, 0}, {
       20, 30.5, -1.6}}, {{22, 6.5, 0}, {22, 6.5, -1.6}}, {{42, 26.5, 0}, {
       42, 26.5, -1.6}}, {{39, 2.5, 0}, {39, 2.5, -1.6}}, {{55, 18.5, 0}, {
       55, 18.5, -1.6}}, {{55, 38.5, 0}, {55, 38.5, -1.6}}, {{43, 26.5, 0}, {
       43, 26.5, -1.6}}, {{26, 10.5, 0}, {26, 10.5, -1.6}}, {{38, 22.5, 0}, {
       38, 22.5, -1.6}}, {{64, 30.5, 0}, {64, 30.5, -1.6}}, {{60, 26.5, 0}, {
       60, 26.5, -1.6}}, {{33, 46.5, 0}, {33, 46.5, -1.6}}, {{17, 30.5, 0}, {
       17, 30.5, -1.6}}, {{58, 10.5, 0}, {58, 10.5, -1.6}}, {{54, 6.5, 0}, {
       54, 6.5, -1.6}}, {{37, 38.5, 0}, {37, 38.5, -1.6}}, {{13, 14.5, 0}, {
       13, 14.5, -1.6}}, {{24, 6.5, 0}, {24, 6.5, -1.6}}, {{40, 22.5, 0}, {
       40, 22.5, -1.6}}, {{11, 50.5, 0}, {11, 50.5, -1.6}}, {{23, 62.5, 0}, {
       23, 62.5, -1.6}}, {{13, 22.5, 0}, {13, 22.5, -1.6}}, {{41, 50.5, 0}, {
       41, 50.5, -1.6}}, {{37, 34.5, 0}, {37, 34.5, -1.6}}, {{45, 42.5, 0}, {
       45, 42.5, -1.6}}, {{59, 14.5, 0}, {59, 14.5, -1.6}}, {{63, 18.5, 0}, {
       63, 18.5, -1.6}}, {{62, 26.5, 0}, {62, 26.5, -1.6}}, {{42, 6.5, 0}, {
       42, 6.5, -1.6}}, {{53, 62.5, 0}, {53, 62.5, -1.6}}, {{17, 26.5, 0}, {
       17, 26.5, -1.6}}, {{28, 54.5, 0}, {28, 54.5, -1.6}}, {{4, 30.5, 0}, {
       4, 30.5, -1.6}}, {{42, 50.5, 0}, {42, 50.5, -1.6}}, {{2, 10.5, 0}, {
       2, 10.5, -1.6}}, {{32, 38.5, 0}, {32, 38.5, -1.6}}, {{40, 46.5, 0}, {
       40, 46.5, -1.6}}, {{30, 46.5, 0}, {30, 46.5, -1.6}}, {{10, 26.5, 0}, {
       10, 26.5, -1.6}}, {{49, 6.5, 0}, {49, 6.5, -1.6}}, {{45, 2.5, 0}, {
       45, 2.5, -1.6}}, {{64, 58.5, 0}, {64, 58.5, -1.6}}, {{44, 38.5, 0}, {
       44, 38.5, -1.6}}, {{7, 62.5, 0}, {7, 62.5, -1.6}}, {{3, 58.5, 0}, {
       3, 58.5, -1.6}}, {{29, 26.5, 0}, {29, 26.5, -1.6}}, {{41, 38.5, 0}, {
       41, 38.5, -1.6}}, {{12, 6.5, 0}, {12, 6.5, -1.6}}, {{32, 26.5, 0}, {
       32, 26.5, -1.6}}, {{18, 30.5, 0}, {18, 30.5, -1.6}}, {{10, 22.5, 0}, {
       10, 22.5, -1.6}}, {{1, 38.5, 0}, {1, 38.5, -1.6}}, {{9, 46.5, 0}, {
       9, 46.5, -1.6}}, {{23, 14.5, 0}, {23, 14.5, -1.6}}, {{39, 30.5, 0}, {
       39, 30.5, -1.6}}, {{9, 6.5, 0}, {9, 6.5, -1.6}}, {{21, 18.5, 0}, {
       21, 18.5, -1.6}}, {{8, 42.5, 0}, {8, 42.5, -1.6}}, {{4, 38.5, 0}, {
       4, 38.5, -1.6}}, {{56, 58.5, 0}, {56, 58.5, -1.6}}, {{16, 18.5, 0}, {
       16, 18.5, -1.6}}, {{57, 58.5, 0}, {57, 58.5, -1.6}}, {{1, 2.5, 0}, {
       1, 2.5, -1.6}}, {{38, 26.5, 0}, {38, 26.5, -1.6}}, {{42, 30.5, 0}, {
       42, 30.5, -1.6}}, {{7, 10.5, 0}, {7, 10.5, -1.6}}, {{51, 54.5, 0}, {
       51, 54.5, -1.6}}, {{5, 30.5, 0}, {5, 30.5, -1.6}}, {{17, 42.5, 0}, {
       17, 42.5, -1.6}}, {{16, 10.5, 0}, {16, 10.5, -1.6}}, {{48, 42.5, 0}, {
       48, 42.5, -1.6}}, {{21, 42.5, 0}, {21, 42.5, -1.6}}, {{25, 46.5, 0}, {
       25, 46.5, -1.6}}, {{11, 2.5, 0}, {11, 2.5, -1.6}}, {{51, 42.5, 0}, {
       51, 42.5, -1.6}}, {{3, 10.5, 0}, {3, 10.5, -1.6}}, {{15, 22.5, 0}, {
       15, 22.5, -1.6}}, {{27, 14.5, 0}, {27, 14.5, -1.6}}, {{47, 34.5, 0}, {
       47, 34.5, -1.6}}, {{58, 42.5, 0}, {58, 42.5, -1.6}}, {{18, 2.5, 0}, {
       18, 2.5, -1.6}}, {{22, 34.5, 0}, {22, 34.5, -1.6}}, {{6, 18.5, 0}, {
       6, 18.5, -1.6}}, {{46, 26.5, 0}, {46, 26.5, -1.6}}, {{34, 14.5, 0}, {
       34, 14.5, -1.6}}, {{36, 50.5, 0}, {36, 50.5, -1.6}}, {{16, 30.5, 0}, {
       16, 30.5, -1.6}}, {{64, 38.5, 0}, {64, 38.5, -1.6}}, {{36, 10.5, 0}, {
       36, 10.5, -1.6}}, {{23, 46.5, 0}, {23, 46.5, -1.6}}, {{19, 42.5, 0}, {
       19, 42.5, -1.6}}, {{62, 38.5, 0}, {62, 38.5, -1.6}}, {{50, 26.5, 0}, {
       50, 26.5, -1.6}}, {{45, 22.5, 0}, {45, 22.5, -1.6}}, {{61, 38.5, 0}, {
       61, 38.5, -1.6}}, {{33, 6.5, 0}, {33, 6.5, -1.6}}, {{41, 14.5, 0}, {
       41, 14.5, -1.6}}, {{58, 58.5, 0}, {58, 58.5, -1.6}}, {{30, 30.5, 0}, {
       30, 30.5, -1.6}}, {{34, 10.5, 0}, {34, 10.5, -1.6}}, {{42, 18.5, 0}, {
       42, 18.5, -1.6}}, {{43, 18.5, 0}, {43, 18.5, -1.6}}, {{47, 22.5, 0}, {
       47, 22.5, -1.6}}, {{39, 50.5, 0}, {39, 50.5, -1.6}}, {{19, 30.5, 0}, {
       19, 30.5, -1.6}}, {{50, 62.5, 0}, {50, 62.5, -1.6}}, {{34, 46.5, 0}, {
       34, 46.5, -1.6}}, {{51, 18.5, 0}, {51, 18.5, -1.6}}, {{47, 14.5, 0}, {
       47, 14.5, -1.6}}, {{35, 30.5, 0}, {35, 30.5, -1.6}}, {{7, 2.5, 0}, {
       7, 2.5, -1.6}}, {{44, 2.5, 0}, {44, 2.5, -1.6}}, {{48, 6.5, 0}, {
       48, 6.5, -1.6}}, {{39, 6.5, 0}, {39, 6.5, -1.6}}, {{55, 22.5, 0}, {
       55, 22.5, -1.6}}, {{12, 22.5, 0}, {12, 22.5, -1.6}}, {{28, 38.5, 0}, {
       28, 38.5, -1.6}}, {{40, 10.5, 0}, {40, 10.5, -1.6}}, {{64, 34.5, 0}, {
       64, 34.5, -1.6}}, {{7, 42.5, 0}, {7, 42.5, -1.6}}, {{11, 46.5, 0}, {
       11, 46.5, -1.6}}, {{24, 34.5, 0}, {24, 34.5, -1.6}}, {{16, 26.5, 0}, {
       16, 26.5, -1.6}}, {{21, 10.5, 0}, {21, 10.5, -1.6}}, {{41, 30.5, 0}, {
       41, 30.5, -1.6}}, {{51, 2.5, 0}, {51, 2.5, -1.6}}, {{63, 14.5, 0}, {
       63, 14.5, -1.6}}, {{33, 14.5, 0}, {33, 14.5, -1.6}}, {{53, 34.5, 0}, {
       53, 34.5, -1.6}}, {{18, 62.5, 0}, {18, 62.5, -1.6}}, {{14, 58.5, 0}, {
       14, 58.5, -1.6}}, {{24, 54.5, 0}, {24, 54.5, -1.6}}, {{32, 62.5, 0}, {
       32, 62.5, -1.6}}, {{18, 14.5, 0}, {18, 14.5, -1.6}}, {{38, 34.5, 0}, {
       38, 34.5, -1.6}}, {{5, 58.5, 0}, {5, 58.5, -1.6}}, {{9, 62.5, 0}, {
       9, 62.5, -1.6}}, {{30, 62.5, 0}, {30, 62.5, -1.6}}, {{26, 58.5, 0}, {
       26, 58.5, -1.6}}, {{23, 54.5, 0}, {23, 54.5, -1.6}}, {{31, 62.5, 0}, {
       31, 62.5, -1.6}}, {{29, 22.5, 0}, {29, 22.5, -1.6}}, {{13, 6.5, 0}, {
       13, 6.5, -1.6}}, {{8, 34.5, 0}, {8, 34.5, -1.6}}, {{16, 42.5, 0}, {
       16, 42.5, -1.6}}, {{28, 6.5, 0}, {28, 6.5, -1.6}}, {{40, 18.5, 0}, {
       40, 18.5, -1.6}}, {{3, 18.5, 0}, {3, 18.5, -1.6}}, {{19, 34.5, 0}, {
       19, 34.5, -1.6}}, {{10, 6.5, 0}, {10, 6.5, -1.6}}, {{58, 54.5, 0}, {
       58, 54.5, -1.6}}, {{30, 18.5, 0}, {30, 18.5, -1.6}}, {{46, 34.5, 0}, {
       46, 34.5, -1.6}}, {{52, 62.5, 0}, {52, 62.5, -1.6}}, {{44, 54.5, 0}, {
       44, 54.5, -1.6}}, {{61, 22.5, 0}, {61, 22.5, -1.6}}, {{45, 6.5, 0}, {
       45, 6.5, -1.6}}, {{1, 50.5, 0}, {1, 50.5, -1.6}}, {{9, 58.5, 0}, {
       9, 58.5, -1.6}}, {{21, 54.5, 0}, {21, 54.5, -1.6}}, {{1, 34.5, 0}, {
       1, 34.5, -1.6}}, {{54, 14.5, 0}, {54, 14.5, -1.6}}, {{46, 6.5, 0}, {
       46, 6.5, -1.6}}, {{52, 2.5, 0}, {52, 2.5, -1.6}}, {{56, 6.5, 0}, {
       56, 6.5, -1.6}}, {{8, 6.5, 0}, {8, 6.5, -1.6}}, {{64, 62.5, 0}, {
       64, 62.5, -1.6}}, {{23, 6.5, 0}, {23, 6.5, -1.6}}, {{39, 22.5, 0}, {
       39, 22.5, -1.6}}, {{14, 10.5, 0}, {14, 10.5, -1.6}}, {{26, 22.5, 0}, {
       26, 22.5, -1.6}}, {{64, 54.5, 0}, {64, 54.5, -1.6}}, {{40, 30.5, 0}, {
       40, 30.5, -1.6}}, {{16, 58.5, 0}, {16, 58.5, -1.6}}, {{4, 46.5, 0}, {
       4, 46.5, -1.6}}, {{1, 46.5, 0}, {1, 46.5, -1.6}}, {{5, 50.5, 0}, {
       5, 50.5, -1.6}}, {{30, 6.5, 0}, {30, 6.5, -1.6}}, {{58, 34.5, 0}, {
       58, 34.5, -1.6}}, {{55, 62.5, 0}, {55, 62.5, -1.6}}, {{23, 30.5, 0}, {
       23, 30.5, -1.6}}, {{40, 62.5, 0}, {40, 62.5, -1.6}}, {{8, 30.5, 0}, {
       8, 30.5, -1.6}}, {{19, 58.5, 0}, {19, 58.5, -1.6}}, {{3, 42.5, 0}, {
       3, 42.5, -1.6}}, {{52, 54.5, 0}, {52, 54.5, -1.6}}, {{8, 10.5, 0}, {
       8, 10.5, -1.6}}, {{49, 30.5, 0}, {49, 30.5, -1.6}}, {{25, 6.5, 0}, {
       25, 6.5, -1.6}}, {{36, 34.5, 0}, {36, 34.5, -1.6}}, {{12, 10.5, 0}, {
       12, 10.5, -1.6}}, {{20, 2.5, 0}, {20, 2.5, -1.6}}, {{48, 30.5, 0}, {
       48, 30.5, -1.6}}, {{33, 54.5, 0}, {33, 54.5, -1.6}}, {{1, 22.5, 0}, {
       1, 22.5, -1.6}}, {{5, 38.5, 0}, {5, 38.5, -1.6}}, {{13, 46.5, 0}, {
       13, 46.5, -1.6}}, {{61, 54.5, 0}, {61, 54.5, -1.6}}, {{41, 34.5, 0}, {
       41, 34.5, -1.6}}, {{52, 30.5, 0}, {52, 30.5, -1.6}}, {{48, 26.5, 0}, {
       48, 26.5, -1.6}}, {{61, 34.5, 0}, {61, 34.5, -1.6}}, {{49, 22.5, 0}, {
       49, 22.5, -1.6}}, {{32, 10.5, 0}, {32, 10.5, -1.6}}, {{60, 38.5, 0}, {
       60, 38.5, -1.6}}, {{63, 58.5, 0}, {63, 58.5, -1.6}}, {{19, 14.5, 0}, {
       19, 14.5, -1.6}}, {{57, 6.5, 0}, {57, 6.5, -1.6}}, {{61, 10.5, 0}, {
       61, 10.5, -1.6}}, {{47, 58.5, 0}, {47, 58.5, -1.6}}, {{3, 14.5, 0}, {
       3, 14.5, -1.6}}, {{48, 54.5, 0}, {48, 54.5, -1.6}}, {{20, 26.5, 0}, {
       20, 26.5, -1.6}}, {{57, 54.5, 0}, {57, 54.5, -1.6}}, {{17, 14.5, 0}, {
       17, 14.5, -1.6}}, {{16, 38.5, 0}, {16, 38.5, -1.6}}, {{4, 26.5, 0}, {
       4, 26.5, -1.6}}, {{12, 34.5, 0}, {12, 34.5, -1.6}}, {{24, 46.5, 0}, {
       24, 46.5, -1.6}}, {{31, 22.5, 0}, {31, 22.5, -1.6}}, {{55, 46.5, 0}, {
       55, 46.5, -1.6}}, {{11, 26.5, 0}, {11, 26.5, -1.6}}, {{39, 54.5, 0}, {
       39, 54.5, -1.6}}, {{42, 22.5, 0}, {42, 22.5, -1.6}}, {{54, 34.5, 0}, {
       54, 34.5, -1.6}}, {{39, 26.5, 0}, {39, 26.5, -1.6}}, {{43, 30.5, 0}, {
       43, 30.5, -1.6}}, {{46, 50.5, 0}, {46, 50.5, -1.6}}, {{10, 14.5, 0}, {
       10, 14.5, -1.6}}, {{62, 58.5, 0}, {62, 58.5, -1.6}}, {{34, 30.5, 0}, {
       34, 30.5, -1.6}}, {{28, 46.5, 0}, {28, 46.5, -1.6}}, {{12, 30.5, 0}, {
       12, 30.5, -1.6}}, {{50, 14.5, 0}, {50, 14.5, -1.6}}, {{58, 22.5, 0}, {
       58, 22.5, -1.6}}, {{63, 42.5, 0}, {63, 42.5, -1.6}}, {{43, 22.5, 0}, {
       43, 22.5, -1.6}}, {{15, 14.5, 0}, {15, 14.5, -1.6}}, {{23, 22.5, 0}, {
       23, 22.5, -1.6}}, {{13, 38.5, 0}, {13, 38.5, -1.6}}, {{25, 50.5, 0}, {
       25, 50.5, -1.6}}, {{40, 14.5, 0}, {40, 14.5, -1.6}}, {{32, 6.5, 0}, {
       32, 6.5, -1.6}}, {{49, 54.5, 0}, {49, 54.5, -1.6}}, {{45, 50.5, 0}, {
       45, 50.5, -1.6}}, {{9, 30.5, 0}, {9, 30.5, -1.6}}, {{17, 38.5, 0}, {
       17, 38.5, -1.6}}, {{1, 42.5, 0}, {1, 42.5, -1.6}}, {{9, 50.5, 0}, {
       9, 50.5, -1.6}}, {{63, 50.5, 0}, {63, 50.5, -1.6}}, {{23, 10.5, 0}, {
       23, 10.5, -1.6}}, {{58, 62.5, 0}, {58, 62.5, -1.6}}, {{14, 18.5, 0}, {
       14, 18.5, -1.6}}, {{15, 30.5, 0}, {15, 30.5, -1.6}}, {{31, 46.5, 0}, {
       31, 46.5, -1.6}}, {{4, 50.5, 0}, {4, 50.5, -1.6}}, {{8, 54.5, 0}, {
       8, 54.5, -1.6}}, {{33, 62.5, 0}, {33, 62.5, -1.6}}, {{17, 46.5, 0}, {
       17, 46.5, -1.6}}, {{44, 46.5, 0}, {44, 46.5, -1.6}}, {{40, 42.5, 0}, {
       40, 42.5, -1.6}}, {{35, 14.5, 0}, {35, 14.5, -1.6}}, {{39, 18.5, 0}, {
       39, 18.5, -1.6}}, {{25, 34.5, 0}, {25, 34.5, -1.6}}, {{37, 46.5, 0}, {
       37, 46.5, -1.6}}, {{2, 34.5, 0}, {2, 34.5, -1.6}}, {{18, 50.5, 0}, {
       18, 50.5, -1.6}}, {{2, 22.5, 0}, {2, 22.5, -1.6}}, {{34, 54.5, 0}, {
       34, 54.5, -1.6}}, {{14, 50.5, 0}, {14, 50.5, -1.6}}, {{10, 46.5, 0}, {
       10, 46.5, -1.6}}, {{54, 58.5, 0}, {54, 58.5, -1.6}}, {{2, 6.5, 0}, {
       2, 6.5, -1.6}}, {{55, 54.5, 0}, {55, 54.5, -1.6}}, {{11, 10.5, 0}, {
       11, 10.5, -1.6}}, {{54, 46.5, 0}, {54, 46.5, -1.6}}, {{34, 26.5, 0}, {
       34, 26.5, -1.6}}, {{25, 42.5, 0}, {25, 42.5, -1.6}}, {{33, 50.5, 0}, {
       33, 50.5, -1.6}}, {{3, 22.5, 0}, {3, 22.5, -1.6}}, {{11, 30.5, 0}, {
       11, 30.5, -1.6}}, {{7, 38.5, 0}, {7, 38.5, -1.6}}, {{27, 58.5, 0}, {
       27, 58.5, -1.6}}, {{61, 46.5, 0}, {61, 46.5, -1.6}}, {{29, 14.5, 0}, {
       29, 14.5, -1.6}}, {{57, 34.5, 0}, {57, 34.5, -1.6}}, {{37, 14.5, 0}, {
       37, 14.5, -1.6}}}, 0.06]}, 
   {GrayLevel[0], 
    CylinderBox[{{{38.5, 41, 5.6}, {18.5, 61, 5.6}}, {{54.5, 24, 5.6}, {
       38.5, 40, 5.6}}, {{26.5, 29, 5.6}, {10.5, 45, 5.6}}, {{
       50.5, 31, 5.6}, {58.5, 23, 5.6}}, {{6.5, 21, 5.6}, {10.5, 17, 5.6}}, {{
       54.5, 13, 5.6}, {6.5, 61, 5.6}}, {{6.5, 48, 5.6}, {34.5, 20, 5.6}}, {{
       14.5, 54, 5.6}, {18.5, 50, 5.6}}, {{30.5, 32, 5.6}, {6.5, 56, 5.6}}, {{
       22.5, 14, 5.6}, {18.5, 18, 5.6}}, {{46.5, 20, 5.6}, {
       50.5, 16, 5.6}}, {{26.5, 40, 5.6}, {62.5, 4, 5.6}}, {{26.5, 13, 5.6}, {
       2.5, 37, 5.6}}, {{54.5, 48, 5.6}, {50.5, 52, 5.6}}, {{50.5, 25, 5.6}, {
       42.5, 33, 5.6}}, {{2.5, 43, 5.6}, {10.5, 35, 5.6}}, {{18.5, 34, 5.6}, {
       22.5, 30, 5.6}}, {{42.5, 29, 5.6}, {34.5, 37, 5.6}}, {{62.5, 5, 5.6}, {
       38.5, 29, 5.6}}, {{6.5, 59, 5.6}, {18.5, 47, 5.6}}, {{14.5, 63, 5.6}, {
       42.5, 35, 5.6}}, {{50.5, 13, 5.6}, {46.5, 17, 5.6}}, {{
       54.5, 21, 5.6}, {26.5, 49, 5.6}}, {{34.5, 29, 5.6}, {
       42.5, 21, 5.6}}, {{18.5, 20, 5.6}, {6.5, 32, 5.6}}, {{46.5, 32, 5.6}, {
       34.5, 44, 5.6}}, {{30.5, 28, 5.6}, {22.5, 36, 5.6}}, {{
       38.5, 18, 5.6}, {14.5, 42, 5.6}}, {{38.5, 5, 5.6}, {22.5, 21, 5.6}}, {{
       54.5, 18, 5.6}, {50.5, 22, 5.6}}, {{18.5, 26, 5.6}, {38.5, 6, 5.6}}, {{
       26.5, 43, 5.6}, {54.5, 15, 5.6}}, {{54.5, 51, 5.6}, {
       50.5, 55, 5.6}}, {{26.5, 36, 5.6}, {50.5, 12, 5.6}}, {{
       18.5, 43, 5.6}, {6.5, 55, 5.6}}, {{42.5, 10, 5.6}, {2.5, 50, 5.6}}, {{
       22.5, 24, 5.6}, {26.5, 20, 5.6}}, {{58.5, 57, 5.6}, {
       54.5, 61, 5.6}}, {{38.5, 56, 5.6}, {30.5, 64, 5.6}}, {{30.5, 6, 5.6}, {
       10.5, 26, 5.6}}, {{34.5, 23, 5.6}, {46.5, 11, 5.6}}, {{
       50.5, 21, 5.6}, {10.5, 61, 5.6}}, {{22.5, 52, 5.6}, {
       26.5, 48, 5.6}}, {{10.5, 12, 5.6}, {2.5, 20, 5.6}}, {{50.5, 43, 5.6}, {
       42.5, 51, 5.6}}, {{26.5, 32, 5.6}, {42.5, 16, 5.6}}, {{
       34.5, 25, 5.6}, {26.5, 33, 5.6}}, {{6.5, 64, 5.6}, {58.5, 12, 5.6}}, {{
       54.5, 14, 5.6}, {10.5, 58, 5.6}}, {{34.5, 18, 5.6}, {
       26.5, 26, 5.6}}, {{26.5, 53, 5.6}, {34.5, 45, 5.6}}, {{
       26.5, 64, 5.6}, {54.5, 36, 5.6}}, {{34.5, 12, 5.6}, {6.5, 40, 5.6}}, {{
       2.5, 53, 5.6}, {54.5, 1, 5.6}}, {{50.5, 42, 5.6}, {42.5, 50, 5.6}}, {{
       54.5, 59, 5.6}, {50.5, 63, 5.6}}, {{34.5, 58, 5.6}, {
       54.5, 38, 5.6}}, {{10.5, 39, 5.6}, {26.5, 23, 5.6}}, {{
       14.5, 32, 5.6}, {38.5, 8, 5.6}}, {{14.5, 60, 5.6}, {58.5, 16, 5.6}}, {{
       34.5, 22, 5.6}, {42.5, 14, 5.6}}, {{30.5, 34, 5.6}, {
       22.5, 42, 5.6}}, {{10.5, 48, 5.6}, {18.5, 40, 5.6}}, {{
       34.5, 39, 5.6}, {10.5, 63, 5.6}}, {{26.5, 34, 5.6}, {58.5, 2, 5.6}}, {{
       30.5, 23, 5.6}, {2.5, 51, 5.6}}, {{10.5, 29, 5.6}, {18.5, 21, 5.6}}, {{
       34.5, 9, 5.6}, {14.5, 29, 5.6}}, {{58.5, 19, 5.6}, {18.5, 59, 5.6}}, {{
       26.5, 17, 5.6}, {42.5, 1, 5.6}}, {{50.5, 47, 5.6}, {54.5, 43, 5.6}}, {{
       50.5, 7, 5.6}, {18.5, 39, 5.6}}, {{10.5, 62, 5.6}, {26.5, 46, 5.6}}, {{
       26.5, 15, 5.6}, {30.5, 11, 5.6}}, {{10.5, 52, 5.6}, {58.5, 4, 5.6}}, {{
       22.5, 26, 5.6}, {30.5, 18, 5.6}}, {{46.5, 14, 5.6}, {
       10.5, 50, 5.6}}, {{34.5, 11, 5.6}, {6.5, 39, 5.6}}, {{22.5, 53, 5.6}, {
       62.5, 13, 5.6}}, {{46.5, 2, 5.6}, {6.5, 42, 5.6}}, {{22.5, 25, 5.6}, {
       2.5, 45, 5.6}}, {{2.5, 56, 5.6}, {34.5, 24, 5.6}}, {{46.5, 53, 5.6}, {
       50.5, 49, 5.6}}, {{10.5, 27, 5.6}, {18.5, 19, 5.6}}, {{
       38.5, 53, 5.6}, {30.5, 61, 5.6}}, {{34.5, 50, 5.6}, {
       42.5, 42, 5.6}}, {{2.5, 44, 5.6}, {18.5, 28, 5.6}}, {{38.5, 47, 5.6}, {
       30.5, 55, 5.6}}, {{10.5, 42, 5.6}, {46.5, 6, 5.6}}, {{10.5, 47, 5.6}, {
       22.5, 35, 5.6}}, {{62.5, 25, 5.6}, {42.5, 45, 5.6}}, {{
       22.5, 16, 5.6}, {10.5, 28, 5.6}}, {{34.5, 62, 5.6}, {
       50.5, 46, 5.6}}, {{18.5, 42, 5.6}, {42.5, 18, 5.6}}, {{
       46.5, 40, 5.6}, {62.5, 24, 5.6}}, {{54.5, 20, 5.6}, {
       50.5, 24, 5.6}}, {{54.5, 50, 5.6}, {46.5, 58, 5.6}}, {{
       42.5, 59, 5.6}, {46.5, 55, 5.6}}, {{22.5, 28, 5.6}, {42.5, 8, 5.6}}, {{
       2.5, 54, 5.6}, {26.5, 30, 5.6}}, {{62.5, 19, 5.6}, {18.5, 63, 5.6}}, {{
       10.5, 30, 5.6}, {34.5, 6, 5.6}}, {{10.5, 54, 5.6}, {54.5, 10, 5.6}}, {{
       26.5, 28, 5.6}, {46.5, 8, 5.6}}, {{46.5, 5, 5.6}, {22.5, 29, 5.6}}, {{
       26.5, 60, 5.6}, {58.5, 28, 5.6}}, {{18.5, 64, 5.6}, {
       54.5, 28, 5.6}}, {{38.5, 26, 5.6}, {2.5, 62, 5.6}}, {{30.5, 49, 5.6}, {
       54.5, 25, 5.6}}, {{6.5, 53, 5.6}, {30.5, 29, 5.6}}, {{22.5, 3, 5.6}, {
       10.5, 15, 5.6}}, {{46.5, 25, 5.6}, {38.5, 33, 5.6}}, {{30.5, 5, 5.6}, {
       34.5, 1, 5.6}}, {{22.5, 41, 5.6}, {30.5, 33, 5.6}}, {{50.5, 36, 5.6}, {
       34.5, 52, 5.6}}, {{2.5, 19, 5.6}, {6.5, 15, 5.6}}, {{58.5, 11, 5.6}, {
       38.5, 31, 5.6}}, {{18.5, 54, 5.6}, {62.5, 10, 5.6}}, {{
       62.5, 46, 5.6}, {46.5, 62, 5.6}}, {{30.5, 43, 5.6}, {
       58.5, 15, 5.6}}, {{58.5, 3, 5.6}, {30.5, 31, 5.6}}, {{46.5, 21, 5.6}, {
       18.5, 49, 5.6}}, {{6.5, 18, 5.6}, {18.5, 6, 5.6}}, {{26.5, 11, 5.6}, {
       6.5, 31, 5.6}}, {{58.5, 50, 5.6}, {54.5, 54, 5.6}}, {{14.5, 50, 5.6}, {
       18.5, 46, 5.6}}, {{6.5, 34, 5.6}, {30.5, 10, 5.6}}, {{30.5, 30, 5.6}, {
       6.5, 54, 5.6}}, {{6.5, 26, 5.6}, {30.5, 2, 5.6}}, {{62.5, 36, 5.6}, {
       54.5, 44, 5.6}}, {{2.5, 63, 5.6}, {10.5, 55, 5.6}}, {{6.5, 43, 5.6}, {
       30.5, 19, 5.6}}, {{50.5, 59, 5.6}, {46.5, 63, 5.6}}, {{
       18.5, 37, 5.6}, {42.5, 13, 5.6}}, {{34.5, 30, 5.6}, {6.5, 58, 5.6}}, {{
       38.5, 3, 5.6}, {14.5, 27, 5.6}}, {{62.5, 40, 5.6}, {42.5, 60, 5.6}}, {{
       38.5, 30, 5.6}, {26.5, 42, 5.6}}, {{50.5, 34, 5.6}, {
       46.5, 38, 5.6}}, {{34.5, 61, 5.6}, {50.5, 45, 5.6}}, {{
       62.5, 21, 5.6}, {42.5, 41, 5.6}}, {{14.5, 64, 5.6}, {
       42.5, 36, 5.6}}, {{26.5, 44, 5.6}, {50.5, 20, 5.6}}, {{
       26.5, 22, 5.6}, {2.5, 46, 5.6}}, {{42.5, 15, 5.6}, {2.5, 55, 5.6}}, {{
       42.5, 46, 5.6}, {62.5, 26, 5.6}}, {{10.5, 60, 5.6}, {
       34.5, 36, 5.6}}, {{18.5, 13, 5.6}, {22.5, 9, 5.6}}, {{34.5, 63, 5.6}, {
       62.5, 35, 5.6}}, {{38.5, 42, 5.6}, {18.5, 62, 5.6}}, {{
       26.5, 59, 5.6}, {34.5, 51, 5.6}}, {{54.5, 46, 5.6}, {
       58.5, 42, 5.6}}, {{30.5, 13, 5.6}, {2.5, 41, 5.6}}, {{22.5, 37, 5.6}, {
       58.5, 1, 5.6}}, {{50.5, 39, 5.6}, {58.5, 31, 5.6}}, {{14.5, 45, 5.6}, {
       46.5, 13, 5.6}}, {{46.5, 46, 5.6}, {30.5, 62, 5.6}}, {{
       14.5, 55, 5.6}, {22.5, 47, 5.6}}, {{22.5, 17, 5.6}, {6.5, 33, 5.6}}, {{
       30.5, 4, 5.6}, {26.5, 8, 5.6}}, {{54.5, 7, 5.6}, {38.5, 23, 5.6}}, {{
       14.5, 5, 5.6}, {2.5, 17, 5.6}}, {{18.5, 32, 5.6}, {46.5, 4, 5.6}}, {{
       38.5, 2, 5.6}, {14.5, 26, 5.6}}, {{22.5, 6, 5.6}, {6.5, 22, 5.6}}, {{
       50.5, 23, 5.6}, {42.5, 31, 5.6}}, {{2.5, 28, 5.6}, {18.5, 12, 5.6}}, {{
       34.5, 17, 5.6}, {10.5, 41, 5.6}}, {{54.5, 57, 5.6}, {
       58.5, 53, 5.6}}, {{10.5, 16, 5.6}, {6.5, 20, 5.6}}, {{54.5, 6, 5.6}, {
       38.5, 22, 5.6}}, {{2.5, 32, 5.6}, {18.5, 16, 5.6}}, {{46.5, 24, 5.6}, {
       14.5, 56, 5.6}}, {{22.5, 20, 5.6}, {14.5, 28, 5.6}}, {{
       34.5, 43, 5.6}, {54.5, 23, 5.6}}, {{42.5, 26, 5.6}, {
       22.5, 46, 5.6}}, {{10.5, 25, 5.6}, {14.5, 21, 5.6}}, {{
       30.5, 48, 5.6}, {62.5, 16, 5.6}}, {{14.5, 33, 5.6}, {
       30.5, 17, 5.6}}, {{50.5, 19, 5.6}, {46.5, 23, 5.6}}, {{
       42.5, 63, 5.6}, {46.5, 59, 5.6}}, {{58.5, 18, 5.6}, {
       42.5, 34, 5.6}}, {{50.5, 30, 5.6}, {22.5, 58, 5.6}}, {{6.5, 60, 5.6}, {
       34.5, 32, 5.6}}, {{54.5, 11, 5.6}, {42.5, 23, 5.6}}, {{18.5, 2, 5.6}, {
       2.5, 18, 5.6}}, {{2.5, 52, 5.6}, {42.5, 12, 5.6}}, {{14.5, 41, 5.6}, {
       38.5, 17, 5.6}}, {{58.5, 22, 5.6}, {30.5, 50, 5.6}}, {{58.5, 8, 5.6}, {
       14.5, 52, 5.6}}, {{62.5, 56, 5.6}, {54.5, 64, 5.6}}, {{
       18.5, 14, 5.6}, {10.5, 22, 5.6}}, {{58.5, 41, 5.6}, {
       38.5, 61, 5.6}}, {{2.5, 15, 5.6}, {6.5, 11, 5.6}}, {{38.5, 58, 5.6}, {
       54.5, 42, 5.6}}, {{62.5, 11, 5.6}, {22.5, 51, 5.6}}, {{
       58.5, 29, 5.6}, {46.5, 41, 5.6}}, {{18.5, 4, 5.6}, {14.5, 8, 5.6}}, {{
       26.5, 62, 5.6}, {38.5, 50, 5.6}}, {{14.5, 34, 5.6}, {
       34.5, 14, 5.6}}, {{2.5, 47, 5.6}, {22.5, 27, 5.6}}, {{62.5, 31, 5.6}, {
       34.5, 59, 5.6}}, {{54.5, 16, 5.6}, {42.5, 28, 5.6}}, {{54.5, 8, 5.6}, {
       14.5, 48, 5.6}}, {{26.5, 1, 5.6}, {18.5, 9, 5.6}}, {{62.5, 27, 5.6}, {
       38.5, 51, 5.6}}, {{38.5, 7, 5.6}, {18.5, 27, 5.6}}, {{14.5, 61, 5.6}, {
       18.5, 57, 5.6}}, {{26.5, 4, 5.6}, {22.5, 8, 5.6}}, {{58.5, 7, 5.6}, {
       26.5, 39, 5.6}}, {{54.5, 41, 5.6}, {38.5, 57, 5.6}}, {{26.5, 3, 5.6}, {
       6.5, 23, 5.6}}, {{38.5, 21, 5.6}, {10.5, 49, 5.6}}, {{42.5, 19, 5.6}, {
       22.5, 39, 5.6}}, {{62.5, 8, 5.6}, {22.5, 48, 5.6}}, {{26.5, 24, 5.6}, {
       30.5, 20, 5.6}}, {{38.5, 10, 5.6}, {18.5, 30, 5.6}}, {{
       46.5, 60, 5.6}, {42.5, 64, 5.6}}, {{22.5, 40, 5.6}, {
       38.5, 24, 5.6}}, {{10.5, 56, 5.6}, {54.5, 12, 5.6}}, {{
       42.5, 47, 5.6}, {46.5, 43, 5.6}}, {{46.5, 30, 5.6}, {
       54.5, 22, 5.6}}, {{62.5, 14, 5.6}, {30.5, 46, 5.6}}, {{
       38.5, 44, 5.6}, {34.5, 48, 5.6}}, {{38.5, 19, 5.6}, {
       26.5, 31, 5.6}}, {{62.5, 29, 5.6}, {58.5, 33, 5.6}}, {{
       46.5, 64, 5.6}, {54.5, 56, 5.6}}, {{30.5, 21, 5.6}, {
       38.5, 13, 5.6}}, {{50.5, 26, 5.6}, {18.5, 58, 5.6}}, {{
       26.5, 61, 5.6}, {54.5, 33, 5.6}}, {{34.5, 56, 5.6}, {
       46.5, 44, 5.6}}, {{22.5, 22, 5.6}, {30.5, 14, 5.6}}, {{18.5, 3, 5.6}, {
       10.5, 11, 5.6}}, {{2.5, 23, 5.6}, {18.5, 7, 5.6}}, {{50.5, 57, 5.6}, {
       62.5, 45, 5.6}}, {{58.5, 26, 5.6}, {30.5, 54, 5.6}}, {{
       58.5, 51, 5.6}, {54.5, 55, 5.6}}, {{22.5, 64, 5.6}, {
       38.5, 48, 5.6}}, {{46.5, 9, 5.6}, {30.5, 25, 5.6}}, {{38.5, 55, 5.6}, {
       58.5, 35, 5.6}}, {{18.5, 10, 5.6}, {10.5, 18, 5.6}}, {{6.5, 35, 5.6}, {
       18.5, 23, 5.6}}, {{2.5, 10, 5.6}, {6.5, 6, 5.6}}, {{46.5, 10, 5.6}, {
       22.5, 34, 5.6}}, {{14.5, 35, 5.6}, {34.5, 15, 5.6}}, {{
       62.5, 54, 5.6}, {58.5, 58, 5.6}}, {{26.5, 37, 5.6}, {58.5, 5, 5.6}}, {{
       14.5, 57, 5.6}, {58.5, 13, 5.6}}, {{58.5, 54, 5.6}, {
       62.5, 50, 5.6}}, {{46.5, 7, 5.6}, {18.5, 35, 5.6}}, {{62.5, 7, 5.6}, {
       10.5, 59, 5.6}}, {{42.5, 5, 5.6}, {26.5, 21, 5.6}}, {{62.5, 15, 5.6}, {
       46.5, 31, 5.6}}, {{42.5, 20, 5.6}, {34.5, 28, 5.6}}, {{
       30.5, 53, 5.6}, {38.5, 45, 5.6}}}, 0.26], 
    CylinderBox[{{{38.5, 41, 2}, {38.5, 41, 5.6}}, {{18.5, 61, 2}, {
       18.5, 61, 5.6}}, {{54.5, 24, 2}, {54.5, 24, 5.6}}, {{38.5, 40, 2}, {
       38.5, 40, 5.6}}, {{26.5, 29, 2}, {26.5, 29, 5.6}}, {{10.5, 45, 2}, {
       10.5, 45, 5.6}}, {{50.5, 31, 2}, {50.5, 31, 5.6}}, {{58.5, 23, 2}, {
       58.5, 23, 5.6}}, {{6.5, 21, 2}, {6.5, 21, 5.6}}, {{10.5, 17, 2}, {
       10.5, 17, 5.6}}, {{54.5, 13, 2}, {54.5, 13, 5.6}}, {{6.5, 61, 2}, {
       6.5, 61, 5.6}}, {{6.5, 48, 2}, {6.5, 48, 5.6}}, {{34.5, 20, 2}, {
       34.5, 20, 5.6}}, {{14.5, 54, 2}, {14.5, 54, 5.6}}, {{18.5, 50, 2}, {
       18.5, 50, 5.6}}, {{30.5, 32, 2}, {30.5, 32, 5.6}}, {{6.5, 56, 2}, {
       6.5, 56, 5.6}}, {{22.5, 14, 2}, {22.5, 14, 5.6}}, {{18.5, 18, 2}, {
       18.5, 18, 5.6}}, {{46.5, 20, 2}, {46.5, 20, 5.6}}, {{50.5, 16, 2}, {
       50.5, 16, 5.6}}, {{26.5, 40, 2}, {26.5, 40, 5.6}}, {{62.5, 4, 2}, {
       62.5, 4, 5.6}}, {{26.5, 13, 2}, {26.5, 13, 5.6}}, {{2.5, 37, 2}, {
       2.5, 37, 5.6}}, {{54.5, 48, 2}, {54.5, 48, 5.6}}, {{50.5, 52, 2}, {
       50.5, 52, 5.6}}, {{50.5, 25, 2}, {50.5, 25, 5.6}}, {{42.5, 33, 2}, {
       42.5, 33, 5.6}}, {{2.5, 43, 2}, {2.5, 43, 5.6}}, {{10.5, 35, 2}, {
       10.5, 35, 5.6}}, {{18.5, 34, 2}, {18.5, 34, 5.6}}, {{22.5, 30, 2}, {
       22.5, 30, 5.6}}, {{42.5, 29, 2}, {42.5, 29, 5.6}}, {{34.5, 37, 2}, {
       34.5, 37, 5.6}}, {{62.5, 5, 2}, {62.5, 5, 5.6}}, {{38.5, 29, 2}, {
       38.5, 29, 5.6}}, {{6.5, 59, 2}, {6.5, 59, 5.6}}, {{18.5, 47, 2}, {
       18.5, 47, 5.6}}, {{14.5, 63, 2}, {14.5, 63, 5.6}}, {{42.5, 35, 2}, {
       42.5, 35, 5.6}}, {{50.5, 13, 2}, {50.5, 13, 5.6}}, {{46.5, 17, 2}, {
       46.5, 17, 5.6}}, {{54.5, 21, 2}, {54.5, 21, 5.6}}, {{26.5, 49, 2}, {
       26.5, 49, 5.6}}, {{34.5, 29, 2}, {34.5, 29, 5.6}}, {{42.5, 21, 2}, {
       42.5, 21, 5.6}}, {{18.5, 20, 2}, {18.5, 20, 5.6}}, {{6.5, 32, 2}, {
       6.5, 32, 5.6}}, {{46.5, 32, 2}, {46.5, 32, 5.6}}, {{34.5, 44, 2}, {
       34.5, 44, 5.6}}, {{30.5, 28, 2}, {30.5, 28, 5.6}}, {{22.5, 36, 2}, {
       22.5, 36, 5.6}}, {{38.5, 18, 2}, {38.5, 18, 5.6}}, {{14.5, 42, 2}, {
       14.5, 42, 5.6}}, {{38.5, 5, 2}, {38.5, 5, 5.6}}, {{22.5, 21, 2}, {
       22.5, 21, 5.6}}, {{54.5, 18, 2}, {54.5, 18, 5.6}}, {{50.5, 22, 2}, {
       50.5, 22, 5.6}}, {{18.5, 26, 2}, {18.5, 26, 5.6}}, {{38.5, 6, 2}, {
       38.5, 6, 5.6}}, {{26.5, 43, 2}, {26.5, 43, 5.6}}, {{54.5, 15, 2}, {
       54.5, 15, 5.6}}, {{54.5, 51, 2}, {54.5, 51, 5.6}}, {{50.5, 55, 2}, {
       50.5, 55, 5.6}}, {{26.5, 36, 2}, {26.5, 36, 5.6}}, {{50.5, 12, 2}, {
       50.5, 12, 5.6}}, {{18.5, 43, 2}, {18.5, 43, 5.6}}, {{6.5, 55, 2}, {
       6.5, 55, 5.6}}, {{42.5, 10, 2}, {42.5, 10, 5.6}}, {{2.5, 50, 2}, {
       2.5, 50, 5.6}}, {{22.5, 24, 2}, {22.5, 24, 5.6}}, {{26.5, 20, 2}, {
       26.5, 20, 5.6}}, {{58.5, 57, 2}, {58.5, 57, 5.6}}, {{54.5, 61, 2}, {
       54.5, 61, 5.6}}, {{38.5, 56, 2}, {38.5, 56, 5.6}}, {{30.5, 64, 2}, {
       30.5, 64, 5.6}}, {{30.5, 6, 2}, {30.5, 6, 5.6}}, {{10.5, 26, 2}, {
       10.5, 26, 5.6}}, {{34.5, 23, 2}, {34.5, 23, 5.6}}, {{46.5, 11, 2}, {
       46.5, 11, 5.6}}, {{50.5, 21, 2}, {50.5, 21, 5.6}}, {{10.5, 61, 2}, {
       10.5, 61, 5.6}}, {{22.5, 52, 2}, {22.5, 52, 5.6}}, {{26.5, 48, 2}, {
       26.5, 48, 5.6}}, {{10.5, 12, 2}, {10.5, 12, 5.6}}, {{2.5, 20, 2}, {
       2.5, 20, 5.6}}, {{50.5, 43, 2}, {50.5, 43, 5.6}}, {{42.5, 51, 2}, {
       42.5, 51, 5.6}}, {{26.5, 32, 2}, {26.5, 32, 5.6}}, {{42.5, 16, 2}, {
       42.5, 16, 5.6}}, {{34.5, 25, 2}, {34.5, 25, 5.6}}, {{26.5, 33, 2}, {
       26.5, 33, 5.6}}, {{6.5, 64, 2}, {6.5, 64, 5.6}}, {{58.5, 12, 2}, {
       58.5, 12, 5.6}}, {{54.5, 14, 2}, {54.5, 14, 5.6}}, {{10.5, 58, 2}, {
       10.5, 58, 5.6}}, {{34.5, 18, 2}, {34.5, 18, 5.6}}, {{26.5, 26, 2}, {
       26.5, 26, 5.6}}, {{26.5, 53, 2}, {26.5, 53, 5.6}}, {{34.5, 45, 2}, {
       34.5, 45, 5.6}}, {{26.5, 64, 2}, {26.5, 64, 5.6}}, {{54.5, 36, 2}, {
       54.5, 36, 5.6}}, {{34.5, 12, 2}, {34.5, 12, 5.6}}, {{6.5, 40, 2}, {
       6.5, 40, 5.6}}, {{2.5, 53, 2}, {2.5, 53, 5.6}}, {{54.5, 1, 2}, {
       54.5, 1, 5.6}}, {{50.5, 42, 2}, {50.5, 42, 5.6}}, {{42.5, 50, 2}, {
       42.5, 50, 5.6}}, {{54.5, 59, 2}, {54.5, 59, 5.6}}, {{50.5, 63, 2}, {
       50.5, 63, 5.6}}, {{34.5, 58, 2}, {34.5, 58, 5.6}}, {{54.5, 38, 2}, {
       54.5, 38, 5.6}}, {{10.5, 39, 2}, {10.5, 39, 5.6}}, {{26.5, 23, 2}, {
       26.5, 23, 5.6}}, {{14.5, 32, 2}, {14.5, 32, 5.6}}, {{38.5, 8, 2}, {
       38.5, 8, 5.6}}, {{14.5, 60, 2}, {14.5, 60, 5.6}}, {{58.5, 16, 2}, {
       58.5, 16, 5.6}}, {{34.5, 22, 2}, {34.5, 22, 5.6}}, {{42.5, 14, 2}, {
       42.5, 14, 5.6}}, {{30.5, 34, 2}, {30.5, 34, 5.6}}, {{22.5, 42, 2}, {
       22.5, 42, 5.6}}, {{10.5, 48, 2}, {10.5, 48, 5.6}}, {{18.5, 40, 2}, {
       18.5, 40, 5.6}}, {{34.5, 39, 2}, {34.5, 39, 5.6}}, {{10.5, 63, 2}, {
       10.5, 63, 5.6}}, {{26.5, 34, 2}, {26.5, 34, 5.6}}, {{58.5, 2, 2}, {
       58.5, 2, 5.6}}, {{30.5, 23, 2}, {30.5, 23, 5.6}}, {{2.5, 51, 2}, {
       2.5, 51, 5.6}}, {{10.5, 29, 2}, {10.5, 29, 5.6}}, {{18.5, 21, 2}, {
       18.5, 21, 5.6}}, {{34.5, 9, 2}, {34.5, 9, 5.6}}, {{14.5, 29, 2}, {
       14.5, 29, 5.6}}, {{58.5, 19, 2}, {58.5, 19, 5.6}}, {{18.5, 59, 2}, {
       18.5, 59, 5.6}}, {{26.5, 17, 2}, {26.5, 17, 5.6}}, {{42.5, 1, 2}, {
       42.5, 1, 5.6}}, {{50.5, 47, 2}, {50.5, 47, 5.6}}, {{54.5, 43, 2}, {
       54.5, 43, 5.6}}, {{50.5, 7, 2}, {50.5, 7, 5.6}}, {{18.5, 39, 2}, {
       18.5, 39, 5.6}}, {{10.5, 62, 2}, {10.5, 62, 5.6}}, {{26.5, 46, 2}, {
       26.5, 46, 5.6}}, {{26.5, 15, 2}, {26.5, 15, 5.6}}, {{30.5, 11, 2}, {
       30.5, 11, 5.6}}, {{10.5, 52, 2}, {10.5, 52, 5.6}}, {{58.5, 4, 2}, {
       58.5, 4, 5.6}}, {{22.5, 26, 2}, {22.5, 26, 5.6}}, {{30.5, 18, 2}, {
       30.5, 18, 5.6}}, {{46.5, 14, 2}, {46.5, 14, 5.6}}, {{10.5, 50, 2}, {
       10.5, 50, 5.6}}, {{34.5, 11, 2}, {34.5, 11, 5.6}}, {{6.5, 39, 2}, {
       6.5, 39, 5.6}}, {{22.5, 53, 2}, {22.5, 53, 5.6}}, {{62.5, 13, 2}, {
       62.5, 13, 5.6}}, {{46.5, 2, 2}, {46.5, 2, 5.6}}, {{6.5, 42, 2}, {
       6.5, 42, 5.6}}, {{22.5, 25, 2}, {22.5, 25, 5.6}}, {{2.5, 45, 2}, {
       2.5, 45, 5.6}}, {{2.5, 56, 2}, {2.5, 56, 5.6}}, {{34.5, 24, 2}, {
       34.5, 24, 5.6}}, {{46.5, 53, 2}, {46.5, 53, 5.6}}, {{50.5, 49, 2}, {
       50.5, 49, 5.6}}, {{10.5, 27, 2}, {10.5, 27, 5.6}}, {{18.5, 19, 2}, {
       18.5, 19, 5.6}}, {{38.5, 53, 2}, {38.5, 53, 5.6}}, {{30.5, 61, 2}, {
       30.5, 61, 5.6}}, {{34.5, 50, 2}, {34.5, 50, 5.6}}, {{42.5, 42, 2}, {
       42.5, 42, 5.6}}, {{2.5, 44, 2}, {2.5, 44, 5.6}}, {{18.5, 28, 2}, {
       18.5, 28, 5.6}}, {{38.5, 47, 2}, {38.5, 47, 5.6}}, {{30.5, 55, 2}, {
       30.5, 55, 5.6}}, {{10.5, 42, 2}, {10.5, 42, 5.6}}, {{46.5, 6, 2}, {
       46.5, 6, 5.6}}, {{10.5, 47, 2}, {10.5, 47, 5.6}}, {{22.5, 35, 2}, {
       22.5, 35, 5.6}}, {{62.5, 25, 2}, {62.5, 25, 5.6}}, {{42.5, 45, 2}, {
       42.5, 45, 5.6}}, {{22.5, 16, 2}, {22.5, 16, 5.6}}, {{10.5, 28, 2}, {
       10.5, 28, 5.6}}, {{34.5, 62, 2}, {34.5, 62, 5.6}}, {{50.5, 46, 2}, {
       50.5, 46, 5.6}}, {{18.5, 42, 2}, {18.5, 42, 5.6}}, {{42.5, 18, 2}, {
       42.5, 18, 5.6}}, {{46.5, 40, 2}, {46.5, 40, 5.6}}, {{62.5, 24, 2}, {
       62.5, 24, 5.6}}, {{54.5, 20, 2}, {54.5, 20, 5.6}}, {{50.5, 24, 2}, {
       50.5, 24, 5.6}}, {{54.5, 50, 2}, {54.5, 50, 5.6}}, {{46.5, 58, 2}, {
       46.5, 58, 5.6}}, {{42.5, 59, 2}, {42.5, 59, 5.6}}, {{46.5, 55, 2}, {
       46.5, 55, 5.6}}, {{22.5, 28, 2}, {22.5, 28, 5.6}}, {{42.5, 8, 2}, {
       42.5, 8, 5.6}}, {{2.5, 54, 2}, {2.5, 54, 5.6}}, {{26.5, 30, 2}, {
       26.5, 30, 5.6}}, {{62.5, 19, 2}, {62.5, 19, 5.6}}, {{18.5, 63, 2}, {
       18.5, 63, 5.6}}, {{10.5, 30, 2}, {10.5, 30, 5.6}}, {{34.5, 6, 2}, {
       34.5, 6, 5.6}}, {{10.5, 54, 2}, {10.5, 54, 5.6}}, {{54.5, 10, 2}, {
       54.5, 10, 5.6}}, {{26.5, 28, 2}, {26.5, 28, 5.6}}, {{46.5, 8, 2}, {
       46.5, 8, 5.6}}, {{46.5, 5, 2}, {46.5, 5, 5.6}}, {{22.5, 29, 2}, {
       22.5, 29, 5.6}}, {{26.5, 60, 2}, {26.5, 60, 5.6}}, {{58.5, 28, 2}, {
       58.5, 28, 5.6}}, {{18.5, 64, 2}, {18.5, 64, 5.6}}, {{54.5, 28, 2}, {
       54.5, 28, 5.6}}, {{38.5, 26, 2}, {38.5, 26, 5.6}}, {{2.5, 62, 2}, {
       2.5, 62, 5.6}}, {{30.5, 49, 2}, {30.5, 49, 5.6}}, {{54.5, 25, 2}, {
       54.5, 25, 5.6}}, {{6.5, 53, 2}, {6.5, 53, 5.6}}, {{30.5, 29, 2}, {
       30.5, 29, 5.6}}, {{22.5, 3, 2}, {22.5, 3, 5.6}}, {{10.5, 15, 2}, {
       10.5, 15, 5.6}}, {{46.5, 25, 2}, {46.5, 25, 5.6}}, {{38.5, 33, 2}, {
       38.5, 33, 5.6}}, {{30.5, 5, 2}, {30.5, 5, 5.6}}, {{34.5, 1, 2}, {
       34.5, 1, 5.6}}, {{22.5, 41, 2}, {22.5, 41, 5.6}}, {{30.5, 33, 2}, {
       30.5, 33, 5.6}}, {{50.5, 36, 2}, {50.5, 36, 5.6}}, {{34.5, 52, 2}, {
       34.5, 52, 5.6}}, {{2.5, 19, 2}, {2.5, 19, 5.6}}, {{6.5, 15, 2}, {
       6.5, 15, 5.6}}, {{58.5, 11, 2}, {58.5, 11, 5.6}}, {{38.5, 31, 2}, {
       38.5, 31, 5.6}}, {{18.5, 54, 2}, {18.5, 54, 5.6}}, {{62.5, 10, 2}, {
       62.5, 10, 5.6}}, {{62.5, 46, 2}, {62.5, 46, 5.6}}, {{46.5, 62, 2}, {
       46.5, 62, 5.6}}, {{30.5, 43, 2}, {30.5, 43, 5.6}}, {{58.5, 15, 2}, {
       58.5, 15, 5.6}}, {{58.5, 3, 2}, {58.5, 3, 5.6}}, {{30.5, 31, 2}, {
       30.5, 31, 5.6}}, {{46.5, 21, 2}, {46.5, 21, 5.6}}, {{18.5, 49, 2}, {
       18.5, 49, 5.6}}, {{6.5, 18, 2}, {6.5, 18, 5.6}}, {{18.5, 6, 2}, {
       18.5, 6, 5.6}}, {{26.5, 11, 2}, {26.5, 11, 5.6}}, {{6.5, 31, 2}, {
       6.5, 31, 5.6}}, {{58.5, 50, 2}, {58.5, 50, 5.6}}, {{54.5, 54, 2}, {
       54.5, 54, 5.6}}, {{14.5, 50, 2}, {14.5, 50, 5.6}}, {{18.5, 46, 2}, {
       18.5, 46, 5.6}}, {{6.5, 34, 2}, {6.5, 34, 5.6}}, {{30.5, 10, 2}, {
       30.5, 10, 5.6}}, {{30.5, 30, 2}, {30.5, 30, 5.6}}, {{6.5, 54, 2}, {
       6.5, 54, 5.6}}, {{6.5, 26, 2}, {6.5, 26, 5.6}}, {{30.5, 2, 2}, {
       30.5, 2, 5.6}}, {{62.5, 36, 2}, {62.5, 36, 5.6}}, {{54.5, 44, 2}, {
       54.5, 44, 5.6}}, {{2.5, 63, 2}, {2.5, 63, 5.6}}, {{10.5, 55, 2}, {
       10.5, 55, 5.6}}, {{6.5, 43, 2}, {6.5, 43, 5.6}}, {{30.5, 19, 2}, {
       30.5, 19, 5.6}}, {{50.5, 59, 2}, {50.5, 59, 5.6}}, {{46.5, 63, 2}, {
       46.5, 63, 5.6}}, {{18.5, 37, 2}, {18.5, 37, 5.6}}, {{42.5, 13, 2}, {
       42.5, 13, 5.6}}, {{34.5, 30, 2}, {34.5, 30, 5.6}}, {{6.5, 58, 2}, {
       6.5, 58, 5.6}}, {{38.5, 3, 2}, {38.5, 3, 5.6}}, {{14.5, 27, 2}, {
       14.5, 27, 5.6}}, {{62.5, 40, 2}, {62.5, 40, 5.6}}, {{42.5, 60, 2}, {
       42.5, 60, 5.6}}, {{38.5, 30, 2}, {38.5, 30, 5.6}}, {{26.5, 42, 2}, {
       26.5, 42, 5.6}}, {{50.5, 34, 2}, {50.5, 34, 5.6}}, {{46.5, 38, 2}, {
       46.5, 38, 5.6}}, {{34.5, 61, 2}, {34.5, 61, 5.6}}, {{50.5, 45, 2}, {
       50.5, 45, 5.6}}, {{62.5, 21, 2}, {62.5, 21, 5.6}}, {{42.5, 41, 2}, {
       42.5, 41, 5.6}}, {{14.5, 64, 2}, {14.5, 64, 5.6}}, {{42.5, 36, 2}, {
       42.5, 36, 5.6}}, {{26.5, 44, 2}, {26.5, 44, 5.6}}, {{50.5, 20, 2}, {
       50.5, 20, 5.6}}, {{26.5, 22, 2}, {26.5, 22, 5.6}}, {{2.5, 46, 2}, {
       2.5, 46, 5.6}}, {{42.5, 15, 2}, {42.5, 15, 5.6}}, {{2.5, 55, 2}, {
       2.5, 55, 5.6}}, {{42.5, 46, 2}, {42.5, 46, 5.6}}, {{62.5, 26, 2}, {
       62.5, 26, 5.6}}, {{10.5, 60, 2}, {10.5, 60, 5.6}}, {{34.5, 36, 2}, {
       34.5, 36, 5.6}}, {{18.5, 13, 2}, {18.5, 13, 5.6}}, {{22.5, 9, 2}, {
       22.5, 9, 5.6}}, {{34.5, 63, 2}, {34.5, 63, 5.6}}, {{62.5, 35, 2}, {
       62.5, 35, 5.6}}, {{38.5, 42, 2}, {38.5, 42, 5.6}}, {{18.5, 62, 2}, {
       18.5, 62, 5.6}}, {{26.5, 59, 2}, {26.5, 59, 5.6}}, {{34.5, 51, 2}, {
       34.5, 51, 5.6}}, {{54.5, 46, 2}, {54.5, 46, 5.6}}, {{58.5, 42, 2}, {
       58.5, 42, 5.6}}, {{30.5, 13, 2}, {30.5, 13, 5.6}}, {{2.5, 41, 2}, {
       2.5, 41, 5.6}}, {{22.5, 37, 2}, {22.5, 37, 5.6}}, {{58.5, 1, 2}, {
       58.5, 1, 5.6}}, {{50.5, 39, 2}, {50.5, 39, 5.6}}, {{58.5, 31, 2}, {
       58.5, 31, 5.6}}, {{14.5, 45, 2}, {14.5, 45, 5.6}}, {{46.5, 13, 2}, {
       46.5, 13, 5.6}}, {{46.5, 46, 2}, {46.5, 46, 5.6}}, {{30.5, 62, 2}, {
       30.5, 62, 5.6}}, {{14.5, 55, 2}, {14.5, 55, 5.6}}, {{22.5, 47, 2}, {
       22.5, 47, 5.6}}, {{22.5, 17, 2}, {22.5, 17, 5.6}}, {{6.5, 33, 2}, {
       6.5, 33, 5.6}}, {{30.5, 4, 2}, {30.5, 4, 5.6}}, {{26.5, 8, 2}, {
       26.5, 8, 5.6}}, {{54.5, 7, 2}, {54.5, 7, 5.6}}, {{38.5, 23, 2}, {
       38.5, 23, 5.6}}, {{14.5, 5, 2}, {14.5, 5, 5.6}}, {{2.5, 17, 2}, {
       2.5, 17, 5.6}}, {{18.5, 32, 2}, {18.5, 32, 5.6}}, {{46.5, 4, 2}, {
       46.5, 4, 5.6}}, {{38.5, 2, 2}, {38.5, 2, 5.6}}, {{14.5, 26, 2}, {
       14.5, 26, 5.6}}, {{22.5, 6, 2}, {22.5, 6, 5.6}}, {{6.5, 22, 2}, {
       6.5, 22, 5.6}}, {{50.5, 23, 2}, {50.5, 23, 5.6}}, {{42.5, 31, 2}, {
       42.5, 31, 5.6}}, {{2.5, 28, 2}, {2.5, 28, 5.6}}, {{18.5, 12, 2}, {
       18.5, 12, 5.6}}, {{34.5, 17, 2}, {34.5, 17, 5.6}}, {{10.5, 41, 2}, {
       10.5, 41, 5.6}}, {{54.5, 57, 2}, {54.5, 57, 5.6}}, {{58.5, 53, 2}, {
       58.5, 53, 5.6}}, {{10.5, 16, 2}, {10.5, 16, 5.6}}, {{6.5, 20, 2}, {
       6.5, 20, 5.6}}, {{54.5, 6, 2}, {54.5, 6, 5.6}}, {{38.5, 22, 2}, {
       38.5, 22, 5.6}}, {{2.5, 32, 2}, {2.5, 32, 5.6}}, {{18.5, 16, 2}, {
       18.5, 16, 5.6}}, {{46.5, 24, 2}, {46.5, 24, 5.6}}, {{14.5, 56, 2}, {
       14.5, 56, 5.6}}, {{22.5, 20, 2}, {22.5, 20, 5.6}}, {{14.5, 28, 2}, {
       14.5, 28, 5.6}}, {{34.5, 43, 2}, {34.5, 43, 5.6}}, {{54.5, 23, 2}, {
       54.5, 23, 5.6}}, {{42.5, 26, 2}, {42.5, 26, 5.6}}, {{22.5, 46, 2}, {
       22.5, 46, 5.6}}, {{10.5, 25, 2}, {10.5, 25, 5.6}}, {{14.5, 21, 2}, {
       14.5, 21, 5.6}}, {{30.5, 48, 2}, {30.5, 48, 5.6}}, {{62.5, 16, 2}, {
       62.5, 16, 5.6}}, {{14.5, 33, 2}, {14.5, 33, 5.6}}, {{30.5, 17, 2}, {
       30.5, 17, 5.6}}, {{50.5, 19, 2}, {50.5, 19, 5.6}}, {{46.5, 23, 2}, {
       46.5, 23, 5.6}}, {{42.5, 63, 2}, {42.5, 63, 5.6}}, {{46.5, 59, 2}, {
       46.5, 59, 5.6}}, {{58.5, 18, 2}, {58.5, 18, 5.6}}, {{42.5, 34, 2}, {
       42.5, 34, 5.6}}, {{50.5, 30, 2}, {50.5, 30, 5.6}}, {{22.5, 58, 2}, {
       22.5, 58, 5.6}}, {{6.5, 60, 2}, {6.5, 60, 5.6}}, {{34.5, 32, 2}, {
       34.5, 32, 5.6}}, {{54.5, 11, 2}, {54.5, 11, 5.6}}, {{42.5, 23, 2}, {
       42.5, 23, 5.6}}, {{18.5, 2, 2}, {18.5, 2, 5.6}}, {{2.5, 18, 2}, {
       2.5, 18, 5.6}}, {{2.5, 52, 2}, {2.5, 52, 5.6}}, {{42.5, 12, 2}, {
       42.5, 12, 5.6}}, {{14.5, 41, 2}, {14.5, 41, 5.6}}, {{38.5, 17, 2}, {
       38.5, 17, 5.6}}, {{58.5, 22, 2}, {58.5, 22, 5.6}}, {{30.5, 50, 2}, {
       30.5, 50, 5.6}}, {{58.5, 8, 2}, {58.5, 8, 5.6}}, {{14.5, 52, 2}, {
       14.5, 52, 5.6}}, {{62.5, 56, 2}, {62.5, 56, 5.6}}, {{54.5, 64, 2}, {
       54.5, 64, 5.6}}, {{18.5, 14, 2}, {18.5, 14, 5.6}}, {{10.5, 22, 2}, {
       10.5, 22, 5.6}}, {{58.5, 41, 2}, {58.5, 41, 5.6}}, {{38.5, 61, 2}, {
       38.5, 61, 5.6}}, {{2.5, 15, 2}, {2.5, 15, 5.6}}, {{6.5, 11, 2}, {
       6.5, 11, 5.6}}, {{38.5, 58, 2}, {38.5, 58, 5.6}}, {{54.5, 42, 2}, {
       54.5, 42, 5.6}}, {{62.5, 11, 2}, {62.5, 11, 5.6}}, {{22.5, 51, 2}, {
       22.5, 51, 5.6}}, {{58.5, 29, 2}, {58.5, 29, 5.6}}, {{46.5, 41, 2}, {
       46.5, 41, 5.6}}, {{18.5, 4, 2}, {18.5, 4, 5.6}}, {{14.5, 8, 2}, {
       14.5, 8, 5.6}}, {{26.5, 62, 2}, {26.5, 62, 5.6}}, {{38.5, 50, 2}, {
       38.5, 50, 5.6}}, {{14.5, 34, 2}, {14.5, 34, 5.6}}, {{34.5, 14, 2}, {
       34.5, 14, 5.6}}, {{2.5, 47, 2}, {2.5, 47, 5.6}}, {{22.5, 27, 2}, {
       22.5, 27, 5.6}}, {{62.5, 31, 2}, {62.5, 31, 5.6}}, {{34.5, 59, 2}, {
       34.5, 59, 5.6}}, {{54.5, 16, 2}, {54.5, 16, 5.6}}, {{42.5, 28, 2}, {
       42.5, 28, 5.6}}, {{54.5, 8, 2}, {54.5, 8, 5.6}}, {{14.5, 48, 2}, {
       14.5, 48, 5.6}}, {{26.5, 1, 2}, {26.5, 1, 5.6}}, {{18.5, 9, 2}, {
       18.5, 9, 5.6}}, {{62.5, 27, 2}, {62.5, 27, 5.6}}, {{38.5, 51, 2}, {
       38.5, 51, 5.6}}, {{38.5, 7, 2}, {38.5, 7, 5.6}}, {{18.5, 27, 2}, {
       18.5, 27, 5.6}}, {{14.5, 61, 2}, {14.5, 61, 5.6}}, {{18.5, 57, 2}, {
       18.5, 57, 5.6}}, {{26.5, 4, 2}, {26.5, 4, 5.6}}, {{22.5, 8, 2}, {
       22.5, 8, 5.6}}, {{58.5, 7, 2}, {58.5, 7, 5.6}}, {{26.5, 39, 2}, {
       26.5, 39, 5.6}}, {{54.5, 41, 2}, {54.5, 41, 5.6}}, {{38.5, 57, 2}, {
       38.5, 57, 5.6}}, {{26.5, 3, 2}, {26.5, 3, 5.6}}, {{6.5, 23, 2}, {
       6.5, 23, 5.6}}, {{38.5, 21, 2}, {38.5, 21, 5.6}}, {{10.5, 49, 2}, {
       10.5, 49, 5.6}}, {{42.5, 19, 2}, {42.5, 19, 5.6}}, {{22.5, 39, 2}, {
       22.5, 39, 5.6}}, {{62.5, 8, 2}, {62.5, 8, 5.6}}, {{22.5, 48, 2}, {
       22.5, 48, 5.6}}, {{26.5, 24, 2}, {26.5, 24, 5.6}}, {{30.5, 20, 2}, {
       30.5, 20, 5.6}}, {{38.5, 10, 2}, {38.5, 10, 5.6}}, {{18.5, 30, 2}, {
       18.5, 30, 5.6}}, {{46.5, 60, 2}, {46.5, 60, 5.6}}, {{42.5, 64, 2}, {
       42.5, 64, 5.6}}, {{22.5, 40, 2}, {22.5, 40, 5.6}}, {{38.5, 24, 2}, {
       38.5, 24, 5.6}}, {{10.5, 56, 2}, {10.5, 56, 5.6}}, {{54.5, 12, 2}, {
       54.5, 12, 5.6}}, {{42.5, 47, 2}, {42.5, 47, 5.6}}, {{46.5, 43, 2}, {
       46.5, 43, 5.6}}, {{46.5, 30, 2}, {46.5, 30, 5.6}}, {{54.5, 22, 2}, {
       54.5, 22, 5.6}}, {{62.5, 14, 2}, {62.5, 14, 5.6}}, {{30.5, 46, 2}, {
       30.5, 46, 5.6}}, {{38.5, 44, 2}, {38.5, 44, 5.6}}, {{34.5, 48, 2}, {
       34.5, 48, 5.6}}, {{38.5, 19, 2}, {38.5, 19, 5.6}}, {{26.5, 31, 2}, {
       26.5, 31, 5.6}}, {{62.5, 29, 2}, {62.5, 29, 5.6}}, {{58.5, 33, 2}, {
       58.5, 33, 5.6}}, {{46.5, 64, 2}, {46.5, 64, 5.6}}, {{54.5, 56, 2}, {
       54.5, 56, 5.6}}, {{30.5, 21, 2}, {30.5, 21, 5.6}}, {{38.5, 13, 2}, {
       38.5, 13, 5.6}}, {{50.5, 26, 2}, {50.5, 26, 5.6}}, {{18.5, 58, 2}, {
       18.5, 58, 5.6}}, {{26.5, 61, 2}, {26.5, 61, 5.6}}, {{54.5, 33, 2}, {
       54.5, 33, 5.6}}, {{34.5, 56, 2}, {34.5, 56, 5.6}}, {{46.5, 44, 2}, {
       46.5, 44, 5.6}}, {{22.5, 22, 2}, {22.5, 22, 5.6}}, {{30.5, 14, 2}, {
       30.5, 14, 5.6}}, {{18.5, 3, 2}, {18.5, 3, 5.6}}, {{10.5, 11, 2}, {
       10.5, 11, 5.6}}, {{2.5, 23, 2}, {2.5, 23, 5.6}}, {{18.5, 7, 2}, {
       18.5, 7, 5.6}}, {{50.5, 57, 2}, {50.5, 57, 5.6}}, {{62.5, 45, 2}, {
       62.5, 45, 5.6}}, {{58.5, 26, 2}, {58.5, 26, 5.6}}, {{30.5, 54, 2}, {
       30.5, 54, 5.6}}, {{58.5, 51, 2}, {58.5, 51, 5.6}}, {{54.5, 55, 2}, {
       54.5, 55, 5.6}}, {{22.5, 64, 2}, {22.5, 64, 5.6}}, {{38.5, 48, 2}, {
       38.5, 48, 5.6}}, {{46.5, 9, 2}, {46.5, 9, 5.6}}, {{30.5, 25, 2}, {
       30.5, 25, 5.6}}, {{38.5, 55, 2}, {38.5, 55, 5.6}}, {{58.5, 35, 2}, {
       58.5, 35, 5.6}}, {{18.5, 10, 2}, {18.5, 10, 5.6}}, {{10.5, 18, 2}, {
       10.5, 18, 5.6}}, {{6.5, 35, 2}, {6.5, 35, 5.6}}, {{18.5, 23, 2}, {
       18.5, 23, 5.6}}, {{2.5, 10, 2}, {2.5, 10, 5.6}}, {{6.5, 6, 2}, {
       6.5, 6, 5.6}}, {{46.5, 10, 2}, {46.5, 10, 5.6}}, {{22.5, 34, 2}, {
       22.5, 34, 5.6}}, {{14.5, 35, 2}, {14.5, 35, 5.6}}, {{34.5, 15, 2}, {
       34.5, 15, 5.6}}, {{62.5, 54, 2}, {62.5, 54, 5.6}}, {{58.5, 58, 2}, {
       58.5, 58, 5.6}}, {{26.5, 37, 2}, {26.5, 37, 5.6}}, {{58.5, 5, 2}, {
       58.5, 5, 5.6}}, {{14.5, 57, 2}, {14.5, 57, 5.6}}, {{58.5, 13, 2}, {
       58.5, 13, 5.6}}, {{58.5, 54, 2}, {58.5, 54, 5.6}}, {{62.5, 50, 2}, {
       62.5, 50, 5.6}}, {{46.5, 7, 2}, {46.5, 7, 5.6}}, {{18.5, 35, 2}, {
       18.5, 35, 5.6}}, {{62.5, 7, 2}, {62.5, 7, 5.6}}, {{10.5, 59, 2}, {
       10.5, 59, 5.6}}, {{42.5, 5, 2}, {42.5, 5, 5.6}}, {{26.5, 21, 2}, {
       26.5, 21, 5.6}}, {{62.5, 15, 2}, {62.5, 15, 5.6}}, {{46.5, 31, 2}, {
       46.5, 31, 5.6}}, {{42.5, 20, 2}, {42.5, 20, 5.6}}, {{34.5, 28, 2}, {
       34.5, 28, 5.6}}, {{30.5, 53, 2}, {30.5, 53, 5.6}}, {{38.5, 45, 2}, {
       38.5, 45, 5.6}}}, 0.06]}, 
   {GrayLevel[0.5], 
    CylinderBox[{{{46, 34.5, -3.6}, {62, 18.5, -3.6}}, {{58, 18.5, -3.6}, {
       50, 26.5, -3.6}}, {{62, 10.5, -3.6}, {26, 46.5, -3.6}}, {{
       29, 34.5, -3.6}, {5, 58.5, -3.6}}, {{21, 46.5, -3.6}, {
       17, 50.5, -3.6}}, {{9, 54.5, -3.6}, {53, 10.5, -3.6}}, {{
       24, 34.5, -3.6}, {16, 42.5, -3.6}}, {{11, 34.5, -3.6}, {
       31, 14.5, -3.6}}, {{22, 42.5, -3.6}, {14, 50.5, -3.6}}, {{
       32, 34.5, -3.6}, {24, 42.5, -3.6}}, {{63, 2.5, -3.6}, {
       15, 50.5, -3.6}}, {{8, 62.5, -3.6}, {64, 6.5, -3.6}}, {{
       28, 6.5, -3.6}, {32, 2.5, -3.6}}, {{17, 42.5, -3.6}, {
       29, 30.5, -3.6}}, {{58, 22.5, -3.6}, {42, 38.5, -3.6}}, {{
       57, 18.5, -3.6}, {53, 22.5, -3.6}}, {{13, 18.5, -3.6}, {
       25, 6.5, -3.6}}, {{9, 62.5, -3.6}, {61, 10.5, -3.6}}, {{
       4, 46.5, -3.6}, {48, 2.5, -3.6}}, {{47, 14.5, -3.6}, {
       11, 50.5, -3.6}}, {{37, 34.5, -3.6}, {33, 38.5, -3.6}}, {{
       35, 62.5, -3.6}, {51, 46.5, -3.6}}, {{37, 6.5, -3.6}, {
       21, 22.5, -3.6}}, {{35, 42.5, -3.6}, {59, 18.5, -3.6}}, {{
       17, 58.5, -3.6}, {41, 34.5, -3.6}}, {{7, 50.5, -3.6}, {
       47, 10.5, -3.6}}, {{53, 2.5, -3.6}, {41, 14.5, -3.6}}, {{
       13, 34.5, -3.6}, {25, 22.5, -3.6}}, {{42, 46.5, -3.6}, {
       46, 42.5, -3.6}}, {{43, 38.5, -3.6}, {39, 42.5, -3.6}}, {{
       21, 26.5, -3.6}, {41, 6.5, -3.6}}, {{21, 62.5, -3.6}, {
       33, 50.5, -3.6}}, {{33, 2.5, -3.6}, {9, 26.5, -3.6}}, {{
       6, 54.5, -3.6}, {30, 30.5, -3.6}}, {{45, 10.5, -3.6}, {
       21, 34.5, -3.6}}, {{11, 26.5, -3.6}, {27, 10.5, -3.6}}, {{
       56, 18.5, -3.6}, {52, 22.5, -3.6}}, {{13, 14.5, -3.6}, {
       17, 10.5, -3.6}}, {{51, 2.5, -3.6}, {23, 30.5, -3.6}}, {{
       63, 14.5, -3.6}, {31, 46.5, -3.6}}, {{23, 54.5, -3.6}, {
       27, 50.5, -3.6}}, {{11, 54.5, -3.6}, {35, 30.5, -3.6}}, {{
       61, 30.5, -3.6}, {57, 34.5, -3.6}}, {{56, 6.5, -3.6}, {
       44, 18.5, -3.6}}, {{38, 18.5, -3.6}, {26, 30.5, -3.6}}, {{
       46, 6.5, -3.6}, {50, 2.5, -3.6}}, {{8, 34.5, -3.6}, {
       16, 26.5, -3.6}}, {{55, 38.5, -3.6}, {63, 30.5, -3.6}}, {{
       57, 14.5, -3.6}, {41, 30.5, -3.6}}, {{28, 2.5, -3.6}, {
       12, 18.5, -3.6}}, {{51, 18.5, -3.6}, {35, 34.5, -3.6}}, {{
       32, 22.5, -3.6}, {40, 14.5, -3.6}}, {{35, 26.5, -3.6}, {
       59, 2.5, -3.6}}, {{64, 22.5, -3.6}, {52, 34.5, -3.6}}, {{
       39, 22.5, -3.6}, {43, 18.5, -3.6}}, {{32, 50.5, -3.6}, {
       56, 26.5, -3.6}}, {{16, 6.5, -3.6}, {8, 14.5, -3.6}}, {{
       44, 38.5, -3.6}, {28, 54.5, -3.6}}, {{8, 54.5, -3.6}, {
       24, 38.5, -3.6}}, {{24, 22.5, -3.6}, {12, 34.5, -3.6}}, {{
       39, 2.5, -3.6}, {11, 30.5, -3.6}}, {{35, 18.5, -3.6}, {
       11, 42.5, -3.6}}, {{49, 14.5, -3.6}, {17, 46.5, -3.6}}, {{
       64, 14.5, -3.6}, {24, 54.5, -3.6}}, {{28, 22.5, -3.6}, {
       16, 34.5, -3.6}}, {{51, 6.5, -3.6}, {11, 46.5, -3.6}}, {{
       63, 42.5, -3.6}, {47, 58.5, -3.6}}, {{2, 54.5, -3.6}, {
       10, 46.5, -3.6}}, {{59, 50.5, -3.6}, {47, 62.5, -3.6}}, {{
       18, 30.5, -3.6}, {42, 6.5, -3.6}}, {{53, 34.5, -3.6}, {
       61, 26.5, -3.6}}, {{43, 54.5, -3.6}, {59, 38.5, -3.6}}, {{
       18, 2.5, -3.6}, {10, 10.5, -3.6}}, {{2, 22.5, -3.6}, {
       18, 6.5, -3.6}}, {{19, 54.5, -3.6}, {51, 22.5, -3.6}}, {{
       41, 10.5, -3.6}, {13, 38.5, -3.6}}, {{9, 58.5, -3.6}, {
       13, 54.5, -3.6}}, {{3, 54.5, -3.6}, {19, 38.5, -3.6}}, {{
       20, 38.5, -3.6}, {48, 10.5, -3.6}}, {{39, 26.5, -3.6}, {
       31, 34.5, -3.6}}, {{10, 38.5, -3.6}, {34, 14.5, -3.6}}, {{
       34, 34.5, -3.6}, {42, 26.5, -3.6}}, {{19, 62.5, -3.6}, {
       59, 22.5, -3.6}}, {{54, 18.5, -3.6}, {14, 58.5, -3.6}}, {{
       25, 26.5, -3.6}, {17, 34.5, -3.6}}, {{36, 46.5, -3.6}, {
       52, 30.5, -3.6}}, {{22, 6.5, -3.6}, {18, 10.5, -3.6}}, {{
       58, 6.5, -3.6}, {54, 10.5, -3.6}}, {{55, 6.5, -3.6}, {
       23, 38.5, -3.6}}, {{50, 6.5, -3.6}, {42, 14.5, -3.6}}, {{
       38, 54.5, -3.6}, {58, 34.5, -3.6}}, {{33, 10.5, -3.6}, {
       17, 26.5, -3.6}}, {{62, 2.5, -3.6}, {26, 38.5, -3.6}}, {{
       31, 54.5, -3.6}, {39, 46.5, -3.6}}, {{18, 18.5, -3.6}, {
       34, 2.5, -3.6}}, {{25, 58.5, -3.6}, {49, 34.5, -3.6}}, {{
       45, 2.5, -3.6}, {1, 46.5, -3.6}}, {{18, 26.5, -3.6}, {
       26, 18.5, -3.6}}, {{13, 10.5, -3.6}, {5, 18.5, -3.6}}, {{
       60, 34.5, -3.6}, {52, 42.5, -3.6}}, {{17, 6.5, -3.6}, {
       1, 22.5, -3.6}}, {{31, 58.5, -3.6}, {27, 62.5, -3.6}}, {{
       47, 2.5, -3.6}, {15, 34.5, -3.6}}, {{19, 30.5, -3.6}, {
       31, 18.5, -3.6}}, {{49, 54.5, -3.6}, {45, 58.5, -3.6}}, {{
       34, 10.5, -3.6}, {30, 14.5, -3.6}}, {{42, 62.5, -3.6}, {
       50, 54.5, -3.6}}, {{37, 10.5, -3.6}, {29, 18.5, -3.6}}, {{
       54, 2.5, -3.6}, {46, 10.5, -3.6}}, {{26, 58.5, -3.6}, {
       38, 46.5, -3.6}}, {{22, 18.5, -3.6}, {2, 38.5, -3.6}}, {{
       39, 54.5, -3.6}, {43, 50.5, -3.6}}, {{31, 38.5, -3.6}, {
       55, 14.5, -3.6}}, {{16, 58.5, -3.6}, {64, 10.5, -3.6}}, {{
       7, 18.5, -3.6}, {19, 6.5, -3.6}}, {{9, 46.5, -3.6}, {
       33, 22.5, -3.6}}, {{33, 34.5, -3.6}, {29, 38.5, -3.6}}, {{
       10, 22.5, -3.6}, {6, 26.5, -3.6}}, {{62, 14.5, -3.6}, {
       46, 30.5, -3.6}}, {{32, 46.5, -3.6}, {28, 50.5, -3.6}}, {{
       19, 26.5, -3.6}, {3, 42.5, -3.6}}, {{12, 58.5, -3.6}, {
       36, 34.5, -3.6}}, {{57, 46.5, -3.6}, {41, 62.5, -3.6}}, {{
       53, 14.5, -3.6}, {45, 22.5, -3.6}}, {{5, 54.5, -3.6}, {
       37, 22.5, -3.6}}, {{43, 26.5, -3.6}, {7, 62.5, -3.6}}, {{
       32, 42.5, -3.6}, {60, 14.5, -3.6}}, {{25, 10.5, -3.6}, {
       5, 30.5, -3.6}}, {{56, 10.5, -3.6}, {48, 18.5, -3.6}}, {{
       44, 6.5, -3.6}, {8, 42.5, -3.6}}, {{32, 54.5, -3.6}, {
       40, 46.5, -3.6}}, {{11, 62.5, -3.6}, {59, 14.5, -3.6}}, {{
       43, 30.5, -3.6}, {31, 42.5, -3.6}}, {{13, 46.5, -3.6}, {
       41, 18.5, -3.6}}, {{1, 30.5, -3.6}, {17, 14.5, -3.6}}, {{
       16, 22.5, -3.6}, {28, 10.5, -3.6}}, {{27, 38.5, -3.6}, {
       43, 22.5, -3.6}}, {{6, 46.5, -3.6}, {10, 42.5, -3.6}}, {{
       15, 42.5, -3.6}, {55, 2.5, -3.6}}, {{34, 6.5, -3.6}, {
       30, 10.5, -3.6}}, {{21, 18.5, -3.6}, {33, 6.5, -3.6}}, {{
       48, 50.5, -3.6}, {56, 42.5, -3.6}}, {{7, 42.5, -3.6}, {
       11, 38.5, -3.6}}, {{41, 22.5, -3.6}, {1, 62.5, -3.6}}, {{
       63, 18.5, -3.6}, {35, 46.5, -3.6}}, {{55, 50.5, -3.6}, {
       59, 46.5, -3.6}}, {{7, 38.5, -3.6}, {27, 18.5, -3.6}}, {{
       17, 54.5, -3.6}, {49, 22.5, -3.6}}, {{5, 2.5, -3.6}, {
       1, 6.5, -3.6}}, {{3, 58.5, -3.6}, {19, 42.5, -3.6}}, {{
       15, 54.5, -3.6}, {47, 22.5, -3.6}}, {{19, 46.5, -3.6}, {
       51, 14.5, -3.6}}, {{47, 34.5, -3.6}, {23, 58.5, -3.6}}, {{
       45, 46.5, -3.6}, {53, 38.5, -3.6}}, {{22, 38.5, -3.6}, {
       38, 22.5, -3.6}}, {{25, 18.5, -3.6}, {13, 30.5, -3.6}}, {{
       3, 18.5, -3.6}, {19, 2.5, -3.6}}, {{10, 62.5, -3.6}, {
       22, 50.5, -3.6}}, {{60, 2.5, -3.6}, {20, 42.5, -3.6}}, {{
       53, 54.5, -3.6}, {61, 46.5, -3.6}}, {{25, 38.5, -3.6}, {
       61, 2.5, -3.6}}, {{51, 30.5, -3.6}, {31, 50.5, -3.6}}, {{
       58, 38.5, -3.6}, {34, 62.5, -3.6}}, {{49, 30.5, -3.6}, {
       25, 54.5, -3.6}}, {{14, 2.5, -3.6}, {6, 10.5, -3.6}}, {{
       52, 14.5, -3.6}, {16, 50.5, -3.6}}, {{12, 46.5, -3.6}, {
       56, 2.5, -3.6}}, {{46, 14.5, -3.6}, {34, 26.5, -3.6}}, {{
       5, 26.5, -3.6}, {29, 2.5, -3.6}}, {{53, 6.5, -3.6}, {
       9, 50.5, -3.6}}, {{59, 58.5, -3.6}, {55, 62.5, -3.6}}, {{
       25, 34.5, -3.6}, {49, 10.5, -3.6}}, {{39, 34.5, -3.6}, {
       23, 50.5, -3.6}}, {{38, 38.5, -3.6}, {54, 22.5, -3.6}}, {{
       28, 42.5, -3.6}, {32, 38.5, -3.6}}, {{60, 30.5, -3.6}, {
       48, 42.5, -3.6}}, {{40, 50.5, -3.6}, {64, 26.5, -3.6}}, {{
       30, 38.5, -3.6}, {54, 14.5, -3.6}}, {{47, 42.5, -3.6}, {
       39, 50.5, -3.6}}, {{51, 38.5, -3.6}, {35, 54.5, -3.6}}, {{
       42, 2.5, -3.6}, {22, 22.5, -3.6}}, {{49, 62.5, -3.6}, {
       61, 50.5, -3.6}}, {{39, 38.5, -3.6}, {19, 58.5, -3.6}}, {{
       3, 50.5, -3.6}, {47, 6.5, -3.6}}, {{21, 42.5, -3.6}, {
       37, 26.5, -3.6}}, {{22, 58.5, -3.6}, {38, 42.5, -3.6}}, {{
       3, 34.5, -3.6}, {31, 6.5, -3.6}}, {{11, 18.5, -3.6}, {
       23, 6.5, -3.6}}, {{10, 18.5, -3.6}, {26, 2.5, -3.6}}, {{
       28, 58.5, -3.6}, {56, 30.5, -3.6}}, {{5, 22.5, -3.6}, {
       9, 18.5, -3.6}}, {{61, 18.5, -3.6}, {17, 62.5, -3.6}}, {{
       4, 58.5, -3.6}, {16, 46.5, -3.6}}, {{16, 38.5, -3.6}, {
       52, 2.5, -3.6}}, {{5, 62.5, -3.6}, {37, 30.5, -3.6}}, {{
       61, 14.5, -3.6}, {25, 50.5, -3.6}}, {{29, 10.5, -3.6}, {
       9, 30.5, -3.6}}, {{27, 42.5, -3.6}, {63, 6.5, -3.6}}, {{
       46, 54.5, -3.6}, {42, 58.5, -3.6}}, {{12, 50.5, -3.6}, {
       28, 34.5, -3.6}}, {{56, 14.5, -3.6}, {40, 30.5, -3.6}}, {{
       5, 50.5, -3.6}, {13, 42.5, -3.6}}, {{39, 30.5, -3.6}, {
       19, 50.5, -3.6}}, {{57, 6.5, -3.6}, {33, 30.5, -3.6}}, {{
       43, 10.5, -3.6}, {39, 14.5, -3.6}}, {{5, 38.5, -3.6}, {
       29, 14.5, -3.6}}, {{11, 22.5, -3.6}, {31, 2.5, -3.6}}, {{
       38, 30.5, -3.6}, {58, 10.5, -3.6}}, {{30, 6.5, -3.6}, {
       2, 34.5, -3.6}}, {{30, 62.5, -3.6}, {50, 42.5, -3.6}}, {{
       37, 58.5, -3.6}, {61, 34.5, -3.6}}, {{19, 18.5, -3.6}, {
       23, 14.5, -3.6}}, {{12, 6.5, -3.6}, {8, 10.5, -3.6}}, {{
       60, 58.5, -3.6}, {56, 62.5, -3.6}}, {{20, 26.5, -3.6}, {
       44, 2.5, -3.6}}, {{54, 30.5, -3.6}, {34, 50.5, -3.6}}, {{
       45, 6.5, -3.6}, {37, 14.5, -3.6}}, {{50, 38.5, -3.6}, {
       34, 54.5, -3.6}}, {{57, 42.5, -3.6}, {53, 46.5, -3.6}}, {{
       26, 34.5, -3.6}, {50, 10.5, -3.6}}, {{8, 50.5, -3.6}, {
       36, 22.5, -3.6}}, {{14, 34.5, -3.6}, {38, 10.5, -3.6}}, {{
       39, 58.5, -3.6}, {63, 34.5, -3.6}}, {{60, 10.5, -3.6}, {
       20, 50.5, -3.6}}, {{60, 18.5, -3.6}, {44, 34.5, -3.6}}, {{
       37, 42.5, -3.6}, {53, 26.5, -3.6}}, {{58, 42.5, -3.6}, {
       50, 50.5, -3.6}}, {{57, 58.5, -3.6}, {53, 62.5, -3.6}}, {{
       8, 58.5, -3.6}, {40, 26.5, -3.6}}, {{55, 10.5, -3.6}, {
       7, 58.5, -3.6}}, {{46, 38.5, -3.6}, {22, 62.5, -3.6}}, {{
       40, 10.5, -3.6}, {20, 30.5, -3.6}}, {{58, 54.5, -3.6}, {
       62, 50.5, -3.6}}, {{17, 2.5, -3.6}, {13, 6.5, -3.6}}, {{
       51, 26.5, -3.6}, {15, 62.5, -3.6}}, {{41, 2.5, -3.6}, {
       1, 42.5, -3.6}}, {{49, 2.5, -3.6}, {1, 50.5, -3.6}}, {{
       48, 58.5, -3.6}, {44, 62.5, -3.6}}, {{16, 10.5, -3.6}, {
       20, 6.5, -3.6}}, {{32, 14.5, -3.6}, {8, 38.5, -3.6}}, {{
       24, 14.5, -3.6}, {4, 34.5, -3.6}}, {{30, 18.5, -3.6}, {
       46, 2.5, -3.6}}, {{3, 30.5, -3.6}, {7, 26.5, -3.6}}, {{
       60, 42.5, -3.6}, {44, 58.5, -3.6}}, {{35, 2.5, -3.6}, {
       15, 22.5, -3.6}}, {{1, 38.5, -3.6}, {25, 14.5, -3.6}}, {{
       36, 38.5, -3.6}, {48, 26.5, -3.6}}, {{29, 58.5, -3.6}, {
       49, 38.5, -3.6}}, {{27, 2.5, -3.6}, {19, 10.5, -3.6}}, {{
       29, 50.5, -3.6}, {41, 38.5, -3.6}}, {{2, 62.5, -3.6}, {
       38, 26.5, -3.6}}, {{35, 14.5, -3.6}, {3, 46.5, -3.6}}, {{
       55, 22.5, -3.6}, {43, 34.5, -3.6}}, {{60, 50.5, -3.6}, {
       48, 62.5, -3.6}}, {{9, 42.5, -3.6}, {29, 22.5, -3.6}}}, 0.26], 
    CylinderBox[{{{46, 34.5, 0}, {46, 34.5, -3.6}}, {{62, 18.5, 0}, {
       62, 18.5, -3.6}}, {{58, 18.5, 0}, {58, 18.5, -3.6}}, {{50, 26.5, 0}, {
       50, 26.5, -3.6}}, {{62, 10.5, 0}, {62, 10.5, -3.6}}, {{26, 46.5, 0}, {
       26, 46.5, -3.6}}, {{29, 34.5, 0}, {29, 34.5, -3.6}}, {{5, 58.5, 0}, {
       5, 58.5, -3.6}}, {{21, 46.5, 0}, {21, 46.5, -3.6}}, {{17, 50.5, 0}, {
       17, 50.5, -3.6}}, {{9, 54.5, 0}, {9, 54.5, -3.6}}, {{53, 10.5, 0}, {
       53, 10.5, -3.6}}, {{24, 34.5, 0}, {24, 34.5, -3.6}}, {{16, 42.5, 0}, {
       16, 42.5, -3.6}}, {{11, 34.5, 0}, {11, 34.5, -3.6}}, {{31, 14.5, 0}, {
       31, 14.5, -3.6}}, {{22, 42.5, 0}, {22, 42.5, -3.6}}, {{14, 50.5, 0}, {
       14, 50.5, -3.6}}, {{32, 34.5, 0}, {32, 34.5, -3.6}}, {{24, 42.5, 0}, {
       24, 42.5, -3.6}}, {{63, 2.5, 0}, {63, 2.5, -3.6}}, {{15, 50.5, 0}, {
       15, 50.5, -3.6}}, {{8, 62.5, 0}, {8, 62.5, -3.6}}, {{64, 6.5, 0}, {
       64, 6.5, -3.6}}, {{28, 6.5, 0}, {28, 6.5, -3.6}}, {{32, 2.5, 0}, {
       32, 2.5, -3.6}}, {{17, 42.5, 0}, {17, 42.5, -3.6}}, {{29, 30.5, 0}, {
       29, 30.5, -3.6}}, {{58, 22.5, 0}, {58, 22.5, -3.6}}, {{42, 38.5, 0}, {
       42, 38.5, -3.6}}, {{57, 18.5, 0}, {57, 18.5, -3.6}}, {{53, 22.5, 0}, {
       53, 22.5, -3.6}}, {{13, 18.5, 0}, {13, 18.5, -3.6}}, {{25, 6.5, 0}, {
       25, 6.5, -3.6}}, {{9, 62.5, 0}, {9, 62.5, -3.6}}, {{61, 10.5, 0}, {
       61, 10.5, -3.6}}, {{4, 46.5, 0}, {4, 46.5, -3.6}}, {{48, 2.5, 0}, {
       48, 2.5, -3.6}}, {{47, 14.5, 0}, {47, 14.5, -3.6}}, {{11, 50.5, 0}, {
       11, 50.5, -3.6}}, {{37, 34.5, 0}, {37, 34.5, -3.6}}, {{33, 38.5, 0}, {
       33, 38.5, -3.6}}, {{35, 62.5, 0}, {35, 62.5, -3.6}}, {{51, 46.5, 0}, {
       51, 46.5, -3.6}}, {{37, 6.5, 0}, {37, 6.5, -3.6}}, {{21, 22.5, 0}, {
       21, 22.5, -3.6}}, {{35, 42.5, 0}, {35, 42.5, -3.6}}, {{59, 18.5, 0}, {
       59, 18.5, -3.6}}, {{17, 58.5, 0}, {17, 58.5, -3.6}}, {{41, 34.5, 0}, {
       41, 34.5, -3.6}}, {{7, 50.5, 0}, {7, 50.5, -3.6}}, {{47, 10.5, 0}, {
       47, 10.5, -3.6}}, {{53, 2.5, 0}, {53, 2.5, -3.6}}, {{41, 14.5, 0}, {
       41, 14.5, -3.6}}, {{13, 34.5, 0}, {13, 34.5, -3.6}}, {{25, 22.5, 0}, {
       25, 22.5, -3.6}}, {{42, 46.5, 0}, {42, 46.5, -3.6}}, {{46, 42.5, 0}, {
       46, 42.5, -3.6}}, {{43, 38.5, 0}, {43, 38.5, -3.6}}, {{39, 42.5, 0}, {
       39, 42.5, -3.6}}, {{21, 26.5, 0}, {21, 26.5, -3.6}}, {{41, 6.5, 0}, {
       41, 6.5, -3.6}}, {{21, 62.5, 0}, {21, 62.5, -3.6}}, {{33, 50.5, 0}, {
       33, 50.5, -3.6}}, {{33, 2.5, 0}, {33, 2.5, -3.6}}, {{9, 26.5, 0}, {
       9, 26.5, -3.6}}, {{6, 54.5, 0}, {6, 54.5, -3.6}}, {{30, 30.5, 0}, {
       30, 30.5, -3.6}}, {{45, 10.5, 0}, {45, 10.5, -3.6}}, {{21, 34.5, 0}, {
       21, 34.5, -3.6}}, {{11, 26.5, 0}, {11, 26.5, -3.6}}, {{27, 10.5, 0}, {
       27, 10.5, -3.6}}, {{56, 18.5, 0}, {56, 18.5, -3.6}}, {{52, 22.5, 0}, {
       52, 22.5, -3.6}}, {{13, 14.5, 0}, {13, 14.5, -3.6}}, {{17, 10.5, 0}, {
       17, 10.5, -3.6}}, {{51, 2.5, 0}, {51, 2.5, -3.6}}, {{23, 30.5, 0}, {
       23, 30.5, -3.6}}, {{63, 14.5, 0}, {63, 14.5, -3.6}}, {{31, 46.5, 0}, {
       31, 46.5, -3.6}}, {{23, 54.5, 0}, {23, 54.5, -3.6}}, {{27, 50.5, 0}, {
       27, 50.5, -3.6}}, {{11, 54.5, 0}, {11, 54.5, -3.6}}, {{35, 30.5, 0}, {
       35, 30.5, -3.6}}, {{61, 30.5, 0}, {61, 30.5, -3.6}}, {{57, 34.5, 0}, {
       57, 34.5, -3.6}}, {{56, 6.5, 0}, {56, 6.5, -3.6}}, {{44, 18.5, 0}, {
       44, 18.5, -3.6}}, {{38, 18.5, 0}, {38, 18.5, -3.6}}, {{26, 30.5, 0}, {
       26, 30.5, -3.6}}, {{46, 6.5, 0}, {46, 6.5, -3.6}}, {{50, 2.5, 0}, {
       50, 2.5, -3.6}}, {{8, 34.5, 0}, {8, 34.5, -3.6}}, {{16, 26.5, 0}, {
       16, 26.5, -3.6}}, {{55, 38.5, 0}, {55, 38.5, -3.6}}, {{63, 30.5, 0}, {
       63, 30.5, -3.6}}, {{57, 14.5, 0}, {57, 14.5, -3.6}}, {{41, 30.5, 0}, {
       41, 30.5, -3.6}}, {{28, 2.5, 0}, {28, 2.5, -3.6}}, {{12, 18.5, 0}, {
       12, 18.5, -3.6}}, {{51, 18.5, 0}, {51, 18.5, -3.6}}, {{35, 34.5, 0}, {
       35, 34.5, -3.6}}, {{32, 22.5, 0}, {32, 22.5, -3.6}}, {{40, 14.5, 0}, {
       40, 14.5, -3.6}}, {{35, 26.5, 0}, {35, 26.5, -3.6}}, {{59, 2.5, 0}, {
       59, 2.5, -3.6}}, {{64, 22.5, 0}, {64, 22.5, -3.6}}, {{52, 34.5, 0}, {
       52, 34.5, -3.6}}, {{39, 22.5, 0}, {39, 22.5, -3.6}}, {{43, 18.5, 0}, {
       43, 18.5, -3.6}}, {{32, 50.5, 0}, {32, 50.5, -3.6}}, {{56, 26.5, 0}, {
       56, 26.5, -3.6}}, {{16, 6.5, 0}, {16, 6.5, -3.6}}, {{8, 14.5, 0}, {
       8, 14.5, -3.6}}, {{44, 38.5, 0}, {44, 38.5, -3.6}}, {{28, 54.5, 0}, {
       28, 54.5, -3.6}}, {{8, 54.5, 0}, {8, 54.5, -3.6}}, {{24, 38.5, 0}, {
       24, 38.5, -3.6}}, {{24, 22.5, 0}, {24, 22.5, -3.6}}, {{12, 34.5, 0}, {
       12, 34.5, -3.6}}, {{39, 2.5, 0}, {39, 2.5, -3.6}}, {{11, 30.5, 0}, {
       11, 30.5, -3.6}}, {{35, 18.5, 0}, {35, 18.5, -3.6}}, {{11, 42.5, 0}, {
       11, 42.5, -3.6}}, {{49, 14.5, 0}, {49, 14.5, -3.6}}, {{17, 46.5, 0}, {
       17, 46.5, -3.6}}, {{64, 14.5, 0}, {64, 14.5, -3.6}}, {{24, 54.5, 0}, {
       24, 54.5, -3.6}}, {{28, 22.5, 0}, {28, 22.5, -3.6}}, {{16, 34.5, 0}, {
       16, 34.5, -3.6}}, {{51, 6.5, 0}, {51, 6.5, -3.6}}, {{11, 46.5, 0}, {
       11, 46.5, -3.6}}, {{63, 42.5, 0}, {63, 42.5, -3.6}}, {{47, 58.5, 0}, {
       47, 58.5, -3.6}}, {{2, 54.5, 0}, {2, 54.5, -3.6}}, {{10, 46.5, 0}, {
       10, 46.5, -3.6}}, {{59, 50.5, 0}, {59, 50.5, -3.6}}, {{47, 62.5, 0}, {
       47, 62.5, -3.6}}, {{18, 30.5, 0}, {18, 30.5, -3.6}}, {{42, 6.5, 0}, {
       42, 6.5, -3.6}}, {{53, 34.5, 0}, {53, 34.5, -3.6}}, {{61, 26.5, 0}, {
       61, 26.5, -3.6}}, {{43, 54.5, 0}, {43, 54.5, -3.6}}, {{59, 38.5, 0}, {
       59, 38.5, -3.6}}, {{18, 2.5, 0}, {18, 2.5, -3.6}}, {{10, 10.5, 0}, {
       10, 10.5, -3.6}}, {{2, 22.5, 0}, {2, 22.5, -3.6}}, {{18, 6.5, 0}, {
       18, 6.5, -3.6}}, {{19, 54.5, 0}, {19, 54.5, -3.6}}, {{51, 22.5, 0}, {
       51, 22.5, -3.6}}, {{41, 10.5, 0}, {41, 10.5, -3.6}}, {{13, 38.5, 0}, {
       13, 38.5, -3.6}}, {{9, 58.5, 0}, {9, 58.5, -3.6}}, {{13, 54.5, 0}, {
       13, 54.5, -3.6}}, {{3, 54.5, 0}, {3, 54.5, -3.6}}, {{19, 38.5, 0}, {
       19, 38.5, -3.6}}, {{20, 38.5, 0}, {20, 38.5, -3.6}}, {{48, 10.5, 0}, {
       48, 10.5, -3.6}}, {{39, 26.5, 0}, {39, 26.5, -3.6}}, {{31, 34.5, 0}, {
       31, 34.5, -3.6}}, {{10, 38.5, 0}, {10, 38.5, -3.6}}, {{34, 14.5, 0}, {
       34, 14.5, -3.6}}, {{34, 34.5, 0}, {34, 34.5, -3.6}}, {{42, 26.5, 0}, {
       42, 26.5, -3.6}}, {{19, 62.5, 0}, {19, 62.5, -3.6}}, {{59, 22.5, 0}, {
       59, 22.5, -3.6}}, {{54, 18.5, 0}, {54, 18.5, -3.6}}, {{14, 58.5, 0}, {
       14, 58.5, -3.6}}, {{25, 26.5, 0}, {25, 26.5, -3.6}}, {{17, 34.5, 0}, {
       17, 34.5, -3.6}}, {{36, 46.5, 0}, {36, 46.5, -3.6}}, {{52, 30.5, 0}, {
       52, 30.5, -3.6}}, {{22, 6.5, 0}, {22, 6.5, -3.6}}, {{18, 10.5, 0}, {
       18, 10.5, -3.6}}, {{58, 6.5, 0}, {58, 6.5, -3.6}}, {{54, 10.5, 0}, {
       54, 10.5, -3.6}}, {{55, 6.5, 0}, {55, 6.5, -3.6}}, {{23, 38.5, 0}, {
       23, 38.5, -3.6}}, {{50, 6.5, 0}, {50, 6.5, -3.6}}, {{42, 14.5, 0}, {
       42, 14.5, -3.6}}, {{38, 54.5, 0}, {38, 54.5, -3.6}}, {{58, 34.5, 0}, {
       58, 34.5, -3.6}}, {{33, 10.5, 0}, {33, 10.5, -3.6}}, {{17, 26.5, 0}, {
       17, 26.5, -3.6}}, {{62, 2.5, 0}, {62, 2.5, -3.6}}, {{26, 38.5, 0}, {
       26, 38.5, -3.6}}, {{31, 54.5, 0}, {31, 54.5, -3.6}}, {{39, 46.5, 0}, {
       39, 46.5, -3.6}}, {{18, 18.5, 0}, {18, 18.5, -3.6}}, {{34, 2.5, 0}, {
       34, 2.5, -3.6}}, {{25, 58.5, 0}, {25, 58.5, -3.6}}, {{49, 34.5, 0}, {
       49, 34.5, -3.6}}, {{45, 2.5, 0}, {45, 2.5, -3.6}}, {{1, 46.5, 0}, {
       1, 46.5, -3.6}}, {{18, 26.5, 0}, {18, 26.5, -3.6}}, {{26, 18.5, 0}, {
       26, 18.5, -3.6}}, {{13, 10.5, 0}, {13, 10.5, -3.6}}, {{5, 18.5, 0}, {
       5, 18.5, -3.6}}, {{60, 34.5, 0}, {60, 34.5, -3.6}}, {{52, 42.5, 0}, {
       52, 42.5, -3.6}}, {{17, 6.5, 0}, {17, 6.5, -3.6}}, {{1, 22.5, 0}, {
       1, 22.5, -3.6}}, {{31, 58.5, 0}, {31, 58.5, -3.6}}, {{27, 62.5, 0}, {
       27, 62.5, -3.6}}, {{47, 2.5, 0}, {47, 2.5, -3.6}}, {{15, 34.5, 0}, {
       15, 34.5, -3.6}}, {{19, 30.5, 0}, {19, 30.5, -3.6}}, {{31, 18.5, 0}, {
       31, 18.5, -3.6}}, {{49, 54.5, 0}, {49, 54.5, -3.6}}, {{45, 58.5, 0}, {
       45, 58.5, -3.6}}, {{34, 10.5, 0}, {34, 10.5, -3.6}}, {{30, 14.5, 0}, {
       30, 14.5, -3.6}}, {{42, 62.5, 0}, {42, 62.5, -3.6}}, {{50, 54.5, 0}, {
       50, 54.5, -3.6}}, {{37, 10.5, 0}, {37, 10.5, -3.6}}, {{29, 18.5, 0}, {
       29, 18.5, -3.6}}, {{54, 2.5, 0}, {54, 2.5, -3.6}}, {{46, 10.5, 0}, {
       46, 10.5, -3.6}}, {{26, 58.5, 0}, {26, 58.5, -3.6}}, {{38, 46.5, 0}, {
       38, 46.5, -3.6}}, {{22, 18.5, 0}, {22, 18.5, -3.6}}, {{2, 38.5, 0}, {
       2, 38.5, -3.6}}, {{39, 54.5, 0}, {39, 54.5, -3.6}}, {{43, 50.5, 0}, {
       43, 50.5, -3.6}}, {{31, 38.5, 0}, {31, 38.5, -3.6}}, {{55, 14.5, 0}, {
       55, 14.5, -3.6}}, {{16, 58.5, 0}, {16, 58.5, -3.6}}, {{64, 10.5, 0}, {
       64, 10.5, -3.6}}, {{7, 18.5, 0}, {7, 18.5, -3.6}}, {{19, 6.5, 0}, {
       19, 6.5, -3.6}}, {{9, 46.5, 0}, {9, 46.5, -3.6}}, {{33, 22.5, 0}, {
       33, 22.5, -3.6}}, {{33, 34.5, 0}, {33, 34.5, -3.6}}, {{29, 38.5, 0}, {
       29, 38.5, -3.6}}, {{10, 22.5, 0}, {10, 22.5, -3.6}}, {{6, 26.5, 0}, {
       6, 26.5, -3.6}}, {{62, 14.5, 0}, {62, 14.5, -3.6}}, {{46, 30.5, 0}, {
       46, 30.5, -3.6}}, {{32, 46.5, 0}, {32, 46.5, -3.6}}, {{28, 50.5, 0}, {
       28, 50.5, -3.6}}, {{19, 26.5, 0}, {19, 26.5, -3.6}}, {{3, 42.5, 0}, {
       3, 42.5, -3.6}}, {{12, 58.5, 0}, {12, 58.5, -3.6}}, {{36, 34.5, 0}, {
       36, 34.5, -3.6}}, {{57, 46.5, 0}, {57, 46.5, -3.6}}, {{41, 62.5, 0}, {
       41, 62.5, -3.6}}, {{53, 14.5, 0}, {53, 14.5, -3.6}}, {{45, 22.5, 0}, {
       45, 22.5, -3.6}}, {{5, 54.5, 0}, {5, 54.5, -3.6}}, {{37, 22.5, 0}, {
       37, 22.5, -3.6}}, {{43, 26.5, 0}, {43, 26.5, -3.6}}, {{7, 62.5, 0}, {
       7, 62.5, -3.6}}, {{32, 42.5, 0}, {32, 42.5, -3.6}}, {{60, 14.5, 0}, {
       60, 14.5, -3.6}}, {{25, 10.5, 0}, {25, 10.5, -3.6}}, {{5, 30.5, 0}, {
       5, 30.5, -3.6}}, {{56, 10.5, 0}, {56, 10.5, -3.6}}, {{48, 18.5, 0}, {
       48, 18.5, -3.6}}, {{44, 6.5, 0}, {44, 6.5, -3.6}}, {{8, 42.5, 0}, {
       8, 42.5, -3.6}}, {{32, 54.5, 0}, {32, 54.5, -3.6}}, {{40, 46.5, 0}, {
       40, 46.5, -3.6}}, {{11, 62.5, 0}, {11, 62.5, -3.6}}, {{59, 14.5, 0}, {
       59, 14.5, -3.6}}, {{43, 30.5, 0}, {43, 30.5, -3.6}}, {{31, 42.5, 0}, {
       31, 42.5, -3.6}}, {{13, 46.5, 0}, {13, 46.5, -3.6}}, {{41, 18.5, 0}, {
       41, 18.5, -3.6}}, {{1, 30.5, 0}, {1, 30.5, -3.6}}, {{17, 14.5, 0}, {
       17, 14.5, -3.6}}, {{16, 22.5, 0}, {16, 22.5, -3.6}}, {{28, 10.5, 0}, {
       28, 10.5, -3.6}}, {{27, 38.5, 0}, {27, 38.5, -3.6}}, {{43, 22.5, 0}, {
       43, 22.5, -3.6}}, {{6, 46.5, 0}, {6, 46.5, -3.6}}, {{10, 42.5, 0}, {
       10, 42.5, -3.6}}, {{15, 42.5, 0}, {15, 42.5, -3.6}}, {{55, 2.5, 0}, {
       55, 2.5, -3.6}}, {{34, 6.5, 0}, {34, 6.5, -3.6}}, {{30, 10.5, 0}, {
       30, 10.5, -3.6}}, {{21, 18.5, 0}, {21, 18.5, -3.6}}, {{33, 6.5, 0}, {
       33, 6.5, -3.6}}, {{48, 50.5, 0}, {48, 50.5, -3.6}}, {{56, 42.5, 0}, {
       56, 42.5, -3.6}}, {{7, 42.5, 0}, {7, 42.5, -3.6}}, {{11, 38.5, 0}, {
       11, 38.5, -3.6}}, {{41, 22.5, 0}, {41, 22.5, -3.6}}, {{1, 62.5, 0}, {
       1, 62.5, -3.6}}, {{63, 18.5, 0}, {63, 18.5, -3.6}}, {{35, 46.5, 0}, {
       35, 46.5, -3.6}}, {{55, 50.5, 0}, {55, 50.5, -3.6}}, {{59, 46.5, 0}, {
       59, 46.5, -3.6}}, {{7, 38.5, 0}, {7, 38.5, -3.6}}, {{27, 18.5, 0}, {
       27, 18.5, -3.6}}, {{17, 54.5, 0}, {17, 54.5, -3.6}}, {{49, 22.5, 0}, {
       49, 22.5, -3.6}}, {{5, 2.5, 0}, {5, 2.5, -3.6}}, {{1, 6.5, 0}, {
       1, 6.5, -3.6}}, {{3, 58.5, 0}, {3, 58.5, -3.6}}, {{19, 42.5, 0}, {
       19, 42.5, -3.6}}, {{15, 54.5, 0}, {15, 54.5, -3.6}}, {{47, 22.5, 0}, {
       47, 22.5, -3.6}}, {{19, 46.5, 0}, {19, 46.5, -3.6}}, {{51, 14.5, 0}, {
       51, 14.5, -3.6}}, {{47, 34.5, 0}, {47, 34.5, -3.6}}, {{23, 58.5, 0}, {
       23, 58.5, -3.6}}, {{45, 46.5, 0}, {45, 46.5, -3.6}}, {{53, 38.5, 0}, {
       53, 38.5, -3.6}}, {{22, 38.5, 0}, {22, 38.5, -3.6}}, {{38, 22.5, 0}, {
       38, 22.5, -3.6}}, {{25, 18.5, 0}, {25, 18.5, -3.6}}, {{13, 30.5, 0}, {
       13, 30.5, -3.6}}, {{3, 18.5, 0}, {3, 18.5, -3.6}}, {{19, 2.5, 0}, {
       19, 2.5, -3.6}}, {{10, 62.5, 0}, {10, 62.5, -3.6}}, {{22, 50.5, 0}, {
       22, 50.5, -3.6}}, {{60, 2.5, 0}, {60, 2.5, -3.6}}, {{20, 42.5, 0}, {
       20, 42.5, -3.6}}, {{53, 54.5, 0}, {53, 54.5, -3.6}}, {{61, 46.5, 0}, {
       61, 46.5, -3.6}}, {{25, 38.5, 0}, {25, 38.5, -3.6}}, {{61, 2.5, 0}, {
       61, 2.5, -3.6}}, {{51, 30.5, 0}, {51, 30.5, -3.6}}, {{31, 50.5, 0}, {
       31, 50.5, -3.6}}, {{58, 38.5, 0}, {58, 38.5, -3.6}}, {{34, 62.5, 0}, {
       34, 62.5, -3.6}}, {{49, 30.5, 0}, {49, 30.5, -3.6}}, {{25, 54.5, 0}, {
       25, 54.5, -3.6}}, {{14, 2.5, 0}, {14, 2.5, -3.6}}, {{6, 10.5, 0}, {
       6, 10.5, -3.6}}, {{52, 14.5, 0}, {52, 14.5, -3.6}}, {{16, 50.5, 0}, {
       16, 50.5, -3.6}}, {{12, 46.5, 0}, {12, 46.5, -3.6}}, {{56, 2.5, 0}, {
       56, 2.5, -3.6}}, {{46, 14.5, 0}, {46, 14.5, -3.6}}, {{34, 26.5, 0}, {
       34, 26.5, -3.6}}, {{5, 26.5, 0}, {5, 26.5, -3.6}}, {{29, 2.5, 0}, {
       29, 2.5, -3.6}}, {{53, 6.5, 0}, {53, 6.5, -3.6}}, {{9, 50.5, 0}, {
       9, 50.5, -3.6}}, {{59, 58.5, 0}, {59, 58.5, -3.6}}, {{55, 62.5, 0}, {
       55, 62.5, -3.6}}, {{25, 34.5, 0}, {25, 34.5, -3.6}}, {{49, 10.5, 0}, {
       49, 10.5, -3.6}}, {{39, 34.5, 0}, {39, 34.5, -3.6}}, {{23, 50.5, 0}, {
       23, 50.5, -3.6}}, {{38, 38.5, 0}, {38, 38.5, -3.6}}, {{54, 22.5, 0}, {
       54, 22.5, -3.6}}, {{28, 42.5, 0}, {28, 42.5, -3.6}}, {{32, 38.5, 0}, {
       32, 38.5, -3.6}}, {{60, 30.5, 0}, {60, 30.5, -3.6}}, {{48, 42.5, 0}, {
       48, 42.5, -3.6}}, {{40, 50.5, 0}, {40, 50.5, -3.6}}, {{64, 26.5, 0}, {
       64, 26.5, -3.6}}, {{30, 38.5, 0}, {30, 38.5, -3.6}}, {{54, 14.5, 0}, {
       54, 14.5, -3.6}}, {{47, 42.5, 0}, {47, 42.5, -3.6}}, {{39, 50.5, 0}, {
       39, 50.5, -3.6}}, {{51, 38.5, 0}, {51, 38.5, -3.6}}, {{35, 54.5, 0}, {
       35, 54.5, -3.6}}, {{42, 2.5, 0}, {42, 2.5, -3.6}}, {{22, 22.5, 0}, {
       22, 22.5, -3.6}}, {{49, 62.5, 0}, {49, 62.5, -3.6}}, {{61, 50.5, 0}, {
       61, 50.5, -3.6}}, {{39, 38.5, 0}, {39, 38.5, -3.6}}, {{19, 58.5, 0}, {
       19, 58.5, -3.6}}, {{3, 50.5, 0}, {3, 50.5, -3.6}}, {{47, 6.5, 0}, {
       47, 6.5, -3.6}}, {{21, 42.5, 0}, {21, 42.5, -3.6}}, {{37, 26.5, 0}, {
       37, 26.5, -3.6}}, {{22, 58.5, 0}, {22, 58.5, -3.6}}, {{38, 42.5, 0}, {
       38, 42.5, -3.6}}, {{3, 34.5, 0}, {3, 34.5, -3.6}}, {{31, 6.5, 0}, {
       31, 6.5, -3.6}}, {{11, 18.5, 0}, {11, 18.5, -3.6}}, {{23, 6.5, 0}, {
       23, 6.5, -3.6}}, {{10, 18.5, 0}, {10, 18.5, -3.6}}, {{26, 2.5, 0}, {
       26, 2.5, -3.6}}, {{28, 58.5, 0}, {28, 58.5, -3.6}}, {{56, 30.5, 0}, {
       56, 30.5, -3.6}}, {{5, 22.5, 0}, {5, 22.5, -3.6}}, {{9, 18.5, 0}, {
       9, 18.5, -3.6}}, {{61, 18.5, 0}, {61, 18.5, -3.6}}, {{17, 62.5, 0}, {
       17, 62.5, -3.6}}, {{4, 58.5, 0}, {4, 58.5, -3.6}}, {{16, 46.5, 0}, {
       16, 46.5, -3.6}}, {{16, 38.5, 0}, {16, 38.5, -3.6}}, {{52, 2.5, 0}, {
       52, 2.5, -3.6}}, {{5, 62.5, 0}, {5, 62.5, -3.6}}, {{37, 30.5, 0}, {
       37, 30.5, -3.6}}, {{61, 14.5, 0}, {61, 14.5, -3.6}}, {{25, 50.5, 0}, {
       25, 50.5, -3.6}}, {{29, 10.5, 0}, {29, 10.5, -3.6}}, {{9, 30.5, 0}, {
       9, 30.5, -3.6}}, {{27, 42.5, 0}, {27, 42.5, -3.6}}, {{63, 6.5, 0}, {
       63, 6.5, -3.6}}, {{46, 54.5, 0}, {46, 54.5, -3.6}}, {{42, 58.5, 0}, {
       42, 58.5, -3.6}}, {{12, 50.5, 0}, {12, 50.5, -3.6}}, {{28, 34.5, 0}, {
       28, 34.5, -3.6}}, {{56, 14.5, 0}, {56, 14.5, -3.6}}, {{40, 30.5, 0}, {
       40, 30.5, -3.6}}, {{5, 50.5, 0}, {5, 50.5, -3.6}}, {{13, 42.5, 0}, {
       13, 42.5, -3.6}}, {{39, 30.5, 0}, {39, 30.5, -3.6}}, {{19, 50.5, 0}, {
       19, 50.5, -3.6}}, {{57, 6.5, 0}, {57, 6.5, -3.6}}, {{33, 30.5, 0}, {
       33, 30.5, -3.6}}, {{43, 10.5, 0}, {43, 10.5, -3.6}}, {{39, 14.5, 0}, {
       39, 14.5, -3.6}}, {{5, 38.5, 0}, {5, 38.5, -3.6}}, {{29, 14.5, 0}, {
       29, 14.5, -3.6}}, {{11, 22.5, 0}, {11, 22.5, -3.6}}, {{31, 2.5, 0}, {
       31, 2.5, -3.6}}, {{38, 30.5, 0}, {38, 30.5, -3.6}}, {{58, 10.5, 0}, {
       58, 10.5, -3.6}}, {{30, 6.5, 0}, {30, 6.5, -3.6}}, {{2, 34.5, 0}, {
       2, 34.5, -3.6}}, {{30, 62.5, 0}, {30, 62.5, -3.6}}, {{50, 42.5, 0}, {
       50, 42.5, -3.6}}, {{37, 58.5, 0}, {37, 58.5, -3.6}}, {{61, 34.5, 0}, {
       61, 34.5, -3.6}}, {{19, 18.5, 0}, {19, 18.5, -3.6}}, {{23, 14.5, 0}, {
       23, 14.5, -3.6}}, {{12, 6.5, 0}, {12, 6.5, -3.6}}, {{8, 10.5, 0}, {
       8, 10.5, -3.6}}, {{60, 58.5, 0}, {60, 58.5, -3.6}}, {{56, 62.5, 0}, {
       56, 62.5, -3.6}}, {{20, 26.5, 0}, {20, 26.5, -3.6}}, {{44, 2.5, 0}, {
       44, 2.5, -3.6}}, {{54, 30.5, 0}, {54, 30.5, -3.6}}, {{34, 50.5, 0}, {
       34, 50.5, -3.6}}, {{45, 6.5, 0}, {45, 6.5, -3.6}}, {{37, 14.5, 0}, {
       37, 14.5, -3.6}}, {{50, 38.5, 0}, {50, 38.5, -3.6}}, {{34, 54.5, 0}, {
       34, 54.5, -3.6}}, {{57, 42.5, 0}, {57, 42.5, -3.6}}, {{53, 46.5, 0}, {
       53, 46.5, -3.6}}, {{26, 34.5, 0}, {26, 34.5, -3.6}}, {{50, 10.5, 0}, {
       50, 10.5, -3.6}}, {{8, 50.5, 0}, {8, 50.5, -3.6}}, {{36, 22.5, 0}, {
       36, 22.5, -3.6}}, {{14, 34.5, 0}, {14, 34.5, -3.6}}, {{38, 10.5, 0}, {
       38, 10.5, -3.6}}, {{39, 58.5, 0}, {39, 58.5, -3.6}}, {{63, 34.5, 0}, {
       63, 34.5, -3.6}}, {{60, 10.5, 0}, {60, 10.5, -3.6}}, {{20, 50.5, 0}, {
       20, 50.5, -3.6}}, {{60, 18.5, 0}, {60, 18.5, -3.6}}, {{44, 34.5, 0}, {
       44, 34.5, -3.6}}, {{37, 42.5, 0}, {37, 42.5, -3.6}}, {{53, 26.5, 0}, {
       53, 26.5, -3.6}}, {{58, 42.5, 0}, {58, 42.5, -3.6}}, {{50, 50.5, 0}, {
       50, 50.5, -3.6}}, {{57, 58.5, 0}, {57, 58.5, -3.6}}, {{53, 62.5, 0}, {
       53, 62.5, -3.6}}, {{8, 58.5, 0}, {8, 58.5, -3.6}}, {{40, 26.5, 0}, {
       40, 26.5, -3.6}}, {{55, 10.5, 0}, {55, 10.5, -3.6}}, {{7, 58.5, 0}, {
       7, 58.5, -3.6}}, {{46, 38.5, 0}, {46, 38.5, -3.6}}, {{22, 62.5, 0}, {
       22, 62.5, -3.6}}, {{40, 10.5, 0}, {40, 10.5, -3.6}}, {{20, 30.5, 0}, {
       20, 30.5, -3.6}}, {{58, 54.5, 0}, {58, 54.5, -3.6}}, {{62, 50.5, 0}, {
       62, 50.5, -3.6}}, {{17, 2.5, 0}, {17, 2.5, -3.6}}, {{13, 6.5, 0}, {
       13, 6.5, -3.6}}, {{51, 26.5, 0}, {51, 26.5, -3.6}}, {{15, 62.5, 0}, {
       15, 62.5, -3.6}}, {{41, 2.5, 0}, {41, 2.5, -3.6}}, {{1, 42.5, 0}, {
       1, 42.5, -3.6}}, {{49, 2.5, 0}, {49, 2.5, -3.6}}, {{1, 50.5, 0}, {
       1, 50.5, -3.6}}, {{48, 58.5, 0}, {48, 58.5, -3.6}}, {{44, 62.5, 0}, {
       44, 62.5, -3.6}}, {{16, 10.5, 0}, {16, 10.5, -3.6}}, {{20, 6.5, 0}, {
       20, 6.5, -3.6}}, {{32, 14.5, 0}, {32, 14.5, -3.6}}, {{8, 38.5, 0}, {
       8, 38.5, -3.6}}, {{24, 14.5, 0}, {24, 14.5, -3.6}}, {{4, 34.5, 0}, {
       4, 34.5, -3.6}}, {{30, 18.5, 0}, {30, 18.5, -3.6}}, {{46, 2.5, 0}, {
       46, 2.5, -3.6}}, {{3, 30.5, 0}, {3, 30.5, -3.6}}, {{7, 26.5, 0}, {
       7, 26.5, -3.6}}, {{60, 42.5, 0}, {60, 42.5, -3.6}}, {{44, 58.5, 0}, {
       44, 58.5, -3.6}}, {{35, 2.5, 0}, {35, 2.5, -3.6}}, {{15, 22.5, 0}, {
       15, 22.5, -3.6}}, {{1, 38.5, 0}, {1, 38.5, -3.6}}, {{25, 14.5, 0}, {
       25, 14.5, -3.6}}, {{36, 38.5, 0}, {36, 38.5, -3.6}}, {{48, 26.5, 0}, {
       48, 26.5, -3.6}}, {{29, 58.5, 0}, {29, 58.5, -3.6}}, {{49, 38.5, 0}, {
       49, 38.5, -3.6}}, {{27, 2.5, 0}, {27, 2.5, -3.6}}, {{19, 10.5, 0}, {
       19, 10.5, -3.6}}, {{29, 50.5, 0}, {29, 50.5, -3.6}}, {{41, 38.5, 0}, {
       41, 38.5, -3.6}}, {{2, 62.5, 0}, {2, 62.5, -3.6}}, {{38, 26.5, 0}, {
       38, 26.5, -3.6}}, {{35, 14.5, 0}, {35, 14.5, -3.6}}, {{3, 46.5, 0}, {
       3, 46.5, -3.6}}, {{55, 22.5, 0}, {55, 22.5, -3.6}}, {{43, 34.5, 0}, {
       43, 34.5, -3.6}}, {{60, 50.5, 0}, {60, 50.5, -3.6}}, {{48, 62.5, 0}, {
       48, 62.5, -3.6}}, {{9, 42.5, 0}, {9, 42.5, -3.6}}, {{29, 22.5, 0}, {
       29, 22.5, -3.6}}}, 0.06]}},
  PreserveImageOptions->False,
  ViewPoint->{0., 0., 10.},
  ViewVertical->{0., 1., 0.}]]]
},
WindowSize->{808, 755},
WindowMargins->{{302, Automatic}, {Automatic, 50}},
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (July 28, \
2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[1464, 33, 581350, 8157, 70, InheritFromParent]
}
]
*)

(* End of internal cache information *)
(* NotebookSignature hvpszzy4y7R2rAwTujRLwrHP *)


==> anc/QAPU_Fig12_SquareL_L=30_SW_l4a.cdf <==
(* Content-type: application/vnd.wolfram.cdf.text *)

(*** Wolfram CDF File ***)
(* http://www.wolfram.com/cdf *)

(* CreatedBy='Mathematica 11.0' *)

(*************************************************************************)
(*                                                                       *)
(*  The Mathematica License under which this file was created prohibits  *)
(*  restricting third parties in receipt of this file from republishing  *)
(*  or redistributing it by any means, including but not limited to      *)
(*  rights management or terms of use, without the express consent of    *)
(*  Wolfram Research, Inc. For additional information concerning CDF     *)
(*  licensing and redistribution see:                                    *)
(*                                                                       *)
(*        www.wolfram.com/cdf/adopting-cdf/licensing-options.html        *)
(*                                                                       *)
(*************************************************************************)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[      1064,         20]
NotebookDataLength[     29823,        474]
NotebookOptionsPosition[     30464,        473]
NotebookOutlinePosition[     30819,        489]
CellTagsIndexPosition[     30776,        486]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 Graphics3DBox[{
   {RGBColor[1, 0, 0], SphereBox[CompressedData["
1:eJwVxtkRmCAAANFFRFFEDuUSdCYtpYQ0kB5TWZKPfbM/fv3++UsC4l9//vH/
J8EsWARasAsOwSnwgii4BVlQBY9gCD6BmJATamKd2CbMhJ1wE2HimkgTZaJN
9Il3YpLMkkWiJbvkkJwSL4mSW5IlVfJIhuSTiBk5o2bWmW3GzNgZNxNmrpk0
U2baTJ95ZybFrFgUWrErDsWp8IqouBVZURWPYig+hViQC2phXdgWzIJdcAth
4VpIC2WhLfSFd2FamVeWFb2yrxwr54pfiSv3Sl6pK8/KWPlWhEZqlGbVbBqj
sRqnCZpLkzRF0zRd82qmjXlj2dAb+8axcW74jbhxb+SNuvFsjI1vQ+zIHbWz
7mw7ZsfuuJ2wc+2knbLTdvrOuzMZZsNi0IbdcBhOgzdEw23Ihmp4DMPwGcSB
PFAH68F2YA7sgTsIB9dBOigH7aAfvAeTZbYsFm3ZLYfltHhLtNyWbKmWxzIs
n0WcyBN1sp5sJ+bEnriTcHKdpJNy0k76yXsyOWbH4tCO3XE4Tod3RMftyI7q
eBzD8TmER3qUZ/VsHuOxHucJnsuTPMXTPN3zeqbAHFgCOrAHjsAZ8IEYuAM5
UANPYAS+gIjIiIqskS1iIjbiIiFyRVKkRFqkR97IdDFfLBf6Yr84Ls4LfxEv
7ot8US+ei3HxXYgbeaNu1pvtxtzYG3cTbq6bdFNu2k2/eW+mxJxYEjqxJ47E
mfCJmLgTOVETT2IkvoTIyIzKrJktYzI24zIhc2VSpmRapmfezFSYC0tBF/bC
UTgLvhALdyEXauEpjMJXEBVZUZW1slVMxVZcJVSuSqqUSqv0yluZGnNjaejG
3jgaZ8M3YuNu5EZtPI3R+BriQT6oh/VhezAP9sE9hIfrIT2Uh/bQH96HqTN3
lo7u7J2jc3Z8J3buTu7UztMZna8jBnKgButgG5iBHbhBGFyDNCiDNuiDdzC9
zC/Li37ZX46X88W/xJf7Jb/Ul+dlvHwv4kN+qI/1Y/swH/bDfYSP6yN9lI/2
0T/ej78anTjv
     "], 0.3]}, 
   {GrayLevel[0], SphereBox[CompressedData["
1:eJwdxt0NmCAAAOFDRBBE+RNF0KQrdYQu0B07WZs+3Jf78ev3z18SEP/684//
L5ACJdCCVeAEXnAIoiALTsElaIIueAXTxDyxTJgJO7FN7BNhIk2UiTpxTzwT
Y+KbEBIpURItWSVO4iWHJEqy5JRckibpklcyzcwzy4yZsTPbzD4TZtJMmakz
98wzM2a+GaGQCqXQilXhFF5xKKIiK07FpWiKrngV08K8sCyYBbuwLewLYSEt
lIW6cC88C2PhWxAaqVEarVk1TuM1hyZqsubUXJqm6ZpXMxlmw2IwBmvYDLsh
GJKhGKrhNjyGYfgMYkWuqBW9sq64Fb9yrMSVvHKuXCttpa+8K5NltiwWY7GW
zbJbgiVZiqVabstjGZbPIhzSoRzasTqcwzsOR3Rkx+m4HM3RHa9j2pg3lg2z
YTe2jX0jbKSNslE37o1nY2x8G8IjPcqjPavHebzn8ERP9pyey9M83fN6pp15
Z9kxO3Zn29l3wk7aKTt15955dsbOtyMO5IE60AfrgTvwB8dBPMgH58F10A76
wXswBebAEjABG9gCeyAEUqAEauAOPIER+AIiIiMqoiNrxEV85IjESI6ckSvS
Ij3yRqbEnFgSJmETW2JPhERKlERN3IknMRJfQmRkRmV0Zs24jM8cmZjJmTNz
ZVqmZ97MVJgLS8EUbGEr7IVQSIVSqIW78BRG4SuIE3miTvTJeuJO/MlxEk/y
yXlynbSTfvKeTJW5slRMxVa2yl4JlVQplVq5K09lVL6KuJAX6kJfrBfuwl8c
F/EiX5wX10W76BfvxXQz3yw35sbebDf7TbhJN+Wm3tw3z824+W5EQzZUQzfW
hmv4xtGIjdw4G1ejNXrjbUwP88PyYB7sw/awP4SH9FAe6sP98DyMh+9BdGRH
dXRn7biO7xyd2Mmds3N1Wqd33s40mAfLwAzsYBvsgzBIgzKog3vwDMbgG4gX
+aJe9Mv64l78y/ESX/LL+XK9tJf+8r5MH/PH8mE+7Mf2sX+Ej/RRPurH/fF8
jI/v4y/zATjv
     "], 0.3]}, 
   {RGBColor[0, 1, 0], CylinderBox[CompressedData["
1:eJwd0NcN5coVBdGZS7LpXdNb4KWkEF4CSlRBiVVAY/Wp3/3Pv//9z7/Jnz9/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     "], 0.1]}, 
   {RGBColor[1, 0, 0], 
    CylinderBox[{{{23, 11, 1.}, {20, 8, 1.}}, {{18, 16, 1.}, {13, 11, 1.}}, {{
       21, 21, 1.}, {22, 22, 1.}}, {{4, 12, 1.}, {22, 30, 1.}}, {{
       9, 19, 1.}, {12, 22, 1.}}, {{23, 13, 1.}, {17, 7, 1.}}, {{
       16, 20, 1.}, {20, 24, 1.}}, {{25, 11, 1.}, {30, 16, 1.}}, {{
       3, 5, 1.}, {14, 16, 1.}}, {{23, 29, 1.}, {18, 24, 1.}}, {{27, 9, 1.}, {
       25, 7, 1.}}, {{23, 21, 1.}, {27, 25, 1.}}, {{3, 9, 1.}, {
       4, 10, 1.}}, {{4, 22, 1.}, {8, 26, 1.}}, {{29, 25, 1.}, {
       21, 17, 1.}}, {{13, 7, 1.}, {18, 12, 1.}}, {{10, 8, 1.}, {
       6, 4, 1.}}, {{12, 8, 1.}, {6, 2, 1.}}, {{4, 18, 1.}, {1, 15, 1.}}, {{
       14, 28, 1.}, {15, 29, 1.}}, {{21, 3, 1.}, {24, 6, 1.}}, {{
       10, 16, 1.}, {7, 13, 1.}}, {{20, 12, 1.}, {27, 19, 1.}}, {{
       18, 2, 1.}, {24, 8, 1.}}, {{18, 18, 1.}, {3, 3, 1.}}, {{7, 21, 1.}, {
       8, 22, 1.}}, {{25, 19, 1.}, {28, 22, 1.}}, {{11, 27, 1.}, {
       2, 18, 1.}}, {{19, 21, 1.}, {15, 17, 1.}}, {{25, 29, 1.}, {
       23, 27, 1.}}, {{27, 11, 1.}, {25, 9, 1.}}, {{17, 29, 1.}, {
       14, 26, 1.}}, {{3, 15, 1.}, {7, 19, 1.}}, {{19, 11, 1.}, {
       17, 9, 1.}}, {{16, 4, 1.}, {19, 7, 1.}}, {{27, 3, 1.}, {30, 6, 1.}}, {{
       21, 23, 1.}, {23, 25, 1.}}, {{28, 2, 1.}, {27, 1, 1.}}, {{6, 10, 1.}, {
       11, 15, 1.}}, {{9, 29, 1.}, {10, 30, 1.}}, {{18, 4, 1.}, {
       24, 10, 1.}}, {{29, 7, 1.}, {25, 3, 1.}}, {{14, 4, 1.}, {
       11, 1, 1.}}, {{30, 20, 1.}, {27, 17, 1.}}, {{22, 20, 1.}, {
       19, 17, 1.}}, {{9, 27, 1.}, {11, 29, 1.}}, {{28, 16, 1.}, {
       26, 14, 1.}}, {{5, 25, 1.}, {2, 22, 1.}}, {{20, 16, 1.}, {
       15, 11, 1.}}, {{1, 27, 1.}, {2, 28, 1.}}, {{12, 6, 1.}, {7, 1, 1.}}, {{
       30, 30, 1.}, {27, 27, 1.}}, {{25, 5, 1.}, {26, 6, 1.}}, {{14, 6, 1.}, {
       12, 4, 1.}}, {{30, 2, 1.}, {29, 1, 1.}}, {{9, 23, 1.}, {13, 27, 1.}}}, 
     0.18], CylinderBox[{{{23, 11, 0}, {23, 11, 1.}}, {{20, 8, 0}, {
       20, 8, 1.}}, {{18, 16, 0}, {18, 16, 1.}}, {{13, 11, 0}, {
       13, 11, 1.}}, {{21, 21, 0}, {21, 21, 1.}}, {{22, 22, 0}, {
       22, 22, 1.}}, {{4, 12, 0}, {4, 12, 1.}}, {{22, 30, 0}, {
       22, 30, 1.}}, {{9, 19, 0}, {9, 19, 1.}}, {{12, 22, 0}, {
       12, 22, 1.}}, {{23, 13, 0}, {23, 13, 1.}}, {{17, 7, 0}, {
       17, 7, 1.}}, {{16, 20, 0}, {16, 20, 1.}}, {{20, 24, 0}, {
       20, 24, 1.}}, {{25, 11, 0}, {25, 11, 1.}}, {{30, 16, 0}, {
       30, 16, 1.}}, {{3, 5, 0}, {3, 5, 1.}}, {{14, 16, 0}, {14, 16, 1.}}, {{
       23, 29, 0}, {23, 29, 1.}}, {{18, 24, 0}, {18, 24, 1.}}, {{27, 9, 0}, {
       27, 9, 1.}}, {{25, 7, 0}, {25, 7, 1.}}, {{23, 21, 0}, {23, 21, 1.}}, {{
       27, 25, 0}, {27, 25, 1.}}, {{3, 9, 0}, {3, 9, 1.}}, {{4, 10, 0}, {
       4, 10, 1.}}, {{4, 22, 0}, {4, 22, 1.}}, {{8, 26, 0}, {8, 26, 1.}}, {{
       29, 25, 0}, {29, 25, 1.}}, {{21, 17, 0}, {21, 17, 1.}}, {{13, 7, 0}, {
       13, 7, 1.}}, {{18, 12, 0}, {18, 12, 1.}}, {{10, 8, 0}, {10, 8, 1.}}, {{
       6, 4, 0}, {6, 4, 1.}}, {{12, 8, 0}, {12, 8, 1.}}, {{6, 2, 0}, {
       6, 2, 1.}}, {{4, 18, 0}, {4, 18, 1.}}, {{1, 15, 0}, {1, 15, 1.}}, {{14,
        28, 0}, {14, 28, 1.}}, {{15, 29, 0}, {15, 29, 1.}}, {{21, 3, 0}, {
       21, 3, 1.}}, {{24, 6, 0}, {24, 6, 1.}}, {{10, 16, 0}, {10, 16, 1.}}, {{
       7, 13, 0}, {7, 13, 1.}}, {{20, 12, 0}, {20, 12, 1.}}, {{27, 19, 0}, {
       27, 19, 1.}}, {{18, 2, 0}, {18, 2, 1.}}, {{24, 8, 0}, {24, 8, 1.}}, {{
       18, 18, 0}, {18, 18, 1.}}, {{3, 3, 0}, {3, 3, 1.}}, {{7, 21, 0}, {
       7, 21, 1.}}, {{8, 22, 0}, {8, 22, 1.}}, {{25, 19, 0}, {25, 19, 1.}}, {{
       28, 22, 0}, {28, 22, 1.}}, {{11, 27, 0}, {11, 27, 1.}}, {{2, 18, 0}, {
       2, 18, 1.}}, {{19, 21, 0}, {19, 21, 1.}}, {{15, 17, 0}, {
       15, 17, 1.}}, {{25, 29, 0}, {25, 29, 1.}}, {{23, 27, 0}, {
       23, 27, 1.}}, {{27, 11, 0}, {27, 11, 1.}}, {{25, 9, 0}, {
       25, 9, 1.}}, {{17, 29, 0}, {17, 29, 1.}}, {{14, 26, 0}, {
       14, 26, 1.}}, {{3, 15, 0}, {3, 15, 1.}}, {{7, 19, 0}, {7, 19, 1.}}, {{
       19, 11, 0}, {19, 11, 1.}}, {{17, 9, 0}, {17, 9, 1.}}, {{16, 4, 0}, {
       16, 4, 1.}}, {{19, 7, 0}, {19, 7, 1.}}, {{27, 3, 0}, {27, 3, 1.}}, {{
       30, 6, 0}, {30, 6, 1.}}, {{21, 23, 0}, {21, 23, 1.}}, {{23, 25, 0}, {
       23, 25, 1.}}, {{28, 2, 0}, {28, 2, 1.}}, {{27, 1, 0}, {27, 1, 1.}}, {{
       6, 10, 0}, {6, 10, 1.}}, {{11, 15, 0}, {11, 15, 1.}}, {{9, 29, 0}, {
       9, 29, 1.}}, {{10, 30, 0}, {10, 30, 1.}}, {{18, 4, 0}, {18, 4, 1.}}, {{
       24, 10, 0}, {24, 10, 1.}}, {{29, 7, 0}, {29, 7, 1.}}, {{25, 3, 0}, {
       25, 3, 1.}}, {{14, 4, 0}, {14, 4, 1.}}, {{11, 1, 0}, {11, 1, 1.}}, {{
       30, 20, 0}, {30, 20, 1.}}, {{27, 17, 0}, {27, 17, 1.}}, {{22, 20, 0}, {
       22, 20, 1.}}, {{19, 17, 0}, {19, 17, 1.}}, {{9, 27, 0}, {
       9, 27, 1.}}, {{11, 29, 0}, {11, 29, 1.}}, {{28, 16, 0}, {
       28, 16, 1.}}, {{26, 14, 0}, {26, 14, 1.}}, {{5, 25, 0}, {
       5, 25, 1.}}, {{2, 22, 0}, {2, 22, 1.}}, {{20, 16, 0}, {20, 16, 1.}}, {{
       15, 11, 0}, {15, 11, 1.}}, {{1, 27, 0}, {1, 27, 1.}}, {{2, 28, 0}, {
       2, 28, 1.}}, {{12, 6, 0}, {12, 6, 1.}}, {{7, 1, 0}, {7, 1, 1.}}, {{30, 
       30, 0}, {30, 30, 1.}}, {{27, 27, 0}, {27, 27, 1.}}, {{25, 5, 0}, {
       25, 5, 1.}}, {{26, 6, 0}, {26, 6, 1.}}, {{14, 6, 0}, {14, 6, 1.}}, {{
       12, 4, 0}, {12, 4, 1.}}, {{30, 2, 0}, {30, 2, 1.}}, {{29, 1, 0}, {
       29, 1, 1.}}, {{9, 23, 0}, {9, 23, 1.}}, {{13, 27, 0}, {13, 27, 1.}}}, 
     0.1]}, 
   {RGBColor[0, 1, 1], 
    CylinderBox[{{{23, 18, -1.}, {12, 7, -1.}}, {{25, 26, -1.}, {
       15, 16, -1.}}, {{27, 30, -1.}, {20, 23, -1.}}, {{29, 26, -1.}, {
       10, 7, -1.}}, {{22, 21, -1.}, {30, 29, -1.}}, {{26, 15, -1.}, {
       30, 19, -1.}}, {{14, 13, -1.}, {7, 6, -1.}}, {{6, 9, -1.}, {
       7, 10, -1.}}, {{9, 2, -1.}, {22, 15, -1.}}, {{21, 8, -1.}, {
       20, 7, -1.}}, {{21, 28, -1.}, {6, 13, -1.}}, {{11, 6, -1.}, {
       9, 4, -1.}}, {{27, 18, -1.}, {25, 16, -1.}}, {{1, 6, -1.}, {
       12, 17, -1.}}, {{16, 29, -1.}, {7, 20, -1.}}, {{13, 2, -1.}, {
       24, 13, -1.}}, {{18, 29, -1.}, {11, 22, -1.}}, {{10, 21, -1.}, {
       4, 15, -1.}}, {{3, 20, -1.}, {4, 21, -1.}}, {{8, 11, -1.}, {
       11, 14, -1.}}, {{19, 28, -1.}, {16, 25, -1.}}, {{20, 25, -1.}, {
       13, 18, -1.}}, {{29, 14, -1.}, {27, 12, -1.}}, {{20, 1, -1.}, {
       25, 6, -1.}}, {{11, 2, -1.}, {18, 9, -1.}}, {{8, 23, -1.}, {
       13, 28, -1.}}, {{27, 4, -1.}, {28, 5, -1.}}, {{13, 22, -1.}, {
       7, 16, -1.}}, {{28, 21, -1.}, {30, 23, -1.}}, {{7, 22, -1.}, {
       6, 21, -1.}}, {{30, 17, -1.}, {27, 14, -1.}}, {{3, 4, -1.}, {
       14, 15, -1.}}, {{2, 5, -1.}, {3, 6, -1.}}, {{27, 28, -1.}, {
       26, 27, -1.}}, {{22, 7, -1.}, {23, 8, -1.}}, {{5, 30, -1.}, {
       3, 28, -1.}}, {{2, 17, -1.}, {5, 20, -1.}}, {{26, 19, -1.}, {
       23, 16, -1.}}, {{3, 30, -1.}, {2, 29, -1.}}, {{26, 9, -1.}, {
       21, 4, -1.}}, {{13, 16, -1.}, {18, 21, -1.}}, {{24, 3, -1.}, {
       25, 4, -1.}}, {{28, 11, -1.}, {30, 13, -1.}}, {{2, 9, -1.}, {
       4, 11, -1.}}, {{4, 17, -1.}, {1, 14, -1.}}, {{4, 1, -1.}, {
       6, 3, -1.}}, {{20, 11, -1.}, {21, 12, -1.}}, {{15, 14, -1.}, {
       17, 16, -1.}}, {{21, 26, -1.}, {24, 29, -1.}}, {{2, 21, -1.}, {
       11, 30, -1.}}, {{10, 27, -1.}, {6, 23, -1.}}, {{1, 18, -1.}, {
       2, 19, -1.}}, {{8, 29, -1.}, {2, 23, -1.}}, {{30, 9, -1.}, {
       29, 8, -1.}}, {{22, 29, -1.}, {23, 30, -1.}}, {{30, 3, -1.}, {
       29, 2, -1.}}}, 0.18], 
    CylinderBox[{{{23, 18, 0}, {23, 18, -1.}}, {{12, 7, 0}, {12, 7, -1.}}, {{
       25, 26, 0}, {25, 26, -1.}}, {{15, 16, 0}, {15, 16, -1.}}, {{27, 30, 
       0}, {27, 30, -1.}}, {{20, 23, 0}, {20, 23, -1.}}, {{29, 26, 0}, {
       29, 26, -1.}}, {{10, 7, 0}, {10, 7, -1.}}, {{22, 21, 0}, {
       22, 21, -1.}}, {{30, 29, 0}, {30, 29, -1.}}, {{26, 15, 0}, {
       26, 15, -1.}}, {{30, 19, 0}, {30, 19, -1.}}, {{14, 13, 0}, {
       14, 13, -1.}}, {{7, 6, 0}, {7, 6, -1.}}, {{6, 9, 0}, {6, 9, -1.}}, {{7,
        10, 0}, {7, 10, -1.}}, {{9, 2, 0}, {9, 2, -1.}}, {{22, 15, 0}, {
       22, 15, -1.}}, {{21, 8, 0}, {21, 8, -1.}}, {{20, 7, 0}, {
       20, 7, -1.}}, {{21, 28, 0}, {21, 28, -1.}}, {{6, 13, 0}, {
       6, 13, -1.}}, {{11, 6, 0}, {11, 6, -1.}}, {{9, 4, 0}, {9, 4, -1.}}, {{
       27, 18, 0}, {27, 18, -1.}}, {{25, 16, 0}, {25, 16, -1.}}, {{1, 6, 0}, {
       1, 6, -1.}}, {{12, 17, 0}, {12, 17, -1.}}, {{16, 29, 0}, {
       16, 29, -1.}}, {{7, 20, 0}, {7, 20, -1.}}, {{13, 2, 0}, {
       13, 2, -1.}}, {{24, 13, 0}, {24, 13, -1.}}, {{18, 29, 0}, {
       18, 29, -1.}}, {{11, 22, 0}, {11, 22, -1.}}, {{10, 21, 0}, {
       10, 21, -1.}}, {{4, 15, 0}, {4, 15, -1.}}, {{3, 20, 0}, {
       3, 20, -1.}}, {{4, 21, 0}, {4, 21, -1.}}, {{8, 11, 0}, {
       8, 11, -1.}}, {{11, 14, 0}, {11, 14, -1.}}, {{19, 28, 0}, {
       19, 28, -1.}}, {{16, 25, 0}, {16, 25, -1.}}, {{20, 25, 0}, {
       20, 25, -1.}}, {{13, 18, 0}, {13, 18, -1.}}, {{29, 14, 0}, {
       29, 14, -1.}}, {{27, 12, 0}, {27, 12, -1.}}, {{20, 1, 0}, {
       20, 1, -1.}}, {{25, 6, 0}, {25, 6, -1.}}, {{11, 2, 0}, {
       11, 2, -1.}}, {{18, 9, 0}, {18, 9, -1.}}, {{8, 23, 0}, {
       8, 23, -1.}}, {{13, 28, 0}, {13, 28, -1.}}, {{27, 4, 0}, {
       27, 4, -1.}}, {{28, 5, 0}, {28, 5, -1.}}, {{13, 22, 0}, {
       13, 22, -1.}}, {{7, 16, 0}, {7, 16, -1.}}, {{28, 21, 0}, {
       28, 21, -1.}}, {{30, 23, 0}, {30, 23, -1.}}, {{7, 22, 0}, {
       7, 22, -1.}}, {{6, 21, 0}, {6, 21, -1.}}, {{30, 17, 0}, {
       30, 17, -1.}}, {{27, 14, 0}, {27, 14, -1.}}, {{3, 4, 0}, {3, 4, -1.}},
       {{14, 15, 0}, {14, 15, -1.}}, {{2, 5, 0}, {2, 5, -1.}}, {{3, 6, 0}, {
       3, 6, -1.}}, {{27, 28, 0}, {27, 28, -1.}}, {{26, 27, 0}, {
       26, 27, -1.}}, {{22, 7, 0}, {22, 7, -1.}}, {{23, 8, 0}, {
       23, 8, -1.}}, {{5, 30, 0}, {5, 30, -1.}}, {{3, 28, 0}, {
       3, 28, -1.}}, {{2, 17, 0}, {2, 17, -1.}}, {{5, 20, 0}, {
       5, 20, -1.}}, {{26, 19, 0}, {26, 19, -1.}}, {{23, 16, 0}, {
       23, 16, -1.}}, {{3, 30, 0}, {3, 30, -1.}}, {{2, 29, 0}, {
       2, 29, -1.}}, {{26, 9, 0}, {26, 9, -1.}}, {{21, 4, 0}, {
       21, 4, -1.}}, {{13, 16, 0}, {13, 16, -1.}}, {{18, 21, 0}, {
       18, 21, -1.}}, {{24, 3, 0}, {24, 3, -1.}}, {{25, 4, 0}, {
       25, 4, -1.}}, {{28, 11, 0}, {28, 11, -1.}}, {{30, 13, 0}, {
       30, 13, -1.}}, {{2, 9, 0}, {2, 9, -1.}}, {{4, 11, 0}, {4, 11, -1.}}, {{
       4, 17, 0}, {4, 17, -1.}}, {{1, 14, 0}, {1, 14, -1.}}, {{4, 1, 0}, {
       4, 1, -1.}}, {{6, 3, 0}, {6, 3, -1.}}, {{20, 11, 0}, {20, 11, -1.}}, {{
       21, 12, 0}, {21, 12, -1.}}, {{15, 14, 0}, {15, 14, -1.}}, {{17, 16, 
       0}, {17, 16, -1.}}, {{21, 26, 0}, {21, 26, -1.}}, {{24, 29, 0}, {
       24, 29, -1.}}, {{2, 21, 0}, {2, 21, -1.}}, {{11, 30, 0}, {
       11, 30, -1.}}, {{10, 27, 0}, {10, 27, -1.}}, {{6, 23, 0}, {
       6, 23, -1.}}, {{1, 18, 0}, {1, 18, -1.}}, {{2, 19, 0}, {
       2, 19, -1.}}, {{8, 29, 0}, {8, 29, -1.}}, {{2, 23, 0}, {
       2, 23, -1.}}, {{30, 9, 0}, {30, 9, -1.}}, {{29, 8, 0}, {
       29, 8, -1.}}, {{22, 29, 0}, {22, 29, -1.}}, {{23, 30, 0}, {
       23, 30, -1.}}, {{30, 3, 0}, {30, 3, -1.}}, {{29, 2, 0}, {29, 2, -1.}}},
      0.1]}, 
   {GrayLevel[0], 
    CylinderBox[{{{9, 7, 2.}, {1, 15, 2.}}, {{16, 12, 2.}, {4, 24, 2.}}, {{
       8, 22, 2.}, {21, 9, 2.}}, {{16, 20, 2.}, {29, 7, 2.}}, {{25, 7, 2.}, {
       22, 10, 2.}}, {{12, 14, 2.}, {1, 25, 2.}}, {{1, 17, 2.}, {
       17, 1, 2.}}, {{24, 24, 2.}, {20, 28, 2.}}, {{12, 22, 2.}, {
       30, 4, 2.}}, {{2, 20, 2.}, {18, 4, 2.}}, {{3, 21, 2.}, {20, 4, 2.}}, {{
       18, 2, 2.}, {13, 7, 2.}}, {{14, 18, 2.}, {5, 27, 2.}}, {{8, 26, 2.}, {
       10, 24, 2.}}, {{7, 3, 2.}, {3, 7, 2.}}, {{21, 5, 2.}, {23, 3, 2.}}, {{
       22, 20, 2.}, {20, 22, 2.}}, {{15, 23, 2.}, {13, 25, 2.}}, {{
       22, 22, 2.}, {21, 23, 2.}}, {{29, 21, 2.}, {30, 20, 2.}}, {{
       27, 13, 2.}, {15, 25, 2.}}, {{26, 12, 2.}, {22, 16, 2.}}, {{
       8, 4, 2.}, {1, 11, 2.}}, {{28, 18, 2.}, {26, 20, 2.}}, {{12, 24, 2.}, {
       6, 30, 2.}}, {{29, 1, 2.}, {27, 3, 2.}}, {{30, 24, 2.}, {
       24, 30, 2.}}, {{9, 11, 2.}, {11, 9, 2.}}, {{3, 27, 2.}, {
       6, 24, 2.}}, {{21, 29, 2.}, {25, 25, 2.}}, {{23, 7, 2.}, {
       26, 4, 2.}}, {{16, 28, 2.}, {19, 25, 2.}}, {{5, 15, 2.}, {
       1, 19, 2.}}, {{25, 21, 2.}, {16, 30, 2.}}, {{2, 6, 2.}, {7, 1, 2.}}, {{
       26, 16, 2.}, {27, 15, 2.}}, {{18, 14, 2.}, {20, 12, 2.}}, {{
       15, 27, 2.}, {19, 23, 2.}}, {{5, 9, 2.}, {3, 11, 2.}}, {{27, 1, 2.}, {
       19, 9, 2.}}, {{3, 29, 2.}, {2, 30, 2.}}, {{6, 8, 2.}, {9, 5, 2.}}, {{
       16, 22, 2.}, {20, 18, 2.}}, {{4, 2, 2.}, {2, 4, 2.}}, {{25, 23, 2.}, {
       29, 19, 2.}}, {{19, 29, 2.}, {18, 30, 2.}}, {{30, 14, 2.}, {
       24, 20, 2.}}, {{16, 10, 2.}, {13, 13, 2.}}, {{12, 30, 2.}, {
       13, 29, 2.}}, {{29, 23, 2.}, {27, 25, 2.}}, {{29, 29, 2.}, {
       28, 30, 2.}}, {{7, 13, 2.}, {8, 12, 2.}}, {{12, 26, 2.}, {
       11, 27, 2.}}, {{18, 8, 2.}, {19, 7, 2.}}, {{10, 6, 2.}, {
       11, 5, 2.}}, {{27, 29, 2.}, {29, 27, 2.}}}, 0.18], 
    CylinderBox[{{{9, 7, 0}, {9, 7, 2.}}, {{1, 15, 0}, {1, 15, 2.}}, {{16, 12,
        0}, {16, 12, 2.}}, {{4, 24, 0}, {4, 24, 2.}}, {{8, 22, 0}, {
       8, 22, 2.}}, {{21, 9, 0}, {21, 9, 2.}}, {{16, 20, 0}, {16, 20, 2.}}, {{
       29, 7, 0}, {29, 7, 2.}}, {{25, 7, 0}, {25, 7, 2.}}, {{22, 10, 0}, {
       22, 10, 2.}}, {{12, 14, 0}, {12, 14, 2.}}, {{1, 25, 0}, {
       1, 25, 2.}}, {{1, 17, 0}, {1, 17, 2.}}, {{17, 1, 0}, {17, 1, 2.}}, {{
       24, 24, 0}, {24, 24, 2.}}, {{20, 28, 0}, {20, 28, 2.}}, {{12, 22, 0}, {
       12, 22, 2.}}, {{30, 4, 0}, {30, 4, 2.}}, {{2, 20, 0}, {2, 20, 2.}}, {{
       18, 4, 0}, {18, 4, 2.}}, {{3, 21, 0}, {3, 21, 2.}}, {{20, 4, 0}, {
       20, 4, 2.}}, {{18, 2, 0}, {18, 2, 2.}}, {{13, 7, 0}, {13, 7, 2.}}, {{
       14, 18, 0}, {14, 18, 2.}}, {{5, 27, 0}, {5, 27, 2.}}, {{8, 26, 0}, {
       8, 26, 2.}}, {{10, 24, 0}, {10, 24, 2.}}, {{7, 3, 0}, {7, 3, 2.}}, {{3,
        7, 0}, {3, 7, 2.}}, {{21, 5, 0}, {21, 5, 2.}}, {{23, 3, 0}, {
       23, 3, 2.}}, {{22, 20, 0}, {22, 20, 2.}}, {{20, 22, 0}, {
       20, 22, 2.}}, {{15, 23, 0}, {15, 23, 2.}}, {{13, 25, 0}, {
       13, 25, 2.}}, {{22, 22, 0}, {22, 22, 2.}}, {{21, 23, 0}, {
       21, 23, 2.}}, {{29, 21, 0}, {29, 21, 2.}}, {{30, 20, 0}, {
       30, 20, 2.}}, {{27, 13, 0}, {27, 13, 2.}}, {{15, 25, 0}, {
       15, 25, 2.}}, {{26, 12, 0}, {26, 12, 2.}}, {{22, 16, 0}, {
       22, 16, 2.}}, {{8, 4, 0}, {8, 4, 2.}}, {{1, 11, 0}, {1, 11, 2.}}, {{28,
        18, 0}, {28, 18, 2.}}, {{26, 20, 0}, {26, 20, 2.}}, {{12, 24, 0}, {
       12, 24, 2.}}, {{6, 30, 0}, {6, 30, 2.}}, {{29, 1, 0}, {29, 1, 2.}}, {{
       27, 3, 0}, {27, 3, 2.}}, {{30, 24, 0}, {30, 24, 2.}}, {{24, 30, 0}, {
       24, 30, 2.}}, {{9, 11, 0}, {9, 11, 2.}}, {{11, 9, 0}, {11, 9, 2.}}, {{
       3, 27, 0}, {3, 27, 2.}}, {{6, 24, 0}, {6, 24, 2.}}, {{21, 29, 0}, {
       21, 29, 2.}}, {{25, 25, 0}, {25, 25, 2.}}, {{23, 7, 0}, {
       23, 7, 2.}}, {{26, 4, 0}, {26, 4, 2.}}, {{16, 28, 0}, {16, 28, 2.}}, {{
       19, 25, 0}, {19, 25, 2.}}, {{5, 15, 0}, {5, 15, 2.}}, {{1, 19, 0}, {
       1, 19, 2.}}, {{25, 21, 0}, {25, 21, 2.}}, {{16, 30, 0}, {
       16, 30, 2.}}, {{2, 6, 0}, {2, 6, 2.}}, {{7, 1, 0}, {7, 1, 2.}}, {{26, 
       16, 0}, {26, 16, 2.}}, {{27, 15, 0}, {27, 15, 2.}}, {{18, 14, 0}, {
       18, 14, 2.}}, {{20, 12, 0}, {20, 12, 2.}}, {{15, 27, 0}, {
       15, 27, 2.}}, {{19, 23, 0}, {19, 23, 2.}}, {{5, 9, 0}, {5, 9, 2.}}, {{
       3, 11, 0}, {3, 11, 2.}}, {{27, 1, 0}, {27, 1, 2.}}, {{19, 9, 0}, {
       19, 9, 2.}}, {{3, 29, 0}, {3, 29, 2.}}, {{2, 30, 0}, {2, 30, 2.}}, {{6,
        8, 0}, {6, 8, 2.}}, {{9, 5, 0}, {9, 5, 2.}}, {{16, 22, 0}, {
       16, 22, 2.}}, {{20, 18, 0}, {20, 18, 2.}}, {{4, 2, 0}, {4, 2, 2.}}, {{
       2, 4, 0}, {2, 4, 2.}}, {{25, 23, 0}, {25, 23, 2.}}, {{29, 19, 0}, {
       29, 19, 2.}}, {{19, 29, 0}, {19, 29, 2.}}, {{18, 30, 0}, {
       18, 30, 2.}}, {{30, 14, 0}, {30, 14, 2.}}, {{24, 20, 0}, {
       24, 20, 2.}}, {{16, 10, 0}, {16, 10, 2.}}, {{13, 13, 0}, {
       13, 13, 2.}}, {{12, 30, 0}, {12, 30, 2.}}, {{13, 29, 0}, {
       13, 29, 2.}}, {{29, 23, 0}, {29, 23, 2.}}, {{27, 25, 0}, {
       27, 25, 2.}}, {{29, 29, 0}, {29, 29, 2.}}, {{28, 30, 0}, {
       28, 30, 2.}}, {{7, 13, 0}, {7, 13, 2.}}, {{8, 12, 0}, {8, 12, 2.}}, {{
       12, 26, 0}, {12, 26, 2.}}, {{11, 27, 0}, {11, 27, 2.}}, {{18, 8, 0}, {
       18, 8, 2.}}, {{19, 7, 0}, {19, 7, 2.}}, {{10, 6, 0}, {10, 6, 2.}}, {{
       11, 5, 0}, {11, 5, 2.}}, {{27, 29, 0}, {27, 29, 2.}}, {{29, 27, 0}, {
       29, 27, 2.}}}, 0.1]}, 
   {RGBColor[1, 0, 1], 
    CylinderBox[{{{20, 3, -2.}, {21, 2, -2.}}, {{3, 28, -2.}, {
       26, 5, -2.}}, {{8, 13, -2.}, {12, 9, -2.}}, {{9, 24, -2.}, {
       21, 12, -2.}}, {{25, 24, -2.}, {24, 25, -2.}}, {{10, 17, -2.}, {
       13, 14, -2.}}, {{3, 8, -2.}, {4, 7, -2.}}, {{10, 29, -2.}, {
       28, 11, -2.}}, {{26, 9, -2.}, {11, 24, -2.}}, {{17, 26, -2.}, {
       19, 24, -2.}}, {{7, 12, -2.}, {5, 14, -2.}}, {{3, 20, -2.}, {
       10, 13, -2.}}, {{17, 8, -2.}, {9, 16, -2.}}, {{5, 12, -2.}, {
       10, 7, -2.}}, {{7, 8, -2.}, {13, 2, -2.}}, {{27, 18, -2.}, {
       20, 25, -2.}}, {{7, 30, -2.}, {9, 28, -2.}}, {{5, 24, -2.}, {
       14, 15, -2.}}, {{11, 30, -2.}, {30, 11, -2.}}, {{22, 5, -2.}, {
       17, 10, -2.}}, {{22, 25, -2.}, {17, 30, -2.}}, {{26, 27, -2.}, {
       28, 25, -2.}}, {{26, 11, -2.}, {10, 27, -2.}}, {{16, 27, -2.}, {
       14, 29, -2.}}, {{26, 1, -2.}, {23, 4, -2.}}, {{11, 2, -2.}, {
       3, 10, -2.}}, {{22, 7, -2.}, {15, 14, -2.}}, {{4, 21, -2.}, {
       3, 22, -2.}}, {{3, 18, -2.}, {2, 19, -2.}}, {{23, 10, -2.}, {
       22, 11, -2.}}, {{9, 18, -2.}, {4, 23, -2.}}, {{2, 1, -2.}, {
       1, 2, -2.}}, {{19, 2, -2.}, {15, 6, -2.}}, {{26, 25, -2.}, {
       27, 24, -2.}}, {{30, 13, -2.}, {25, 18, -2.}}, {{5, 6, -2.}, {
       6, 5, -2.}}, {{7, 14, -2.}, {4, 17, -2.}}, {{5, 2, -2.}, {
       4, 3, -2.}}, {{25, 4, -2.}, {24, 5, -2.}}, {{26, 21, -2.}, {
       28, 19, -2.}}, {{24, 29, -2.}, {25, 28, -2.}}, {{14, 3, -2.}, {
       11, 6, -2.}}, {{3, 12, -2.}, {1, 14, -2.}}, {{29, 26, -2.}, {
       25, 30, -2.}}, {{22, 27, -2.}, {23, 26, -2.}}, {{24, 23, -2.}, {
       23, 24, -2.}}, {{30, 23, -2.}, {29, 24, -2.}}, {{16, 3, -2.}, {
       15, 4, -2.}}, {{30, 3, -2.}, {26, 7, -2.}}, {{27, 4, -2.}, {
       30, 1, -2.}}, {{19, 4, -2.}, {15, 8, -2.}}, {{9, 26, -2.}, {
       7, 28, -2.}}, {{5, 20, -2.}, {7, 18, -2.}}, {{25, 26, -2.}, {
       24, 27, -2.}}, {{1, 8, -2.}, {7, 2, -2.}}, {{1, 18, -2.}, {
       3, 16, -2.}}}, 0.18], 
    CylinderBox[{{{20, 3, 0}, {20, 3, -2.}}, {{21, 2, 0}, {21, 2, -2.}}, {{3, 
       28, 0}, {3, 28, -2.}}, {{26, 5, 0}, {26, 5, -2.}}, {{8, 13, 0}, {
       8, 13, -2.}}, {{12, 9, 0}, {12, 9, -2.}}, {{9, 24, 0}, {
       9, 24, -2.}}, {{21, 12, 0}, {21, 12, -2.}}, {{25, 24, 0}, {
       25, 24, -2.}}, {{24, 25, 0}, {24, 25, -2.}}, {{10, 17, 0}, {
       10, 17, -2.}}, {{13, 14, 0}, {13, 14, -2.}}, {{3, 8, 0}, {
       3, 8, -2.}}, {{4, 7, 0}, {4, 7, -2.}}, {{10, 29, 0}, {10, 29, -2.}}, {{
       28, 11, 0}, {28, 11, -2.}}, {{26, 9, 0}, {26, 9, -2.}}, {{11, 24, 0}, {
       11, 24, -2.}}, {{17, 26, 0}, {17, 26, -2.}}, {{19, 24, 0}, {
       19, 24, -2.}}, {{7, 12, 0}, {7, 12, -2.}}, {{5, 14, 0}, {
       5, 14, -2.}}, {{3, 20, 0}, {3, 20, -2.}}, {{10, 13, 0}, {
       10, 13, -2.}}, {{17, 8, 0}, {17, 8, -2.}}, {{9, 16, 0}, {
       9, 16, -2.}}, {{5, 12, 0}, {5, 12, -2.}}, {{10, 7, 0}, {
       10, 7, -2.}}, {{7, 8, 0}, {7, 8, -2.}}, {{13, 2, 0}, {13, 2, -2.}}, {{
       27, 18, 0}, {27, 18, -2.}}, {{20, 25, 0}, {20, 25, -2.}}, {{7, 30, 
       0}, {7, 30, -2.}}, {{9, 28, 0}, {9, 28, -2.}}, {{5, 24, 0}, {
       5, 24, -2.}}, {{14, 15, 0}, {14, 15, -2.}}, {{11, 30, 0}, {
       11, 30, -2.}}, {{30, 11, 0}, {30, 11, -2.}}, {{22, 5, 0}, {
       22, 5, -2.}}, {{17, 10, 0}, {17, 10, -2.}}, {{22, 25, 0}, {
       22, 25, -2.}}, {{17, 30, 0}, {17, 30, -2.}}, {{26, 27, 0}, {
       26, 27, -2.}}, {{28, 25, 0}, {28, 25, -2.}}, {{26, 11, 0}, {
       26, 11, -2.}}, {{10, 27, 0}, {10, 27, -2.}}, {{16, 27, 0}, {
       16, 27, -2.}}, {{14, 29, 0}, {14, 29, -2.}}, {{26, 1, 0}, {
       26, 1, -2.}}, {{23, 4, 0}, {23, 4, -2.}}, {{11, 2, 0}, {
       11, 2, -2.}}, {{3, 10, 0}, {3, 10, -2.}}, {{22, 7, 0}, {
       22, 7, -2.}}, {{15, 14, 0}, {15, 14, -2.}}, {{4, 21, 0}, {
       4, 21, -2.}}, {{3, 22, 0}, {3, 22, -2.}}, {{3, 18, 0}, {
       3, 18, -2.}}, {{2, 19, 0}, {2, 19, -2.}}, {{23, 10, 0}, {
       23, 10, -2.}}, {{22, 11, 0}, {22, 11, -2.}}, {{9, 18, 0}, {
       9, 18, -2.}}, {{4, 23, 0}, {4, 23, -2.}}, {{2, 1, 0}, {2, 1, -2.}}, {{
       1, 2, 0}, {1, 2, -2.}}, {{19, 2, 0}, {19, 2, -2.}}, {{15, 6, 0}, {
       15, 6, -2.}}, {{26, 25, 0}, {26, 25, -2.}}, {{27, 24, 0}, {
       27, 24, -2.}}, {{30, 13, 0}, {30, 13, -2.}}, {{25, 18, 0}, {
       25, 18, -2.}}, {{5, 6, 0}, {5, 6, -2.}}, {{6, 5, 0}, {6, 5, -2.}}, {{7,
        14, 0}, {7, 14, -2.}}, {{4, 17, 0}, {4, 17, -2.}}, {{5, 2, 0}, {
       5, 2, -2.}}, {{4, 3, 0}, {4, 3, -2.}}, {{25, 4, 0}, {25, 4, -2.}}, {{
       24, 5, 0}, {24, 5, -2.}}, {{26, 21, 0}, {26, 21, -2.}}, {{28, 19, 0}, {
       28, 19, -2.}}, {{24, 29, 0}, {24, 29, -2.}}, {{25, 28, 0}, {
       25, 28, -2.}}, {{14, 3, 0}, {14, 3, -2.}}, {{11, 6, 0}, {
       11, 6, -2.}}, {{3, 12, 0}, {3, 12, -2.}}, {{1, 14, 0}, {
       1, 14, -2.}}, {{29, 26, 0}, {29, 26, -2.}}, {{25, 30, 0}, {
       25, 30, -2.}}, {{22, 27, 0}, {22, 27, -2.}}, {{23, 26, 0}, {
       23, 26, -2.}}, {{24, 23, 0}, {24, 23, -2.}}, {{23, 24, 0}, {
       23, 24, -2.}}, {{30, 23, 0}, {30, 23, -2.}}, {{29, 24, 0}, {
       29, 24, -2.}}, {{16, 3, 0}, {16, 3, -2.}}, {{15, 4, 0}, {
       15, 4, -2.}}, {{30, 3, 0}, {30, 3, -2.}}, {{26, 7, 0}, {
       26, 7, -2.}}, {{27, 4, 0}, {27, 4, -2.}}, {{30, 1, 0}, {
       30, 1, -2.}}, {{19, 4, 0}, {19, 4, -2.}}, {{15, 8, 0}, {
       15, 8, -2.}}, {{9, 26, 0}, {9, 26, -2.}}, {{7, 28, 0}, {
       7, 28, -2.}}, {{5, 20, 0}, {5, 20, -2.}}, {{7, 18, 0}, {
       7, 18, -2.}}, {{25, 26, 0}, {25, 26, -2.}}, {{24, 27, 0}, {
       24, 27, -2.}}, {{1, 8, 0}, {1, 8, -2.}}, {{7, 2, 0}, {7, 2, -2.}}, {{1,
        18, 0}, {1, 18, -2.}}, {{3, 16, 0}, {3, 16, -2.}}}, 0.1]}},
  ImageSize->{439.04188668358086`, 334.4274393154241},
  ImageSizeRaw->Automatic,
  PreserveImageOptions->False,
  ViewPoint->{-3.252265052735045, -1.8396381054240134`, 3.3224243660059845`},
  ViewVertical->{0.511008643891924, 0.435264595702599, 5.032171542726867}]]]
},
WindowSize->{808, 755},
WindowMargins->{{302, Automatic}, {Automatic, 50}},
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (July 28, \
2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[1464, 33, 28996, 438, 70, InheritFromParent]
}
]
*)

(* End of internal cache information *)
(* NotebookSignature Xup7#bwhE2RNADKLwSM2ufGH *)

